Comparative analysis of critical regions: The renormalized quark-meson model under Polyakov loop, quark back-reaction, and vector interaction effects

The critical regions enveloping the critical end point (CEP) in the $\mu$-$T$ plane are mapped by computing the contours of normalized quark number susceptibility within the on shell renormalized 2+1 flavor quark-meson (RQM) and Polyakov loop enhanced renormalized Polyakov quark meson (RPQM) models for $m_\sigma = 400$ and 500 MeV.The apparent precision for the results of CEP coordinates merely reflects numerical binning of two decimal places rather than the effect of including full thermal and vacuum quantum fluctuations. The renormalized 't Hooft coupling c becomes substantially stronger in the RQM model when the meson self energies due to quark loops are computed using the pole masses of mesons and parameters are fixed on shell in Ref [143] after a consistent treatment of quark one loop vacuum fluctuations while the light and strange chiral symmetry breaking strengths also become weaker. We evaluate the impact of these novel features on critical fluctuations. Furthermore, the improved PolyLog glue form of the Polyakov loop potential from Ref [46] is employed to isolate the effects of the quark back reaction on critical fluctuations, and the results are contrasted against back reaction free outcomes obtained using the logarithmic potential. Utilizing inputs from large $N_c$ standard chiral perturbation theory, phase diagrams are also computed in the light chiral limit ($m_\pi = 0$), quantifying the proximity of the tricritical point (TCP) to the CEP. The critical regions from the RQM/RPQM models are compared with those reported in Ref [120], where curvature masses are used for parameter fixing. Phase diagrams incorporating vector interactions in the RQM/RPQM model reveal that the CEP and first-order transition survive up to a robust coupling of $g_\omega = 2.79$, rendering them highly relevant for compact star equations of state and astrophysical phenomenology.

==> anc/Fig1/Fig1aOPmpi0sm500mu0PolyglueRPQM.dat <==
#PolyLog-glue RPQM model data points for order parameter at chemical potential (\mu) =0 in the light chiral limit study (mpi=0) for \m_sigma=500 MeV. 
 
 #Temperature T (MeV)              x(MeV)
  0.10000000000000001        90.669752399999993     
  0.20000000000000001        90.669752399999993     
  0.30000000000000004        90.669752399999993     
  0.40000000000000002        90.669752399999993     
  0.50000000000000000        90.669752399999993     
  0.59999999999999998        90.669752399999993     
  0.69999999999999996        90.669752399999993     
  0.79999999999999993        90.669752399999993     
  0.89999999999999991        90.669752399999993     
  0.99999999999999989        90.669752399999993     
   1.0999999999999999        90.669752399999993     
   1.2000000000000000        90.669752399999993     
   1.3000000000000000        90.669752399999993     
   1.4000000000000001        90.669752399999993     
   1.5000000000000002        90.669752399999993     
   1.6000000000000003        90.669752399999993     
   1.7000000000000004        90.669752399999993     
   1.8000000000000005        90.669752399999993     
   1.9000000000000006        90.669752399999993     
   2.0000000000000004        90.669752399999993     
   2.1000000000000005        90.669752399999993     
   2.2000000000000006        90.669752399999993     
   2.3000000000000007        90.669752399999993     
   2.4000000000000008        90.669752399999993     
   2.5000000000000009        90.669752399999993     
   2.6000000000000010        90.669752399999993     
   2.7000000000000011        90.669752399999993     
   2.8000000000000012        90.669752399999993     
   2.9000000000000012        90.669752399999993     
   3.0000000000000013        90.669752399999993     
   3.1000000000000014        90.669752399999993     
   3.2000000000000015        90.669752399999993     
   3.3000000000000016        90.669752399999993     
   3.4000000000000017        90.669752399999993     
   3.5000000000000018        90.669752399999993     
   3.6000000000000019        90.669752399999993     
   3.7000000000000020        90.669752399999993     
   3.8000000000000020        90.669752399999993     
   3.9000000000000021        90.669752399999993     
   4.0000000000000018        90.669752399999993     
   4.1000000000000014        90.669752399999993     
   4.2000000000000011        90.669752399999993     
   4.3000000000000007        90.669752399999993     
   4.4000000000000004        90.669752399999993     
   4.5000000000000000        90.669752399999993     
   4.5999999999999996        90.669765747728519     
   4.6999999999999993        90.669765747728519     
   4.7999999999999989        90.669765747728519     
   4.8999999999999986        90.669765747728519     
   4.9999999999999982        90.669765747728519     
   5.0999999999999979        90.669765747728519     
   5.1999999999999975        90.669765747728519     
   5.2999999999999972        90.669765747728519     
   5.3999999999999968        90.669765747728519     
   5.4999999999999964        90.669765747728519     
   5.5999999999999961        90.669765747728519     
   5.6999999999999957        90.669765747728519     
   5.7999999999999954        90.669765747728519     
   5.8999999999999950        90.669765747728519     
   5.9999999999999947        90.669765747728519     
   6.0999999999999943        90.669765747728519     
   6.1999999999999940        90.669765747728519     
   6.2999999999999936        90.669765747728519     
   6.3999999999999932        90.669765747728519     
   6.4999999999999929        90.669765747728519     
   6.5999999999999925        90.669765747728519     
   6.6999999999999922        90.669765747728519     
   6.7999999999999918        90.669765747728519     
   6.8999999999999915        90.669765747728519     
   6.9999999999999911        90.669765747728519     
   7.0999999999999908        90.669765747728519     
   7.1999999999999904        90.669765747728519     
   7.2999999999999901        90.669765747728519     
   7.3999999999999897        90.669765747728519     
   7.4999999999999893        90.669765747728519     
   7.5999999999999890        90.669765747728519     
   7.6999999999999886        90.669765747728519     
   7.7999999999999883        90.669765747728519     
   7.8999999999999879        90.669765747728519     
   7.9999999999999876        90.669765747728519     
   8.0999999999999872        90.669765747728519     
   8.1999999999999869        90.669765747728519     
   8.2999999999999865        90.669765747728519     
   8.3999999999999861        90.669765747728519     
   8.4999999999999858        90.669765747728519     
   8.5999999999999854        90.669765747728519     
   8.6999999999999851        90.669765747728519     
   8.7999999999999847        90.669765747728519     
   8.8999999999999844        90.669765747728519     
   8.9999999999999840        90.669765747728519     
   9.0999999999999837        90.669765747728519     
   9.1999999999999833        90.669765747728519     
   9.2999999999999829        90.669765747728519     
   9.3999999999999826        90.669765747728519     
   9.4999999999999822        90.669765747728519     
   9.5999999999999819        90.669765747728519     
   9.6999999999999815        90.669765747728519     
   9.7999999999999812        90.669765747728519     
   9.8999999999999808        90.669765747728519     
   9.9999999999999805        90.669765747728519     
   10.099999999999980        90.669765747728519     
   10.199999999999980        90.669765747728519     
   10.299999999999979        90.669765747728519     
   10.399999999999979        90.669765747728519     
   10.499999999999979        90.669765747728519     
   10.599999999999978        90.669765747728519     
   10.699999999999978        90.669765747728519     
   10.799999999999978        90.669765747728519     
   10.899999999999977        90.669765747728519     
   10.999999999999977        90.669765747728519     
   11.099999999999977        90.669765747728519     
   11.199999999999976        90.669765747728519     
   11.299999999999976        90.669765747728519     
   11.399999999999975        90.669765747728519     
   11.499999999999975        90.669765747728519     
   11.599999999999975        90.669765747728519     
   11.699999999999974        90.669765747728519     
   11.799999999999974        90.669765747728519     
   11.899999999999974        90.669765747728519     
   11.999999999999973        90.669765747728519     
   12.099999999999973        90.669765747728519     
   12.199999999999973        90.669765747728519     
   12.299999999999972        90.669765747728519     
   12.399999999999972        90.669765747728519     
   12.499999999999972        90.669765747728519     
   12.599999999999971        90.669765747728519     
   12.699999999999971        90.669765747728519     
   12.799999999999971        90.669765747728519     
   12.899999999999970        90.669765747728519     
   12.999999999999970        90.669765747728519     
   13.099999999999969        90.669765747728519     
   13.199999999999969        90.669765747728519     
   13.299999999999969        90.669765747728519     
   13.399999999999968        90.669765747728519     
   13.499999999999968        90.669765747728519     
   13.599999999999968        90.669765747728519     
   13.699999999999967        90.669765747728519     
   13.799999999999967        90.669765747728519     
   13.899999999999967        90.669765747728519     
   13.999999999999966        90.669765747728519     
   14.099999999999966        90.669765747728519     
   14.199999999999966        90.669765747728519     
   14.299999999999965        90.669765747728519     
   14.399999999999965        90.669765747728519     
   14.499999999999964        90.669765747728519     
   14.599999999999964        90.669765747728519     
   14.699999999999964        90.669765747728519     
   14.799999999999963        90.669765747728519     
   14.899999999999963        90.669765747728519     
   14.999999999999963        90.669765747728519     
   15.099999999999962        90.669765747728519     
   15.199999999999962        90.669765747728519     
   15.299999999999962        90.669765747728519     
   15.399999999999961        90.669765747728519     
   15.499999999999961        90.669765747728519     
   15.599999999999961        90.669765747728519     
   15.699999999999960        90.669765747728519     
   15.799999999999960        90.669765747728519     
   15.899999999999959        90.669765747728519     
   15.999999999999959        90.669765747728519     
   16.099999999999959        90.669765747728519     
   16.199999999999960        90.669765747728519     
   16.299999999999962        90.669765747728519     
   16.399999999999963        90.669765747728519     
   16.499999999999964        90.669765747728519     
   16.599999999999966        90.669765747728519     
   16.699999999999967        90.669765747728519     
   16.799999999999969        90.669765747728519     
   16.899999999999970        90.669765747728519     
   16.999999999999972        90.669765747728519     
   17.099999999999973        90.669765747728519     
   17.199999999999974        90.669765747728519     
   17.299999999999976        90.669765747728519     
   17.399999999999977        90.669765747728519     
   17.499999999999979        90.669765747728519     
   17.599999999999980        90.669765747728519     
   17.699999999999982        90.669765747728519     
   17.799999999999983        90.669765747728519     
   17.899999999999984        90.669765747728519     
   17.999999999999986        90.669765747728519     
   18.099999999999987        90.669765747728519     
   18.199999999999989        90.669765747728519     
   18.299999999999990        90.669765747728519     
   18.399999999999991        90.669765747728519     
   18.499999999999993        90.669765747728519     
   18.599999999999994        90.669765747728519     
   18.699999999999996        90.669765747728519     
   18.799999999999997        90.669765747728519     
   18.899999999999999        90.669765747728519     
   19.000000000000000        90.669765747728519     
   19.100000000000001        90.669765747728519     
   19.200000000000003        90.669765747728519     
   19.300000000000004        90.669765747728519     
   19.400000000000006        90.669765747728519     
   19.500000000000007        90.669765747728519     
   19.600000000000009        90.669765747728519     
   19.700000000000010        90.669765747728519     
   19.800000000000011        90.669765747728519     
   19.900000000000013        90.669765747728519     
   20.000000000000014        90.669765747728519     
   20.100000000000016        90.669765747728519     
   20.200000000000017        90.669765747728519     
   20.300000000000018        90.669765747728519     
   20.400000000000020        90.669765747728519     
   20.500000000000021        90.669765747728519     
   20.600000000000023        90.669765747728519     
   20.700000000000024        90.669765747728519     
   20.800000000000026        90.669765747728519     
   20.900000000000027        90.669765747728519     
   21.000000000000028        90.669765747728519     
   21.100000000000030        90.669765747728519     
   21.200000000000031        90.669765747728519     
   21.300000000000033        90.669765747728519     
   21.400000000000034        90.669765748799207     
   21.500000000000036        90.669765748799207     
   21.600000000000037        90.669765748799207     
   21.700000000000038        90.669765748799207     
   21.800000000000040        90.669765748799207     
   21.900000000000041        90.669765748799207     
   22.000000000000043        90.669765748799207     
   22.100000000000044        90.669765748799207     
   22.200000000000045        90.669765748799207     
   22.300000000000047        90.669765748799207     
   22.400000000000048        90.669765748799207     
   22.500000000000050        90.669765748780534     
   22.600000000000051        90.669765748780534     
   22.700000000000053        90.669765748780534     
   22.800000000000054        90.669765748780534     
   22.900000000000055        90.669765748780534     
   23.000000000000057        90.669765748780534     
   23.100000000000058        90.669765748780534     
   23.200000000000060        90.669765748748489     
   23.300000000000061        90.669765748748489     
   23.400000000000063        90.669765748748489     
   23.500000000000064        90.669765748748489     
   23.600000000000065        90.669765748748489     
   23.700000000000067        90.669765748705828     
   23.800000000000068        90.669765748705828     
   23.900000000000070        90.669765748705828     
   24.000000000000071        90.669765748705828     
   24.100000000000072        90.669765748652381     
   24.200000000000074        90.669765748652381     
   24.300000000000075        90.669765748652381     
   24.400000000000077        90.669765748595864     
   24.500000000000078        90.669765748595864     
   24.600000000000080        90.669765748595864     
   24.700000000000081        90.669765748520675     
   24.800000000000082        90.669765748520675     
   24.900000000000084        90.669765748520675     
   25.000000000000085        90.669765748421213     
   25.100000000000087        90.669765748421213     
   25.200000000000088        90.669765748338165     
   25.300000000000090        90.669765748338165     
   25.400000000000091        90.669765748238817     
   25.500000000000092        90.669765748238817     
   25.600000000000094        90.669765748120312     
   25.700000000000095        90.669765748120312     
   25.800000000000097        90.669765747979426     
   25.900000000000098        90.669765747979426     
   26.000000000000099        90.669765747812221     
   26.100000000000101        90.669765747812221     
   26.200000000000102        90.669765747614278     
   26.300000000000104        90.669765747614278     
   26.400000000000105        90.669765747380907     
   26.500000000000107        90.669765747380907     
   26.600000000000108        90.669765747105956     
   26.700000000000109        90.669765746951001     
   26.800000000000111        90.669765746783128     
   26.900000000000112        90.669765746601442     
   27.000000000000114        90.669765746404835     
   27.100000000000115        90.669765746192354     
   27.200000000000117        90.669765745962721     
   27.300000000000118        90.669765745714685     
   27.400000000000119        90.669765745447009     
   27.500000000000121        90.669765745158287     
   27.600000000000122        90.669765744846742     
   27.700000000000124        90.669765744511210     
   27.800000000000125        90.669765744149686     
   27.900000000000126        90.669765743760664     
   28.000000000000128        90.669765743342168     
   28.100000000000129        90.669765742891997     
   28.200000000000131        90.669765742408089     
   28.300000000000132        90.669765741888327     
   28.400000000000134        90.669765741330181     
   28.500000000000135        90.669765740731094     
   28.600000000000136        90.669765740088494     
   28.700000000000138        90.669765739399693     
   28.800000000000139        90.669765738661368     
   28.900000000000141        90.669765737870279     
   29.000000000000142        90.669765737023610     
   29.100000000000144        90.669765736117270     
   29.200000000000145        90.669765735147919     
   29.300000000000146        90.669765734111408     
   29.400000000000148        90.669765733003672     
   29.500000000000149        90.669765731820263     
   29.600000000000151        90.669765730556676     
   29.700000000000152        90.669765729207981     
   29.800000000000153        90.669765727769061     
   29.900000000000155        90.669765726234601     
   30.000000000000156        90.669765724599003     
   30.100000000000158        90.669765722855942     
   30.200000000000159        90.669765720999649     
   30.300000000000161        90.669765719023161     
   30.400000000000162        90.669765716919727     
   30.500000000000163        90.669765714682299     
   30.600000000000165        90.669765712302819     
   30.700000000000166        90.669765709773685     
   30.800000000000168        90.669765707086086     
   30.900000000000169        90.669765704231438     
   31.000000000000171        90.669765701200816     
   31.100000000000172        90.669765697984047     
   31.200000000000173        90.669765694570998     
   31.300000000000175        90.669765690951550     
   31.400000000000176        90.669765687114065     
   31.500000000000178        90.669765683047274     
   31.600000000000179        90.669765678738713     
   31.700000000000180        90.669765674175835     
   31.800000000000182        90.669765669345182     
   31.900000000000183        90.669765664232997     
   32.000000000000185        90.669765658824531     
   32.100000000000186        90.669765653104704     
   32.200000000000188        90.669765647057716     
   32.300000000000189        90.669765640666640     
   32.400000000000190        90.669765633914380     
   32.500000000000192        90.669765626782848     
   32.600000000000193        90.669765619253241     
   32.700000000000195        90.669765611305735     
   32.800000000000196        90.669765602920037     
   32.900000000000198        90.669765594074548     
   33.000000000000199        90.669765584747353     
   33.100000000000200        90.669765574914592     
   33.200000000000202        90.669765564552762     
   33.300000000000203        90.669765553636466     
   33.400000000000205        90.669765542139274     
   33.500000000000206        90.669765530034283     
   33.600000000000207        90.669765517292731     
   33.700000000000209        90.669765503885316     
   33.800000000000210        90.669765489781398     
   33.900000000000212        90.669765474948932     
   34.000000000000213        90.669765459354906     
   34.100000000000215        90.669765442964490     
   34.200000000000216        90.669765425742298     
   34.300000000000217        90.669765407650871     
   34.400000000000219        90.669765388651655     
   34.500000000000220        90.669765368704546     
   34.600000000000222        90.669765347767935     
   34.700000000000223        90.669765325798565     
   34.800000000000225        90.669765302751884     
   34.900000000000226        90.669765278580954     
   35.000000000000227        90.669765253237969     
   35.100000000000229        90.669765226672837     
   35.200000000000230        90.669765198833616     
   35.300000000000232        90.669765169666974     
   35.400000000000233        90.669765139117004     
   35.500000000000234        90.669765107126153     
   35.600000000000236        90.669765073634736     
   35.700000000000237        90.669765038581232     
   35.800000000000239        90.669765001901581     
   35.900000000000240        90.669764963529389     
   36.000000000000242        90.669764923396585     
   36.100000000000243        90.669764881431945     
   36.200000000000244        90.669764837562425     
   36.300000000000246        90.669764791712439     
   36.400000000000247        90.669764743803057     
   36.500000000000249        90.669764693753876     
   36.600000000000250        90.669764641481208     
   36.700000000000252        90.669764586898182     
   36.800000000000253        90.669764529915710     
   36.900000000000254        90.669764470441351     
   37.000000000000256        90.669764408380061     
   37.100000000000257        90.669764343633048     
   37.200000000000259        90.669764276099329     
   37.300000000000260        90.669764205673459     
   37.400000000000261        90.669764132247394     
   37.500000000000263        90.669764055709663     
   37.600000000000264        90.669763975945045     
   37.700000000000266        90.669763892834823     
   37.800000000000267        90.669763806256185     
   37.900000000000269        90.669763716083267     
   38.000000000000270        90.669763622185528     
   38.100000000000271        90.669763524428959     
   38.200000000000273        90.669763422675089     
   38.300000000000274        90.669763316781868     
   38.400000000000276        90.669763206601857     
   38.500000000000277        90.669763091984478     
   38.600000000000279        90.669762972773640     
   38.700000000000280        90.669762848809214     
   38.800000000000281        90.669762719926254     
   38.900000000000283        90.669762585954544     
   39.000000000000284        90.669762446719275     
   39.100000000000286        90.669762302040823     
   39.200000000000287        90.669762151733991     
   39.300000000000288        90.669761995608241     
   39.400000000000290        90.669761833467604     
   39.500000000000291        90.669761665110812     
   39.600000000000293        90.669761490330629     
   39.700000000000294        90.669761308914374     
   39.800000000000296        90.669761120642733     
   39.900000000000297        90.669760925291143     
   40.000000000000298        90.669760722628396     
   40.100000000000300        90.669760512417014     
   40.200000000000301        90.669760294412583     
   40.300000000000303        90.669760068364795     
   40.400000000000304        90.669759834016105     
   40.500000000000306        90.669759591102164     
   40.600000000000307        90.669759339351799     
   40.700000000000308        90.669759078485995     
   40.800000000000310        90.669758808218774     
   40.900000000000311        90.669758528256722     
   41.000000000000313        90.669758238298499     
   41.100000000000314        90.669757938034877     
   41.200000000000315        90.669757627148982     
   41.300000000000317        90.669757305315073     
   41.400000000000318        90.669756972200091     
   41.500000000000320        90.669756627461283     
   41.600000000000321        90.669756270748309     
   41.700000000000323        90.669755901700853     
   41.800000000000324        90.669755519950371     
   41.900000000000325        90.669755125118925     
   42.000000000000327        90.669754716818815     
   42.100000000000328        90.669754294653430     
   42.200000000000330        90.669753858215699     
   42.300000000000331        90.669753407088621     
   42.400000000000333        90.669752940845797     
   42.500000000000334        90.669752459049349     
   42.600000000000335        90.669751961251634     
   42.700000000000337        90.669751446994184     
   42.800000000000338        90.669750915806915     
   42.900000000000340        90.669750367209403     
   43.000000000000341        90.669749800709283     
   43.100000000000342        90.669749215802625     
   43.200000000000344        90.669748611974100     
   43.300000000000345        90.669747988696045     
   43.400000000000347        90.669747345428178     
   43.500000000000348        90.669746681618705     
   43.600000000000350        90.669745996701820     
   43.700000000000351        90.669745290100010     
   43.800000000000352        90.669744561222018     
   43.900000000000354        90.669743809463043     
   44.000000000000355        90.669743034204942     
   44.100000000000357        90.669742234815601     
   44.200000000000358        90.669741410648783     
   44.300000000000360        90.669740561043582     
   44.400000000000361        90.669739685324743     
   44.500000000000362        90.669738782802341     
   44.600000000000364        90.669737852771007     
   44.700000000000365        90.669736894509668     
   44.800000000000367        90.669735907282487     
   44.900000000000368        90.669734890336557     
   45.000000000000369        90.669733842903597     
   45.100000000000371        90.669732764198784     
   45.200000000000372        90.669731653419916     
   45.300000000000374        90.669730509748717     
   45.400000000000375        90.669729332348794     
   45.500000000000377        90.669728120366358     
   45.600000000000378        90.669726872929871     
   45.700000000000379        90.669725589149721     
   45.800000000000381        90.669724268117449     
   45.900000000000382        90.669722908906166     
   46.000000000000384        90.669721510569588     
   46.100000000000385        90.669720072142383     
   46.200000000000387        90.669718592639214     
   46.300000000000388        90.669717071054947     
   46.400000000000389        90.669715506363886     
   46.500000000000391        90.669713897520026     
   46.600000000000392        90.669712243456345     
   46.700000000000394        90.669710543084008     
   46.800000000000395        90.669708795293460     
   46.900000000000396        90.669706998952122     
   47.000000000000398        90.669705152906104     
   47.100000000000399        90.669703255978490     
   47.200000000000401        90.669701306968946     
   47.300000000000402        90.669699304654415     
   47.400000000000404        90.669697247788207     
   47.500000000000405        90.669695135098976     
   47.600000000000406        90.669692965291631     
   47.700000000000408        90.669690737045798     
   47.800000000000409        90.669688449016547     
   47.900000000000411        90.669686099833029     
   48.000000000000412        90.669683688098431     
   48.100000000000414        90.669681212389960     
   48.200000000000415        90.669678671258396     
   48.300000000000416        90.669676063227129     
   48.400000000000418        90.669673386792397     
   48.500000000000419        90.669670640422126     
   48.600000000000421        90.669667822556974     
   48.700000000000422        90.669664931608182     
   48.800000000000423        90.669661965958340     
   48.900000000000425        90.669658923960540     
   49.000000000000426        90.669655803938412     
   49.100000000000428        90.669652604184819     
   49.200000000000429        90.669649322962258     
   49.300000000000431        90.669645958502173     
   49.400000000000432        90.669642509004504     
   49.500000000000433        90.669638972637060     
   49.600000000000435        90.669635347535561     
   49.700000000000436        90.669631631802801     
   49.800000000000438        90.669627823508179     
   49.900000000000439        90.669623920687414     
   50.000000000000441        90.669619921342644     
   50.100000000000442        90.669615823440438     
   50.200000000000443        90.669611624912903     
   50.300000000000445        90.669607323656479     
   50.400000000000446        90.669602917531861     
   50.500000000000448        90.669598404362617     
   50.600000000000449        90.669593781935873     
   50.700000000000450        90.669589048001328     
   50.800000000000452        90.669584200270720     
   50.900000000000453        90.669579236416752     
   51.000000000000455        90.669574154074112     
   51.100000000000456        90.669568950837700     
   51.200000000000458        90.669563624262310     
   51.300000000000459        90.669558171862718     
   51.400000000000460        90.669552591112534     
   51.500000000000462        90.669546879443857     
   51.600000000000463        90.669541034246734     
   51.700000000000465        90.669535052869321     
   51.800000000000466        90.669528932615819     
   51.900000000000468        90.669522670747597     
   52.000000000000469        90.669516264481743     
   52.100000000000470        90.669509710990638     
   52.200000000000472        90.669503007401346     
   52.300000000000473        90.669496150795482     
   52.400000000000475        90.669489138208036     
   52.500000000000476        90.669481966627529     
   52.600000000000477        90.669474632994536     
   52.700000000000479        90.669467134202222     
   52.800000000000480        90.669459467094896     
   52.900000000000482        90.669451628467357     
   53.000000000000483        90.669443615065404     
   53.100000000000485        90.669435423583792     
   53.200000000000486        90.669427050666940     
   53.300000000000487        90.669418492907440     
   53.400000000000489        90.669409746845716     
   53.500000000000490        90.669400808969598     
   53.600000000000492        90.669391675713300     
   53.700000000000493        90.669382343457741     
   53.800000000000495        90.669372808528422     
   53.900000000000496        90.669363067196144     
   54.000000000000497        90.669353115675591     
   54.100000000000499        90.669342950125255     
   54.200000000000500        90.669332566646247     
   54.300000000000502        90.669321961281881     
   54.400000000000503        90.669311130017121     
   54.500000000000504        90.669300068778028     
   54.600000000000506        90.669288773430452     
   54.700000000000507        90.669277239780598     
   54.800000000000509        90.669265463572330     
   54.900000000000510        90.669253440489143     
   55.000000000000512        90.669241166150840     
   55.100000000000513        90.669228636115122     
   55.200000000000514        90.669215845875186     
   55.300000000000516        90.669202790860027     
   55.400000000000517        90.669189466432982     
   55.500000000000519        90.669175867891909     
   55.600000000000520        90.669161990467785     
   55.700000000000522        90.669147829323919     
   55.800000000000523        90.669133379556271     
   55.900000000000524        90.669118636191229     
   56.000000000000526        90.669103594185742     
   56.100000000000527        90.669088248426817     
   56.200000000000529        90.669072593729837     
   56.300000000000530        90.669056624839058     
   56.400000000000531        90.669040336425581     
   56.500000000000533        90.669023723087065     
   56.600000000000534        90.669006779347853     
   56.700000000000536        90.668989499656391     
   56.800000000000537        90.668971878386415     
   56.900000000000539        90.668953909834499     
   57.000000000000540        90.668935588220151     
   57.100000000000541        90.668916907685286     
   57.200000000000543        90.668897862292269     
   57.300000000000544        90.668878446024408     
   57.400000000000546        90.668858652784110     
   57.500000000000547        90.668838476392864     
   57.600000000000549        90.668817910589993     
   57.700000000000550        90.668796949031531     
   57.800000000000551        90.668775585290390     
   57.900000000000553        90.668753812853964     
   58.000000000000554        90.668731625124934     
   58.100000000000556        90.668709015419608     
   58.200000000000557        90.668685976966671     
   58.300000000000558        90.668662502907296     
   58.400000000000560        90.668638586292900     
   58.500000000000561        90.668614220086425     
   58.600000000000563        90.668589397158712     
   58.700000000000564        90.668564110290106     
   58.800000000000566        90.668538352168014     
   58.900000000000567        90.668512115386392     
   59.000000000000568        90.668485392445305     
   59.100000000000570        90.668458175748825     
   59.200000000000571        90.668430457606092     
   59.300000000000573        90.668402230228168     
   59.400000000000574        90.668373485728566     
   59.500000000000576        90.668344216122136     
   59.600000000000577        90.668314413323074     
   59.700000000000578        90.668284069145713     
   59.800000000000580        90.668253175301970     
   59.900000000000581        90.668221723401246     
   60.000000000000583        90.668189704949143     
   60.100000000000584        90.668157111346602     
   60.200000000000585        90.668123933889092     
   60.300000000000587        90.668090163764731     
   60.400000000000588        90.668055792054986     
   60.500000000000590        90.668020809731942     
   60.600000000000591        90.667985207657864     
   60.700000000000593        90.667948976585009     
   60.800000000000594        90.667912107153413     
   60.900000000000595        90.667874589890474     
   61.000000000000597        90.667836415209408     
   61.100000000000598        90.667797573409374     
   61.200000000000600        90.667758054673143     
   61.300000000000601        90.667717849066221     
   61.400000000000603        90.667676946536801     
   61.500000000000604        90.667635336913435     
   61.600000000000605        90.667593009904763     
   61.700000000000607        90.667549955098082     
   61.800000000000608        90.667506161958130     
   61.900000000000610        90.667461619826597     
   62.000000000000611        90.667416317920328     
   62.100000000000612        90.667370245330346     
   62.200000000000614        90.667323391021156     
   62.300000000000615        90.667275743829308     
   62.400000000000617        90.667227292461902     
   62.500000000000618        90.667178025495986     
   62.600000000000620        90.667127931377806     
   62.700000000000621        90.667076998419986     
   62.800000000000622        90.667025214802209     
   62.900000000000624        90.666972568569236     
   63.000000000000625        90.666919047629349     
   63.100000000000627        90.666864639753882     
   63.200000000000628        90.666809332575724     
   63.300000000000630        90.666753113587973     
   63.400000000000631        90.666695970142655     
   63.500000000000632        90.666637889450342     
   63.600000000000634        90.666578858577466     
   63.700000000000635        90.666518864446388     
   63.800000000000637        90.666457893833893     
   63.900000000000638        90.666395933368648     
   64.000000000000639        90.666332969532064     
   64.100000000000634        90.666268988655688     
   64.200000000000628        90.666203976920031     
   64.300000000000622        90.666137920353250     
   64.400000000000617        90.666070804830213     
   64.500000000000611        90.666002616071438     
   64.600000000000605        90.665933339640532     
   64.700000000000600        90.665862960944594     
   64.800000000000594        90.665791465231422     
   64.900000000000588        90.665718837588770     
   65.000000000000583        90.665645062943412     
   65.100000000000577        90.665570126058697     
   65.200000000000571        90.665494011534662     
   65.300000000000566        90.665416703804965     
   65.400000000000560        90.665338187137252     
   65.500000000000554        90.665258445630400     
   65.600000000000549        90.665177463213610     
   65.700000000000543        90.665095223645181     
   65.800000000000537        90.665011710510782     
   65.900000000000531        90.664926907222466     
   66.000000000000526        90.664840797016623     
   66.100000000000520        90.664753362953107     
   66.200000000000514        90.664664587913393     
   66.300000000000509        90.664574454599133     
   66.400000000000503        90.664482945531091     
   66.500000000000497        90.664390043047405     
   66.600000000000492        90.664295729301472     
   66.700000000000486        90.664199986261863     
   66.800000000000480        90.664102795709553     
   66.900000000000475        90.664004139236980     
   67.000000000000469        90.663903998246226     
   67.100000000000463        90.663802353947872     
   67.200000000000458        90.663699187358787     
   67.300000000000452        90.663594479301949     
   67.400000000000446        90.663488210402605     
   67.500000000000441        90.663380361089153     
   67.600000000000435        90.663270911589777     
   67.700000000000429        90.663159841931687     
   67.800000000000423        90.663047131939194     
   67.900000000000418        90.662932761232526     
   68.000000000000412        90.662816709225510     
   68.100000000000406        90.662698955124640     
   68.200000000000401        90.662579477926542     
   68.300000000000395        90.662458256417622     
   68.400000000000389        90.662335269171194     
   68.500000000000384        90.662210494546031     
   68.600000000000378        90.662083910685126     
   68.700000000000372        90.661955495513951     
   68.800000000000367        90.661825226738202     
   68.900000000000361        90.661693081842117     
   69.000000000000355        90.661559038087873     
   69.100000000000350        90.661423072512562     
   69.200000000000344        90.661285161926216     
   69.300000000000338        90.661145282911846     
   69.400000000000333        90.661003411821156     
   69.500000000000327        90.660859524775375     
   69.600000000000321        90.660713597661498     
   69.700000000000315        90.660565606130731     
   69.800000000000310        90.660415525597998     
   69.900000000000304        90.660263331237957     
   70.000000000000298        90.660108997985816     
   70.100000000000293        90.659952500532341     
   70.200000000000287        90.659793813324981     
   70.300000000000281        90.659632910563786     
   70.400000000000276        90.659469766200672     
   70.500000000000270        90.659304353937173     
   70.600000000000264        90.659136647222439     
   70.700000000000259        90.658966619251061     
   70.800000000000253        90.658794242961918     
   70.900000000000247        90.658619491035623     
   71.000000000000242        90.658442335891948     
   71.100000000000236        90.658262749689470     
   71.200000000000230        90.658080704322074     
   71.300000000000225        90.657896171417448     
   71.400000000000219        90.657709122335092     
   71.500000000000213        90.657519528164528     
   71.600000000000207        90.657327359722558     
   71.700000000000202        90.657132587551757     
   71.800000000000196        90.656935181918072     
   71.900000000000190        90.656735112808974     
   72.000000000000185        90.656532349931425     
   72.100000000000179        90.656326862709122     
   72.200000000000173        90.656118620281049     
   72.300000000000168        90.655907591499016     
   72.400000000000162        90.655693744925301     
   72.500000000000156        90.655477048831145     
   72.600000000000151        90.655257471193394     
   72.700000000000145        90.655034979693653     
   72.800000000000139        90.654809541714755     
   72.900000000000134        90.654581124339799     
   73.000000000000128        90.654349694348383     
   73.100000000000122        90.654115218215864     
   73.200000000000117        90.653877662110119     
   73.300000000000111        90.653636991889229     
   73.400000000000105        90.653393173099445     
   73.500000000000099        90.653146170973187     
   73.600000000000094        90.652895950425773     
   73.700000000000088        90.652642476053998     
   73.800000000000082        90.652385712132954     
   73.900000000000077        90.652125622613951     
   74.000000000000071        90.651862171122730     
   74.100000000000065        90.651595320955579     
   74.200000000000060        90.651325035078173     
   74.300000000000054        90.651051276122416     
   74.400000000000048        90.650774006384424     
   74.500000000000043        90.650493187821411     
   74.600000000000037        90.650208782049958     
   74.700000000000031        90.649920750342446     
   74.800000000000026        90.649629053625617     
   74.900000000000020        90.649333652476841     
   75.000000000000014        90.649034507122835     
   75.100000000000009        90.648731577435939     
   75.200000000000003        90.648424822931531     
   75.299999999999997        90.648114202766223     
   75.399999999999991        90.647799675734802     
   75.499999999999986        90.647481200266796     
   75.599999999999980        90.647158734424750     
   75.699999999999974        90.646832235901357     
   75.799999999999969        90.646501662016036     
   75.899999999999963        90.646166969712539     
   75.999999999999957        90.645828115556910     
   76.099999999999952        90.645485055733531     
   76.199999999999946        90.645137746042579     
   76.299999999999940        90.644786141897654     
   76.399999999999935        90.644430198322738     
   76.499999999999929        90.644069869948595     
   76.599999999999923        90.643705111011400     
   76.699999999999918        90.643335875347802     
   76.799999999999912        90.642962116393576     
   76.899999999999906        90.642583787180371     
   76.999999999999901        90.642200840331640     
   77.099999999999895        90.641813228061253     
   77.199999999999889        90.641420902169173     
   77.299999999999883        90.641023814038618     
   77.399999999999878        90.640621914633925     
   77.499999999999872        90.640215154495834     
   77.599999999999866        90.639803483739925     
   77.699999999999861        90.639386852052567     
   77.799999999999855        90.638965208687850     
   77.899999999999849        90.638538502464485     
   77.999999999999844        90.638106681762721     
   78.099999999999838        90.637669694520881     
   78.199999999999832        90.637227488232071     
   78.299999999999827        90.636780009940978     
   78.399999999999821        90.636327206241006     
   78.499999999999815        90.635869023269635     
   78.599999999999810        90.635405406706425     
   78.699999999999804        90.634936301769272     
   78.799999999999798        90.634461653209925     
   78.899999999999793        90.633981405312170     
   78.999999999999787        90.633495501887722     
   79.099999999999781        90.633003886271624     
   79.199999999999775        90.632506501320535     
   79.299999999999770        90.632003289407834     
   79.399999999999764        90.631494192420945     
   79.499999999999758        90.630979151756790     
   79.599999999999753        90.630458108319147     
   79.699999999999747        90.629931002514226     
   79.799999999999741        90.629397774246925     
   79.899999999999736        90.628858362918223     
   79.999999999999730        90.628312707419866     
   80.099999999999724        90.627760746131486     
   80.199999999999719        90.627202416917200     
   80.299999999999713        90.626637657120526     
   80.399999999999707        90.626066403561609     
   80.499999999999702        90.625488592532733     
   80.599999999999696        90.624904159794639     
   80.699999999999690        90.624313040572375     
   80.799999999999685        90.623715169551303     
   80.899999999999679        90.623110480874061     
   80.999999999999673        90.622498908134389     
   81.099999999999667        90.621880384375103     
   81.199999999999662        90.621254842082791     
   81.299999999999656        90.620622213184149     
   81.399999999999650        90.619982429041642     
   81.499999999999645        90.619335420449303     
   81.599999999999639        90.618681117628597     
   81.699999999999633        90.618019450223400     
   81.799999999999628        90.617350347297418     
   81.899999999999622        90.616673737327417     
   81.999999999999616        90.615989548201043     
   82.099999999999611        90.615297707210871     
   82.199999999999605        90.614598141051161     
   82.299999999999599        90.613890775811655     
   82.399999999999594        90.613175536975220     
   82.499999999999588        90.612452349411527     
   82.599999999999582        90.611721137372697     
   82.699999999999577        90.610981824490040     
   82.799999999999571        90.610234333767480     
   82.899999999999565        90.609478587577797     
   82.999999999999559        90.608714507657922     
   83.099999999999554        90.607942015103546     
   83.199999999999548        90.607161030365262     
   83.299999999999542        90.606371473242589     
   83.399999999999537        90.605573262879403     
   83.499999999999531        90.604766317759584     
   83.599999999999525        90.603950555701218     
   83.699999999999520        90.603125893851299     
   83.799999999999514        90.602292248682261     
   83.899999999999508        90.601449535984912     
   83.999999999999503        90.600597670863692     
   84.099999999999497        90.599736567732990     
   84.199999999999491        90.598866140309696     
   84.299999999999486        90.597986301609254     
   84.399999999999480        90.597096963939705     
   84.499999999999474        90.596198038896702     
   84.599999999999469        90.595289437357678     
   84.699999999999463        90.594371069476409     
   84.799999999999457        90.593442844677682     
   84.899999999999451        90.592504671651611     
   84.999999999999446        90.591556458347497     
   85.099999999999440        90.590598111969442     
   85.199999999999434        90.589629538968467     
   85.299999999999429        90.588650645038769     
   85.399999999999423        90.587661335111207     
   85.499999999999417        90.586661513346726     
   85.599999999999412        90.585651083131154     
   85.699999999999406        90.584629947068805     
   85.799999999999400        90.583598006976985     
   85.899999999999395        90.582555163879078     
   85.999999999999389        90.581501317998971     
   86.099999999999383        90.580436368754263     
   86.199999999999378        90.579360214750977     
   86.299999999999372        90.578272753776304     
   86.399999999999366        90.577173882792366     
   86.499999999999361        90.576063497929880     
   86.599999999999355        90.574941494482076     
   86.699999999999349        90.573807766897545     
   86.799999999999343        90.572662208773522     
   86.899999999999338        90.571504712849915     
   86.999999999999332        90.570335171001901     
   87.099999999999326        90.569153474233246     
   87.199999999999321        90.567959512669987     
   87.299999999999315        90.566753175552236     
   87.399999999999309        90.565534351228862     
   87.499999999999304        90.564302927149015     
   87.599999999999298        90.563058789855830     
   87.699999999999292        90.561801824978446     
   87.799999999999287        90.560531917226101     
   87.899999999999281        90.559248950378887     
   87.999999999999275        90.557952807282447     
   88.099999999999270        90.556643369838937     
   88.199999999999264        90.555320518999949     
   88.299999999999258        90.553984134759176     
   88.399999999999253        90.552634096144743     
   88.499999999999247        90.551270281210904     
   88.599999999999241        90.549892567030454     
   88.699999999999235        90.548500829687598     
   88.799999999999230        90.547094944268963     
   88.899999999999224        90.545674784855677     
   88.999999999999218        90.544240224515875     
   89.099999999999213        90.542791135296170     
   89.199999999999207        90.541327388212878     
   89.299999999999201        90.539848853244507     
   89.399999999999196        90.538355399322569     
   89.499999999999190        90.536846894323986     
   89.599999999999184        90.535323205061133     
   89.699999999999179        90.533784197274542     
   89.799999999999173        90.532229735623091     
   89.899999999999167        90.530659683675609     
   89.999999999999162        90.529073903902272     
   90.099999999999156        90.527472257664868     
   90.199999999999150        90.525854605207684     
   90.299999999999145        90.524220805649435     
   90.399999999999139        90.522570716972140     
   90.499999999999133        90.520904196013376     
   90.599999999999127        90.519221098456057     
   90.699999999999122        90.517521278818549     
   90.799999999999116        90.515804590445882     
   90.899999999999110        90.514070885499422     
   90.999999999999105        90.512320014946241     
   91.099999999999099        90.510551828550987     
   91.199999999999093        90.508766174864093     
   91.299999999999088        90.506962901212916     
   91.399999999999082        90.505141853690290     
   91.499999999999076        90.503302877144790     
   91.599999999999071        90.501445815170499     
   91.699999999999065        90.499570510095651     
   91.799999999999059        90.497676802972492     
   91.899999999999054        90.495764533566899     
   91.999999999999048        90.493833540345662     
   92.099999999999042        90.491883660468346     
   92.199999999999037        90.489914729772991     
   92.299999999999031        90.487926582766960     
   92.399999999999025        90.485919052615444     
   92.499999999999019        90.483891971128813     
   92.599999999999014        90.481845168752045     
   92.699999999999008        90.479778474552489     
   92.799999999999002        90.477691716208170     
   92.899999999998997        90.475584719996149     
   92.999999999998991        90.473457310779537     
   93.099999999998985        90.471309311995981     
   93.199999999998980        90.469140545645615     
   93.299999999998974        90.466950832277448     
   93.399999999998968        90.464739990977549     
   93.499999999998963        90.462507839355936     
   93.599999999998957        90.460254193534681     
   93.699999999998951        90.457978868133338     
   93.799999999998946        90.455681676256404     
   93.899999999998940        90.453362429480606     
   93.999999999998934        90.451020937840511     
   94.099999999998929        90.448657009815690     
   94.199999999998923        90.446270452316583     
   94.299999999998917        90.443861070670835     
   94.399999999998911        90.441428668608552     
   94.499999999998906        90.438973048249338     
   94.599999999998900        90.436494010086705     
   94.699999999998894        90.433991352974672     
   94.799999999998889        90.431464874112066     
   94.899999999998883        90.428914369028334     
   94.999999999998877        90.426339631568652     
   95.099999999998872        90.423740453878423     
   95.199999999998866        90.421116626387530     
   95.299999999998860        90.418467937796279     
   95.399999999998855        90.415794175058451     
   95.499999999998849        90.413095123365153     
   95.599999999998843        90.410370566131107     
   95.699999999998838        90.407620284975209     
   95.799999999998832        90.404844059706662     
   95.899999999998826        90.402041668307803     
   95.999999999998820        90.399212886916686     
   96.099999999998815        90.396357489810313     
   96.199999999998809        90.393475249388430     
   96.299999999998803        90.390565936155340     
   96.399999999998798        90.387629318702608     
   96.499999999998792        90.384665163691253     
   96.599999999998786        90.381673235834285     
   96.699999999998781        90.378653297878017     
   96.799999999998775        90.375605110584232     
   96.899999999998769        90.372528432710723     
   96.999999999998764        90.369423020994063     
   97.099999999998758        90.366288630129318     
   97.199999999998752        90.363125012751496     
   97.299999999998747        90.359931919416155     
   97.399999999998741        90.356709098579174     
   97.499999999998735        90.353456296577690     
   97.599999999998730        90.350173257609754     
   97.699999999998724        90.346859723713180     
   97.799999999998718        90.343515434746607     
   97.899999999998712        90.340140128367111     
   97.999999999998707        90.336733540010144     
   98.099999999998701        90.333295402867904     
   98.199999999998695        90.329825447867435     
   98.299999999998690        90.326323403649937     
   98.399999999998684        90.322788996547075     
   98.499999999998678        90.319221950560035     
   98.599999999998673        90.315621987336044     
   98.699999999998667        90.311988826146376     
   98.799999999998661        90.308322183862202     
   98.899999999998656        90.304621774932059     
   98.999999999998650        90.300887311356931     
   99.099999999998644        90.297118502668269     
   99.199999999998639        90.293315055901772     
   99.299999999998633        90.289476675573383     
   99.399999999998627        90.285603063655429     
   99.499999999998622        90.281693919549852     
   99.599999999998616        90.277748940063844     
   99.699999999998610        90.273767819383323     
   99.799999999998604        90.269750249047917     
   99.899999999998599        90.265695917922528     
   99.999999999998593        90.261604512173250     
   100.09999999999859        90.257475715238471     
   100.19999999999858        90.253309207800939     
   100.29999999999858        90.249104667762026     
   100.39999999999857        90.244861770212012     
   100.49999999999856        90.240580187402173     
   100.59999999999856        90.236259588715683     
   100.69999999999855        90.231899640638943     
   100.79999999999855        90.227500006731546     
   100.89999999999854        90.223060347596714     
   100.99999999999854        90.218580320850279     
   101.09999999999853        90.214059581091362     
   101.19999999999852        90.209497779870006     
   101.29999999999852        90.204894565656303     
   101.39999999999851        90.200249583808358     
   101.49999999999851        90.195562476540019     
   101.59999999999850        90.190832882888671     
   101.69999999999850        90.186060438680812     
   101.79999999999849        90.181244776500606     
   101.89999999999849        90.176385525653799     
   101.99999999999848        90.171482312134842     
   102.09999999999847        90.166534758591183     
   102.19999999999847        90.161542484288304     
   102.29999999999846        90.156505105073933     
   102.39999999999846        90.151422233341862     
   102.49999999999845        90.146293477994988     
   102.59999999999845        90.141118444408761     
   102.69999999999844        90.135896734393313     
   102.79999999999843        90.130627946154107     
   102.89999999999843        90.125311674254903     
   102.99999999999842        90.119947509578381     
   103.09999999999842        90.114535039285741     
   103.19999999999841        90.109073846775871     
   103.29999999999841        90.103563511646968     
   103.39999999999840        90.098003609653105     
   103.49999999999839        90.092393712663309     
   103.59999999999839        90.086733388618612     
   103.69999999999838        90.081022201489972     
   103.79999999999838        90.075259711233585     
   103.89999999999837        90.069445473747550     
   103.99999999999837        90.063579040827548     
   104.09999999999836        90.057659960120375     
   104.19999999999835        90.051687775078378     
   104.29999999999835        90.045662024913128     
   104.39999999999834        90.039582244548228     
   104.49999999999834        90.033447964571934     
   104.59999999999833        90.027258711187073     
   104.69999999999833        90.021014006164151     
   104.79999999999832        90.014713366788683     
   104.89999999999831        90.008356305813834     
   104.99999999999831        90.001942331407022     
   105.09999999999830        89.995470947098042     
   105.19999999999830        89.988941651728183     
   105.29999999999829        89.982353939394329     
   105.39999999999829        89.975707299397584     
   105.49999999999828        89.969001216185987     
   105.59999999999827        89.962235169300129     
   105.69999999999827        89.955408633316750     
   105.79999999999826        89.948521077791284     
   105.89999999999826        89.941571967199451     
   105.99999999999825        89.934560760879450     
   106.09999999999825        89.927486912971261     
   106.19999999999824        89.920349872356923     
   106.29999999999824        89.913149082598750     
   106.39999999999823        89.905883981877366     
   106.49999999999822        89.898554002928407     
   106.59999999999822        89.891158572978611     
   106.69999999999821        89.883697113681052     
   106.79999999999821        89.876169041048854     
   106.89999999999820        89.868573765389456     
   106.99999999999820        89.860910691234650     
   107.09999999999819        89.853179217275681     
   107.19999999999818        89.845378736289007     
   107.29999999999818        89.837508635069241     
   107.39999999999817        89.829568294355582     
   107.49999999999817        89.821557088759278     
   107.59999999999816        89.813474386689990     
   107.69999999999816        89.805319550282064     
   107.79999999999815        89.797091935316004     
   107.89999999999814        89.788790891143421     
   107.99999999999814        89.780415760608122     
   108.09999999999813        89.771965879967581     
   108.19999999999813        89.763440578810489     
   108.29999999999812        89.754839179977367     
   108.39999999999812        89.746160999475464     
   108.49999999999811        89.737405346396443     
   108.59999999999810        89.728571522830947     
   108.69999999999810        89.719658823779980     
   108.79999999999809        89.710666537069031     
   108.89999999999809        89.701593943258970     
   108.99999999999808        89.692440315552901     
   109.09999999999808        89.683204919707819     
   109.19999999999807        89.673887013938952     
   109.29999999999806        89.664485848826857     
   109.39999999999806        89.655000667218687     
   109.49999999999805        89.645430704133148     
   109.59999999999805        89.635775186661661     
   109.69999999999804        89.626033333865834     
   109.79999999999804        89.616204356677486     
   109.89999999999803        89.606287457794522     
   109.99999999999802        89.596281831575197     
   110.09999999999802        89.586186663933162     
   110.19999999999801        89.576001132227162     
   110.29999999999801        89.565724405153148     
   110.39999999999800        89.555355642631326     
   110.49999999999800        89.544893995693229     
   110.59999999999799        89.534338606368422     
   110.69999999999798        89.523688607564807     
   110.79999999999798        89.512943122953445     
   110.89999999999797        89.502101266844974     
   110.99999999999797        89.491162144070984     
   111.09999999999796        89.480124849857205     
   111.19999999999796        89.468988469699497     
   111.29999999999795        89.457752079235064     
   111.39999999999795        89.446414744113653     
   111.49999999999794        89.434975519864423     
   111.59999999999793        89.423433451764907     
   111.69999999999793        89.411787574701535     
   111.79999999999792        89.400036913035422     
   111.89999999999792        89.388180480460363     
   111.99999999999791        89.376217279860839     
   112.09999999999791        89.364146303169051     
   112.19999999999790        89.351966531216874     
   112.29999999999789        89.339676933587171     
   112.39999999999789        89.327276468465456     
   112.49999999999788        89.314764082482924     
   112.59999999999788        89.302138710562488     
   112.69999999999787        89.289399275761610     
   112.79999999999787        89.276544689109613     
   112.89999999999786        89.263573849446260     
   112.99999999999785        89.250485643256283     
   113.09999999999785        89.237278944500915     
   113.19999999999784        89.223952614446574     
   113.29999999999784        89.210505501493856     
   113.39999999999783        89.196936440998840     
   113.49999999999783        89.183244255096241     
   113.59999999999782        89.169427752518274     
   113.69999999999781        89.155485728410056     
   113.79999999999781        89.141416964141783     
   113.89999999999780        89.127220227121441     
   113.99999999999780        89.112894270598758     
   114.09999999999779        89.098437833472502     
   114.19999999999779        89.083849640091302     
   114.29999999999778        89.069128400050218     
   114.39999999999777        89.054272807988497     
   114.49999999999777        89.039281543380966     
   114.59999999999776        89.024153270325840     
   114.69999999999776        89.008886637331457     
   114.79999999999775        88.993480277101128     
   114.89999999999775        88.977932806308431     
   114.99999999999774        88.962242825376492     
   115.09999999999773        88.946408918249432     
   115.19999999999773        88.930429652161976     
   115.29999999999772        88.914303577404539     
   115.39999999999772        88.898029227087449     
   115.49999999999771        88.881605116897717     
   115.59999999999771        88.865029744855562     
   115.69999999999770        88.848301591066303     
   115.79999999999769        88.831419117468144     
   115.89999999999769        88.814380767575756     
   115.99999999999768        88.797184966224052     
   116.09999999999768        88.779830119298168     
   116.19999999999767        88.762314613475837     
   116.29999999999767        88.744636815950784     
   116.39999999999766        88.726795074158332     
   116.49999999999766        88.708787715500108     
   116.59999999999765        88.690613047058591     
   116.69999999999764        88.672269355312551     
   116.79999999999764        88.653754905845830     
   116.89999999999763        88.635067943053556     
   116.99999999999763        88.616206689845413     
   117.09999999999762        88.597169347339161     
   117.19999999999762        88.577954094558706     
   117.29999999999761        88.558559088120063     
   117.39999999999760        88.538982461919844     
   117.49999999999760        88.519222326811956     
   117.59999999999759        88.499276770290081     
   117.69999999999759        88.479143856157023     
   117.79999999999758        88.458821624195110     
   117.89999999999758        88.438308089828340     
   117.99999999999757        88.417601243786081     
   118.09999999999756        88.396699051756798     
   118.19999999999756        88.375599454042245     
   118.29999999999755        88.354300365204821     
   118.39999999999755        88.332799673710070     
   118.49999999999754        88.311095241567557     
   118.59999999999754        88.289184903967922     
   118.69999999999753        88.267066468912347     
   118.79999999999752        88.244737716842820     
   118.89999999999752        88.222196400263655     
   118.99999999999751        88.199440243363796     
   119.09999999999751        88.176466941629187     
   119.19999999999750        88.153274161462534     
   119.29999999999750        88.129859539782757     
   119.39999999999749        88.106220683638540     
   119.49999999999748        88.082355169804728     
   119.59999999999748        88.058260544382904     
   119.69999999999747        88.033934322396789     
   119.79999999999747        88.009373987383896     
   119.89999999999746        87.984576990983456     
   119.99999999999746        87.959540752524305     
   120.09999999999745        87.934262658608048     
   120.19999999999744        87.908740062688864     
   120.29999999999744        87.882970284653965     
   120.39999999999743        87.856950610398826     
   120.49999999999743        87.830678291402506     
   120.59999999999742        87.804150544301606     
   120.69999999999742        87.777364550459481     
   120.79999999999741        87.750317455538777     
   120.89999999999741        87.723006369071385     
   120.99999999999740        87.695428364026171     
   121.09999999999739        87.667580476378689     
   121.19999999999739        87.639459704679993     
   121.29999999999738        87.611063009626008     
   121.39999999999738        87.582387313629937     
   121.49999999999737        87.553429500392454     
   121.59999999999737        87.524186414471743     
   121.69999999999736        87.494654860868522     
   121.79999999999735        87.464831604596782     
   121.89999999999735        87.434713370267744     
   121.99999999999734        87.404296841678558     
   122.09999999999734        87.373578661396834     
   122.19999999999733        87.342555430361301     
   122.29999999999733        87.311223707479172     
   122.39999999999732        87.279580009239055     
   122.49999999999731        87.247620809316203     
   122.59999999999731        87.215342538204098     
   122.69999999999730        87.182741582839697     
   122.79999999999730        87.149814286249622     
   122.89999999999729        87.116556947196528     
   122.99999999999729        87.082965819842215     
   123.09999999999728        87.049037113428795     
   123.19999999999727        87.014766991958297     
   123.29999999999727        86.980151573904436     
   123.39999999999726        86.945186931924511     
   123.49999999999726        86.909869092598584     
   123.59999999999725        86.874194036184974     
   123.69999999999725        86.838157696389061     
   123.79999999999724        86.801755960161316     
   123.89999999999723        86.764984667508841     
   123.99999999999723        86.727839611339192     
   124.09999999999722        86.690316537322502     
   124.19999999999722        86.652411143786253     
   124.29999999999721        86.614119081632339     
   124.39999999999721        86.575435954284060     
   124.49999999999720        86.536357317678650     
   124.59999999999719        86.496878680268537     
   124.69999999999719        86.456995503086205     
   124.79999999999718        86.416703199822223     
   124.89999999999718        86.375997136962596     
   124.99999999999717        86.334872633948308     
   125.09999999999717        86.293324963400195     
   125.19999999999716        86.251349351373051     
   125.29999999999715        86.208940977666913     
   125.39999999999715        86.166094976183913     
   125.49999999999714        86.122806435340991     
   125.59999999999714        86.079070398542527     
   125.69999999999713        86.034881864701106     
   125.79999999999713        85.990235788831356     
   125.89999999999712        85.945127082694242     
   125.99999999999712        85.899550615515352     
   126.09999999999711        85.853501214778007     
   126.19999999999710        85.806973667072029     
   126.29999999999710        85.759962719024173     
   126.39999999999709        85.712463078321207     
   126.49999999999709        85.664469414786282     
   126.59999999999708        85.615976361553734     
   126.69999999999708        85.566978516330437     
   126.79999999999707        85.517470442740958     
   126.89999999999706        85.467446671768386     
   126.99999999999706        85.416901703278469     
   127.09999999999705        85.365830007663547     
   127.19999999999705        85.314226027558590     
   127.29999999999704        85.262084179679235     
   127.39999999999704        85.209398856762419     
   127.49999999999703        85.156164429600580     
   127.59999999999702        85.102375249210652     
   127.69999999999702        85.048025649081609     
   127.79999999999701        84.993109947573615     
   127.89999999999701        84.937622450401761     
   127.99999999999700        84.881557453255269     
   128.09999999999701        84.824909244530545     
   128.19999999999700        84.767672108184897     
   128.29999999999700        84.709840326709468     
   128.39999999999699        84.651408184228728     
   128.49999999999699        84.592369969724672     
   128.59999999999698        84.532719980374296     
   128.69999999999698        84.472452525010723     
   128.79999999999697        84.411561927718679     
   128.89999999999696        84.350042531541135     
   128.99999999999696        84.287888702299966     
   129.09999999999695        84.225094832544968     
   129.19999999999695        84.161655345609333     
   129.29999999999694        84.097564699777621     
   129.39999999999694        84.032817392576177     
   129.49999999999693        83.967407965131898     
   129.59999999999692        83.901331006680323     
   129.69999999999692        83.834581159119708     
   129.79999999999691        83.767153121686647     
   129.89999999999691        83.699041655692696     
   129.99999999999690        83.630241589347392     
   130.09999999999690        83.560747822647414     
   130.19999999999689        83.490555332308034     
   130.29999999999688        83.419659176765236     
   130.39999999999688        83.348054501198092     
   130.49999999999687        83.275736542583687     
   130.59999999999687        83.202700634783085     
   130.69999999999686        83.128942213605953     
   130.79999999999686        83.054456821886646     
   130.89999999999685        82.979240114529460     
   130.99999999999685        82.903287863521143     
   131.09999999999684        82.826595962896207     
   131.19999999999683        82.749160433633804     
   131.29999999999683        82.670977428477570     
   131.39999999999682        82.592043236655570     
   131.49999999999682        82.512354288485156     
   131.59999999999681        82.431907159873802     
   131.69999999999681        82.350698576634329     
   131.79999999999680        82.268725418674421     
   131.89999999999679        82.185986318037465     
   131.99999999999679        82.102477444257758     
   132.09999999999678        82.018195667819128     
   132.19999999999678        81.933138522504308     
   132.29999999999677        81.847303713908744     
   132.39999999999677        81.760689122282074     
   132.49999999999676        81.673292805103145     
   132.59999999999675        81.585112999365691     
   132.69999999999675        81.496148123560587     
   132.79999999999674        81.406396779339602     
   132.89999999999674        81.315857752852622     
   132.99999999999673        81.224530015743696     
   133.09999999999673        81.132412725796414     
   133.19999999999672        81.039505227222961     
   133.29999999999671        80.945807050585131     
   133.39999999999671        80.851317912344015     
   133.49999999999670        80.756037714032317     
   133.59999999999670        80.659966541047183     
   133.69999999999669        80.563104661061331     
   133.79999999999669        80.465452522050981     
   133.89999999999668        80.367010749945123     
   133.99999999999667        80.267780145896836     
   134.09999999999667        80.167761683182306     
   134.19999999999666        80.066956503731674     
   134.29999999999666        79.965365914304968     
   134.39999999999665        79.862991382316210     
   134.49999999999665        79.759834531320607     
   134.59999999999664        79.655897136175966     
   134.69999999999663        79.551181117892497     
   134.79999999999663        79.445688538185024     
   134.89999999999662        79.339421593745598     
   134.99999999999662        79.232382610251364     
   135.09999999999661        79.124574036129872     
   135.19999999999661        79.015998436096950     
   135.29999999999660        78.906658484489199     
   135.39999999999660        78.796556958412154     
   135.49999999999659        78.685696730724786     
   135.59999999999658        78.574080762881579     
   135.69999999999658        78.461712097654157     
   135.79999999999657        78.348593851755226     
   135.89999999999657        78.234729208386284     
   135.99999999999656        78.120121409730260     
   136.09999999999656        78.004773749411868     
   136.19999999999655        77.888689564946873     
   136.29999999999654        77.771872230199833     
   136.39999999999654        77.654325147872200     
   136.49999999999653        77.536051742038339     
   136.59999999999653        77.417055450751690     
   136.69999999999652        77.297339718733951     
   136.79999999999652        77.176907990169781     
   136.89999999999651        77.055763701617778     
   136.99999999999650        76.933910275058452     
   137.09999999999650        76.811351111086708     
   137.19999999999649        76.688089582269185     
   137.29999999999649        76.564129026669434     
   137.39999999999648        76.439472741559868     
   137.49999999999648        76.314123977324229     
   137.59999999999647        76.188085931561758     
   137.69999999999646        76.061361743398038     
   137.79999999999646        75.933954488009832     
   137.89999999999645        75.805867171370167     
   137.99999999999645        75.677102725212691     
   138.09999999999644        75.547664002224252     
   138.19999999999644        75.417553771461996     
   138.29999999999643        75.286774713999108     
   138.39999999999642        75.155329418797422     
   138.49999999999642        75.023220378806684     
   138.59999999999641        74.890449987288093     
   138.69999999999641        74.757020534359981     
   138.79999999999640        74.622934203761389     
   138.89999999999640        74.488193069830416     
   138.99999999999639        74.352799094693196     
   139.09999999999638        74.216754125657033     
   139.19999999999638        74.080059892802623     
   139.29999999999637        73.942718006770605     
   139.39999999999637        73.804729956732572     
   139.49999999999636        73.666097108546566     
   139.59999999999636        73.526820703080475     
   139.69999999999635        73.386901854704888     
   139.79999999999634        73.246341549943949     
   139.89999999999634        73.105140646275572     
   139.99999999999633        72.963299871076373     
   140.09999999999633        72.820819820701999     
   140.19999999999632        72.677700959694903     
   140.29999999999632        72.533943620112495     
   140.39999999999631        72.389548000967224     
   140.49999999999631        72.244514167772707     
   140.59999999999630        72.098842052184821     
   140.69999999999629        71.952531451734487     
   140.79999999999629        71.805582029642764     
   140.89999999999628        71.657993314709046     
   140.99999999999628        71.509764701270385     
   141.09999999999627        71.360895449220081     
   141.19999999999627        71.211384684081295     
   141.29999999999626        71.061231397129362     
   141.39999999999625        70.910434445555552     
   141.49999999999625        70.758992552665745     
   141.59999999999624        70.606904308111325     
   141.69999999999624        70.454168168141123     
   141.79999999999623        70.300782455873630     
   141.89999999999623        70.146745361583370     
   141.99999999999622        69.992054942993434     
   142.09999999999621        69.836709125573421     
   142.19999999999621        69.680705702834274     
   142.29999999999620        69.524042336619019     
   142.39999999999620        69.366716557382190     
   142.49999999999619        69.208725764455181     
   142.59999999999619        69.050067226294800     
   142.69999999999618        68.890738080707791     
   142.79999999999617        68.730735335050824     
   142.89999999999617        68.570055866402541     
   142.99999999999616        68.408696421701578     
   143.09999999999616        68.246653617849475     
   143.19999999999615        68.083923941776391     
   143.29999999999615        67.920503750463823     
   143.39999999999614        67.756389270924203     
   143.49999999999613        67.591576600132527     
   143.59999999999613        67.426061704910254     
   143.69999999999612        67.259840421754774     
   143.79999999999612        67.092908456617138     
   143.89999999999611        66.925261384621066     
   143.99999999999611        66.756894649723620     
   144.09999999999610        66.587803564315180     
   144.19999999999609        66.417983308754415     
   144.29999999999609        66.247428930840584     
   144.39999999999608        66.076135345214624     
   144.49999999999608        65.904097332693652     
   144.59999999999607        65.731309539531381     
   144.69999999999607        65.557766476606488     
   144.79999999999606        65.383462518534216     
   144.89999999999606        65.208391902699930     
   144.99999999999605        65.032548728213669     
   145.09999999999604        64.855926954781239     
   145.19999999999604        64.678520401492349     
   145.29999999999603        64.500322745521757     
   145.39999999999603        64.321327520742415     
   145.49999999999602        64.141528116246917     
   145.59999999999602        63.960917774777137     
   145.69999999999601        63.779489591056645     
   145.79999999999600        63.597236510027606     
   145.89999999999600        63.414151324984694     
   145.99999999999599        63.230226675607639     
   146.09999999999599        63.045455045886690     
   146.19999999999598        62.859828761940705     
   146.29999999999598        62.673339989722848     
   146.39999999999597        62.485980732610678     
   146.49999999999596        62.297742828880480     
   146.59999999999596        62.108617949057766     
   146.69999999999595        61.918597593145321     
   146.79999999999595        61.727673087720412     
   146.89999999999594        61.535835582900837     
   146.99999999999594        61.343076049175494     
   147.09999999999593        61.149385274091564     
   147.19999999999592        60.954753858798391     
   147.29999999999592        60.759172214441762     
   147.39999999999591        60.562630558401942     
   147.49999999999591        60.365118910372637     
   147.59999999999590        60.166627088274787     
   147.69999999999590        59.967144703998166     
   147.79999999999589        59.766661158966613     
   147.89999999999588        59.565165639519890     
   147.99999999999588        59.362647112104462     
   148.09999999999587        59.159094318267940     
   148.19999999999587        58.954495769448108     
   148.29999999999586        58.748839741550803     
   148.39999999999586        58.542114269305060     
   148.49999999999585        58.334307140390877     
   148.59999999999584        58.125405889328256     
   148.69999999999584        57.915397791116547     
   148.79999999999583        57.704269854616868     
   148.89999999999583        57.492008815666118     
   148.99999999999582        57.278601129909347     
   149.09999999999582        57.064032965339308     
   149.10999999999581        57.042507276501112     
   149.11999999999580        57.020974342830634     
   149.12999999999579        56.999429622104671     
   149.13999999999578        56.977873112586217     
   149.14999999999577        56.956304799883554     
   149.15999999999576        56.934724669582536     
   149.16999999999575        56.913132707237892     
   149.17999999999574        56.891528898372393     
   149.18999999999573        56.869913228479490     
   149.19999999999573        56.848285683021807     
   149.20999999999572        56.826646247428521     
   149.21999999999571        56.804994907100252     
   149.22999999999570        56.783331647405213     
   149.23999999999569        56.761656453679514     
   149.24999999999568        56.739969311230446     
   149.25999999999567        56.718270205328785     
   149.26999999999566        56.696559121220666     
   149.27999999999565        56.674836044114009     
   149.28999999999564        56.653100959188777     
   149.29999999999563        56.631353851591186     
   149.30999999999563        56.609594706436425     
   149.31999999999562        56.587823508807737     
   149.32999999999561        56.566040243755815     
   149.33999999999560        56.544244896298956     
   149.34999999999559        56.522437451423215     
   149.35999999999558        56.500617894083000     
   149.36999999999557        56.478786209198439     
   149.37999999999556        56.456942381658301     
   149.38999999999555        56.435086396320010     
   149.39999999999554        56.413218238005754     
   149.40999999999553        56.391337891504818     
   149.41999999999553        56.369445341575478     
   149.42999999999552        56.347540572942222     
   149.43999999999551        56.325623570296024     
   149.44999999999550        56.303694318293495     
   149.45999999999549        56.281752801560380     
   149.46999999999548        56.259799004687245     
   149.47999999999547        56.237832912231504     
   149.48999999999546        56.215854508716554     
   149.49999999999545        56.193863778633776     
   149.50999999999544        56.171860706438068     
   149.51999999999543        56.149845276552561     
   149.52999999999543        56.127817473365972     
   149.53999999999542        56.105777281231234     
   149.54999999999541        56.083724684469246     
   149.55999999999540        56.061659667364836     
   149.56999999999539        56.039582214170480     
   149.57999999999538        56.017492309101641     
   149.58999999999537        55.995389936341475     
   149.59999999999536        55.973275080036430     
   149.60999999999535        55.951147724300732     
   149.61999999999534        55.929007853209974     
   149.62999999999533        55.906855450807996     
   149.63999999999533        55.884690501102433     
   149.64999999999532        55.862512988065305     
   149.65999999999531        55.840322895633683     
   149.66999999999530        55.818120207708546     
   149.67999999999529        55.795904908156686     
   149.68999999999528        55.773676980808744     
   149.69999999999527        55.751436409458385     
   149.70999999999526        55.729183177866020     
   149.71999999999525        55.706917269752694     
   149.72999999999524        55.684638668805817     
   149.73999999999523        55.662347358676989     
   149.74999999999523        55.640043322979302     
   149.75999999999522        55.617726545291795     
   149.76999999999521        55.595397009156500     
   149.77999999999520        55.573054698076852     
   149.78999999999519        55.550699595521600     
   149.79999999999518        55.528331684923167     
   149.80999999999517        55.505950949674904     
   149.81999999999516        55.483557373134929     
   149.82999999999515        55.461150938623128     
   149.83999999999514        55.438731629424559     
   149.84999999999513        55.416299428782523     
   149.85999999999513        55.393854319906957     
   149.86999999999512        55.371396285967570     
   149.87999999999511        55.348925310098132     
   149.88999999999510        55.326441375394289     
   149.89999999999509        55.303944464912313     
   149.90999999999508        55.281434561672995     
   149.91999999999507        55.258911648655683     
   149.92999999999506        55.236375708804729     
   149.93999999999505        55.213826725024752     
   149.94999999999504        55.191264680180041     
   149.95999999999503        55.168689557100429     
   149.96999999999503        55.146101338572457     
   149.97999999999502        55.123500007348198     
   149.98999999999501        55.100885546137029     
   149.99999999999500        55.078257937610921     
   150.00999999999499        55.055617164403955     
   150.01999999999498        55.032963209107983     
   150.02999999999497        55.010296054277461     
   150.03999999999496        54.987615682427062     
   150.04999999999495        54.964922076031257     
   150.05999999999494        54.942215217524712     
   150.06999999999493        54.919495089302188     
   150.07999999999493        54.896761673719737     
   150.08999999999492        54.874014953091326     
   150.09999999999491        54.851254909691548     
   150.10999999999490        54.828481525754810     
   150.11999999999489        54.805694783473946     
   150.12999999999488        54.782894665002985     
   150.13999999999487        54.760081152453559     
   150.14999999999486        54.737254227896535     
   150.15999999999485        54.714413873362560     
   150.16999999999484        54.691560070841135     
   150.17999999999483        54.668692802278407     
   150.18999999999482        54.645812049581949     
   150.19999999999482        54.622917794616043     
   150.20999999999481        54.600010019204866     
   150.21999999999480        54.577088705128737     
   150.22999999999479        54.554153834126730     
   150.23999999999478        54.531205387896620     
   150.24999999999477        54.508243348093657     
   150.25999999999476        54.485267696331199     
   150.26999999999475        54.462278414177554     
   150.27999999999474        54.439275483162547     
   150.28999999999473        54.416258884770862     
   150.29999999999472        54.393228600443720     
   150.30999999999472        54.370184611580420     
   150.31999999999471        54.347126899536939     
   150.32999999999470        54.324055445627124     
   150.33999999999469        54.300970231119535     
   150.34999999999468        54.277871237239978     
   150.35999999999467        54.254758445169792     
   150.36999999999466        54.231631836049409     
   150.37999999999465        54.208491390969527     
   150.38999999999464        54.185337090984291     
   150.39999999999463        54.162168917097908     
   150.40999999999462        54.138986850272303     
   150.41999999999462        54.115790871423698     
   150.42999999999461        54.092580961426918     
   150.43999999999460        54.069357101107130     
   150.44999999999459        54.046119271247044     
   150.45999999999458        54.022867452585693     
   150.46999999999457        53.999601625815870     
   150.47999999999456        53.976321771583024     
   150.48999999999455        53.953027870488825     
   150.49999999999454        53.929719903090245     
   150.50999999999453        53.906397849896550     
   150.51999999999452        53.883061691371431     
   150.52999999999452        53.859711407932814     
   150.53999999999451        53.836346979952708     
   150.54999999999450        53.812968387756328     
   150.55999999999449        53.789575611623455     
   150.56999999999448        53.766168631783373     
   150.57999999999447        53.742747428423300     
   150.58999999999446        53.719311981680768     
   150.59999999999445        53.695862271646611     
   150.60999999999444        53.672398278365449     
   150.61999999999443        53.648919981830574     
   150.62999999999442        53.625427361992472     
   150.63999999999442        53.601920398752327     
   150.64999999999441        53.578399071962480     
   150.65999999999440        53.554863361426342     
   150.66999999999439        53.531313246902151     
   150.67999999999438        53.507748708096280     
   150.68999999999437        53.484169724669329     
   150.69999999999436        53.460576276231244     
   150.70999999999435        53.436968342343484     
   150.71999999999434        53.413345902519893     
   150.72999999999433        53.389708936222803     
   150.73999999999432        53.366057422866625     
   150.74999999999432        53.342391341817056     
   150.75999999999431        53.318710672386779     
   150.76999999999430        53.295015393841787     
   150.77999999999429        53.271305485396958     
   150.78999999999428        53.247580926218092     
   150.79999999999427        53.223841695418002     
   150.80999999999426        53.200087772060471     
   150.81999999999425        53.176319135160455     
   150.82999999999424        53.152535763678230     
   150.83999999999423        53.128737636525635     
   150.84999999999422        53.104924732562559     
   150.85999999999422        53.081097030597384     
   150.86999999999421        53.057254509388130     
   150.87999999999420        53.033397147637586     
   150.88999999999419        53.009524924002825     
   150.89999999999418        52.985637817080971     
   150.90999999999417        52.961735805424553     
   150.91999999999416        52.937818867526985     
   150.92999999999415        52.913886981835333     
   150.93999999999414        52.889940126738736     
   150.94999999999413        52.865978280575476     
   150.95999999999412        52.842001421631238     
   150.96999999999412        52.818009528137672     
   150.97999999999411        52.794002578272028     
   150.98999999999410        52.769980550160305     
   150.99999999999409        52.745943421871964     
   151.00999999999408        52.721891171423806     
   151.01999999999407        52.697823776778087     
   151.02999999999406        52.673741215843329     
   151.03999999999405        52.649643466472121     
   151.04999999999404        52.625530506463235     
   151.05999999999403        52.601402313559618     
   151.06999999999402        52.577258865449565     
   151.07999999999402        52.553100139766890     
   151.08999999999401        52.528926114087881     
   151.09999999999400        52.504736765935043     
   151.10999999999399        52.480532072774338     
   151.11999999999398        52.456312012013690     
   151.12999999999397        52.432076561007129     
   151.13999999999396        52.407825697051770     
   151.14999999999395        52.383559397388204     
   151.15999999999394        52.359277639197458     
   151.16999999999393        52.334980399606408     
   151.17999999999392        52.310667655685016     
   151.18999999999392        52.286339384442371     
   151.19999999999391        52.261995562832269     
   151.20999999999390        52.237636167750694     
   151.21999999999389        52.213261176035353     
   151.22999999999388        52.188870564464636     
   151.23999999999387        52.164464309758827     
   151.24999999999386        52.140042388580504     
   151.25999999999385        52.115604777531281     
   151.26999999999384        52.091151453157671     
   151.27999999999383        52.066682391939906     
   151.28999999999382        52.042197570306278     
   151.29999999999382        52.017696964620292     
   151.30999999999381        51.993180551187656     
   151.31999999999380        51.968648306251936     
   151.32999999999379        51.944100205999185     
   151.33999999999378        51.919536226551763     
   151.34999999999377        51.894956343974314     
   151.35999999999376        51.870360534267554     
   151.36999999999375        51.845748773372549     
   151.37999999999374        51.821121037168709     
   151.38999999999373        51.796477301473892     
   151.39999999999372        51.771817542042065     
   151.40999999999372        51.747141734569119     
   151.41999999999371        51.722449854685287     
   151.42999999999370        51.697741877957384     
   151.43999999999369        51.673017779893001     
   151.44999999999368        51.648277535935009     
   151.45999999999367        51.623521121461543     
   151.46999999999366        51.598748511788877     
   151.47999999999365        51.573959682169964     
   151.48999999999364        51.549154607792552     
   151.49999999999363        51.524333263780370     
   151.50999999999362        51.499495625193568     
   151.51999999999362        51.474641667025871     
   151.52999999999361        51.449771364210676     
   151.53999999999360        51.424884691610679     
   151.54999999999359        51.399981624024555     
   151.55999999999358        51.375062136188184     
   151.56999999999357        51.350126202769815     
   151.57999999999356        51.325173798371949     
   151.58999999999355        51.300204897527493     
   151.59999999999354        51.275219474711037     
   151.60999999999353        51.250217504321874     
   151.61999999999352        51.225198960695550     
   151.62999999999352        51.200163818100954     
   151.63999999999351        51.175112050738115     
   151.64999999999350        51.150043632741003     
   151.65999999999349        51.124958538174759     
   151.66999999999348        51.099856741035502     
   151.67999999999347        51.074738215251202     
   151.68999999999346        51.049602934682447     
   151.69999999999345        51.024450873118276     
   151.70999999999344        50.999282004281199     
   151.71999999999343        50.974096301820843     
   151.72999999999342        50.948893739321456     
   151.73999999999342        50.923674290292887     
   151.74999999999341        50.898437928176421     
   151.75999999999340        50.873184626345321     
   151.76999999999339        50.847914358096773     
   151.77999999999338        50.822627096661257     
   151.78999999999337        50.797322815195365     
   151.79999999999336        50.772001486786024     
   151.80999999999335        50.746663084446581     
   151.81999999999334        50.721307581118651     
   151.82999999999333        50.695934949672889     
   151.83999999999332        50.670545162903593     
   151.84999999999332        50.645138193537107     
   151.85999999999331        50.619714014222893     
   151.86999999999330        50.594272597537440     
   151.87999999999329        50.568813915983455     
   151.88999999999328        50.543337941991361     
   151.89999999999327        50.517844647915204     
   151.90999999999326        50.492334006033985     
   151.91999999999325        50.466805988553226     
   151.92999999999324        50.441260567603962     
   151.93999999999323        50.415697715239567     
   151.94999999999322        50.390117403438140     
   151.95999999999322        50.364519604103855     
   151.96999999999321        50.338904289061063     
   151.97999999999320        50.313271430059032     
   151.98999999999319        50.287620998771239     
   151.99999999999318        50.261952966792805     
   152.00999999999317        50.236267305642073     
   152.01999999999316        50.210563986756178     
   152.02999999999315        50.184842981500033     
   152.03999999999314        50.159104261155747     
   152.04999999999313        50.133347796927204     
   152.05999999999312        50.107573559940562     
   152.06999999999312        50.081781521242370     
   152.07999999999311        50.055971651797691     
   152.08999999999310        50.030143922495306     
   152.09999999999309        50.004298304138892     
   152.10999999999308        49.978434767455333     
   152.11999999999307        49.952553283090758     
   152.12999999999306        49.926653821607097     
   152.13999999999305        49.900736353485847     
   152.14999999999304        49.874800849128668     
   152.15999999999303        49.848847278854166     
   152.16999999999302        49.822875612896432     
   152.17999999999302        49.796885821408232     
   152.18999999999301        49.770877874460410     
   152.19999999999300        49.744851742038861     
   152.20999999999299        49.718807394044667     
   152.21999999999298        49.692744800297490     
   152.22999999999297        49.666663930531570     
   152.23999999999296        49.640564754395584     
   152.24999999999295        49.614447241452616     
   152.25999999999294        49.588311361182456     
   152.26999999999293        49.562157082977023     
   152.27999999999292        49.535984376143944     
   152.28999999999292        49.509793209903606     
   152.29999999999291        49.483583553387660     
   152.30999999999290        49.457355375644894     
   152.31999999999289        49.431108645632719     
   152.32999999999288        49.404843332221468     
   152.33999999999287        49.378559404195002     
   152.34999999999286        49.352256830248095     
   152.35999999999285        49.325935578984001     
   152.36999999999284        49.299595618921700     
   152.37999999999283        49.273236918486447     
   152.38999999999282        49.246859446013957     
   152.39999999999281        49.220463169751142     
   152.40999999999281        49.194048057853898     
   152.41999999999280        49.167614078386251     
   152.42999999999279        49.141161199321935     
   152.43999999999278        49.114689388541400     
   152.44999999999277        49.088198613834756     
   152.45999999999276        49.061688842898825     
   152.46999999999275        49.035160043335388     
   152.47999999999274        49.008612182655646     
   152.48999999999273        48.982045228278551     
   152.49999999999272        48.955459147525154     
   152.50999999999271        48.928853907622212     
   152.51999999999271        48.902229475707955     
   152.52999999999270        48.875585818816042     
   152.53999999999269        48.848922903891307     
   152.54999999999268        48.822240697781226     
   152.55999999999267        48.795539167234487     
   152.56999999999266        48.768818278905670     
   152.57999999999265        48.742077999353000     
   152.58999999999264        48.715318295032581     
   152.59999999999263        48.688539132307021     
   152.60999999999262        48.661740477439153     
   152.61999999999261        48.634922296592499     
   152.62999999999261        48.608084555831653     
   152.63999999999260        48.581227221122951     
   152.64999999999259        48.554350258329741     
   152.65999999999258        48.527453633220112     
   152.66999999999257        48.500537311454437     
   152.67999999999256        48.473601258598229     
   152.68999999999255        48.446645440110622     
   152.69999999999254        48.419669821351199     
   152.70999999999253        48.392674367578230     
   152.71999999999252        48.365659043941804     
   152.72999999999251        48.338623815496582     
   152.73999999999251        48.311568647185503     
   152.74999999999250        48.284493503852694     
   152.75999999999249        48.257398350234809     
   152.76999999999248        48.230283150965171     
   152.77999999999247        48.203147870569119     
   152.78999999999246        48.175992473469179     
   152.79999999999245        48.148816923979226     
   152.80999999999244        48.121621186307635     
   152.81999999999243        48.094405224552986     
   152.82999999999242        48.067169002709186     
   152.83999999999241        48.039912484659794     
   152.84999999999241        48.012635634180420     
   152.85999999999240        47.985338414937452     
   152.86999999999239        47.958020790487666     
   152.87999999999238        47.930682724279151     
   152.88999999999237        47.903324179645324     
   152.89999999999236        47.875945119811064     
   152.90999999999235        47.848545507893391     
   152.91999999999234        47.821125306890082     
   152.92999999999233        47.793684479691223     
   152.93999999999232        47.766222989074244     
   152.94999999999231        47.738740797701503     
   152.95999999999231        47.711237868119980     
   152.96999999999230        47.683714162764623     
   152.97999999999229        47.656169643955273     
   152.98999999999228        47.628604273895938     
   152.99999999999227        47.601018014674629     
   153.00999999999226        47.573410828261295     
   153.01999999999225        47.545782676514598     
   153.02999999999224        47.518133521167812     
   153.03999999999223        47.490463323843066     
   153.04999999999222        47.462772046038616     
   153.05999999999221        47.435059649138189     
   153.06999999999221        47.407326094405221     
   153.07999999999220        47.379571342980086     
   153.08999999999219        47.351795355885571     
   153.09999999999218        47.323998094022691     
   153.10999999999217        47.296179518170845     
   153.11999999999216        47.268339588986052     
   153.12999999999215        47.240478267005777     
   153.13999999999214        47.212595512637286     
   153.14999999999213        47.184691286171933     
   153.15999999999212        47.156765547770689     
   153.16999999999211        47.128818257472886     
   153.17999999999211        47.100849375191459     
   153.18999999999210        47.072858860713509     
   153.19999999999209        47.044846673699567     
   153.20999999999208        47.016812773683839     
   153.21999999999207        46.988757120071604     
   153.22999999999206        46.960679672140927     
   153.23999999999205        46.932580389041512     
   153.24999999999204        46.904459229791165     
   153.25999999999203        46.876316153281735     
   153.26999999999202        46.848151118270820     
   153.27999999999201        46.819964083385173     
   153.28999999999201        46.791755007126696     
   153.29999999999200        46.763523847854863     
   153.30999999999199        46.735270563800960     
   153.31999999999198        46.706995113065780     
   153.32999999999197        46.678697453610184     
   153.33999999999196        46.650377543264263     
   153.34999999999195        46.622035339721734     
   153.35999999999194        46.593670800541979     
   153.36999999999193        46.565283883145625     
   153.37999999999192        46.536874544813834     
   153.38999999999191        46.508442742700197     
   153.39999999999191        46.479988433805062     
   153.40999999999190        46.451511575002563     
   153.41999999999189        46.423012123020165     
   153.42999999999188        46.394490034448033     
   153.43999999999187        46.365945265732392     
   153.44999999999186        46.337377773182872     
   153.45999999999185        46.308787512962489     
   153.46999999999184        46.280174441091745     
   153.47999999999183        46.251538513450868     
   153.48999999999182        46.222879685771140     
   153.49999999999181        46.194197913642931     
   153.50999999999181        46.165493152509306     
   153.51999999999180        46.136765357667393     
   153.52999999999179        46.108014484268537     
   153.53999999999178        46.079240487312873     
   153.54999999999177        46.050443321657760     
   153.55999999999176        46.021622942007710     
   153.56999999999175        45.992779302917711     
   153.57999999999174        45.963912358792747     
   153.58999999999173        45.935022063888752     
   153.59999999999172        45.906108372308758     
   153.60999999999171        45.877171238001090     
   153.61999999999171        45.848210614764824     
   153.62999999999170        45.819226456241609     
   153.63999999999169        45.790218715919920     
   153.64999999999168        45.761187347133173     
   153.65999999999167        45.732132303059458     
   153.66999999999166        45.703053536716951     
   153.67999999999165        45.673951000970170     
   153.68999999999164        45.644824648523276     
   153.69999999999163        45.615674431919061     
   153.70999999999162        45.586500303546444     
   153.71999999999161        45.557302215626926     
   153.72999999999161        45.528080120228537     
   153.73999999999160        45.498833969246157     
   153.74999999999159        45.469563714424176     
   153.75999999999158        45.440269307333530     
   153.76999999999157        45.410950699386973     
   153.77999999999156        45.381607841827815     
   153.78999999999155        45.352240685736270     
   153.79999999999154        45.322849182022978     
   153.80999999999153        45.293433281434552     
   153.81999999999152        45.263992934545520     
   153.82999999999151        45.234528091762094     
   153.83999999999151        45.205038703323204     
   153.84999999999150        45.175524719292689     
   153.85999999999149        45.145986089563586     
   153.86999999999148        45.116422763859710     
   153.87999999999147        45.086834691727859     
   153.88999999999146        45.057221822541671     
   153.89999999999145        45.027584105501347     
   153.90999999999144        44.997921489625405     
   153.91999999999143        44.968233923763435     
   153.92999999999142        44.938521356582086     
   153.93999999999141        44.908783736570470     
   153.94999999999141        44.879021012038393     
   153.95999999999140        44.849233131116954     
   153.96999999999139        44.819420041752700     
   153.97999999999138        44.789581691713252     
   153.98999999999137        44.759718028580487     
   153.99999999999136        44.729828999754069     
   154.00999999999135        44.699914552449741     
   154.01999999999134        44.669974633695091     
   154.02999999999133        44.640009190330460     
   154.03999999999132        44.610018169013408     
   154.04999999999131        44.580001516207631     
   154.05999999999131        44.549959178189873     
   154.06999999999130        44.519891101046554     
   154.07999999999129        44.489797230670028     
   154.08999999999128        44.459677512763420     
   154.09999999999127        44.429531892836508     
   154.10999999999126        44.399360316201083     
   154.11999999999125        44.369162727978861     
   154.12999999999124        44.338939073091971     
   154.13999999999123        44.308689296264390     
   154.14999999999122        44.278413342024024     
   154.15999999999121        44.248111154700922     
   154.16999999999121        44.217782678419162     
   154.17999999999120        44.187427857108119     
   154.18999999999119        44.157046634490889     
   154.19999999999118        44.126638954086253     
   154.20999999999117        44.096204759212910     
   154.21999999999116        44.065743992979584     
   154.22999999999115        44.035256598292129     
   154.23999999999114        44.004742517847326     
   154.24999999999113        43.974201694133093     
   154.25999999999112        43.943634069427951     
   154.26999999999111        43.913039585797947     
   154.27999999999111        43.882418185098885     
   154.28999999999110        43.851769808976705     
   154.29999999999109        43.821094398856602     
   154.30999999999108        43.790391895953306     
   154.31999999999107        43.759662241263442     
   154.32999999999106        43.728905375566931     
   154.33999999999105        43.698121239425788     
   154.34999999999104        43.667309773181778     
   154.35999999999103        43.636470916953044     
   154.36999999999102        43.605604610640569     
   154.37999999999101        43.574710793919309     
   154.38999999999101        43.543789406238574     
   154.39999999999100        43.512840386825019     
   154.40999999999099        43.481863674679907     
   154.41999999999098        43.450859208569717     
   154.42999999999097        43.419826927040518     
   154.43999999999096        43.388766768400671     
   154.44999999999095        43.357678670729236     
   154.45999999999094        43.326562571877957     
   154.46999999999093        43.295418409457362     
   154.47999999999092        43.264246120842714     
   154.48999999999091        43.233045643180724     
   154.49999999999091        43.201816913370521     
   154.50999999999090        43.170559868078477     
   154.51999999999089        43.139274443728596     
   154.52999999999088        43.107960576503288     
   154.53999999999087        43.076618202342729     
   154.54999999999086        43.045247256941991     
   154.55999999999085        43.013847675749759     
   154.56999999999084        42.982419393970474     
   154.57999999999083        42.950962346558150     
   154.58999999999082        42.919476468217134     
   154.59999999999081        42.887961693404620     
   154.60999999999081        42.856417956320669     
   154.61999999999080        42.824845190913543     
   154.62999999999079        42.793243330877914     
   154.63999999999078        42.761612309648449     
   154.64999999999077        42.729952060406653     
   154.65999999999076        42.698262516071203     
   154.66999999999075        42.666543609300227     
   154.67999999999074        42.634795272494337     
   154.68999999999073        42.603017437783727     
   154.69999999999072        42.571210037037872     
   154.70999999999071        42.539373001861684     
   154.71999999999070        42.507506263582933     
   154.72999999999070        42.475609753274298     
   154.73999999999069        42.443683401724776     
   154.74999999999068        42.411727139457149     
   154.75999999999067        42.379740896720200     
   154.76999999999066        42.347724603482405     
   154.77999999999065        42.315678189443489     
   154.78999999999064        42.283601584015926     
   154.79999999999063        42.251494716342101     
   154.80999999999062        42.219357515271447     
   154.81999999999061        42.187189909376549     
   154.82999999999060        42.154991826944823     
   154.83999999999060        42.122763195978116     
   154.84999999999059        42.090503944186558     
   154.85999999999058        42.058213998993573     
   154.86999999999057        42.025893287529577     
   154.87999999999056        41.993541736633183     
   154.88999999999055        41.961159272849144     
   154.89999999999054        41.928745822422961     
   154.90999999999053        41.896301311305223     
   154.91999999999052        41.863825665141512     
   154.92999999999051        41.831318809285513     
   154.93999999999050        41.798780668777681     
   154.94999999999050        41.766211168359185     
   154.95999999999049        41.733610232465224     
   154.96999999999048        41.700977785216537     
   154.97999999999047        41.668313750429917     
   154.98999999999046        41.635618051609747     
   154.99999999999045        41.602890611939515     
   155.00999999999044        41.570131354295320     
   155.01999999999043        41.537340201235502     
   155.02999999999042        41.504517074990282     
   155.03999999999041        41.471661897477517     
   155.04999999999040        41.438774590291516     
   155.05999999999040        41.405855074696326     
   155.06999999999039        41.372903271632310     
   155.07999999999038        41.339919101709654     
   155.08999999999037        41.306902485212007     
   155.09999999999036        41.273853342086198     
   155.10999999999035        41.240771591942575     
   155.11999999999034        41.207657154063348     
   155.12999999999033        41.174509947381502     
   155.13999999999032        41.141329890496927     
   155.14999999999031        41.108116901663799     
   155.15999999999030        41.074870898794352     
   155.16999999999030        41.041591799448604     
   155.17999999999029        41.008279520843239     
   155.18999999999028        40.974933979841815     
   155.19999999999027        40.941555092955355     
   155.20999999999026        40.908142776339830     
   155.21999999999025        40.874696945792500     
   155.22999999999024        40.841217516752771     
   155.23999999999023        40.807704404300424     
   155.24999999999022        40.774157523145249     
   155.25999999999021        40.740576787639419     
   155.26999999999020        40.706962111757697     
   155.27999999999020        40.673313409115316     
   155.28999999999019        40.639630592942694     
   155.29999999999018        40.605913576107604     
   155.30999999999017        40.572162271087365     
   155.31999999999016        40.538376589993277     
   155.32999999999015        40.504556444544292     
   155.33999999999014        40.470701746082447     
   155.34999999999013        40.436812405558193     
   155.35999999999012        40.402888333534953     
   155.36999999999011        40.368929440183884     
   155.37999999999010        40.334935635285568     
   155.38999999999010        40.300906828217812     
   155.39999999999009        40.266842927968895     
   155.40999999999008        40.232743843119138     
   155.41999999999007        40.198609481842389     
   155.42999999999006        40.164439751918735     
   155.43999999999005        40.130234560708899     
   155.44999999999004        40.095993815160234     
   155.45999999999003        40.061717421817320     
   155.46999999999002        40.027405286799386     
   155.47999999999001        39.993057315811186     
   155.48999999999000        39.958673414133401     
   155.49999999999000        39.924253486621922     
   155.50999999998999        39.889797437702804     
   155.51999999998998        39.855305171382206     
   155.52999999998997        39.820776591225808     
   155.53999999998996        39.786211600362449     
   155.54999999998995        39.751610101490975     
   155.55999999998994        39.716971996860359     
   155.56999999998993        39.682297188284195     
   155.57999999998992        39.647585577119479     
   155.58999999998991        39.612837064285756     
   155.59999999998990        39.578051550241902     
   155.60999999998990        39.543228934993152     
   155.61999999998989        39.508369118087565     
   155.62999999998988        39.473471998612169     
   155.63999999998987        39.438537475192426     
   155.64999999998986        39.403565445980384     
   155.65999999998985        39.368555808662080     
   155.66999999998984        39.333508460447412     
   155.67999999998983        39.298423298078831     
   155.68999999998982        39.263300217804534     
   155.69999999998981        39.228139115406123     
   155.70999999998980        39.192939886164936     
   155.71999999998980        39.157702424881499     
   155.72999999998979        39.122426625864563     
   155.73999999998978        39.087112382924694     
   155.74999999998977        39.051759589374399     
   155.75999999998976        39.016368138023616     
   155.76999999998975        38.980937921175375     
   155.77999999998974        38.945468830628300     
   155.78999999998973        38.909960757670767     
   155.79999999998972        38.874413593062606     
   155.80999999998971        38.838827227059539     
   155.81999999998970        38.803201549388390     
   155.82999999998970        38.767536449247061     
   155.83999999998969        38.731831815307629     
   155.84999999998968        38.696087535710262     
   155.85999999998967        38.660303498055747     
   155.86999999998966        38.624479589403265     
   155.87999999998965        38.588615696272683     
   155.88999999998964        38.552711704630866     
   155.89999999998963        38.516767499896318     
   155.90999999998962        38.480782966931287     
   155.91999999998961        38.444757990040856     
   155.92999999998960        38.408692452960729     
   155.93999999998960        38.372586238870959     
   155.94999999998959        38.336439230367020     
   155.95999999998958        38.300251309482846     
   155.96999999998957        38.264022357665233     
   155.97999999998956        38.227752255780381     
   155.98999999998955        38.191440884111593     
   155.99999999998954        38.155088122345774     
   156.00999999998953        38.118693849575912     
   156.01999999998952        38.082257944302754     
   156.02999999998951        38.045780284412238     
   156.03999999998950        38.009260747194297     
   156.04999999998950        37.972699209321284     
   156.05999999998949        37.936095546846609     
   156.06999999998948        37.899449635208832     
   156.07999999998947        37.862761349222922     
   156.08999999998946        37.826030563067391     
   156.09999999998945        37.789257150291313     
   156.10999999998944        37.752440983807503     
   156.11999999998943        37.715581935882120     
   156.12999999998942        37.678679878138311     
   156.13999999998941        37.641734681541273     
   156.14999999998940        37.604746216407250     
   156.15999999998940        37.567714352381451     
   156.16999999998939        37.530638958454340     
   156.17999999998938        37.493519902936015     
   156.18999999998937        37.456357053463307     
   156.19999999998936        37.419150276996618     
   156.20999999998935        37.381899439804101     
   156.21999999998934        37.344604407470150     
   156.22999999998933        37.307265044876338     
   156.23999999998932        37.269881216211608     
   156.24999999998931        37.232452784947554     
   156.25999999998930        37.194979613858337     
   156.26999999998930        37.157461564991657     
   156.27999999998929        37.119898499677838     
   156.28999999998928        37.082290278518840     
   156.29999999998927        37.044636761383664     
   156.30999999998926        37.006937807406132     
   156.31999999998925        36.969193274978728     
   156.32999999998924        36.931403021739072     
   156.33999999998923        36.893566904570235     
   156.34999999998922        36.855684779602782     
   156.35999999998921        36.817756502197064     
   156.36999999998920        36.779781926938675     
   156.37999999998920        36.741760907642409     
   156.38999999998919        36.703693297335640     
   156.39999999998918        36.665578948258393     
   156.40999999998917        36.627417711853901     
   156.41999999998916        36.589209438766275     
   156.42999999998915        36.550953978829995     
   156.43999999998914        36.512651181068442     
   156.44999999998913        36.474300893690241     
   156.45999999998912        36.435902964061633     
   156.46999999998911        36.397457238735498     
   156.47999999998910        36.358963563418797     
   156.48999999998910        36.320421782967237     
   156.49999999998909        36.281831741394029     
   156.50999999998908        36.243193281851070     
   156.51999999998907        36.204506246626522     
   156.52999999998906        36.165770477128326     
   156.53999999998905        36.126985813897385     
   156.54999999998904        36.088152096584750     
   156.55999999998903        36.049269163947223     
   156.56999999998902        36.010336853848735     
   156.57999999998901        35.971355003236724     
   156.58999999998900        35.932323448154285     
   156.59999999998900        35.893242023717534     
   156.60999999998899        35.854110564120766     
   156.61999999998898        35.814928902615691     
   156.62999999998897        35.775696871516836     
   156.63999999998896        35.736414302182652     
   156.64999999998895        35.697081025025533     
   156.65999999998894        35.657696869473988     
   156.66999999998893        35.618261663998368     
   156.67999999998892        35.578775236079814     
   156.68999999998891        35.539237412213765     
   156.69999999998890        35.499648017899936     
   156.70999999998890        35.460006877622973     
   156.71999999998889        35.420313814864194     
   156.72999999998888        35.380568652082566     
   156.73999999998887        35.340771210699522     
   156.74999999998886        35.300921311107885     
   156.75999999998885        35.261018772638934     
   156.76999999998884        35.221063413588674     
   156.77999999998883        35.181055051169920     
   156.78999999998882        35.140993501531206     
   156.79999999998881        35.100878579736907     
   156.80999999998880        35.060710099762545     
   156.81999999998880        35.020487874481617     
   156.82999999998879        34.980211715652999     
   156.83999999998878        34.939881433926097     
   156.84999999998877        34.899496838817676     
   156.85999999998876        34.859057738704649     
   156.86999999998875        34.818563940820574     
   156.87999999998874        34.778015251242678     
   156.88999999998873        34.737411474879579     
   156.89999999998872        34.696752415461496     
   156.90999999998871        34.656037875532206     
   156.91999999998870        34.615267656444061     
   156.92999999998869        34.574441558336503     
   156.93999999998869        34.533559380135337     
   156.94999999998868        34.492620919534595     
   156.95999999998867        34.451625972994641     
   156.96999999998866        34.410574335723979     
   156.97999999998865        34.369465801670309     
   156.98999999998864        34.328300164148004     
   156.99999999998863        34.287077213299710     
   157.00999999998862        34.245796739854562     
   157.01999999998861        34.204458532597933     
   157.02999999998860        34.163062379017106     
   157.03999999998859        34.121608065269228     
   157.04999999998859        34.080095376175592     
   157.05999999998858        34.038524095188848     
   157.06999999998857        33.996894004423346     
   157.07999999998856        33.955204884600519     
   157.08999999998855        33.913456515057845     
   157.09999999998854        33.871648673738910     
   157.10999999998853        33.829781137168084     
   157.11999999998852        33.787853680452017     
   157.12999999998851        33.745866077253339     
   157.13999999998850        33.703818099787618     
   157.14999999998849        33.661709518803221     
   157.15999999998849        33.619540103573385     
   157.16999999998848        33.577309621882961     
   157.17999999998847        33.535017840004862     
   157.18999999998846        33.492664522708878     
   157.19999999998845        33.450249433216293     
   157.20999999998844        33.407772333205166     
   157.21999999998843        33.365232982806589     
   157.22999999998842        33.322631140565697     
   157.23999999998841        33.279966563441761     
   157.24999999998840        33.237239006786623     
   157.25999999998839        33.194448224338636     
   157.26999999998839        33.151593968198029     
   157.27999999998838        33.108675988815733     
   157.28999999998837        33.065694034981078     
   157.29999999998836        33.022647853800379     
   157.30999999998835        32.979537190684759     
   157.31999999998834        32.936361789334320     
   157.32999999998833        32.893121391714452     
   157.33999999998832        32.849815738049493     
   157.34999999998831        32.806444566804721     
   157.35999999998830        32.763007614661461     
   157.36999999998829        32.719504616511522     
   157.37999999998829        32.675935305425398     
   157.38999999998828        32.632299412651527     
   157.39999999998827        32.588596667577612     
   157.40999999998826        32.544826797750268     
   157.41999999998825        32.500989528800154     
   157.42999999998824        32.457084584476952     
   157.43999999998823        32.413111686602797     
   157.44999999998822        32.369070555053348     
   157.45999999998821        32.324960907753919     
   157.46999999998820        32.280782460655978     
   157.47999999998819        32.236534927691039     
   157.48999999998819        32.192218020801519     
   157.49999999998818        32.147831449859680     
   157.50999999998817        32.103374922706351     
   157.51999999998816        32.058848145084738     
   157.52999999998815        32.014250820663008     
   157.53999999998814        31.969582650954184     
   157.54999999998813        31.924843335355050     
   157.55999999998812        31.880032571082079     
   157.56999999998811        31.835150053181650     
   157.57999999998810        31.790195474464120     
   157.58999999998809        31.745168525547985     
   157.59999999998809        31.700068894766069     
   157.60999999998808        31.654896268183407     
   157.61999999998807        31.609650329570812     
   157.62999999998806        31.564330760362488     
   157.63999999998805        31.518937239653425     
   157.64999999998804        31.473469444167101     
   157.65999999998803        31.427927048216763     
   157.66999999998802        31.382309723711430     
   157.67999999998801        31.336617140092219     
   157.68999999998800        31.290848964343574     
   157.69999999998799        31.245004860934579     
   157.70999999998799        31.199084491816667     
   157.71999999998798        31.153087516388020     
   157.72999999998797        31.107013591461623     
   157.73999999998796        31.060862371238134     
   157.74999999998795        31.014633507303415     
   157.75999999998794        30.968326648551905     
   157.76999999998793        30.921941441201639     
   157.77999999998792        30.875477528741136     
   157.78999999998791        30.828934551899387     
   157.79999999998790        30.782312148645239     
   157.80999999998789        30.735609954111460     
   157.81999999998789        30.688827600605169     
   157.82999999998788        30.641964717542372     
   157.83999999998787        30.595020931450243     
   157.84999999998786        30.547995865913354     
   157.85999999998785        30.500889141531626     
   157.86999999998784        30.453700375905651     
   157.87999999998783        30.406429183613838     
   157.88999999998782        30.359075176139690     
   157.89999999998781        30.311637961887762     
   157.90999999998780        30.264117146101920     
   157.91999999998779        30.216512330833488     
   157.92999999998779        30.168823114965200     
   157.93999999998778        30.121049094091848     
   157.94999999998777        30.073189860538132     
   157.95999999998776        30.025245003294192     
   157.96999999998775        29.977214108005217     
   157.97999999998774        29.929096756903110     
   157.98999999998773        29.880892528767323     
   157.99999999998772        29.832600998916920     
   158.00999999998771        29.784221739145430     
   158.01999999998770        29.735754317673084     
   158.02999999998769        29.687198299120936     
   158.03999999998769        29.638553244466866     
   158.04999999998768        29.589818710989285     
   158.05999999998767        29.540994252261616     
   158.06999999998766        29.492079418035754     
   158.07999999998765        29.443073754254463     
   158.08999999998764        29.393976803023094     
   158.09999999998763        29.344788102497308     
   158.10999999998762        29.295507186865724     
   158.11999999998761        29.246133586329584     
   158.12999999998760        29.196666827022593     
   158.13999999998759        29.147106430974375     
   158.14999999998759        29.097451916026468     
   158.15999999998758        29.047702795850210     
   158.16999999998757        28.997858579823792     
   158.17999999998756        28.947918773034850     
   158.18999999998755        28.897882876190881     
   158.19999999998754        28.847750385550096     
   158.20999999998753        28.797520792940826     
   158.21999999998752        28.747193585639113     
   158.22999999998751        28.696768246313354     
   158.23999999998750        28.646244252995412     
   158.24999999998749        28.595621079011430     
   158.25999999998749        28.544898192913195     
   158.26999999998748        28.494075058413543     
   158.27999999998747        28.443151134364129     
   158.28999999998746        28.392125874644279     
   158.29999999998745        28.340998728107390     
   158.30999999998744        28.289769138534517     
   158.31999999998743        28.238436544555640     
   158.32999999998742        28.187000379564957     
   158.33999999998741        28.135460071717578     
   158.34999999998740        28.083815043773281     
   158.35999999998739        28.032064713100244     
   158.36999999998739        27.980208491517921     
   158.37999999998738        27.928245785318307     
   158.38999999998737        27.876175995158448     
   158.39999999998736        27.823998515938410     
   158.40999999998735        27.771712736765000     
   158.41999999998734        27.719318040915038     
   158.42999999998733        27.666813805634142     
   158.43999999998732        27.614199402218848     
   158.44999999998731        27.561474195765655     
   158.45999999998730        27.508637545215620     
   158.46999999998729        27.455688803224653     
   158.47999999998729        27.402627316039549     
   158.48999999998728        27.349452423466712     
   158.49999999998727        27.296163458755515     
   158.50999999998726        27.242759748502827     
   158.51999999998725        27.189240612570092     
   158.52999999998724        27.135605363989242     
   158.53999999998723        27.081853308850881     
   158.54999999998722        27.027983746224276     
   158.55999999998721        26.973995968034000     
   158.56999999998720        26.919889258973090     
   158.57999999998719        26.865662896430855     
   158.58999999998719        26.811316150312276     
   158.59999999998718        26.756848282984695     
   158.60999999998717        26.702258549166871     
   158.61999999998716        26.647546195763944     
   158.62999999998715        26.592710461850693     
   158.63999999998714        26.537750578451984     
   158.64999999998713        26.482665768471676     
   158.65999999998712        26.427455246598001     
   158.66999999998711        26.372118219123180     
   158.67999999998710        26.316653883848058     
   158.68999999998709        26.261061429964361     
   158.69999999998709        26.205340037915192     
   158.70999999998708        26.149488879230102     
   158.71999999998707        26.093507116427375     
   158.72999999998706        26.037393902889253     
   158.73999999998705        25.981148382665349     
   158.74999999998704        25.924769690357888     
   158.75999999998703        25.868256950997125     
   158.76999999998702        25.811609279842759     
   158.77999999998701        25.754825782298759     
   158.78999999998700        25.697905553674737     
   158.79999999998699        25.640847679102205     
   158.80999999998699        25.583651233288716     
   158.81999999998698        25.526315280448546     
   158.82999999998697        25.468838874073850     
   158.83999999998696        25.411221056750620     
   158.84999999998695        25.353460860037792     
   158.85999999998694        25.295557304233757     
   158.86999999998693        25.237509398230006     
   158.87999999998692        25.179316139275304     
   158.88999999998691        25.120976512847253     
   158.89999999998690        25.062489492401060     
   158.90999999998689        25.003854039202551     
   158.91999999998689        24.945069102108846     
   158.92999999998688        24.886133617357533     
   158.93999999998687        24.827046508367030     
   158.94999999998686        24.767806685521052     
   158.95999999998685        24.708413045907879     
   158.96999999998684        24.648864473137635     
   158.97999999998683        24.589159837077588     
   158.98999999998682        24.529297993660943     
   158.99999999998681        24.469277784546474     
   159.00999999998680        24.409098036981380     
   159.01999999998679        24.348757563498999     
   159.02999999998679        24.288255161628562     
   159.03999999998678        24.227589613684412     
   159.04999999998677        24.166759686436645     
   159.05999999998676        24.105764130877422     
   159.06999999998675        24.044601681913694     
   159.07999999998674        23.983271058106368     
   159.08999999998673        23.921770961307999     
   159.09999999998672        23.860100076416874     
   159.10999999998671        23.798257071026580     
   159.11999999998670        23.736240595134149     
   159.12999999998669        23.674049280811289     
   159.13999999998668        23.611681741810340     
   159.14999999998668        23.549136573298007     
   159.15999999998667        23.486412351443921     
   159.16999999998666        23.423507633113402     
   159.17999999998665        23.360420955463194     
   159.18999999998664        23.297150835509903     
   159.19999999998663        23.233695769877375     
   159.20999999998662        23.170054234246702     
   159.21999999998661        23.106224683081546     
   159.22999999998660        23.042205549073604     
   159.23999999998659        22.977995242843356     
   159.24999999998658        22.913592152402963     
   159.25999999998658        22.848994642751176     
   159.26999999998657        22.784201055399130     
   159.27999999998656        22.719209707889448     
   159.28999999998655        22.654018893312049     
   159.29999999998654        22.588626879802749     
   159.30999999998653        22.523031910008122     
   159.31999999998652        22.457232200602682     
   159.32999999998651        22.391225941702821     
   159.33999999998650        22.325011296318625     
   159.34999999998649        22.258586399802208     
   159.35999999998648        22.191949359216604     
   159.36999999998648        22.125098252788561     
   159.37999999998647        22.058031129250114     
   159.38999999998646        21.990746007185990     
   159.39999999998645        21.923240874420387     
   159.40999999998644        21.855513687301659     
   159.41999999998643        21.787562370032880     
   159.42999999998642        21.719384813946860     
   159.43999999998641        21.650978876777387     
   159.44999999998640        21.582342381904390     
   159.45999999998639        21.513473117562942     
   159.46999999998638        21.444368836007925     
   159.47999999998638        21.375027252828158     
   159.48999999998637        21.305446045917993     
   159.49999999998636        21.235622854742374     
   159.50999999998635        21.165555279301170     
   159.51999999998634        21.095240879366322     
   159.52999999998633        21.024677173411909     
   159.53999999998632        20.953861637610071     
   159.54999999998631        20.882791704918656     
   159.55999999998630        20.811464763935199     
   159.56999999998629        20.739878157901625     
   159.57999999998628        20.668029183460757     
   159.58999999998628        20.595915089659179     
   159.59999999998627        20.523533076668905     
   159.60999999998626        20.450880294594864     
   159.61999999998625        20.377953842137764     
   159.62999999998624        20.304750765411701     
   159.63999999998623        20.231268056530784     
   159.64999999998622        20.157502652112655     
   159.65999999998621        20.083451432056247     
   159.66999999998620        20.009111217855985     
   159.67999999998619        19.934478771163270     
   159.68999999998618        19.859550792181704     
   159.69999999998618        19.784323917950125     
   159.70999999998617        19.708794720706074     
   159.71999999998616        19.632959706162534     
   159.72999999998615        19.556815311528652     
   159.73999999998614        19.480357903767423     
   159.74999999998613        19.403583777567917     
   159.75999999998612        19.326489153279734     
   159.76999999998611        19.249070174907754     
   159.77999999998610        19.171322907815100     
   159.78999999998609        19.093243336562434     
   159.79999999998608        19.014827362454295     
   159.80999999998608        18.936070801222709     
   159.81999999998607        18.856969380357555     
   159.82999999998606        18.777518736595233     
   159.83999999998605        18.697714413189544     
   159.84999999998604        18.617551856894540     
   159.85999999998603        18.537026415312504     
   159.86999999998602        18.456133333595186     
   159.87999999998601        18.374867751375859     
   159.88999999998600        18.293224699379468     
   159.89999999998599        18.211199096044705     
   159.90999999998598        18.128785743851928     
   159.91999999998598        18.045979325717266     
   159.92999999998597        17.962774400885941     
   159.93999999998596        17.879165401137179     
   159.94999999998595        17.795146626299037     
   159.95999999998594        17.710712239927723     
   159.96999999998593        17.625856264778051     
   159.97999999998592        17.540572577807342     
   159.98999999998591        17.454854905393656     
   159.99999999998590        17.368696817918551     
   160.00999999998589        17.282091724222326     
   160.01999999998588        17.195032865922798     
   160.02999999998588        17.107513311617424     
   160.03999999998587        17.019525950341038     
   160.04999999998586        16.931063485009606     
   160.05999999998585        16.842118425477583     
   160.06999999998584        16.752683081639422     
   160.07999999998583        16.662749555458969     
   160.08999999998582        16.572309733267428     
   160.09999999998581        16.481355277239995     
   160.10999999998580        16.389877616718074     
   160.11999999998579        16.297867939024822     
   160.12999999998578        16.205317179731257     
   160.13999999998578        16.112216012454777     
   160.14999999998577        16.018554838058584     
   160.15999999998576        15.924323773610181     
   160.16999999998575        15.829512640083941     
   160.17999999998574        15.734110950192761     
   160.18999999998573        15.638107894747584     
   160.19999999998572        15.541492329064313     
   160.20999999998571        15.444252757740516     
   160.21999999998570        15.346377319385423     
   160.22999999998569        15.247853769932066     
   160.23999999998568        15.148669464804362     
   160.24999999998568        15.048811341108971     
   160.25999999998567        14.948265897065449     
   160.26999999998566        14.847019171727242     
   160.27999999998565        14.745056722508604     
   160.28999999998564        14.642363601755637     
   160.29999999998563        14.538924331323567     
   160.30999999998562        14.434722876251652     
   160.31999999998561        14.329742615991767     
   160.32999999998560        14.223966330752477     
   160.33999999998559        14.117376105565301     
   160.34999999998558        14.009097347853645     
   160.35999999998558        13.900801687917513     
   160.36999999998557        13.791633768669968     
   160.37999999998556        13.681572292731975     
   160.38999999998555        13.570595511200013     
   160.39999999998554        13.458680774310240     
   160.40999999998553        13.345804478073985     
   160.41999999998552        13.231942006996677     
   160.42999999998551        13.117067672270895     
   160.43999999998550        13.001154645062156     
   160.44999999998549        12.884174884330587     
   160.45999999998548        12.766099058703093     
   160.46999999998548        12.646896461713194     
   160.47999999998547        12.526534919786712     
   160.48999999998546        12.404980692098615     
   160.49999999998545        12.282198361522640     
   160.50999999998544        12.158150715594907     
   160.51999999998543        12.032798616385124     
   160.52999999998542        11.906100857984001     
   160.53999999998541        11.778014010161026     
   160.54999999998540        11.648492246433438     
   160.55999999998539        11.517487154720008     
   160.56999999998538        11.384947528279486     
   160.57999999998538        11.250819134401739     
   160.58999999998537        11.115044457897623     
   160.59999999998536        10.977562415952857     
   160.60999999998535        10.838308040282907     
   160.61999999998534        10.697212121965970     
   160.62999999998533        10.554200813410231     
   160.63999999998532        10.409195180952386     
   160.64999999998531        10.262110700436715     
   160.65999999998530        10.112856686588605     
   160.66999999998529        9.9613356452579787     
   160.67999999998528        9.8074425354590993     
   160.68999999998528        9.6510639252327213     
   160.69999999998527        9.4920770222449740     
   160.70999999998526        9.3303485554463581     
   160.71999999998525        9.1657334789806715     
   160.72999999998524        8.9980734625191445     
   160.73999999998523        8.8271951234368036     
   160.74999999998522        8.6529079447089181     
   160.75999999998521        8.4750018076021441     
   160.76999999998520        8.2932440483528644     
   160.77999999998519        8.1073759216213013     
   160.78999999998518        7.9171083181583626     
   160.79999999998518        7.7221165349887197     
   160.80999999998517        7.5220338294004243     
   160.81999999998516        7.3164433926441745     
   160.82999999998515        7.1048682438389656     
   160.83999999998514        6.8867583469884135     
   160.84999999998513        6.6614739601797108     
   160.85999999998512        6.4282637828573916     
   160.86999999998511        6.1862357739468852     
   160.87999999998510        5.9343176088933358     
   160.88999999998509        5.6712007583731889     
   160.89999999998508        5.3952621609806712     
   160.90999999998508        5.1044474262137509     
   160.91999999998507        4.7960934053088904     
   160.92999999998506        4.4666459783899697     
   160.93999999998505        4.1111883359920753     
   160.94999999998504        3.7226034874360705     
   160.95999999998503        3.2899759034330400     
   160.96999999998502        2.7713671562063982     
   160.97999999998501        2.1487173807723505     
   160.98999999998500        1.2658525346943883     
   160.99999999998499       0.50534818500621259     
   161.00999999998498        1.4019833202393657E-003
   161.01999999998498        2.2642337864430851E-005
   161.02999999998497        3.9251121507141004E-007
   161.03999999998496        7.0353750774319067E-009
   161.04999999998495        1.2951659422718094E-010
   161.05999999998494        2.4187528299742280E-012
   161.06999999998493        4.5825288005625110E-014


==> anc/Fig1/Fig1aOPmu0.0xvsTmpi138sm500LogRPQM.dat <==
#Log RPQM  model data points for order parameter at chemical potential (\mu) =0 at the physical point (mpi=138) for \m_sigma=500 MeV.

 #  Temperature (MeV)             x (MeV)
  0.10000000000000001        92.399999558386185     
  0.20000000000000001        92.399999558386185     
  0.30000000000000004        92.399999558386185     
  0.40000000000000002        92.399999558386185     
  0.50000000000000000        92.399999558386185     
  0.59999999999999998        92.399999558386185     
  0.69999999999999996        92.399999558386185     
  0.79999999999999993        92.399999558386185     
  0.89999999999999991        92.399999558386185     
  0.99999999999999989        92.399999558386185     
   1.0999999999999999        92.399999558386185     
   1.2000000000000000        92.399999558386185     
   1.3000000000000000        92.399999558386185     
   1.4000000000000001        92.399999558386185     
   1.5000000000000002        92.399999558386185     
   1.6000000000000003        92.399999558386185     
   1.7000000000000004        92.399999558386185     
   1.8000000000000005        92.399999558386185     
   1.9000000000000006        92.399999558386185     
   2.0000000000000004        92.399999558386185     
   2.1000000000000005        92.399999558386185     
   2.2000000000000006        92.399999558386185     
   2.3000000000000007        92.399999558386185     
   2.4000000000000008        92.399999558386185     
   2.5000000000000009        92.399999558386185     
   2.6000000000000010        92.399999558386185     
   2.7000000000000011        92.399999558386185     
   2.8000000000000012        92.399999558386185     
   2.9000000000000012        92.399999558386185     
   3.0000000000000013        92.399999558386185     
   3.1000000000000014        92.399999558386185     
   3.2000000000000015        92.399999558386185     
   3.3000000000000016        92.399999558386185     
   3.4000000000000017        92.399999558386185     
   3.5000000000000018        92.399999558386185     
   3.6000000000000019        92.399999558386185     
   3.7000000000000020        92.399999558386185     
   3.8000000000000020        92.399999558386185     
   3.9000000000000021        92.399999558386185     
   4.0000000000000018        92.399999558386185     
   4.1000000000000014        92.399999558386185     
   4.2000000000000011        92.399999558386185     
   4.3000000000000007        92.399999558386185     
   4.4000000000000004        92.399999558386185     
   4.5000000000000000        92.399999558386185     
   4.5999999999999996        92.399999558386185     
   4.6999999999999993        92.399999558386185     
   4.7999999999999989        92.399999558386185     
   4.8999999999999986        92.399999558386185     
   4.9999999999999982        92.399999558386185     
   5.0999999999999979        92.399999558386185     
   5.1999999999999975        92.399999558386185     
   5.2999999999999972        92.399999558386185     
   5.3999999999999968        92.399999558386185     
   5.4999999999999964        92.399999558386185     
   5.5999999999999961        92.399999558386185     
   5.6999999999999957        92.399999558386185     
   5.7999999999999954        92.399999558386185     
   5.8999999999999950        92.399999558386185     
   5.9999999999999947        92.399999558386185     
   6.0999999999999943        92.399999558386185     
   6.1999999999999940        92.399999558386185     
   6.2999999999999936        92.399999558386185     
   6.3999999999999932        92.399999558386185     
   6.4999999999999929        92.399999558386185     
   6.5999999999999925        92.399999558386185     
   6.6999999999999922        92.399999558386185     
   6.7999999999999918        92.399999558386185     
   6.8999999999999915        92.399999558386185     
   6.9999999999999911        92.399999558386185     
   7.0999999999999908        92.399999558386185     
   7.1999999999999904        92.399999558386185     
   7.2999999999999901        92.399999558386185     
   7.3999999999999897        92.399999558386185     
   7.4999999999999893        92.399999558386185     
   7.5999999999999890        92.399999558386185     
   7.6999999999999886        92.399999558386185     
   7.7999999999999883        92.399999558386185     
   7.8999999999999879        92.399999558386185     
   7.9999999999999876        92.399999558386185     
   8.0999999999999872        92.399999558386185     
   8.1999999999999869        92.399999558386185     
   8.2999999999999865        92.399999558386185     
   8.3999999999999861        92.399999558386185     
   8.4999999999999858        92.399999558386185     
   8.5999999999999854        92.399999558386185     
   8.6999999999999851        92.399999558386185     
   8.7999999999999847        92.399999558386185     
   8.8999999999999844        92.399999558386185     
   8.9999999999999840        92.399999558386185     
   9.0999999999999837        92.399999558386185     
   9.1999999999999833        92.399999558386185     
   9.2999999999999829        92.399999558386185     
   9.3999999999999826        92.399999558386185     
   9.4999999999999822        92.399999558386185     
   9.5999999999999819        92.399999558386185     
   9.6999999999999815        92.399999558386185     
   9.7999999999999812        92.399999558386185     
   9.8999999999999808        92.399999558386185     
   9.9999999999999805        92.399999558386185     
   10.099999999999980        92.399999558386185     
   10.199999999999980        92.399999558386185     
   10.299999999999979        92.399999558386185     
   10.399999999999979        92.399999558386185     
   10.499999999999979        92.399999558386185     
   10.599999999999978        92.399999558386185     
   10.699999999999978        92.399999558386185     
   10.799999999999978        92.399999558386185     
   10.899999999999977        92.399999558386185     
   10.999999999999977        92.399999558386185     
   11.099999999999977        92.399999558386185     
   11.199999999999976        92.399999558386185     
   11.299999999999976        92.399999558386185     
   11.399999999999975        92.399999558386185     
   11.499999999999975        92.399999558386185     
   11.599999999999975        92.399999558386185     
   11.699999999999974        92.399999558386185     
   11.799999999999974        92.399999558386185     
   11.899999999999974        92.399999558386185     
   11.999999999999973        92.399999558386185     
   12.099999999999973        92.399999558386185     
   12.199999999999973        92.399999558386185     
   12.299999999999972        92.399999558386185     
   12.399999999999972        92.399999558386185     
   12.499999999999972        92.399999558386185     
   12.599999999999971        92.399999558386185     
   12.699999999999971        92.399999558386185     
   12.799999999999971        92.399999558386185     
   12.899999999999970        92.399999558386185     
   12.999999999999970        92.399999558386185     
   13.099999999999969        92.399999558386185     
   13.199999999999969        92.399999558386185     
   13.299999999999969        92.399999558386185     
   13.399999999999968        92.399999558386185     
   13.499999999999968        92.399999558386185     
   13.599999999999968        92.399999558386185     
   13.699999999999967        92.399999558386185     
   13.799999999999967        92.399999558386185     
   13.899999999999967        92.399999558386185     
   13.999999999999966        92.399999558386185     
   14.099999999999966        92.399999558386185     
   14.199999999999966        92.399999558386185     
   14.299999999999965        92.399999558386185     
   14.399999999999965        92.399999558386185     
   14.499999999999964        92.399999558386185     
   14.599999999999964        92.399999558386185     
   14.699999999999964        92.399999558386185     
   14.799999999999963        92.399999558386185     
   14.899999999999963        92.399999558386185     
   14.999999999999963        92.399999558386185     
   15.099999999999962        92.399999558386185     
   15.199999999999962        92.399999558386185     
   15.299999999999962        92.399999558386185     
   15.399999999999961        92.399999558386185     
   15.499999999999961        92.399999558386185     
   15.599999999999961        92.399999558386185     
   15.699999999999960        92.399999558386185     
   15.799999999999960        92.399999558386185     
   15.899999999999959        92.399999558386185     
   15.999999999999959        92.399999558386185     
   16.099999999999959        92.399999558386185     
   16.199999999999960        92.399999558386185     
   16.299999999999962        92.399999558386185     
   16.399999999999963        92.399999558386185     
   16.499999999999964        92.399999558386185     
   16.599999999999966        92.399999558386185     
   16.699999999999967        92.399999558386185     
   16.799999999999969        92.399999558386185     
   16.899999999999970        92.399999558386185     
   16.999999999999972        92.399999558386185     
   17.099999999999973        92.399999558386185     
   17.199999999999974        92.399999558386185     
   17.299999999999976        92.399999558386185     
   17.399999999999977        92.399999558386185     
   17.499999999999979        92.399999558386185     
   17.599999999999980        92.399999558386185     
   17.699999999999982        92.399999558386185     
   17.799999999999983        92.399999558386185     
   17.899999999999984        92.399999558386185     
   17.999999999999986        92.399999558386185     
   18.099999999999987        92.399999558386185     
   18.199999999999989        92.399999558386185     
   18.299999999999990        92.399999558386185     
   18.399999999999991        92.399999558386185     
   18.499999999999993        92.399999558386185     
   18.599999999999994        92.399999558386185     
   18.699999999999996        92.399999558386185     
   18.799999999999997        92.399999558386185     
   18.899999999999999        92.399999558386185     
   19.000000000000000        92.399999558386185     
   19.100000000000001        92.399999558386185     
   19.200000000000003        92.399999558386185     
   19.300000000000004        92.399999558386185     
   19.400000000000006        92.399999558386185     
   19.500000000000007        92.399999558386185     
   19.600000000000009        92.399999558386185     
   19.700000000000010        92.399999558386185     
   19.800000000000011        92.399999558386185     
   19.900000000000013        92.399999558386185     
   20.000000000000014        92.399999558386185     
   20.100000000000016        92.399999558386185     
   20.200000000000017        92.399999558386185     
   20.300000000000018        92.399999558386185     
   20.400000000000020        92.399999558386185     
   20.500000000000021        92.399999558386185     
   20.600000000000023        92.399999558386185     
   20.700000000000024        92.399999558386185     
   20.800000000000026        92.399999558386185     
   20.900000000000027        92.399999558386185     
   21.000000000000028        92.399999558386185     
   21.100000000000030        92.399999558386185     
   21.200000000000031        92.399999558386185     
   21.300000000000033        92.399999558386185     
   21.400000000000034        92.399999558386185     
   21.500000000000036        92.399999558386185     
   21.600000000000037        92.399999558386185     
   21.700000000000038        92.399999558386185     
   21.800000000000040        92.399999558386185     
   21.900000000000041        92.399999558386185     
   22.000000000000043        92.399999558386185     
   22.100000000000044        92.399999558386185     
   22.200000000000045        92.399999558386185     
   22.300000000000047        92.399999558386185     
   22.400000000000048        92.399999558386185     
   22.500000000000050        92.399999558386185     
   22.600000000000051        92.399999558386185     
   22.700000000000053        92.399999558386185     
   22.800000000000054        92.399999558386185     
   22.900000000000055        92.399999558386185     
   23.000000000000057        92.399999558386185     
   23.100000000000058        92.399999558386185     
   23.200000000000060        92.399999558386185     
   23.300000000000061        92.399999558386185     
   23.400000000000063        92.399999558386185     
   23.500000000000064        92.399999558386185     
   23.600000000000065        92.399999558386185     
   23.700000000000067        92.399999558386185     
   23.800000000000068        92.399999558386185     
   23.900000000000070        92.399999558386185     
   24.000000000000071        92.399999558386185     
   24.100000000000072        92.399999558386185     
   24.200000000000074        92.399999558386185     
   24.300000000000075        92.399999558386185     
   24.400000000000077        92.399999558386185     
   24.500000000000078        92.399999558386185     
   24.600000000000080        92.399999558386185     
   24.700000000000081        92.399999558386185     
   24.800000000000082        92.399999558386185     
   24.900000000000084        92.399999558386185     
   25.000000000000085        92.399999558386185     
   25.100000000000087        92.399999558386185     
   25.200000000000088        92.399999558386185     
   25.300000000000090        92.399999558386185     
   25.400000000000091        92.399999558386185     
   25.500000000000092        92.399999558386185     
   25.600000000000094        92.399999558386185     
   25.700000000000095        92.399999557285156     
   25.800000000000097        92.399999557285156     
   25.900000000000098        92.399999557285156     
   26.000000000000099        92.399999557285156     
   26.100000000000101        92.399999557285156     
   26.200000000000102        92.399999557285156     
   26.300000000000104        92.399999557285156     
   26.400000000000105        92.399999557285156     
   26.500000000000107        92.399999557285156     
   26.600000000000108        92.399999557285156     
   26.700000000000109        92.399999557285156     
   26.800000000000111        92.399999557285156     
   26.900000000000112        92.399999557285156     
   27.000000000000114        92.399999557285156     
   27.100000000000115        92.399999557285156     
   27.200000000000117        92.399999557285156     
   27.300000000000118        92.399999557285156     
   27.400000000000119        92.399999557213505     
   27.500000000000121        92.399999557213505     
   27.600000000000122        92.399999557213505     
   27.700000000000124        92.399999557213505     
   27.800000000000125        92.399999557213505     
   27.900000000000126        92.399999557213505     
   28.000000000000128        92.399999557213505     
   28.100000000000129        92.399999557213505     
   28.200000000000131        92.399999557213505     
   28.300000000000132        92.399999557213505     
   28.400000000000134        92.399999557086005     
   28.500000000000135        92.399999557086005     
   28.600000000000136        92.399999557086005     
   28.700000000000138        92.399999557086005     
   28.800000000000139        92.399999557086005     
   28.900000000000141        92.399999557086005     
   29.000000000000142        92.399999557086005     
   29.100000000000144        92.399999556911865     
   29.200000000000145        92.399999556911865     
   29.300000000000146        92.399999556911865     
   29.400000000000148        92.399999556911865     
   29.500000000000149        92.399999556911865     
   29.600000000000151        92.399999556911865     
   29.700000000000152        92.399999556667552     
   29.800000000000153        92.399999556667552     
   29.900000000000155        92.399999556667552     
   30.000000000000156        92.399999556667552     
   30.100000000000158        92.399999556667552     
   30.200000000000159        92.399999556363539     
   30.300000000000161        92.399999556363539     
   30.400000000000162        92.399999556363539     
   30.500000000000163        92.399999556363539     
   30.600000000000165        92.399999556029016     
   30.700000000000166        92.399999556029016     
   30.800000000000168        92.399999556029016     
   30.900000000000169        92.399999556029016     
   31.000000000000171        92.399999555587357     
   31.100000000000172        92.399999555587357     
   31.200000000000173        92.399999555587357     
   31.300000000000175        92.399999555587357     
   31.400000000000176        92.399999555008762     
   31.500000000000178        92.399999555008762     
   31.600000000000179        92.399999555008762     
   31.700000000000180        92.399999554462099     
   31.800000000000182        92.399999554462099     
   31.900000000000183        92.399999554462099     
   32.000000000000185        92.399999553798338     
   32.100000000000186        92.399999553798338     
   32.200000000000188        92.399999553798338     
   32.300000000000189        92.399999552994288     
   32.400000000000190        92.399999552994288     
   32.500000000000192        92.399999552994288     
   32.600000000000193        92.399999552024070     
   32.700000000000195        92.399999552024070     
   32.800000000000196        92.399999551269957     
   32.900000000000198        92.399999551269957     
   33.000000000000199        92.399999550418244     
   33.100000000000200        92.399999550418244     
   33.200000000000202        92.399999549457775     
   33.300000000000203        92.399999549457775     
   33.400000000000205        92.399999548375689     
   33.500000000000206        92.399999548375689     
   33.600000000000207        92.399999547158416     
   33.700000000000209        92.399999547158416     
   33.800000000000210        92.399999545791033     
   33.900000000000212        92.399999545791033     
   34.000000000000213        92.399999544256644     
   34.100000000000215        92.399999544256644     
   34.200000000000216        92.399999542537032     
   34.300000000000217        92.399999542537032     
   34.400000000000219        92.399999540612569     
   34.500000000000220        92.399999540612569     
   34.600000000000222        92.399999538461415     
   34.700000000000223        92.399999538461415     
   34.800000000000225        92.399999536059383     
   34.900000000000226        92.399999536059383     
   35.000000000000227        92.399999533380537     
   35.100000000000229        92.399999533380537     
   35.200000000000230        92.399999530396542     
   35.300000000000232        92.399999528780455     
   35.400000000000233        92.399999527076204     
   35.500000000000234        92.399999525279654     
   35.600000000000236        92.399999523386029     
   35.700000000000237        92.399999521390924     
   35.800000000000239        92.399999519288954     
   35.900000000000240        92.399999517075713     
   36.000000000000242        92.399999514745332     
   36.100000000000243        92.399999512292467     
   36.200000000000244        92.399999509711634     
   36.300000000000246        92.399999506996195     
   36.400000000000247        92.399999504140482     
   36.500000000000249        92.399999501137842     
   36.600000000000250        92.399999497981611     
   36.700000000000252        92.399999494664399     
   36.800000000000253        92.399999491179415     
   36.900000000000254        92.399999487518315     
   37.000000000000256        92.399999483673682     
   37.100000000000257        92.399999479637330     
   37.200000000000259        92.399999475400705     
   37.300000000000260        92.399999470954555     
   37.400000000000261        92.399999466290154     
   37.500000000000263        92.399999461397627     
   37.600000000000264        92.399999456266897     
   37.700000000000266        92.399999450887876     
   37.800000000000267        92.399999445249748     
   37.900000000000269        92.399999439341272     
   38.000000000000270        92.399999433151038     
   38.100000000000271        92.399999426667264     
   38.200000000000273        92.399999419876892     
   38.300000000000274        92.399999412767585     
   38.400000000000276        92.399999405325971     
   38.500000000000277        92.399999397537897     
   38.600000000000279        92.399999389389066     
   38.700000000000280        92.399999380864898     
   38.800000000000281        92.399999371949605     
   38.900000000000283        92.399999362627270     
   39.000000000000284        92.399999352881650     
   39.100000000000286        92.399999342695580     
   39.200000000000287        92.399999332050797     
   39.300000000000288        92.399999320929723     
   39.400000000000290        92.399999309312818     
   39.500000000000291        92.399999297180699     
   39.600000000000293        92.399999284512731     
   39.700000000000294        92.399999271288436     
   39.800000000000296        92.399999257485661     
   39.900000000000297        92.399999243082078     
   40.000000000000298        92.399999228054241     
   40.100000000000300        92.399999212378461     
   40.200000000000301        92.399999196029739     
   40.300000000000303        92.399999178982313     
   40.400000000000304        92.399999161209919     
   40.500000000000306        92.399999142685004     
   40.600000000000307        92.399999123379217     
   40.700000000000308        92.399999103263596     
   40.800000000000310        92.399999082307829     
   40.900000000000311        92.399999060481036     
   41.000000000000313        92.399999037750703     
   41.100000000000314        92.399999014083832     
   41.200000000000315        92.399998989446431     
   41.300000000000317        92.399998963802915     
   41.400000000000318        92.399998937117090     
   41.500000000000320        92.399998909351112     
   41.600000000000321        92.399998880466782     
   41.700000000000323        92.399998850423700     
   41.800000000000324        92.399998819181093     
   41.900000000000325        92.399998786696116     
   42.000000000000327        92.399998752925327     
   42.100000000000328        92.399998717823664     
   42.200000000000330        92.399998681344698     
   42.300000000000331        92.399998643440512     
   42.400000000000333        92.399998604061949     
   42.500000000000334        92.399998563158348     
   42.600000000000335        92.399998520677158     
   42.700000000000337        92.399998476564889     
   42.800000000000338        92.399998430766161     
   42.900000000000340        92.399998383224002     
   43.000000000000341        92.399998333879395     
   43.100000000000342        92.399998282672357     
   43.200000000000344        92.399998229540756     
   43.300000000000345        92.399998174420560     
   43.400000000000347        92.399998117246142     
   43.500000000000348        92.399998057949858     
   43.600000000000350        92.399997996462233     
   43.700000000000351        92.399997932711671     
   43.800000000000352        92.399997866624901     
   43.900000000000354        92.399997798126009     
   44.000000000000355        92.399997727137915     
   44.100000000000357        92.399997653580101     
   44.200000000000358        92.399997577371224     
   44.300000000000360        92.399997498426472     
   44.400000000000361        92.399997416659559     
   44.500000000000362        92.399997331981609     
   44.600000000000364        92.399997244301019     
   44.700000000000365        92.399997153524325     
   44.800000000000367        92.399997059555020     
   44.900000000000368        92.399996962294040     
   45.000000000000369        92.399996861639877     
   45.100000000000371        92.399996757488751     
   45.200000000000372        92.399996649733126     
   45.300000000000374        92.399996538263608     
   45.400000000000375        92.399996422967149     
   45.500000000000377        92.399996303728557     
   45.600000000000378        92.399996180428829     
   45.700000000000379        92.399996052946321     
   45.800000000000381        92.399995921156702     
   45.900000000000382        92.399995784931505     
   46.000000000000384        92.399995644139807     
   46.100000000000385        92.399995498646902     
   46.200000000000387        92.399995348314718     
   46.300000000000388        92.399995193001729     
   46.400000000000389        92.399995032563510     
   46.500000000000391        92.399994866850648     
   46.600000000000392        92.399994695711328     
   46.700000000000394        92.399994518989203     
   46.800000000000395        92.399994336524756     
   46.900000000000396        92.399994148153922     
   47.000000000000398        92.399993953708901     
   47.100000000000399        92.399993753017725     
   47.200000000000401        92.399993545904351     
   47.300000000000402        92.399993332188657     
   47.400000000000404        92.399993111685461     
   47.500000000000405        92.399992884206171     
   47.600000000000406        92.399992649557092     
   47.700000000000408        92.399992407540310     
   47.800000000000409        92.399992157952624     
   47.900000000000411        92.399991900586556     
   48.000000000000412        92.399991635229526     
   48.100000000000414        92.399991361664320     
   48.200000000000415        92.399991079668638     
   48.300000000000416        92.399990789014538     
   48.400000000000418        92.399990489469175     
   48.500000000000419        92.399990180794575     
   48.600000000000421        92.399989862746878     
   48.700000000000422        92.399989535077168     
   48.800000000000423        92.399989197530459     
   48.900000000000425        92.399988849846380     
   49.000000000000426        92.399988491758208     
   49.100000000000428        92.399988122993591     
   49.200000000000429        92.399987743274124     
   49.300000000000431        92.399987352315122     
   49.400000000000432        92.399986949825674     
   49.500000000000433        92.399986535508788     
   49.600000000000435        92.399986109059711     
   49.700000000000436        92.399985670168775     
   49.800000000000438        92.399985218518253     
   49.900000000000439        92.399984753784025     
   50.000000000000441        92.399984275635092     
   50.100000000000442        92.399983783732836     
   50.200000000000443        92.399983277732019     
   50.300000000000445        92.399982757279673     
   50.400000000000446        92.399982222015240     
   50.500000000000448        92.399981671570728     
   50.600000000000449        92.399981105570191     
   50.700000000000450        92.399980523630148     
   50.800000000000452        92.399979925358735     
   50.900000000000453        92.399979310356073     
   51.000000000000455        92.399978678213543     
   51.100000000000456        92.399978028514838     
   51.200000000000458        92.399977360834768     
   51.300000000000459        92.399976674739236     
   51.400000000000460        92.399975969785103     
   51.500000000000462        92.399975245520722     
   51.600000000000463        92.399974501484536     
   51.700000000000465        92.399973737206849     
   51.800000000000466        92.399972952207136     
   51.900000000000468        92.399972145996145     
   52.000000000000469        92.399971318074705     
   52.100000000000470        92.399970467932889     
   52.200000000000472        92.399969595051715     
   52.300000000000473        92.399968698901773     
   52.400000000000475        92.399967778942496     
   52.500000000000476        92.399966834623157     
   52.600000000000477        92.399965865382910     
   52.700000000000479        92.399964870648517     
   52.800000000000480        92.399963849836979     
   52.900000000000482        92.399962802353201     
   53.000000000000483        92.399961727590849     
   53.100000000000485        92.399960624932220     
   53.200000000000486        92.399959493747261     
   53.300000000000487        92.399958333394451     
   53.400000000000489        92.399957143219623     
   53.500000000000490        92.399955922556657     
   53.600000000000492        92.399954670726430     
   53.700000000000493        92.399953387037328     
   53.800000000000495        92.399952070784721     
   53.900000000000496        92.399950721251003     
   54.000000000000497        92.399949337704726     
   54.100000000000499        92.399947919401725     
   54.200000000000500        92.399946465583042     
   54.300000000000502        92.399944975476600     
   54.400000000000503        92.399943448296241     
   54.500000000000504        92.399941883240615     
   54.600000000000506        92.399940279494317     
   54.700000000000507        92.399938636227631     
   54.800000000000509        92.399936952594686     
   54.900000000000510        92.399935227735355     
   55.000000000000512        92.399933460773624     
   55.100000000000513        92.399931650817962     
   55.200000000000514        92.399929796961203     
   55.300000000000516        92.399927898279572     
   55.400000000000517        92.399925953833005     
   55.500000000000519        92.399923962665383     
   55.600000000000520        92.399921923803149     
   55.700000000000522        92.399919836256387     
   55.800000000000523        92.399917699016740     
   55.900000000000524        92.399915511059845     
   56.000000000000526        92.399913271342470     
   56.100000000000527        92.399910978803533     
   56.200000000000529        92.399908632364003     
   56.300000000000530        92.399906230926362     
   56.400000000000531        92.399903773373921     
   56.500000000000533        92.399901258571120     
   56.600000000000534        92.399898685362999     
   56.700000000000536        92.399896052576025     
   56.800000000000537        92.399893359014882     
   56.900000000000539        92.399890603466332     
   57.000000000000540        92.399887784694997     
   57.100000000000541        92.399884901446157     
   57.200000000000543        92.399881952443593     
   57.300000000000544        92.399878936390067     
   57.400000000000546        92.399875851966868     
   57.500000000000547        92.399872697833061     
   57.600000000000549        92.399869472626875     
   57.700000000000550        92.399866174962781     
   57.800000000000551        92.399862803433876     
   57.900000000000553        92.399859356609440     
   58.000000000000554        92.399855833036241     
   58.100000000000556        92.399852231237304     
   58.200000000000557        92.399848549711720     
   58.300000000000558        92.399844786934565     
   58.400000000000560        92.399840941356302     
   58.500000000000561        92.399837011403406     
   58.600000000000563        92.399832995476416     
   58.700000000000564        92.399828891950975     
   58.800000000000566        92.399824699177060     
   58.900000000000567        92.399820415478743     
   59.000000000000568        92.399816039153322     
   59.100000000000570        92.399811568471890     
   59.200000000000571        92.399807001678283     
   59.300000000000573        92.399802336989382     
   59.400000000000574        92.399797572594167     
   59.500000000000576        92.399792706653486     
   59.600000000000577        92.399787737300144     
   59.700000000000578        92.399782662638316     
   59.800000000000580        92.399777480742529     
   59.900000000000581        92.399772189658776     
   60.000000000000583        92.399766787402797     
   60.100000000000584        92.399761271960301     
   60.200000000000585        92.399755641286717     
   60.300000000000587        92.399749893306293     
   60.400000000000588        92.399744025912369     
   60.500000000000590        92.399738036967051     
   60.600000000000591        92.399731924299857     
   60.700000000000593        92.399725685707836     
   60.800000000000594        92.399719318956457     
   60.900000000000595        92.399712821777044     
   61.000000000000597        92.399706191867836     
   61.100000000000598        92.399699426893505     
   61.200000000000600        92.399692524483740     
   61.300000000000601        92.399685482234091     
   61.400000000000603        92.399678297704895     
   61.500000000000604        92.399670968421361     
   61.600000000000605        92.399663491872246     
   61.700000000000607        92.399655865510738     
   61.800000000000608        92.399648086752862     
   61.900000000000610        92.399640152977341     
   62.000000000000611        92.399632061525736     
   62.100000000000612        92.399623809701794     
   62.200000000000614        92.399615394770365     
   62.300000000000615        92.399606813957973     
   62.400000000000617        92.399598064451737     
   62.500000000000618        92.399589143398771     
   62.600000000000620        92.399580047906596     
   62.700000000000621        92.399570775041724     
   62.800000000000622        92.399561321830234     
   62.900000000000624        92.399551685255716     
   63.000000000000625        92.399541862260634     
   63.100000000000627        92.399531849744676     
   63.200000000000628        92.399521644565368     
   63.300000000000630        92.399511243535883     
   63.400000000000631        92.399500643426080     
   63.500000000000632        92.399489840961806     
   63.600000000000634        92.399478832823732     
   63.700000000000635        92.399467615647808     
   63.800000000000637        92.399456186023230     
   63.900000000000638        92.399444540494031     
   64.000000000000639        92.399432675557591     
   64.100000000000634        92.399420587662888     
   64.200000000000628        92.399408273212600     
   64.300000000000622        92.399395728560350     
   64.400000000000617        92.399382950011201     
   64.500000000000611        92.399369933820878     
   64.600000000000605        92.399356676196120     
   64.700000000000600        92.399343173292365     
   64.800000000000594        92.399329421214858     
   64.900000000000588        92.399315416017373     
   65.000000000000583        92.399301153701614     
   65.100000000000577        92.399286630217532     
   65.200000000000571        92.399271841461186     
   65.300000000000566        92.399256783276115     
   65.400000000000560        92.399241451451132     
   65.500000000000554        92.399225841720991     
   65.600000000000549        92.399209949764582     
   65.700000000000543        92.399193771206200     
   65.800000000000537        92.399177301612681     
   65.900000000000531        92.399160536495003     
   66.000000000000526        92.399143471305848     
   66.100000000000520        92.399126101440970     
   66.200000000000514        92.399108422236552     
   66.300000000000509        92.399090428970112     
   66.400000000000503        92.399072116859386     
   66.500000000000497        92.399053481061927     
   66.600000000000492        92.399034516673680     
   66.700000000000486        92.399015218730057     
   66.800000000000480        92.398995582203227     
   66.900000000000475        92.398975602003773     
   67.000000000000469        92.398955272977588     
   67.100000000000463        92.398934589907554     
   67.200000000000458        92.398913547511725     
   67.300000000000452        92.398892140442598     
   67.400000000000446        92.398870363286861     
   67.500000000000441        92.398848210565248     
   67.600000000000435        92.398825676730155     
   67.700000000000429        92.398802756167285     
   67.800000000000423        92.398779443193263     
   67.900000000000418        92.398755732055747     
   68.000000000000412        92.398731616932395     
   68.100000000000406        92.398707091930845     
   68.200000000000401        92.398682151086874     
   68.300000000000395        92.398656788365159     
   68.400000000000389        92.398630997657904     
   68.500000000000384        92.398604772783273     
   68.600000000000378        92.398578107486316     
   68.700000000000372        92.398550995437617     
   68.800000000000367        92.398523430231691     
   68.900000000000361        92.398495405387933     
   69.000000000000355        92.398466914348617     
   69.100000000000350        92.398437950478709     
   69.200000000000344        92.398408507065270     
   69.300000000000338        92.398378577315754     
   69.400000000000333        92.398348154359084     
   69.500000000000327        92.398317231242885     
   69.600000000000321        92.398285800934786     
   69.700000000000315        92.398253856319997     
   69.800000000000310        92.398221390201044     
   69.900000000000304        92.398188395297396     
   70.000000000000298        92.398154864244461     
   70.100000000000293        92.398120789593023     
   70.200000000000287        92.398086163807776     
   70.300000000000281        92.398050979267410     
   70.400000000000276        92.398015228263674     
   70.500000000000270        92.397978902999597     
   70.600000000000264        92.397941995590429     
   70.700000000000259        92.397904498061393     
   70.800000000000253        92.397866402347105     
   70.900000000000247        92.397827700291685     
   71.000000000000242        92.397788383647125     
   71.100000000000236        92.397748444072079     
   71.200000000000230        92.397707873132674     
   71.300000000000225        92.397666662299883     
   71.400000000000219        92.397624802949153     
   71.500000000000213        92.397582286360588     
   71.600000000000207        92.397539103716895     
   71.700000000000202        92.397495246103318     
   71.800000000000196        92.397450704506156     
   71.900000000000190        92.397405469812199     
   72.000000000000185        92.397359532808338     
   72.100000000000179        92.397312884179328     
   72.200000000000173        92.397265514508589     
   72.300000000000168        92.397217414275858     
   72.400000000000162        92.397168573857883     
   72.500000000000156        92.397118983525971     
   72.600000000000151        92.397068633445414     
   72.700000000000145        92.397017513675451     
   72.800000000000139        92.396965614167755     
   72.900000000000134        92.396912924765090     
   73.000000000000128        92.396859435201350     
   73.100000000000122        92.396805135099854     
   73.200000000000117        92.396750013972778     
   73.300000000000111        92.396694061219918     
   73.400000000000105        92.396637266127968     
   73.500000000000099        92.396579617869534     
   73.600000000000094        92.396521105502259     
   73.700000000000088        92.396461717967767     
   73.800000000000082        92.396401444090031     
   73.900000000000077        92.396340272575841     
   74.000000000000071        92.396278192012545     
   74.100000000000065        92.396215190867679     
   74.200000000000060        92.396151257487432     
   74.300000000000054        92.396086380096634     
   74.400000000000048        92.396020546796777     
   74.500000000000043        92.395953745564555     
   74.600000000000037        92.395885964252784     
   74.700000000000031        92.395817190587451     
   74.800000000000026        92.395747412167495     
   74.900000000000020        92.395676616463760     
   75.000000000000014        92.395604790818084     
   75.100000000000009        92.395531922441521     
   75.200000000000003        92.395457998413647     
   75.299999999999997        92.395383005682234     
   75.399999999999991        92.395306931060716     
   75.499999999999986        92.395229761228464     
   75.599999999999980        92.395151482729148     
   75.699999999999974        92.395072081968820     
   75.799999999999969        92.394991545216413     
   75.899999999999963        92.394909858601309     
   75.999999999999957        92.394827008113054     
   76.099999999999952        92.394742979599684     
   76.199999999999946        92.394657758766130     
   76.299999999999940        92.394571331175200     
   76.399999999999935        92.394483682243518     
   76.499999999999929        92.394394797242185     
   76.599999999999923        92.394304661295706     
   76.699999999999918        92.394213259379242     
   76.799999999999912        92.394120576319665     
   76.899999999999906        92.394026596792372     
   76.999999999999901        92.393931305321132     
   77.099999999999895        92.393834686276634     
   77.199999999999889        92.393736723874980     
   77.299999999999883        92.393637402177589     
   77.399999999999878        92.393536705088266     
   77.499999999999872        92.393434616353304     
   77.599999999999866        92.393331119559178     
   77.699999999999861        92.393226198133007     
   77.799999999999855        92.393119835338538     
   77.899999999999849        92.393012014278170     
   77.999999999999844        92.392902717888816     
   78.099999999999838        92.392791928942160     
   78.199999999999832        92.392679630043276     
   78.299999999999827        92.392565803628145     
   78.399999999999821        92.392450431964647     
   78.499999999999815        92.392333497148400     
   78.599999999999810        92.392214981103862     
   78.699999999999804        92.392094865581242     
   78.799999999999798        92.391973132156679     
   78.899999999999793        92.391849762229356     
   78.999999999999787        92.391724737021278     
   79.099999999999781        92.391598037575392     
   79.199999999999775        92.391469644754352     
   79.299999999999770        92.391339539239297     
   79.399999999999764        92.391207701527733     
   79.499999999999758        92.391074111932809     
   79.599999999999753        92.390938750581967     
   79.699999999999747        92.390801597415248     
   79.799999999999741        92.390662632183563     
   79.899999999999736        92.390521834447640     
   79.999999999999730        92.390379183576727     
   80.099999999999724        92.390234658746650     
   80.199999999999719        92.390088238938645     
   80.299999999999713        92.389939902937741     
   80.399999999999707        92.389789629331375     
   80.499999999999702        92.389637396507666     
   80.599999999999696        92.389483182654374     
   80.699999999999690        92.389326965757064     
   80.799999999999685        92.389168723597138     
   80.899999999999679        92.389008433751115     
   80.999999999999673        92.388846073588624     
   81.099999999999667        92.388681620270731     
   81.199999999999662        92.388515050748651     
   81.299999999999656        92.388346341762329     
   81.399999999999650        92.388175469838217     
   81.499999999999645        92.388002411288099     
   81.599999999999639        92.387827142207058     
   81.699999999999633        92.387649638473391     
   81.799999999999628        92.387469875744102     
   81.899999999999622        92.387287829456127     
   81.999999999999616        92.387103474822965     
   82.099999999999611        92.386916786833595     
   82.199999999999605        92.386727740250805     
   82.299999999999599        92.386536309609426     
   82.399999999999594        92.386342469214270     
   82.499999999999588        92.386146193139183     
   82.599999999999582        92.385947455224610     
   82.699999999999577        92.385746229076190     
   82.799999999999571        92.385542488063138     
   82.899999999999565        92.385336205315824     
   82.999999999999559        92.385127353725011     
   83.099999999999554        92.384915905939366     
   83.199999999999548        92.384701834363625     
   83.299999999999542        92.384485111157360     
   83.399999999999537        92.384265708232306     
   83.499999999999531        92.384043597251292     
   83.599999999999525        92.383818749626371     
   83.699999999999520        92.383591136515989     
   83.799999999999514        92.383360728824741     
   83.899999999999508        92.383127497199993     
   83.999999999999503        92.382891412030474     
   84.099999999999497        92.382652443444826     
   84.199999999999491        92.382410561309101     
   84.299999999999486        92.382165735225527     
   84.399999999999480        92.381917934529255     
   84.499999999999474        92.381667128287987     
   84.599999999999469        92.381413285298791     
   84.699999999999463        92.381156374086785     
   84.799999999999457        92.380896362903130     
   84.899999999999451        92.380633219722071     
   84.999999999999446        92.380366912240461     
   85.099999999999440        92.380097407874317     
   85.199999999999434        92.379824673757895     
   85.299999999999429        92.379548676740455     
   85.399999999999423        92.379269383385576     
   85.499999999999417        92.378986759967546     
   85.599999999999412        92.378700772470182     
   85.699999999999406        92.378411386584915     
   85.799999999999400        92.378118567707759     
   85.899999999999395        92.377822280937977     
   85.999999999999389        92.377522491075126     
   86.099999999999383        92.377219162617962     
   86.199999999999378        92.376912259760957     
   86.299999999999372        92.376601746393149     
   86.399999999999366        92.376287586095188     
   86.499999999999361        92.375969742137627     
   86.599999999999355        92.375648177478396     
   86.699999999999349        92.375322854760256     
   86.799999999999343        92.374993736308681     
   86.899999999999338        92.374660784130597     
   86.999999999999332        92.374323959909916     
   87.099999999999326        92.373983225006981     
   87.199999999999321        92.373638540455659     
   87.299999999999315        92.373289866960420     
   87.399999999999309        92.372937164895347     
   87.499999999999304        92.372580394299817     
   87.599999999999298        92.372219514877628     
   87.699999999999292        92.371854485993822     
   87.799999999999287        92.371485266672408     
   87.899999999999281        92.371111815593935     
   87.999999999999275        92.370734091092771     
   88.099999999999270        92.370352051154910     
   88.199999999999264        92.369965653415079     
   88.299999999999258        92.369574855154497     
   88.399999999999253        92.369179613298485     
   88.499999999999247        92.368779884412675     
   88.599999999999241        92.368375624702423     
   88.699999999999235        92.367966790007912     
   88.799999999999230        92.367553335803677     
   88.899999999999224        92.367135217194416     
   88.999999999999218        92.366712388912518     
   89.099999999999213        92.366284805316255     
   89.199999999999207        92.365852420386403     
   89.299999999999201        92.365415187722675     
   89.399999999999196        92.364973060542852     
   89.499999999999190        92.364525991678178     
   89.599999999999184        92.364073933572186     
   89.699999999999179        92.363616838276570     
   89.799999999999173        92.363154657448192     
   89.899999999999167        92.362687342347925     
   89.999999999999162        92.362214843835773     
   90.099999999999156        92.361737112369795     
   90.199999999999150        92.361254098000856     
   90.299999999999145        92.360765750372451     
   90.399999999999139        92.360272018715179     
   90.499999999999133        92.359772851846074     
   90.599999999999127        92.359268198163036     
   90.699999999999122        92.358758005644148     
   90.799999999999116        92.358242221843057     
   90.899999999999110        92.357720793887097     
   90.999999999999105        92.357193668472320     
   91.099999999999099        92.356660791862851     
   91.199999999999093        92.356122109885789     
   91.299999999999088        92.355577567928506     
   91.399999999999082        92.355027110935922     
   91.499999999999076        92.354470683406831     
   91.599999999999071        92.353908229390839     
   91.699999999999065        92.353339692484894     
   91.799999999999059        92.352765015829760     
   91.899999999999054        92.352184142107717     
   91.999999999999048        92.351597013537670     
   92.099999999999042        92.351003571873235     
   92.199999999999037        92.350403758398585     
   92.299999999999031        92.349797513924614     
   92.399999999999025        92.349184778786338     
   92.499999999999019        92.348565492839214     
   92.599999999999014        92.347939595454775     
   92.699999999999008        92.347307025518262     
   92.799999999999002        92.346667721424154     
   92.899999999998997        92.346021621073490     
   92.999999999998991        92.345368661869045     
   93.099999999998985        92.344708780712480     
   93.199999999998980        92.344041914000499     
   93.299999999998974        92.343367997621684     
   93.399999999998968        92.342686966950808     
   93.499999999998963        92.341998756847843     
   93.599999999998957        92.341303301651735     
   93.699999999998951        92.340600535178183     
   93.799999999998946        92.339890390714714     
   93.899999999998940        92.339172801017355     
   93.999999999998934        92.338447698306439     
   94.099999999998929        92.337715014262955     
   94.199999999998923        92.336974680024426     
   94.299999999998917        92.336226626180164     
   94.399999999998911        92.335470782768581     
   94.499999999998906        92.334707079271965     
   94.599999999998900        92.333935444612976     
   94.699999999998894        92.333155807150249     
   94.799999999998889        92.332368094673512     
   94.899999999998883        92.331572234401065     
   94.999999999998877        92.330768152974159     
   95.099999999998872        92.329955776452536     
   95.199999999998866        92.329135030310752     
   95.299999999998860        92.328305839434620     
   95.399999999998855        92.327468128114489     
   95.499999999998849        92.326621820042703     
   95.599999999998843        92.325766838308738     
   95.699999999998838        92.324903105394142     
   95.799999999998832        92.324030543168263     
   95.899999999998826        92.323149072884078     
   95.999999999998820        92.322258615173070     
   96.099999999998815        92.321359090040559     
   96.199999999998809        92.320450416861078     
   96.299999999998803        92.319532514374046     
   96.399999999998798        92.318605300677604     
   96.499999999998792        92.317668693226054     
   96.599999999998786        92.316722608822687     
   96.699999999998781        92.315766963616113     
   96.799999999998775        92.314801673095232     
   96.899999999998769        92.313826652083904     
   96.999999999998764        92.312841814736188     
   97.099999999998758        92.311847074530704     
   97.199999999998752        92.310842344266078     
   97.299999999998747        92.309827536055963     
   97.399999999998741        92.308802561322892     
   97.499999999998735        92.307767330793553     
   97.599999999998730        92.306721754494248     
   97.699999999998724        92.305665741743439     
   97.799999999998718        92.304599201148733     
   97.899999999998712        92.303522040600157     
   97.999999999998707        92.302434167264209     
   98.099999999998701        92.301335487579451     
   98.199999999998695        92.300225907250677     
   98.299999999998690        92.299105331242018     
   98.399999999998684        92.297973663773007     
   98.499999999998678        92.296830808311626     
   98.599999999998673        92.295676667568685     
   98.699999999998667        92.294511143492741     
   98.799999999998661        92.293334137263130     
   98.899999999998656        92.292145549284442     
   98.999999999998650        92.290945279181088     
   99.099999999998644        92.289733225789348     
   99.199999999998639        92.288509287154000     
   99.299999999998633        92.287273360520174     
   99.399999999998627        92.286025342327250     
   99.499999999998622        92.284765128203006     
   99.599999999998616        92.283492612957673     
   99.699999999998610        92.282207690576683     
   99.799999999998604        92.280910254214575     
   99.899999999998599        92.279600196188156     
   99.999999999998593        92.278277407970492     
   100.09999999999859        92.276941780183961     
   100.19999999999858        92.275593202593157     
   100.29999999999858        92.274231564098741     
   100.39999999999857        92.272856752730291     
   100.49999999999856        92.271468655639211     
   100.59999999999856        92.270067159091894     
   100.69999999999855        92.268652148463374     
   100.79999999999855        92.267223508228597     
   100.89999999999854        92.265781121956920     
   100.99999999999854        92.264324872303789     
   101.09999999999853        92.262854641004012     
   101.19999999999852        92.261370308864059     
   101.29999999999852        92.259871755754943     
   101.39999999999851        92.258358860603636     
   101.49999999999851        92.256831501387808     
   101.59999999999850        92.255289555125358     
   101.69999999999850        92.253732897867991     
   101.79999999999849        92.252161404694320     
   101.89999999999849        92.250574949699867     
   101.99999999999848        92.248973405991293     
   102.09999999999847        92.247356645676220     
   102.19999999999847        92.245724539856795     
   102.29999999999846        92.244076958621022     
   102.39999999999846        92.242413771033824     
   102.49999999999845        92.240734845129026     
   102.59999999999845        92.239040047901355     
   102.69999999999844        92.237329245297417     
   102.79999999999843        92.235602302207155     
   102.89999999999843        92.233859082455524     
   102.99999999999842        92.232099448792596     
   103.09999999999842        92.230323262885562     
   103.19999999999841        92.228530385310435     
   103.29999999999841        92.226720675541387     
   103.39999999999840        92.224893991942196     
   103.49999999999839        92.223050191757707     
   103.59999999999839        92.221189131103372     
   103.69999999999838        92.219310664956680     
   103.79999999999838        92.217414647147095     
   103.89999999999837        92.215500930346877     
   103.99999999999837        92.213569366060483     
   104.09999999999836        92.211619804615950     
   104.19999999999835        92.209652095153729     
   104.29999999999835        92.207666085617859     
   104.39999999999834        92.205661622744145     
   104.49999999999834        92.203638552052269     
   104.59999999999833        92.201596717832871     
   104.69999999999833        92.199535963139212     
   104.79999999999832        92.197456129774878     
   104.89999999999831        92.195357058284372     
   104.99999999999831        92.193238587941835     
   105.09999999999830        92.191100556739741     
   105.19999999999830        92.188942801378559     
   105.29999999999829        92.186765157254925     
   105.39999999999829        92.184567458451355     
   105.49999999999828        92.182349537723326     
   105.59999999999827        92.180111226489217     
   105.69999999999827        92.177852354817546     
   105.79999999999826        92.175572751416524     
   105.89999999999826        92.173272243620971     
   105.99999999999825        92.170950657380175     
   106.09999999999825        92.168607817246809     
   106.19999999999824        92.166243546364569     
   106.29999999999824        92.163857666453922     
   106.39999999999823        92.161449997801839     
   106.49999999999822        92.159020359248302     
   106.59999999999822        92.156568568172347     
   106.69999999999821        92.154094440480790     
   106.79999999999821        92.151597790594650     
   106.89999999999820        92.149078431434418     
   106.99999999999820        92.146536174408936     
   107.09999999999819        92.143970829400232     
   107.19999999999818        92.141382204749959     
   107.29999999999818        92.138770107246273     
   107.39999999999817        92.136134342108988     
   107.49999999999817        92.133474712976437     
   107.59999999999816        92.130791021889181     
   107.69999999999816        92.128083069277807     
   107.79999999999815        92.125350653946526     
   107.89999999999814        92.122593573059277     
   107.99999999999814        92.119811622124445     
   108.09999999999813        92.117004594979221     
   108.19999999999813        92.114172283774693     
   108.29999999999812        92.111314478960182     
   108.39999999999812        92.108430969268056     
   108.49999999999811        92.105521541696135     
   108.59999999999810        92.102585981494329     
   108.69999999999810        92.099624072145275     
   108.79999999999809        92.096635595350023     
   108.89999999999809        92.093620331010698     
   108.99999999999808        92.090578057213605     
   109.09999999999808        92.087508550211808     
   109.19999999999807        92.084411584408087     
   109.29999999999806        92.081286932338429     
   109.39999999999806        92.078134364652797     
   109.49999999999805        92.074953650097584     
   109.59999999999805        92.071744555498185     
   109.69999999999804        92.068506845740899     
   109.79999999999804        92.065240283752445     
   109.89999999999803        92.061944630483481     
   109.99999999999802        92.058619644887898     
   110.09999999999802        92.055265083904686     
   110.19999999999801        92.051880702437799     
   110.29999999999801        92.048466253336642     
   110.39999999999800        92.045021487375806     
   110.49999999999800        92.041546153235956     
   110.59999999999799        92.038039997481292     
   110.69999999999798        92.034502764541060     
   110.79999999999798        92.030934196687014     
   110.89999999999797        92.027334034013350     
   110.99999999999797        92.023702014414212     
   111.09999999999796        92.020037873561961     
   111.19999999999796        92.016341344885646     
   111.29999999999795        92.012612159548581     
   111.39999999999795        92.008850046425806     
   111.49999999999794        92.005054732080239     
   111.59999999999793        92.001225940740937     
   111.69999999999793        91.997363394278366     
   111.79999999999792        91.993466812181509     
   111.89999999999792        91.989535911532968     
   111.99999999999791        91.985570406984806     
   112.09999999999791        91.981570010734117     
   112.19999999999790        91.977534432497961     
   112.29999999999789        91.973463379487470     
   112.39999999999789        91.969356556382195     
   112.49999999999788        91.965213665304958     
   112.59999999999788        91.961034405793626     
   112.69999999999787        91.956818474777108     
   112.79999999999787        91.952565566544550     
   112.89999999999786        91.948275372721909     
   112.99999999999785        91.943947582240597     
   113.09999999999785        91.939581881311540     
   113.19999999999784        91.935177953395936     
   113.29999999999784        91.930735479175226     
   113.39999999999783        91.926254136524022     
   113.49999999999783        91.921733600478163     
   113.59999999999782        91.917173543205081     
   113.69999999999781        91.912573633974290     
   113.79999999999781        91.907933539125025     
   113.89999999999780        91.903252922035279     
   113.99999999999780        91.898531443090079     
   114.09999999999779        91.893768759650015     
   114.19999999999779        91.888964526015727     
   114.29999999999778        91.884118393397870     
   114.39999999999777        91.879230009881809     
   114.49999999999777        91.874299020393295     
   114.59999999999776        91.869325066664842     
   114.69999999999776        91.864307787199976     
   114.79999999999775        91.859246817236922     
   114.89999999999775        91.854141788713960     
   114.99999999999774        91.848992330232306     
   115.09999999999773        91.843798067017474     
   115.19999999999773        91.838558620883347     
   115.29999999999772        91.833273610193871     
   115.39999999999772        91.827942649823143     
   115.49999999999771        91.822565351116666     
   115.59999999999771        91.817141321851636     
   115.69999999999770        91.811670166195526     
   115.79999999999769        91.806151484666501     
   115.89999999999769        91.800584874090276     
   115.99999999999768        91.794969927558199     
   116.09999999999768        91.789306234384767     
   116.19999999999767        91.783593380063223     
   116.29999999999767        91.777830946222508     
   116.39999999999766        91.772018510580324     
   116.49999999999766        91.766155646899705     
   116.59999999999765        91.760241924942065     
   116.69999999999764        91.754276910419094     
   116.79999999999764        91.748260164946302     
   116.89999999999763        91.742191245995159     
   116.99999999999763        91.736069706841576     
   117.09999999999762        91.729895096518632     
   117.19999999999762        91.723666959764088     
   117.29999999999761        91.717384836970055     
   117.39999999999760        91.711048264130326     
   117.49999999999760        91.704656772786805     
   117.59999999999759        91.698209889976184     
   117.69999999999759        91.691707138175431     
   117.79999999999758        91.685148035245547     
   117.89999999999758        91.678532094375853     
   117.99999999999757        91.671858824025676     
   118.09999999999756        91.665127727866405     
   118.19999999999756        91.658338304723785     
   118.29999999999755        91.651490048514475     
   118.39999999999755        91.644582448188586     
   118.49999999999754        91.637614987664875     
   118.59999999999754        91.630587145768885     
   118.69999999999753        91.623498396168415     
   118.79999999999752        91.616348207309500     
   118.89999999999752        91.609136042347544     
   118.99999999999751        91.601861359082818     
   119.09999999999751        91.594523609889791     
   119.19999999999750        91.587122241650036     
   119.29999999999750        91.579656695678267     
   119.39999999999749        91.572126407653499     
   119.49999999999748        91.564530807543747     
   119.59999999999748        91.556869319533533     
   119.69999999999747        91.549141361946155     
   119.79999999999747        91.541346347169380     
   119.89999999999746        91.533483681574623     
   119.99999999999746        91.525552765439187     
   120.09999999999745        91.517552992865305     
   120.19999999999744        91.509483751696521     
   120.29999999999744        91.501344423437232     
   120.39999999999743        91.493134383161816     
   120.49999999999743        91.484852999434608     
   120.59999999999742        91.476499634218044     
   120.69999999999742        91.468073642782372     
   120.79999999999741        91.459574373617698     
   120.89999999999741        91.451001168337839     
   120.99999999999740        91.442353361588047     
   121.09999999999739        91.433630280948066     
   121.19999999999739        91.424831246833264     
   121.29999999999738        91.415955572397536     
   121.39999999999738        91.407002563429046     
   121.49999999999737        91.397971518249278     
   121.59999999999737        91.388861727606312     
   121.69999999999736        91.379672474569333     
   121.79999999999735        91.370403034417038     
   121.89999999999735        91.361052674530171     
   121.99999999999734        91.351620654276005     
   122.09999999999734        91.342106224893371     
   122.19999999999733        91.332508629377287     
   122.29999999999733        91.322827102356982     
   122.39999999999732        91.313060869975658     
   122.49999999999731        91.303209149765891     
   122.59999999999731        91.293271150525825     
   122.69999999999730        91.283246072185506     
   122.79999999999730        91.273133105680486     
   122.89999999999729        91.262931432815776     
   122.99999999999729        91.252640226130040     
   123.09999999999728        91.242258648757357     
   123.19999999999727        91.231785854284070     
   123.29999999999727        91.221220986607747     
   123.39999999999726        91.210563179786021     
   123.49999999999726        91.199811557889461     
   123.59999999999725        91.188965234847572     
   123.69999999999725        91.178023314293966     
   123.79999999999724        91.166984889405228     
   123.89999999999723        91.155849042741281     
   123.99999999999723        91.144614846078042     
   124.09999999999722        91.133281360237930     
   124.19999999999722        91.121847634922389     
   124.29999999999721        91.110312708529676     
   124.39999999999721        91.098675607980425     
   124.49999999999720        91.086935348532691     
   124.59999999999719        91.075090933595945     
   124.69999999999719        91.063141354540477     
   124.79999999999718        91.051085590503448     
   124.89999999999718        91.038922608188642     
   124.99999999999717        91.026651361666111     
   125.09999999999717        91.014270792164197     
   125.19999999999716        91.001779827857959     
   125.29999999999715        90.989177383654251     
   125.39999999999715        90.976462360970572     
   125.49999999999714        90.963633647510619     
   125.59999999999714        90.950690117036189     
   125.69999999999713        90.937630629127227     
   125.79999999999713        90.924454028949256     
   125.89999999999712        90.911159147001086     
   125.99999999999712        90.897744798869638     
   126.09999999999711        90.884209784972626     
   126.19999999999710        90.870552890293339     
   126.29999999999710        90.856772884120275     
   126.39999999999709        90.842868519768018     
   126.49999999999709        90.828838534300587     
   126.59999999999708        90.814681648244132     
   126.69999999999708        90.800396565297106     
   126.79999999999707        90.785981972029120     
   126.89999999999706        90.771436537576307     
   126.99999999999706        90.756758913330046     
   127.09999999999705        90.741947732614619     
   127.19999999999705        90.727001610362862     
   127.29999999999704        90.711919142780275     
   127.39999999999704        90.696698907001647     
   127.49999999999703        90.681339460742436     
   127.59999999999702        90.665839341938593     
   127.69999999999702        90.650197068379541     
   127.79999999999701        90.634411137333984     
   127.89999999999701        90.618480025161631     
   127.99999999999700        90.602402186921452     
   128.09999999999701        90.586176055968537     
   128.19999999999700        90.569800043538180     
   128.29999999999700        90.553272538324620     
   128.39999999999699        90.536591906046837     
   128.49999999999699        90.519756489002489     
   128.59999999999698        90.502764605614473     
   128.69999999999698        90.485614549961539     
   128.79999999999697        90.468304591303692     
   128.89999999999696        90.450832973587993     
   128.99999999999696        90.433197914946874     
   129.09999999999695        90.415397607183550     
   129.19999999999695        90.397430215243332     
   129.29999999999694        90.379293876668925     
   129.39999999999694        90.360986701047224     
   129.49999999999693        90.342506769437591     
   129.59999999999692        90.323852133785664     
   129.69999999999692        90.305020816324785     
   129.79999999999691        90.286010808957585     
   129.89999999999691        90.266820072623005     
   129.99999999999690        90.247446536648894     
   130.09999999999690        90.227888098084648     
   130.19999999999689        90.208142621014957     
   130.29999999999688        90.188207935857861     
   130.39999999999688        90.168081838640731     
   130.49999999999687        90.147762090263825     
   130.59999999999687        90.127246415731150     
   130.69999999999686        90.106532503371170     
   130.79999999999686        90.085618004032170     
   130.89999999999685        90.064500530251948     
   130.99999999999685        90.043177655411640     
   131.09999999999684        90.021646912860376     
   131.19999999999683        89.999905795010562     
   131.29999999999683        89.977951752423238     
   131.39999999999682        89.955782192848829     
   131.49999999999682        89.933394480252872     
   131.59999999999681        89.910785933807347     
   131.69999999999681        89.887953826856503     
   131.79999999999680        89.864895385849451     
   131.89999999999679        89.841607789243113     
   131.99999999999679        89.818088166371950     
   132.09999999999678        89.794333596285725     
   132.19999999999678        89.770341106546937     
   132.29999999999677        89.746107672002594     
   132.39999999999677        89.721630213508121     
   132.49999999999676        89.696905596619686     
   132.59999999999675        89.671930630239345     
   132.69999999999675        89.646702065229050     
   132.79999999999674        89.621216592971024     
   132.89999999999674        89.595470843891292     
   132.99999999999673        89.569461385930012     
   133.09999999999673        89.543184722971162     
   133.19999999999672        89.516637293217229     
   133.29999999999671        89.489815467511789     
   133.39999999999671        89.462715547614479     
   133.49999999999670        89.435333764411297     
   133.59999999999670        89.407666276077407     
   133.69999999999669        89.379709166166748     
   133.79999999999669        89.351458441655026     
   133.89999999999668        89.322910030904438     
   133.99999999999667        89.294059781566332     
   134.09999999999667        89.264903458416171     
   134.19999999999666        89.235436741111116     
   134.29999999999666        89.205655221875702     
   134.39999999999665        89.175554403106545     
   134.49999999999665        89.145129694893910     
   134.59999999999664        89.114376412462050     
   134.69999999999663        89.083289773519908     
   134.79999999999663        89.051864895514200     
   134.89999999999662        89.020096792793339     
   134.99999999999662        88.987980373671633     
   135.09999999999661        88.955510437375864     
   135.19999999999661        88.922681670906201     
   135.29999999999660        88.889488645760181     
   135.39999999999660        88.855925814556670     
   135.49999999999659        88.821987507531489     
   135.59999999999658        88.787667928894564     
   135.69999999999658        88.752961153069037     
   135.79999999999657        88.717861120782359     
   135.89999999999657        88.682361635016363     
   135.99999999999656        88.646456356794189     
   136.09999999999656        88.610138800824444     
   136.19999999999655        88.573402330973948     
   136.29999999999654        88.536240155557792     
   136.39999999999654        88.498645322459993     
   136.49999999999653        88.460610714068594     
   136.59999999999653        88.422129041999753     
   136.69999999999652        88.383192841626879     
   136.79999999999652        88.343794466389269     
   136.89999999999651        88.303926081877009     
   136.99999999999650        88.263579659683245     
   137.09999999999650        88.222746971007709     
   137.19999999999649        88.181419579987661     
   137.29999999999649        88.139588836796179     
   137.39999999999648        88.097245870413403     
   137.49999999999648        88.054381581136326     
   137.59999999999647        88.010986632756556     
   137.69999999999646        87.967051444434261     
   137.79999999999646        87.922566182204534     
   137.89999999999645        87.877520750164095     
   137.99999999999645        87.831904781248397     
   138.09999999999644        87.785707627640946     
   138.19999999999644        87.738918350768614     
   138.29999999999643        87.691525710864369     
   138.39999999999642        87.643518156081910     
   138.49999999999642        87.594883811133073     
   138.59999999999641        87.545610465440603     
   138.69999999999641        87.495685560762183     
   138.79999999999640        87.445096178278675     
   138.89999999999640        87.393829025105148     
   138.99999999999639        87.341870420198717     
   139.09999999999638        87.289206279656526     
   139.19999999999638        87.235822101338783     
   139.29999999999637        87.181702948806802     
   139.39999999999637        87.126833434537062     
   139.49999999999636        87.071197702377361     
   139.59999999999636        87.014779409205460     
   139.69999999999635        86.957561705754657     
   139.79999999999634        86.899527216573745     
   139.89999999999634        86.840658019049670     
   139.99999999999633        86.780935621502223     
   140.09999999999633        86.720340940244029     
   140.19999999999632        86.658854275628599     
   140.29999999999632        86.596455286962552     
   140.39999999999631        86.533122966296162     
   140.49999999999631        86.468835611018690     
   140.59999999999630        86.403570795190390     
   140.69999999999629        86.337305339584361     
   140.79999999999629        86.270015280380008     
   140.89999999999628        86.201675836434148     
   140.99999999999628        86.132261375113742     
   141.09999999999627        86.061745376599418     
   141.10099999999628        86.060860382923394     
   141.10199999999628        86.060149393205791     
   141.10299999999629        86.059438298567159     
   141.10399999999629        86.058727090936870     
   141.10499999999629        86.058015770284868     
   141.10599999999630        86.057304336583272     
   141.10699999999630        86.056592789804697     
   141.10799999999631        86.055881129920309     
   141.10899999999631        86.055169356902738     
   141.10999999999632        86.054457470723719     
   141.11099999999632        86.053745471355271     
   141.11199999999633        86.053033358769326     
   141.11299999999633        86.052321132937720     
   141.11399999999634        86.051608793832955     
   141.11499999999634        86.050896341426508     
   141.11599999999635        86.050183775690243     
   141.11699999999635        86.049471096596264     
   141.11799999999636        86.048758304116532     
   141.11899999999636        86.048045398222698     
   141.11999999999637        86.047332378887177     
   141.12099999999637        86.046619246081292     
   141.12199999999638        86.045905999777446     
   141.12299999999638        86.045192639947018     
   141.12399999999639        86.044479166562169     
   141.12499999999639        86.043765579594535     
   141.12599999999640        86.043051879016375     
   141.12699999999640        86.042338064798670     
   141.12799999999640        86.041624136914322     
   141.12899999999641        86.040910095334411     
   141.12999999999641        86.040195940030841     
   141.13099999999642        86.039481670975775     
   141.13199999999642        86.038767288140590     
   141.13299999999643        86.038052791497009     
   141.13399999999643        86.037338181017120     
   141.13499999999644        86.036623456672487     
   141.13599999999644        86.035908618434959     
   141.13699999999645        86.035193666276314     
   141.13799999999645        86.034478600168143     
   141.13899999999646        86.033763420081925     
   141.13999999999646        86.033048125989666     
   141.14099999999647        86.032332717863184     
   141.14199999999647        86.031617195673931     
   141.14299999999648        86.030901559393527     
   141.14399999999648        86.030185808993906     
   141.14499999999649        86.029469944446404     
   141.14599999999649        86.028753965722871     
   141.14699999999650        86.028037872794869     
   141.14799999999650        86.027321665634261     
   141.14899999999651        86.026605344212243     
   141.14999999999651        86.025888908500562     
   141.15099999999651        86.025172358470968     
   141.15199999999652        86.024455694094954     
   141.15299999999652        86.023738915343984     
   141.15399999999653        86.023022022189892     
   141.15499999999653        86.022305014604015     
   141.15599999999654        86.021587892558003     
   141.15699999999654        86.020870656023206     
   141.15799999999655        86.020153304971430     
   141.15899999999655        86.019435839373926     
   141.15999999999656        86.018718259202444     
   141.16099999999656        86.018000564428249     
   141.16199999999657        86.017282755022975     
   141.16299999999657        86.016564830958188     
   141.16399999999658        86.015846792205068     
   141.16499999999658        86.015128638735405     
   141.16599999999659        86.014410370520167     
   141.16699999999659        86.013691987531416     
   141.16799999999660        86.012973489740062     
   141.16899999999660        86.012254877117684     
   141.16999999999661        86.011536149636029     
   141.17099999999661        86.010817307266024     
   141.17199999999661        86.010098349979216     
   141.17299999999662        86.009379277746987     
   141.17399999999662        86.008660090540829     
   141.17499999999663        86.007940788331808     
   141.17599999999663        86.007221371091504     
   141.17699999999664        86.006501838791294     
   141.17799999999664        86.005782191402233     
   141.17899999999665        86.005062428895897     
   141.17999999999665        86.004342551243639     
   141.18099999999666        86.003622558416467     
   141.18199999999666        86.002902450385875     
   141.18299999999667        86.002182227122944     
   141.18399999999667        86.001461888599366     
   141.18499999999668        86.000741434786050     
   141.18599999999668        86.000020865654278     
   141.18699999999669        85.999300181175229     
   141.18799999999669        85.998579381320411     
   141.18899999999670        85.997858466060791     
   141.18999999999670        85.997137435367776     
   141.19099999999671        85.996416289212220     
   141.19199999999671        85.995695027565844     
   141.19299999999672        85.994973650399245     
   141.19399999999672        85.994252157683988     
   141.19499999999672        85.993530549391039     
   141.19599999999673        85.992808825491551     
   141.19699999999673        85.992086985957044     
   141.19799999999674        85.991365030757976     
   141.19899999999674        85.990642959865951     
   141.19999999999675        85.989920773252010     
   141.20099999999675        85.989198470887274     
   141.20199999999676        85.988476052742456     
   141.20299999999676        85.987753518789035     
   141.20399999999677        85.987030868998033     
   141.20499999999677        85.986308103340420     
   141.20599999999678        85.985585221787275     
   141.20699999999678        85.984862224309467     
   141.20799999999679        85.984139110878388     
   141.20899999999679        85.983415881464751     
   141.20999999999680        85.982692536039792     
   141.21099999999680        85.981969074574153     
   141.21199999999681        85.981245497039410     
   141.21299999999681        85.980521803405907     
   141.21399999999682        85.979797993644937     
   141.21499999999682        85.979074067727140     
   141.21599999999682        85.978350025624025     
   141.21699999999683        85.977625867306173     
   141.21799999999683        85.976901592744596     
   141.21899999999684        85.976177201910090     
   141.21999999999684        85.975452694773864     
   141.22099999999685        85.974728071306600     
   141.22199999999685        85.974003331478997     
   141.22299999999686        85.973278475262276     
   141.22399999999686        85.972553502626965     
   141.22499999999687        85.971828413544202     
   141.22599999999687        85.971103207984811     
   141.22699999999688        85.970377885919675     
   141.22799999999688        85.969652447319191     
   141.22899999999689        85.968926892154769     
   141.22999999999689        85.968201220396708     
   141.23099999999690        85.967475432016187     
   141.23199999999690        85.966749526983534     
   141.23299999999691        85.966023505270229     
   141.23399999999691        85.965297366846457     
   141.23499999999692        85.964571111683114     
   141.23599999999692        85.963844739751167     
   141.23699999999693        85.963118251020916     
   141.23799999999693        85.962391645463342     
   141.23899999999693        85.961664923049085     
   141.23999999999694        85.960938083749099     
   141.24099999999694        85.960211127533867     
   141.24199999999695        85.959484054374158     
   141.24299999999695        85.958756864240257     
   141.24399999999696        85.958029557103544     
   141.24499999999696        85.957302132933989     
   141.24599999999697        85.956574591702719     
   141.24699999999697        85.955846933380059     
   141.24799999999698        85.955119157936693     
   141.24899999999698        85.954391265343247     
   141.24999999999699        85.953663255570703     
   141.25099999999699        85.952935128589019     
   141.25199999999700        85.952206884369204     
   141.25299999999700        85.951478522881601     
   141.25399999999701        85.950750044096850     
   141.25499999999701        85.950021447985591     
   141.25599999999702        85.949292734518082     
   141.25699999999702        85.948563903665246     
   141.25799999999703        85.947834955397454     
   141.25899999999703        85.947105889684934     
   141.25999999999704        85.946376706498540     
   141.26099999999704        85.945647405808870     
   141.26199999999704        85.944917987585853     
   141.26299999999705        85.944188451800272     
   141.26399999999705        85.943458798422839     
   141.26499999999706        85.942729027423638     
   141.26599999999706        85.941999138773156     
   141.26699999999707        85.941269132442116     
   141.26799999999707        85.940539008400521     
   141.26899999999708        85.939808766618782     
   141.26999999999708        85.939078407067967     
   141.27099999999709        85.938347929717565     
   141.27199999999709        85.937617334538459     
   141.27299999999710        85.936886621500904     
   141.27399999999710        85.936155790575299     
   141.27499999999711        85.935424841732058     
   141.27599999999711        85.934693774941096     
   141.27699999999712        85.933962590173365     
   141.27799999999712        85.933231287398741     
   141.27899999999713        85.932499866587577     
   141.27999999999713        85.931768327710444     
   141.28099999999714        85.931036670737228     
   141.28199999999714        85.930304895638486     
   141.28299999999714        85.929573002384203     
   141.28399999999715        85.928840990945034     
   141.28499999999715        85.928108861290923     
   141.28599999999716        85.927376613392184     
   141.28699999999716        85.926644247218903     
   141.28799999999717        85.925911762741492     
   141.28899999999717        85.925179159930124     
   141.28999999999718        85.924446438755041     
   141.29099999999718        85.923713599186044     
   141.29199999999719        85.922980641193746     
   141.29299999999719        85.922247564748005     
   141.29399999999720        85.921514369819178     
   141.29499999999720        85.920781056377251     
   141.29599999999721        85.920047624392566     
   141.29699999999721        85.919314073834840     
   141.29799999999722        85.918580404674856     
   141.29899999999722        85.917846616881903     
   141.29999999999723        85.917112710426437     
   141.30099999999723        85.916378685278616     
   141.30199999999724        85.915644541408511     
   141.30299999999724        85.914910278785953     
   141.30399999999725        85.914175897381128     
   141.30499999999725        85.913441397164078     
   141.30599999999725        85.912706778104933     
   141.30699999999726        85.911972040173495     
   141.30799999999726        85.911237183339836     
   141.30899999999727        85.910502207573927     
   141.30999999999727        85.909767112845586     
   141.31099999999728        85.909031899125381     
   141.31199999999728        85.908296566382603     
   141.31299999999729        85.907561114587480     
   141.31399999999729        85.906825543710042     
   141.31499999999730        85.906089853719877     
   141.31599999999730        85.905354044587270     
   141.31699999999731        85.904618116282080     
   141.31799999999731        85.903882068773868     
   141.31899999999732        85.903145902033017     
   141.31999999999732        85.902409616028933     
   141.32099999999733        85.901673210731857     
   141.32199999999733        85.900936686111294     
   141.32299999999734        85.900200042137442     
   141.32399999999734        85.899463278779962     
   141.32499999999735        85.898726396008655     
   141.32599999999735        85.897989393793196     
   141.32699999999735        85.897252272103614     
   141.32799999999736        85.896515030909683     
   141.32899999999736        85.895777670181019     
   141.32999999999737        85.895040189887496     
   141.33099999999737        85.894302589998887     
   141.33199999999738        85.893564870484937     
   141.33299999999738        85.892827031315278     
   141.33399999999739        85.892089072460024     
   141.33499999999739        85.891350993888238     
   141.33599999999740        85.890612795570220     
   141.33699999999740        85.889874477475431     
   141.33799999999741        85.889136039573302     
   141.33899999999741        85.888397481834019     
   141.33999999999742        85.887658804226945     
   141.34099999999742        85.886920006721738     
   141.34199999999743        85.886181089287888     
   141.34299999999743        85.885442051895410     
   141.34399999999744        85.884702894513623     
   141.34499999999744        85.883963617112201     
   141.34599999999745        85.883224219660917     
   141.34699999999745        85.882484702129119     
   141.34799999999746        85.881745064486537     
   141.34899999999746        85.881005306702420     
   141.34999999999746        85.880265428746981     
   141.35099999999747        85.879525430589297     
   141.35199999999747        85.878785312198829     
   141.35299999999748        85.878045073545366     
   141.35399999999748        85.877304714598225     
   141.35499999999749        85.876564235326953     
   141.35599999999749        85.875823635701252     
   141.35699999999750        85.875082915690328     
   141.35799999999750        85.874342075263627     
   141.35899999999751        85.873601114390866     
   141.35999999999751        85.872860033041363     
   141.36099999999752        85.872118831184537     
   141.36199999999752        85.871377508789806     
   141.36299999999753        85.870636065826773     
   141.36399999999753        85.869894502264444     
   141.36499999999754        85.869152818072735     
   141.36599999999754        85.868411013220651     
   141.36699999999755        85.867669087677612     
   141.36799999999755        85.866927041412993     
   141.36899999999756        85.866184874396339     
   141.36999999999756        85.865442586596799     
   141.37099999999757        85.864700177983678     
   141.37199999999757        85.863957648526522     
   141.37299999999757        85.863214998194380     
   141.37399999999758        85.862472226956569     
   141.37499999999758        85.861729334782524     
   141.37599999999759        85.860986321641590     
   141.37699999999759        85.860243187502931     
   141.37799999999760        85.859499932335652     
   141.37899999999760        85.858756556109128     
   141.37999999999761        85.858013058792736     
   141.38099999999761        85.857269440355353     
   141.38199999999762        85.856525700766426     
   141.38299999999762        85.855781839995203     
   141.38399999999763        85.855037858010803     
   141.38499999999763        85.854293754782461     
   141.38599999999764        85.853549530279267     
   141.38699999999764        85.852805184470398     
   141.38799999999765        85.852060717324989     
   141.38899999999765        85.851316128812101     
   141.38999999999766        85.850571418901140     
   141.39099999999766        85.849826587560841     
   141.39199999999767        85.849081634760424     
   141.39299999999767        85.848336560469264     
   141.39399999999767        85.847591364656296     
   141.39499999999768        85.846846047290370     
   141.39599999999768        85.846100608340791     
   141.39699999999769        85.845355047776366     
   141.39799999999769        85.844609365566455     
   141.39899999999770        85.843863561679910     
   141.39999999999770        85.843117636085552     
   141.40099999999771        85.842371588752854     
   141.40199999999771        85.841625419650526     
   141.40299999999772        85.840879128747375     
   141.40399999999772        85.840132716012889     
   141.40499999999773        85.839386181415648     
   141.40599999999773        85.838639524924588     
   141.40699999999774        85.837892746508615     
   141.40799999999774        85.837145846137020     
   141.40899999999775        85.836398823778396     
   141.40999999999775        85.835651679401678     
   141.41099999999776        85.834904412976016     
   141.41199999999776        85.834157024469960     
   141.41299999999777        85.833409513852445     
   141.41399999999777        85.832661881092534     
   141.41499999999778        85.831914126159106     
   141.41599999999778        85.831166249020640     
   141.41699999999778        85.830418249646399     
   141.41799999999779        85.829670128004764     
   141.41899999999779        85.828921884065153     
   141.41999999999780        85.828173517795520     
   141.42099999999780        85.827425029165482     
   141.42199999999781        85.826676418143293     
   141.42299999999781        85.825927684697774     
   141.42399999999782        85.825178828798073     
   141.42499999999782        85.824429850412571     
   141.42599999999783        85.823680749509975     
   141.42699999999783        85.822931526059193     
   141.42799999999784        85.822182180028662     
   141.42899999999784        85.821432711387530     
   141.42999999999785        85.820683120103951     
   141.43099999999785        85.819933406147214     
   141.43199999999786        85.819183569485389     
   141.43299999999786        85.818433610087510     
   141.43399999999787        85.817683527922057     
   141.43499999999787        85.816933322957780     
   141.43599999999788        85.816182995163174     
   141.43699999999788        85.815432544506763     
   141.43799999999788        85.814681970957423     
   141.43899999999789        85.813931274483622     
   141.43999999999789        85.813180455054081     
   141.44099999999790        85.812429512637067     
   141.44199999999790        85.811678447201217     
   141.44299999999791        85.810927258715310     
   141.44399999999791        85.810175947147528     
   141.44499999999792        85.809424512466649     
   141.44599999999792        85.808672954641182     
   141.44699999999793        85.807921273639536     
   141.44799999999793        85.807169469430093     
   141.44899999999794        85.806417541981588     
   141.44999999999794        85.805665491262332     
   141.45099999999795        85.804913317240718     
   141.45199999999795        85.804161019885328     
   141.45299999999796        85.803408599164655     
   141.45399999999796        85.802656055046882     
   141.45499999999797        85.801903387500630     
   141.45599999999797        85.801150596494239     
   141.45699999999798        85.800397681996017     
   141.45799999999798        85.799644643974403     
   141.45899999999799        85.798891482397821     
   141.45999999999799        85.798138197234593     
   141.46099999999799        85.797384788453115     
   141.46199999999800        85.796631256021328     
   141.46299999999800        85.795877599908195     
   141.46399999999801        85.795123820081471     
   141.46499999999801        85.794369916509851     
   141.46599999999802        85.793615889161458     
   141.46699999999802        85.792861738004362     
   141.46799999999803        85.792107463007156     
   141.46899999999803        85.791353064138036     
   141.46999999999804        85.790598541365355     
   141.47099999999804        85.789843894657039     
   141.47199999999805        85.789089123981341     
   141.47299999999805        85.788334229306741     
   141.47399999999806        85.787579210601209     
   141.47499999999806        85.786824067833024     
   141.47599999999807        85.786068800970284     
   141.47699999999807        85.785313409981356     
   141.47799999999808        85.784557894834080     
   141.47899999999808        85.783802255496752     
   141.47999999999809        85.783046491937753     
   141.48099999999809        85.782290604124597     
   141.48199999999810        85.781534592026304     
   141.48299999999810        85.780778455609934     
   141.48399999999810        85.780022194844207     
   141.48499999999811        85.779265809696966     
   141.48599999999811        85.778509300136591     
   141.48699999999812        85.777752666130908     
   141.48799999999812        85.776995907647816     
   141.48899999999813        85.776239024655595     
   141.48999999999813        85.775482017122172     
   141.49099999999814        85.774724885015516     
   141.49199999999814        85.773967628303708     
   141.49299999999815        85.773210246954491     
   141.49399999999815        85.772452740936046     
   141.49499999999816        85.771695110216683     
   141.49599999999816        85.770937354763646     
   141.49699999999817        85.770179474545230     
   141.49799999999817        85.769421469529163     
   141.49899999999818        85.768663339683826     
   141.49999999999818        85.767905084976903     
   141.50099999999819        85.767146705376206     
   141.50199999999819        85.766388200849391     
   141.50299999999820        85.765629571364812     
   141.50399999999820        85.764870816889868     
   141.50499999999820        85.764111937392940     
   141.50599999999821        85.763352932841428     
   141.50699999999821        85.762593803203359     
   141.50799999999822        85.761834548446231     
   141.50899999999822        85.761075168538113     
   141.50999999999823        85.760315663447045     
   141.51099999999823        85.759556033140328     
   141.51199999999824        85.758796277585944     
   141.51299999999824        85.758036396751734     
   141.51399999999825        85.757276390605355     
   141.51499999999825        85.756516259114491     
   141.51599999999826        85.755756002246983     
   141.51699999999826        85.754995619970288     
   141.51799999999827        85.754235112252488     
   141.51899999999827        85.753474479061126     
   141.51999999999828        85.752713720363843     
   141.52099999999828        85.751952836128083     
   141.52199999999829        85.751191826321914     
   141.52299999999829        85.750430690912637     
   141.52399999999830        85.749669429868064     
   141.52499999999830        85.748908043155851     
   141.52599999999831        85.748146530743327     
   141.52699999999831        85.747384892598490     
   141.52799999999831        85.746623128688753     
   141.52899999999832        85.745861238981618     
   141.52999999999832        85.745099223444612     
   141.53099999999833        85.744337082045462     
   141.53199999999833        85.743574814751554     
   141.53299999999834        85.742812421530601     
   141.53399999999834        85.742049902349905     
   141.53499999999835        85.741287257177120     
   141.53599999999835        85.740524485979577     
   141.53699999999836        85.739761588725017     
   141.53799999999836        85.738998565380498     
   141.53899999999837        85.738235415914033     
   141.53999999999837        85.737472140292610     
   141.54099999999838        85.736708738483941     
   141.54199999999838        85.735945210455270     
   141.54299999999839        85.735181556174226     
   141.54399999999839        85.734417775607824     
   141.54499999999840        85.733653868723678     
   141.54599999999840        85.732889835489360     
   141.54699999999841        85.732125675872183     
   141.54799999999841        85.731361389839265     
   141.54899999999841        85.730596977358005     
   141.54999999999842        85.729832438395761     
   141.55099999999842        85.729067772919961     
   141.55199999999843        85.728302980897681     
   141.55299999999843        85.727538062296702     
   141.55399999999844        85.726773017083602     
   141.55499999999844        85.726007845226547     
   141.55599999999845        85.725242546691987     
   141.55699999999845        85.724477121447450     
   141.55799999999846        85.723711569460050     
   141.55899999999846        85.722945890697474     
   141.55999999999847        85.722180085126453     
   141.56099999999847        85.721414152714587     
   141.56199999999848        85.720648093428622     
   141.56299999999848        85.719881907235887     
   141.56399999999849        85.719115594103798     
   141.56499999999849        85.718349153999455     
   141.56599999999850        85.717582586889776     
   141.56699999999850        85.716815892741963     
   141.56799999999851        85.716049071523415     
   141.56899999999851        85.715282123200737     
   141.56999999999852        85.714515047741500     
   141.57099999999852        85.713747845112621     
   141.57199999999852        85.712980515281075     
   141.57299999999853        85.712213058213834     
   141.57399999999853        85.711445473878356     
   141.57499999999854        85.710677762241502     
   141.57599999999854        85.709909923270061     
   141.57699999999855        85.709141956931376     
   141.57799999999855        85.708373863192307     
   141.57899999999856        85.707605642019814     
   141.57999999999856        85.706837293381128     
   141.58099999999857        85.706068817242695     
   141.58199999999857        85.705300213572031     
   141.58299999999858        85.704531482335696     
   141.58399999999858        85.703762623500992     
   141.58499999999859        85.702993637034439     
   141.58599999999859        85.702224522903236     
   141.58699999999860        85.701455281073805     
   141.58799999999860        85.700685911513929     
   141.58899999999861        85.699916414189715     
   141.58999999999861        85.699146789068550     
   141.59099999999862        85.698377036116582     
   141.59199999999862        85.697607155301512     
   141.59299999999863        85.696837146589516     
   141.59399999999863        85.696067009947839     
   141.59499999999863        85.695296745342915     
   141.59599999999864        85.694526352741789     
   141.59699999999864        85.693755832111222     
   141.59799999999865        85.692985183417662     
   141.59899999999865        85.692214406628381     
   141.59999999999866        85.691443501709927     
   141.60099999999866        85.690672468628932     
   141.60199999999867        85.689901307352102     
   141.60299999999867        85.689130017846267     
   141.60399999999868        85.688358600078175     
   141.60499999999868        85.687587054014372     
   141.60599999999869        85.686815379621621     
   141.60699999999869        85.686043576866538     
   141.60799999999870        85.685271645715730     
   141.60899999999870        85.684499586135914     
   141.60999999999871        85.683727398093666     
   141.61099999999871        85.682955081555690     
   141.61199999999872        85.682182636488591     
   141.61299999999872        85.681410062858930     
   141.61399999999873        85.680637360633213     
   141.61499999999873        85.679864529778015     
   141.61599999999873        85.679091570260027     
   141.61699999999874        85.678318482045611     
   141.61799999999874        85.677545265101315     
   141.61899999999875        85.676771919393786     
   141.61999999999875        85.675998444889657     
   141.62099999999876        85.675224841555135     
   141.62199999999876        85.674451109356980     
   141.62299999999877        85.673677248261413     
   141.62399999999877        85.672903258235067     
   141.62499999999878        85.672129139244120     
   141.62599999999878        85.671354891255575     
   141.62699999999879        85.670580514235112     
   141.62799999999879        85.669806008149791     
   141.62899999999880        85.669031372965563     
   141.62999999999880        85.668256608648946     
   141.63099999999881        85.667481715166716     
   141.63199999999881        85.666706692484766     
   141.63299999999882        85.665931540569488     
   141.63399999999882        85.665156259387487     
   141.63499999999883        85.664380848904742     
   141.63599999999883        85.663605309087842     
   141.63699999999884        85.662829639903066     
   141.63799999999884        85.662053841316634     
   141.63899999999884        85.661277913294839     
   141.63999999999885        85.660501855803972     
   141.64099999999885        85.659725668810083     
   141.64199999999886        85.658949352279791     
   141.64299999999886        85.658172906179161     
   141.64399999999887        85.657396330474242     
   141.64499999999887        85.656619625131526     
   141.64599999999888        85.655842790117305     
   141.64699999999888        85.655065825397401     
   141.64799999999889        85.654288730938006     
   141.64899999999889        85.653511506705470     
   141.64999999999890        85.652734152666042     
   141.65099999999890        85.651956668785715     
   141.65199999999891        85.651179055030227     
   141.65299999999891        85.650401311366522     
   141.65399999999892        85.649623437760013     
   141.65499999999892        85.648845434177019     
   141.65599999999893        85.648067300583662     
   141.65699999999893        85.647289036945992     
   141.65799999999894        85.646510643230101     
   141.65899999999894        85.645732119401913     
   141.65999999999894        85.644953465427434     
   141.66099999999895        85.644174681272887     
   141.66199999999895        85.643395766904035     
   141.66299999999896        85.642616722287073     
   141.66399999999896        85.641837547387865     
   141.66499999999897        85.641058242172534     
   141.66599999999897        85.640278806606702     
   141.66699999999898        85.639499240656704     
   141.66799999999898        85.638719544288037     
   141.66899999999899        85.637939717467106     
   141.66999999999899        85.637159760159562     
   141.67099999999900        85.636379672331202     
   141.67199999999900        85.635599453947961     
   141.67299999999901        85.634819104975975     
   141.67399999999901        85.634038625380839     
   141.67499999999902        85.633258015128632     
   141.67599999999902        85.632477274184581     
   141.67699999999903        85.631696402515388     
   141.67799999999903        85.630915400086224     
   141.67899999999904        85.630134266863124     
   141.67999999999904        85.629353002811840     
   141.68099999999905        85.628571607898195     
   141.68199999999905        85.627790082087827     
   141.68299999999905        85.627008425346560     
   141.68399999999906        85.626226637640329     
   141.68499999999906        85.625444718934361     
   141.68599999999907        85.624662669194848     
   141.68699999999907        85.623880488387044     
   141.68799999999908        85.623098176477185     
   141.68899999999908        85.622315733430412     
   141.68999999999909        85.621533159212873     
   141.69099999999909        85.620750453789938     
   141.69199999999910        85.619967617127230     
   141.69299999999910        85.619184649190345     
   141.69399999999911        85.618401549945290     
   141.69499999999911        85.617618319357163     
   141.69599999999912        85.616834957391717     
   141.69699999999912        85.616051464014717     
   141.69799999999913        85.615267839191219     
   141.69899999999913        85.614484082887373     
   141.69999999999914        85.613700195068489     
   141.70099999999914        85.612916175700178     
   141.70199999999915        85.612132024747638     
   141.70299999999915        85.611347742176818     
   141.70399999999916        85.610563327952747     
   141.70499999999916        85.609778782041374     
   141.70599999999916        85.608994104407927     
   141.70699999999917        85.608209295017772     
   141.70799999999917        85.607424353836393     
   141.70899999999918        85.606639280829327     
   141.70999999999918        85.605854075961872     
   141.71099999999919        85.605068739199737     
   141.71199999999919        85.604283270507935     
   141.71299999999920        85.603497669851976     
   141.71399999999920        85.602711937197199     
   141.71499999999921        85.601926072509073     
   141.71599999999921        85.601140075752667     
   141.71699999999922        85.600353946893605     
   141.71799999999922        85.599567685897298     
   141.71899999999923        85.598781292728631     
   141.71999999999923        85.597994767353299     
   141.72099999999924        85.597208109736343     
   141.72199999999924        85.596421319843216     
   141.72299999999925        85.595634397638818     
   141.72399999999925        85.594847343088816     
   141.72499999999926        85.594060156158136     
   141.72599999999926        85.593272836812147     
   141.72699999999926        85.592485385016147     
   141.72799999999927        85.591697800734991     
   141.72899999999927        85.590910083934119     
   141.72999999999928        85.590122234578843     
   141.73099999999928        85.589334252633805     
   141.73199999999929        85.588546138064729     
   141.73299999999929        85.587757890836514     
   141.73399999999930        85.586969510914187     
   141.73499999999930        85.586180998262918     
   141.73599999999931        85.585392352847933     
   141.73699999999931        85.584603574633988     
   141.73799999999932        85.583814663586423     
   141.73899999999932        85.583025619670110     
   141.73999999999933        85.582236442850331     
   141.74099999999933        85.581447133092070     
   141.74199999999934        85.580657690360155     
   141.74299999999934        85.579868114619799     
   141.74399999999935        85.579078405835745     
   141.74499999999935        85.578288563973317     
   141.74599999999936        85.577498588997187     
   141.74699999999936        85.576708480872355     
   141.74799999999937        85.575918239563876     
   141.74899999999937        85.575127865036833     
   141.74999999999937        85.574337357255686     
   141.75099999999938        85.573546716185703     
   141.75199999999938        85.572755941791556     
   141.75299999999939        85.571965034038314     
   141.75399999999939        85.571173992890920     
   141.75499999999940        85.570382818313931     
   141.75599999999940        85.569591510272247     
   141.75699999999941        85.568800068730980     
   141.75799999999941        85.568008493654716     
   141.75899999999942        85.567216785008171     
   141.75999999999942        85.566424942756456     
   141.76099999999943        85.565632966864072     
   141.76199999999943        85.564840857295863     
   141.76299999999944        85.564048614016698     
   141.76399999999944        85.563256236991108     
   141.76499999999945        85.562463726184092     
   141.76599999999945        85.561671081559965     
   141.76699999999946        85.560878303083825     
   141.76799999999946        85.560085390720204     
   141.76899999999947        85.559292344433871     
   141.76999999999947        85.558499164189314     
   141.77099999999947        85.557705849951219     
   141.77199999999948        85.556912401684315     
   141.77299999999948        85.556118819353131     
   141.77399999999949        85.555325102922552     
   141.77499999999949        85.554531252356867     
   141.77599999999950        85.553737267620690     
   141.77699999999950        85.552943148678949     
   141.77799999999951        85.552148895495847     
   141.77899999999951        85.551354508036070     
   141.77999999999952        85.550559986264147     
   141.78099999999952        85.549765330144254     
   141.78199999999953        85.548970539641559     
   141.78299999999953        85.548175614720094     
   141.78399999999954        85.547380555344560     
   141.78499999999954        85.546585361479302     
   141.78599999999955        85.545790033088807     
   141.78699999999955        85.544994570137803     
   141.78799999999956        85.544198972590223     
   141.78899999999956        85.543403240410967     
   141.78999999999957        85.542607373563953     
   141.79099999999957        85.541811372014024     
   141.79199999999958        85.541015235725496     
   141.79299999999958        85.540218964662429     
   141.79399999999958        85.539422558789425     
   141.79499999999959        85.538626018070843     
   141.79599999999959        85.537829342471056     
   141.79699999999960        85.537032531954367     
   141.79799999999960        85.536235586484963     
   141.79899999999961        85.535438506027219     
   141.79999999999961        85.534641290545451     
   141.80099999999962        85.533843940003706     
   141.80199999999962        85.533046454366485     
   141.80299999999963        85.532248833598047     
   141.80399999999963        85.531451077662467     
   141.80499999999964        85.530653186524049     
   141.80599999999964        85.529855160146937     
   141.80699999999965        85.529056998495633     
   141.80799999999965        85.528258701533588     
   141.80899999999966        85.527460269225855     
   141.80999999999966        85.526661701536085     
   141.81099999999967        85.525862998428408     
   141.81199999999967        85.525064159867256     
   141.81299999999968        85.524265185816390     
   141.81399999999968        85.523466076240197     
   141.81499999999969        85.522666831102470     
   141.81599999999969        85.521867450367665     
   141.81699999999969        85.521067933999547     
   141.81799999999970        85.520268281962075     
   141.81899999999970        85.519468494219652     
   141.81999999999971        85.518668570736210     
   141.82099999999971        85.517868511475470     
   141.82199999999972        85.517068316401861     
   141.82299999999972        85.516267985478976     
   141.82399999999973        85.515467518671045     
   141.82499999999973        85.514666915941945     
   141.82599999999974        85.513866177255721     
   141.82699999999974        85.513065302575995     
   141.82799999999975        85.512264291866956     
   141.82899999999975        85.511463145092563     
   141.82999999999976        85.510661862216693     
   141.83099999999976        85.509860443203166     
   141.83199999999977        85.509058888015502     
   141.83299999999977        85.508257196617933     
   141.83399999999978        85.507455368974519     
   141.83499999999978        85.506653405048610     
   141.83599999999979        85.505851304804551     
   141.83699999999979        85.505049068205636     
   141.83799999999979        85.504246695215713     
   141.83899999999980        85.503444185799125     
   141.83999999999980        85.502641539918855     
   141.84099999999981        85.501838757539261     
   141.84199999999981        85.501035838623650     
   141.84299999999982        85.500232783136454     
   141.84399999999982        85.499429591040197     
   141.84499999999983        85.498626262299695     
   141.84599999999983        85.497822796878125     
   141.84699999999984        85.497019194739153     
   141.84799999999984        85.496215455846652     
   141.84899999999985        85.495411580163946     
   141.84999999999985        85.494607567655123     
   141.85099999999986        85.493803418283534     
   141.85199999999986        85.492999132012628     
   141.85299999999987        85.492194708806252     
   141.85399999999987        85.491390148627886     
   141.85499999999988        85.490585451441405     
   141.85599999999988        85.489780617209647     
   141.85699999999989        85.488975645896872     
   141.85799999999989        85.488170537466431     
   141.85899999999990        85.487365291881616     
   141.85999999999990        85.486559909106205     
   141.86099999999990        85.485754389103320     
   141.86199999999991        85.484948731836951     
   141.86299999999991        85.484142937270065     
   141.86399999999992        85.483337005366650     
   141.86499999999992        85.482530936089489     
   141.86599999999993        85.481724729402430     
   141.86699999999993        85.480918385268865     
   141.86799999999994        85.480111903652045     
   141.86899999999994        85.479305284515689     
   141.86999999999995        85.478498527822595     
   141.87099999999995        85.477691633536665     
   141.87199999999996        85.476884601621080     
   141.87299999999996        85.476077432039020     
   141.87399999999997        85.475270124753877     
   141.87499999999997        85.474462679729157     
   141.87599999999998        85.473655096927772     
   141.87699999999998        85.472847376313268     
   141.87799999999999        85.472039517848870     
   141.87899999999999        85.471231521497941     
   141.88000000000000        85.470423387223548     
   141.88100000000000        85.469615114989011     
   141.88200000000001        85.468806704757341     
   141.88300000000001        85.467998156492172     
   141.88400000000001        85.467189470156271     
   141.88500000000002        85.466380645712917     
   141.88600000000002        85.465571683125518     
   141.88700000000003        85.464762582356769     
   141.88800000000003        85.463953343370136     
   141.88900000000004        85.463143966128584     
   141.89000000000004        85.462334450595506     
   141.89100000000005        85.461524796733784     
   141.89200000000005        85.460715004506383     
   141.89300000000006        85.459905073876612     
   141.89400000000006        85.459095004807381     
   141.89500000000007        85.458284797261754     
   141.89600000000007        85.457474451202771     
   141.89700000000008        85.456663966593467     
   141.89800000000008        85.455853343396640     
   141.89900000000009        85.455042581575654     
   141.90000000000009        85.454231681093347     
   141.90100000000010        85.453420641912402     
   141.90200000000010        85.452609463996069     
   141.90300000000011        85.451798147307244     
   141.90400000000011        85.450986691808708     
   141.90500000000011        85.450175097463514     
   141.90600000000012        85.449363364234657     
   141.90700000000012        85.448551492084590     
   141.90800000000013        85.447739480976651     
   141.90900000000013        85.446927330873365     
   141.91000000000014        85.446115041737656     
   141.91100000000014        85.445302613532590     
   141.91200000000015        85.444490046220835     
   141.91300000000015        85.443677339765003     
   141.91400000000016        85.442864494128187     
   141.91500000000016        85.442051509272815     
   141.91600000000017        85.441238385161668     
   141.91700000000017        85.440425121758082     
   141.91800000000018        85.439611719024128     
   141.91900000000018        85.438798176922845     
   141.92000000000019        85.437984495417027     
   141.92100000000019        85.437170674468774     
   141.92200000000020        85.436356714041480     
   141.92300000000020        85.435542614097429     
   141.92400000000021        85.434728374599729     
   141.92500000000021        85.433913995510025     
   141.92600000000022        85.433099476791881     
   141.92700000000022        85.432284818407638     
   141.92800000000022        85.431470020319850     
   141.92900000000023        85.430655082491313     
   141.93000000000023        85.429840004884014     
   141.93100000000024        85.429024787461302     
   141.93200000000024        85.428209430184921     
   141.93300000000025        85.427393933018010     
   141.93400000000025        85.426578295922937     
   141.93500000000026        85.425762518861859     
   141.93600000000026        85.424946601797856     
   141.93700000000027        85.424130544692972     
   141.93800000000027        85.423314347509844     
   141.93900000000028        85.422498010210887     
   141.94000000000028        85.421681532758470     
   141.94100000000029        85.420864915114976     
   141.94200000000029        85.420048157243130     
   141.94300000000030        85.419231259104919     
   141.94400000000030        85.418414220662939     
   141.94500000000031        85.417597041879631     
   141.94600000000031        85.416779722716996     
   141.94700000000032        85.415962263137814     
   141.94800000000032        85.415144663104357     
   141.94900000000032        85.414326922578709     
   141.95000000000033        85.413509041523298     
   141.95100000000033        85.412691019900222     
   141.95200000000034        85.411872857672137     
   141.95300000000034        85.411054554800913     
   141.95400000000035        85.410236111249034     
   141.95500000000035        85.409417526978615     
   141.95600000000036        85.408598801952110     
   141.95700000000036        85.407779936131263     
   141.95800000000037        85.406960929478757     
   141.95900000000037        85.406141781956507     
   141.96000000000038        85.405322493526498     
   141.96100000000038        85.404503064151427     
   141.96200000000039        85.403683493792983     
   141.96300000000039        85.402863782413391     
   141.96400000000040        85.402043929974866     
   141.96500000000040        85.401223936439195     
   141.96600000000041        85.400403801768846     
   141.96700000000041        85.399583525925536     
   141.96800000000042        85.398763108871805     
   141.96900000000042        85.397942550569283     
   141.97000000000043        85.397121850980113     
   141.97100000000043        85.396301010066253     
   141.97200000000043        85.395480027789787     
   141.97300000000044        85.394658904112561     
   141.97400000000044        85.393837638996942     
   141.97500000000045        85.393016232404278     
   141.97600000000045        85.392194684297010     
   141.97700000000046        85.391372994636768     
   141.97800000000046        85.390551163385737     
   141.97900000000047        85.389729190505520     
   141.98000000000047        85.388907075958230     
   141.98100000000048        85.388084819705753     
   141.98200000000048        85.387262421709863     
   141.98300000000049        85.386439881932304     
   141.98400000000049        85.385617200335133     
   141.98500000000050        85.384794376879952     
   141.98600000000050        85.383971411528748     
   141.98700000000051        85.383148304243349     
   141.98800000000051        85.382325054985316     
   141.98900000000052        85.381501663716435     
   141.99000000000052        85.380678130398650     
   141.99100000000053        85.379854454993549     
   141.99200000000053        85.379030637462805     
   141.99300000000054        85.378206677768432     
   141.99400000000054        85.377382575871778     
   141.99500000000054        85.376558331734785     
   141.99600000000055        85.375733945319126     
   141.99700000000055        85.374909416585922     
   141.99800000000056        85.374084745497456     
   141.99900000000056        85.373259932015102     
   142.00000000000057        85.372434976100436     
   142.00100000000057        85.371609877715301     
   142.00200000000058        85.370784636820716     
   142.00300000000058        85.369959253378767     
   142.00400000000059        85.369133727350913     
   142.00500000000059        85.368308058698830     
   142.00600000000060        85.367482247383521     
   142.00700000000060        85.366656293367157     
   142.00800000000061        85.365830196610759     
   142.00900000000061        85.365003957076070     
   142.01000000000062        85.364177574724437     
   142.01100000000062        85.363351049517291     
   142.01200000000063        85.362524381416350     
   142.01300000000063        85.361697570382660     
   142.01400000000064        85.360870616377881     
   142.01500000000064        85.360043519363373     
   142.01600000000064        85.359216279300369     
   142.01700000000065        85.358388896150586     
   142.01800000000065        85.357561369875100     
   142.01900000000066        85.356733700435285     
   142.02000000000066        85.355905887792488     
   142.02100000000067        85.355077931908227     
   142.02200000000067        85.354249832743662     
   142.02300000000068        85.353421590259927     
   142.02400000000068        85.352593204418582     
   142.02500000000069        85.351764675180632     
   142.02600000000069        85.350936002507495     
   142.02700000000070        85.350107186360347     
   142.02800000000070        85.349278226700264     
   142.02900000000071        85.348449123488805     
   142.03000000000071        85.347619876686949     
   142.03100000000072        85.346790486255927     
   142.03200000000072        85.345960952156787     
   142.03300000000073        85.345131274350877     
   142.03400000000073        85.344301452799058     
   142.03500000000074        85.343471487462907     
   142.03600000000074        85.342641378302915     
   142.03700000000075        85.341811125280501     
   142.03800000000075        85.340980728356911     
   142.03900000000075        85.340150187492924     
   142.04000000000076        85.339319502649644     
   142.04100000000076        85.338488673788490     
   142.04200000000077        85.337657700869826     
   142.04300000000077        85.336826583855185     
   142.04400000000078        85.335995322705301     
   142.04500000000078        85.335163917381280     
   142.04600000000079        85.334332367844169     
   142.04700000000079        85.333500674054690     
   142.04800000000080        85.332668835973848     
   142.04900000000080        85.331836853562677     
   142.05000000000081        85.331004726782083     
   142.05100000000081        85.330172455592660     
   142.05200000000082        85.329340039955838     
   142.05300000000082        85.328507479832012     
   142.05400000000083        85.327674775182231     
   142.05500000000083        85.326841925967315     
   142.05600000000084        85.326008932148042     
   142.05700000000084        85.325175793685403     
   142.05800000000085        85.324342510540077     
   142.05900000000085        85.323509082672501     
   142.06000000000085        85.322675510044007     
   142.06100000000086        85.321841792615075     
   142.06200000000086        85.321007930346383     
   142.06300000000087        85.320173923198908     
   142.06400000000087        85.319339771133144     
   142.06500000000088        85.318505474109699     
   142.06600000000088        85.317671032089592     
   142.06700000000089        85.316836445033189     
   142.06800000000089        85.316001712901397     
   142.06900000000090        85.315166835654793     
   142.07000000000090        85.314331813253673     
   142.07100000000091        85.313496645659072     
   142.07200000000091        85.312661332831382     
   142.07300000000092        85.311825874731127     
   142.07400000000092        85.310990271319113     
   142.07500000000093        85.310154522555592     
   142.07600000000093        85.309318628401385     
   142.07700000000094        85.308482588817014     
   142.07800000000094        85.307646403762689     
   142.07900000000095        85.306810073199316     
   142.08000000000095        85.305973597086876     
   142.08100000000096        85.305136975386134     
   142.08200000000096        85.304300208057654     
   142.08300000000096        85.303463295061889     
   142.08400000000097        85.302626236358847     
   142.08500000000097        85.301789031909479     
   142.08600000000098        85.300951681673851     
   142.08700000000098        85.300114185612145     
   142.08800000000099        85.299276543685266     
   142.08900000000099        85.298438755853198     
   142.09000000000100        85.297600822076461     
   142.09100000000100        85.296762742315181     
   142.09200000000101        85.295924516529809     
   142.09300000000101        85.295086144680695     
   142.09400000000102        85.294247626727994     
   142.09500000000102        85.293408962632085     
   142.09600000000103        85.292570152352994     
   142.09700000000103        85.291731195851369     
   142.09800000000104        85.290892093087024     
   142.09900000000104        85.290052844020494     
   142.10000000000105        85.289213448611548     
   142.10100000000105        85.288373906820709     
   142.10200000000106        85.287534218608187     
   142.10300000000106        85.286694383934034     
   142.10400000000107        85.285854402758204     
   142.10500000000107        85.285014275041078     
   142.10600000000107        85.284174000742425     
   142.10700000000108        85.283333579822909     
   142.10800000000108        85.282493012242284     
   142.10900000000109        85.281652297960420     
   142.11000000000109        85.280811436937512     
   142.11100000000110        85.279970429133698     
   142.11200000000110        85.279129274509003     
   142.11300000000111        85.278287973023438     
   142.11400000000111        85.277446524636716     
   142.11500000000112        85.276604929308988     
   142.11600000000112        85.275763187000479     
   142.11700000000113        85.274921297670900     
   142.11800000000113        85.274079261280122     
   142.11900000000114        85.273237077788124     
   142.12000000000114        85.272394747154820     
   142.12100000000115        85.271552269340063     
   142.12200000000115        85.270709644303793     
   142.12300000000116        85.269866872005792     
   142.12400000000116        85.269023952406016     
   142.12500000000117        85.268180885464304     
   142.12600000000117        85.267337671140297     
   142.12700000000117        85.266494309393920     
   142.12800000000118        85.265650800184872     
   142.12900000000118        85.264807143473192     
   142.13000000000119        85.263963339218392     
   142.13100000000119        85.263119387380300     
   142.13200000000120        85.262275287918584     
   142.13300000000120        85.261431040792857     
   142.13400000000121        85.260586645963116     
   142.13500000000121        85.259742103388845     
   142.13600000000122        85.258897413029842     
   142.13700000000122        85.258052574845621     
   142.13800000000123        85.257207588795751     
   142.13900000000123        85.256362454839987     
   142.14000000000124        85.255517172937843     
   142.14100000000124        85.254671743049414     
   142.14200000000125        85.253826165133773     
   142.14300000000125        85.252980439150321     
   142.14400000000126        85.252134565059052     
   142.14500000000126        85.251288542819424     
   142.14600000000127        85.250442372390680     
   142.14700000000127        85.249596053732446     
   142.14800000000128        85.248749586804507     
   142.14900000000128        85.247902971566148     
   142.15000000000128        85.247056207976627     
   142.15100000000129        85.246209295995811     
   142.15200000000129        85.245362235582732     
   142.15300000000130        85.244515026696916     
   142.15400000000130        85.243667669298105     
   142.15500000000131        85.242820163345030     
   142.15600000000131        85.241972508797872     
   142.15700000000132        85.241124705615206     
   142.15800000000132        85.240276753756845     
   142.15900000000133        85.239428653182273     
   142.16000000000133        85.238580403850435     
   142.16100000000134        85.237732005720616     
   142.16200000000134        85.236883458752374     
   142.16300000000135        85.236034762904808     
   142.16400000000135        85.235185918137290     
   142.16500000000136        85.234336924408879     
   142.16600000000136        85.233487781678804     
   142.16700000000137        85.232638489906620     
   142.16800000000137        85.231789049051386     
   142.16900000000138        85.230939459071962     
   142.17000000000138        85.230089719927761     
   142.17100000000138        85.229239831578127     
   142.17200000000139        85.228389793981805     
   142.17300000000139        85.227539607098251     
   142.17400000000140        85.226689270885984     
   142.17500000000140        85.225838785305044     
   142.17600000000141        85.224988150313848     
   142.17700000000141        85.224137365871698     
   142.17800000000142        85.223286431937453     
   142.17900000000142        85.222435348470356     
   142.18000000000143        85.221584115429323     
   142.18100000000143        85.220732732773271     
   142.18200000000144        85.219881200461330     
   142.18300000000144        85.219029518452572     
   142.18400000000145        85.218177686705602     
   142.18500000000145        85.217325705179718     
   142.18600000000146        85.216473573833738     
   142.18700000000146        85.215621292626594     
   142.18800000000147        85.214768861516987     
   142.18900000000147        85.213916280464147     
   142.19000000000148        85.213063549426508     
   142.19100000000148        85.212210668363298     
   142.19200000000149        85.211357637233405     
   142.19300000000149        85.210504455995277     
   142.19400000000149        85.209651124608101     
   142.19500000000150        85.208797643030408     
   142.19600000000150        85.207944011220960     
   142.19700000000151        85.207090229138672     
   142.19800000000151        85.206236296742404     
   142.19900000000152        85.205382213990703     
   142.20000000000152        85.204527980842315     
   142.20100000000153        85.203673597255815     
   142.20200000000153        85.202819063190290     
   142.20300000000154        85.201964378603904     
   142.20400000000154        85.201109543455786     
   142.20500000000155        85.200254557704199     
   142.20600000000155        85.199399421308044     
   142.20700000000156        85.198544134225799     
   142.20800000000156        85.197688696416265     
   142.20900000000157        85.196833107837662     
   142.21000000000157        85.195977368448865     
   142.21100000000158        85.195121478208307     
   142.21200000000158        85.194265437074577     
   142.21300000000159        85.193409245006123     
   142.21400000000159        85.192552901961534     
   142.21500000000160        85.191696407899101     
   142.21600000000160        85.190839762777571     
   142.21700000000160        85.189982966555391     
   142.21800000000161        85.189126019190795     
   142.21900000000161        85.188268920642514     
   142.22000000000162        85.187411670868570     
   142.22100000000162        85.186554269827852     
   142.22200000000163        85.185696717478265     
   142.22300000000163        85.184839013778685     
   142.22400000000164        85.183981158686962     
   142.22500000000164        85.183123152161514     
   142.22600000000165        85.182264994161287     
   142.22700000000165        85.181406684643633     
   142.22800000000166        85.180548223567783     
   142.22900000000166        85.179689610891160     
   142.23000000000167        85.178830846572836     
   142.23100000000167        85.177971930570465     
   142.23200000000168        85.177112862842563     
   142.23300000000168        85.176253643347309     
   142.23400000000169        85.175394272042766     
   142.23500000000169        85.174534748887183     
   142.23600000000170        85.173675073838950     
   142.23700000000170        85.172815246856018     
   142.23800000000170        85.171955267896507     
   142.23900000000171        85.171095136918737     
   142.24000000000171        85.170234853880643     
   142.24100000000172        85.169374418740517     
   142.24200000000172        85.168513831456139     
   142.24300000000173        85.167653091985812     
   142.24400000000173        85.166792200287588     
   142.24500000000174        85.165931156319289     
   142.24600000000174        85.165069960039276     
   142.24700000000175        85.164208611405229     
   142.24800000000175        85.163347110375469     
   142.24900000000176        85.162485456907703     
   142.25000000000176        85.161623650959910     
   142.25100000000177        85.160761692489970     
   142.25200000000177        85.159899581456216     
   142.25300000000178        85.159037317816299     
   142.25400000000178        85.158174901527929     
   142.25500000000179        85.157312332549296     
   142.25600000000179        85.156449610837967     
   142.25700000000180        85.155586736352149     
   142.25800000000180        85.154723709049549     
   142.25900000000181        85.153860528887904     
   142.26000000000181        85.152997195824781     
   142.26100000000181        85.152133709818628     
   142.26200000000182        85.151270070826783     
   142.26300000000182        85.150406278806969     
   142.26400000000183        85.149542333716994     
   142.26500000000183        85.148678235514623     
   142.26600000000184        85.147813984157693     
   142.26700000000184        85.146949579603771     
   142.26800000000185        85.146085021810478     
   142.26900000000185        85.145220310735709     
   142.27000000000186        85.144355446336846     
   142.27100000000186        85.143490428571752     
   142.27200000000187        85.142625257397796     
   142.27300000000187        85.141759932772885     
   142.27400000000188        85.140894454654415     
   142.27500000000188        85.140028822999966     
   142.27600000000189        85.139163037767318     
   142.27700000000189        85.138297098913554     
   142.27800000000190        85.137431006396767     
   142.27900000000190        85.136564760174068     
   142.28000000000191        85.135698360203236     
   142.28100000000191        85.134831806441269     
   142.28200000000191        85.133965098846218     
   142.28300000000192        85.133098237375236     
   142.28400000000192        85.132231221985705     
   142.28500000000193        85.131364052635163     
   142.28600000000193        85.130496729281234     
   142.28700000000194        85.129629251880829     
   142.28800000000194        85.128761620391671     
   142.28900000000195        85.127893834770944     
   142.29000000000195        85.127025894976185     
   142.29100000000196        85.126157800964521     
   142.29200000000196        85.125289552693417     
   142.29300000000197        85.124421150119915     
   142.29400000000197        85.123552593201623     
   142.29500000000198        85.122683881895640     
   142.29600000000198        85.121815016159204     
   142.29700000000199        85.120945995949640     
   142.29800000000199        85.120076821224018     
   142.29900000000200        85.119207491939562     
   142.30000000000200        85.118338008053598     
   142.30100000000201        85.117468369523323     
   142.30200000000201        85.116598576305748     
   142.30300000000202        85.115728628357957     
   142.30400000000202        85.114858525637246     
   142.30500000000202        85.113988268100528     
   142.30600000000203        85.113117855705156     
   142.30700000000203        85.112247288408142     
   142.30800000000204        85.111376566166527     
   142.30900000000204        85.110505688937138     
   142.31000000000205        85.109634656677414     
   142.31100000000205        85.108763469343771     
   142.31200000000206        85.107892126893788     
   142.31300000000206        85.107020629284222     
   142.31400000000207        85.106148976472085     
   142.31500000000207        85.105277168414290     
   142.31600000000208        85.104405205067764     
   142.31700000000208        85.103533086389319     
   142.31800000000209        85.102660812335998     
   142.31900000000209        85.101788382864811     
   142.32000000000210        85.100915797932515     
   142.32100000000210        85.100043057495895     
   142.32200000000211        85.099170161511722     
   142.32300000000211        85.098297109937050     
   142.32400000000212        85.097423902728693     
   142.32500000000212        85.096550539843207     
   142.32600000000213        85.095677021237577     
   142.32700000000213        85.094803346868375     
   142.32800000000213        85.093929516692526     
   142.32900000000214        85.093055530666632     
   142.33000000000214        85.092181388747619     
   142.33100000000215        85.091307090892116     
   142.33200000000215        85.090432637056452     
   142.33300000000216        85.089558027197910     
   142.33400000000216        85.088683261272578     
   142.33500000000217        85.087808339237412     
   142.33600000000217        85.086933261048827     
   142.33700000000218        85.086058026663835     
   142.33800000000218        85.085182636038454     
   142.33900000000219        85.084307089129581     
   142.34000000000219        85.083431385893860     
   142.34100000000220        85.082555526287805     
   142.34200000000220        85.081679510267492     
   142.34300000000221        85.080803337790044     
   142.34400000000221        85.079927008811495     
   142.34500000000222        85.079050523288814     
   142.34600000000222        85.078173881177975     
   142.34700000000223        85.077297082435521     
   142.34800000000223        85.076420127018153     
   142.34900000000223        85.075543014882271     
   142.35000000000224        85.074665745983708     
   142.35100000000224        85.073788320279490     
   142.35200000000225        85.072910737725863     
   142.35300000000225        85.072032998278857     
   142.35400000000226        85.071155101895002     
   142.35500000000226        85.070277048530798     
   142.35600000000227        85.069398838142277     
   142.35700000000227        85.068520470685726     
   142.35800000000228        85.067641946117661     
   142.35900000000228        85.066763264394126     
   142.36000000000229        85.065884425471367     
   142.36100000000229        85.065005429305856     
   142.36200000000230        85.064126275853425     
   142.36300000000230        85.063246965070448     
   142.36400000000231        85.062367496913268     
   142.36500000000231        85.061487871337874     
   142.36600000000232        85.060608088300128     
   142.36700000000232        85.059728147756658     
   142.36800000000233        85.058848049663496     
   142.36900000000233        85.057967793976246     
   142.37000000000234        85.057087380651595     
   142.37100000000234        85.056206809645190     
   142.37200000000234        85.055326080913261     
   142.37300000000235        85.054445194411869     
   142.37400000000235        85.053564150097031     
   142.37500000000236        85.052682947924694     
   142.37600000000236        85.051801587850690     
   142.37700000000237        85.050920069831307     
   142.37800000000237        85.050038393822049     
   142.37900000000238        85.049156559779234     
   142.38000000000238        85.048274567658808     
   142.38100000000239        85.047392417416248     
   142.38200000000239        85.046510109008068     
   142.38300000000240        85.045627642389604     
   142.38400000000240        85.044745017516931     
   142.38500000000241        85.043862234345795     
   142.38600000000241        85.042979292832200     
   142.38700000000242        85.042096192931595     
   142.38800000000242        85.041212934600125     
   142.38900000000243        85.040329517793396     
   142.39000000000243        85.039445942467495     
   142.39100000000244        85.038562208577375     
   142.39200000000244        85.037678316079536     
   142.39300000000244        85.036794264929455     
   142.39400000000245        85.035910055082724     
   142.39500000000245        85.035025686495061     
   142.39600000000246        85.034141159122044     
   142.39700000000246        85.033256472919419     
   142.39800000000247        85.032371627843020     
   142.39900000000247        85.031486623847940     
   142.40000000000248        85.030601460890352     
   142.40100000000248        85.029716138925366     
   142.40200000000249        85.028830657908756     
   142.40300000000249        85.027945017795972     
   142.40400000000250        85.027059218542703     
   142.40500000000250        85.026173260104457     
   142.40600000000251        85.025287142436540     
   142.40700000000251        85.024400865494513     
   142.40800000000252        85.023514429234211     
   142.40900000000252        85.022627833610102     
   142.41000000000253        85.021741078578614     
   142.41100000000253        85.020854164094857     
   142.41200000000254        85.019967090114079     
   142.41300000000254        85.019079856591773     
   142.41400000000255        85.018192463483146     
   142.41500000000255        85.017304910744173     
   142.41600000000255        85.016417198329350     
   142.41700000000256        85.015529326194311     
   142.41800000000256        85.014641294294606     
   142.41900000000257        85.013753102585326     
   142.42000000000257        85.012864751021667     
   142.42100000000258        85.011976239558862     
   142.42200000000258        85.011087568152064     
   142.42300000000259        85.010198736756848     
   142.42400000000259        85.009309745328409     
   142.42500000000260        85.008420593821398     
   142.42600000000260        85.007531282191778     
   142.42700000000261        85.006641810393901     
   142.42800000000261        85.005752178383233     
   142.42900000000262        85.004862386115235     
   142.43000000000262        85.003972433544590     
   142.43100000000263        85.003082320626547     
   142.43200000000263        85.002192047316072     
   142.43300000000264        85.001301613568202     
   142.43400000000264        85.000411019338074     
   142.43500000000265        84.999520264580681     
   142.43600000000265        84.998629349251132     
   142.43700000000266        84.997738273304549     
   142.43800000000266        84.996847036695371     
   142.43900000000266        84.995955639378920     
   142.44000000000267        84.995064081310090     
   142.44100000000267        84.994172362443763     
   142.44200000000268        84.993280482734960     
   142.44300000000268        84.992388442138520     
   142.44400000000269        84.991496240609337     
   142.44500000000269        84.990603878102149     
   142.44600000000270        84.989711354571924     
   142.44700000000270        84.988818669973469     
   142.44800000000271        84.987925824261339     
   142.44900000000271        84.987032817390713     
   142.45000000000272        84.986139649316129     
   142.45100000000272        84.985246319992569     
   142.45200000000273        84.984352829374501     
   142.45300000000273        84.983459177416819     
   142.45400000000274        84.982565364074247     
   142.45500000000274        84.981671389301326     
   142.45600000000275        84.980777253053006     
   142.45700000000275        84.979882955283401     
   142.45800000000276        84.978988495947846     
   142.45900000000276        84.978093875000525     
   142.46000000000276        84.977199092396191     
   142.46100000000277        84.976304148089412     
   142.46200000000277        84.975409042034670     
   142.46300000000278        84.974513774186562     
   142.46400000000278        84.973618344499698     
   142.46500000000279        84.972722752928874     
   142.46600000000279        84.971826999428302     
   142.46700000000280        84.970931083952280     
   142.46800000000280        84.970035006455461     
   142.46900000000281        84.969138766892343     
   142.47000000000281        84.968242365217435     
   142.47100000000282        84.967345801385235     
   142.47200000000282        84.966449075349800     
   142.47300000000283        84.965552187065981     
   142.47400000000283        84.964655136487750     
   142.47500000000284        84.963757923569702     
   142.47600000000284        84.962860548266022     
   142.47700000000285        84.961963010531122     
   142.47800000000285        84.961065310319441     
   142.47900000000286        84.960167447585050     
   142.48000000000286        84.959269422282333     
   142.48100000000287        84.958371234365487     
   142.48200000000287        84.957472883788910     
   142.48300000000287        84.956574370506615     
   142.48400000000288        84.955675694473001     
   142.48500000000288        84.954776855642223     
   142.48600000000289        84.953877853968351     
   142.48700000000289        84.952978689405583     
   142.48800000000290        84.952079361908147     
   142.48900000000290        84.951179871430057     
   142.49000000000291        84.950280217925197     
   142.49100000000291        84.949380401348350     
   142.49200000000292        84.948480421653201     
   142.49300000000292        84.947580278793581     
   142.49400000000293        84.946679972723899     
   142.49500000000293        84.945779503397915     
   142.49600000000294        84.944878870769756     
   142.49700000000294        84.943978074793193     
   142.49800000000295        84.943077115422611     
   142.49900000000295        84.942175992611837     
   142.50000000000296        84.941274706314545     
   142.50100000000296        84.940373256485017     
   142.50200000000297        84.939471643077013     
   142.50300000000297        84.938569866044332     
   142.50400000000297        84.937667925340975     
   142.50500000000298        84.936765820920556     
   142.50600000000298        84.935863552737146     
   142.50700000000299        84.934961120744617     
   142.50800000000299        84.934058524896798     
   142.50900000000300        84.933155765147248     
   142.51000000000300        84.932252841449923     
   142.51100000000301        84.931349753758454     
   142.51200000000301        84.930446502026626     
   142.51300000000302        84.929543086208312     
   142.51400000000302        84.928639506256701     
   142.51500000000303        84.927735762126346     
   142.51600000000303        84.926831853770082     
   142.51700000000304        84.925927781142008     
   142.51800000000304        84.925023544195867     
   142.51900000000305        84.924119142884763     
   142.52000000000305        84.923214577162753     
   142.52100000000306        84.922309846983154     
   142.52200000000306        84.921404952299881     
   142.52300000000307        84.920499893066079     
   142.52400000000307        84.919594669235565     
   142.52500000000308        84.918689280761754     
   142.52600000000308        84.917783727598064     
   142.52700000000308        84.916878009698124     
   142.52800000000309        84.915972127015451     
   142.52900000000309        84.915066079503191     
   142.53000000000310        84.914159867115089     
   142.53100000000310        84.913253489804532     
   142.53200000000311        84.912346947524824     
   142.53300000000311        84.911440240229155     
   142.53400000000312        84.910533367871082     
   142.53500000000312        84.909626330404237     
   142.53600000000313        84.908719127781666     
   142.53700000000313        84.907811759956559     
   142.53800000000314        84.906904226882389     
   142.53900000000314        84.905996528512247     
   142.54000000000315        84.905088664799649     
   142.54100000000315        84.904180635697855     
   142.54200000000316        84.903272441159970     
   142.54300000000316        84.902364081138955     
   142.54400000000317        84.901455555588498     
   142.54500000000317        84.900546864461390     
   142.54600000000318        84.899638007711133     
   142.54700000000318        84.898728985290447     
   142.54800000000319        84.897819797152920     
   142.54900000000319        84.896910443251102     
   142.55000000000319        84.896000923538736     
   142.55100000000320        84.895091237968288     
   142.55200000000320        84.894181386493401     
   142.55300000000321        84.893271369066554     
   142.55400000000321        84.892361185641107     
   142.55500000000322        84.891450836169909     
   142.55600000000322        84.890540320606164     
   142.55700000000323        84.889629638902406     
   142.55800000000323        84.888718791012238     
   142.55900000000324        84.887807776888053     
   142.56000000000324        84.886896596482998     
   142.56100000000325        84.885985249750107     
   142.56200000000325        84.885073736641871     
   142.56300000000326        84.884162057111325     
   142.56400000000326        84.883250211111559     
   142.56500000000327        84.882338198595122     
   142.56600000000327        84.881426019514976     
   142.56700000000328        84.880513673823884     
   142.56800000000328        84.879601161474554     
   142.56900000000329        84.878688482419804     
   142.57000000000329        84.877775636612412     
   142.57100000000329        84.876862624005113     
   142.57200000000330        84.875949444550685     
   142.57300000000330        84.875036098201562     
   142.57400000000331        84.874122584910694     
   142.57500000000331        84.873208904630417     
   142.57600000000332        84.872295057313593     
   142.57700000000332        84.871381042913285     
   142.57800000000333        84.870466861381303     
   142.57900000000333        84.869552512670822     
   142.58000000000334        84.868637996733952     
   142.58100000000334        84.867723313523641     
   142.58200000000335        84.866808462992509     
   142.58300000000335        84.865893445092368     
   142.58400000000336        84.864978259776379     
   142.58500000000336        84.864062906997063     
   142.58600000000337        84.863147386706402     
   142.58700000000337        84.862231698857258     
   142.58800000000338        84.861315843402039     
   142.58900000000338        84.860399820292855     
   142.59000000000339        84.859483629482298     
   142.59100000000339        84.858567270923018     
   142.59200000000340        84.857650744566953     
   142.59300000000340        84.856734050366697     
   142.59400000000340        84.855817188274358     
   142.59500000000341        84.854900158242458     
   142.59600000000341        84.853982960223419     
   142.59700000000342        84.853065594169010     
   142.59800000000342        84.852148060031951     
   142.59900000000343        84.851230357764507     
   142.60000000000343        84.850312487318590     
   142.60100000000344        84.849394448646436     
   142.60200000000344        84.848476241700595     
   142.60300000000345        84.847557866432837     
   142.60400000000345        84.846639322795525     
   142.60500000000346        84.845720610741040     
   142.60600000000346        84.844801730220965     
   142.60700000000347        84.843882681187665     
   142.60800000000347        84.842963463593264     
   142.60900000000348        84.842044077389815     
   142.61000000000348        84.841124522529242     
   142.61100000000349        84.840204798963597     
   142.61200000000349        84.839284906645432     
   142.61300000000350        84.838364845525859     
   142.61400000000350        84.837444615557501     
   142.61500000000350        84.836524216692027     
   142.61600000000351        84.835603648881431     
   142.61700000000351        84.834682912077710     
   142.61800000000352        84.833762006233002     
   142.61900000000352        84.832840931298421     
   142.62000000000353        84.831919687226858     
   142.62100000000353        84.830998273969215     
   142.62200000000354        84.830076691477998     
   142.62300000000354        84.829154939705106     
   142.62400000000355        84.828233018601694     
   142.62500000000355        84.827310928119971     
   142.62600000000356        84.826388668212019     
   142.62700000000356        84.825466238828795     
   142.62800000000357        84.824543639922680     
   142.62900000000357        84.823620871444945     
   142.63000000000358        84.822697933347655     
   142.63100000000358        84.821774825582494     
   142.63200000000359        84.820851548101075     
   142.63300000000359        84.819928100854540     
   142.63400000000360        84.819004483795169     
   142.63500000000360        84.818080696874347     
   142.63600000000361        84.817156740043771     
   142.63700000000361        84.816232613254556     
   142.63800000000361        84.815308316458953     
   142.63900000000362        84.814383849607935     
   142.64000000000362        84.813459212653328     
   142.64100000000363        84.812534405546387     
   142.64200000000363        84.811609428239080     
   142.64300000000364        84.810684280682537     
   142.64400000000364        84.809758962827956     
   142.64500000000365        84.808833474627363     
   142.64600000000365        84.807907816031573     
   142.64700000000366        84.806981986992497     
   142.64800000000366        84.806055987461093     
   142.64900000000367        84.805129817389002     
   142.65000000000367        84.804203476727523     
   142.65100000000368        84.803276965427997     
   142.65200000000368        84.802350283441683     
   142.65300000000369        84.801423430719709     
   142.65400000000369        84.800496407213473     
   142.65500000000370        84.799569212874388     
   142.65600000000370        84.798641847653613     
   142.65700000000371        84.797714311502574     
   142.65800000000371        84.796786604372002     
   142.65900000000372        84.795858726213140     
   142.66000000000372        84.794930676977600     
   142.66100000000372        84.794002456616155     
   142.66200000000373        84.793074065079765     
   142.66300000000373        84.792145502320125     
   142.66400000000374        84.791216768288194     
   142.66500000000374        84.790287862934434     
   142.66600000000375        84.789358786210670     
   142.66700000000375        84.788429538067646     
   142.66800000000376        84.787500118456222     
   142.66900000000376        84.786570527327484     
   142.67000000000377        84.785640764632547     
   142.67100000000377        84.784710830322240     
   142.67200000000378        84.783780724347650     
   142.67300000000378        84.782850446659651     
   142.67400000000379        84.781919997209300     
   142.67500000000379        84.780989375947115     
   142.67600000000380        84.780058582824438     
   142.67700000000380        84.779127617791701     
   142.67800000000381        84.778196480800119     
   142.67900000000381        84.777265171800352     
   142.68000000000382        84.776333690743272     
   142.68100000000382        84.775402037579568     
   142.68200000000382        84.774470212259828     
   142.68300000000383        84.773538214735311     
   142.68400000000383        84.772606044956319     
   142.68500000000384        84.771673702873983     
   142.68600000000384        84.770741188438521     
   142.68700000000385        84.769808501600991     
   142.68800000000385        84.768875642311670     
   142.68900000000386        84.767942610521757     
   142.69000000000386        84.767009406181302     
   142.69100000000387        84.766076029241177     
   142.69200000000387        84.765142479652241     
   142.69300000000388        84.764208757364813     
   142.69400000000388        84.763274862329354     
   142.69500000000389        84.762340794496382     
   142.69600000000389        84.761406553816485     
   142.69700000000390        84.760472140240665     
   142.69800000000390        84.759537553718559     
   142.69900000000391        84.758602794201124     
   142.70000000000391        84.757667861638893     
   142.70100000000392        84.756732755981687     
   142.70200000000392        84.755797477180749     
   142.70300000000393        84.754862025185986     
   142.70400000000393        84.753926399947801     
   142.70500000000393        84.752990601416712     
   142.70600000000394        84.752054629542855     
   142.70700000000394        84.751118484276745     
   142.70800000000395        84.750182165568773     
   142.70900000000395        84.749245673368733     
   142.71000000000396        84.748309007627213     
   142.71100000000396        84.747372168294518     
   142.71200000000397        84.746435155320896     
   142.71300000000397        84.745497968656494     
   142.71400000000398        84.744560608251390     
   142.71500000000398        84.743623074055975     
   142.71600000000399        84.742685366020311     
   142.71700000000399        84.741747484094489     
   142.71800000000400        84.740809428228701     
   142.71900000000400        84.739871198372811     
   142.72000000000401        84.738932794477336     
   142.72100000000401        84.737994216492041     
   142.72200000000402        84.737055464367216     
   142.72300000000402        84.736116538052400     
   142.72400000000403        84.735177437498166     
   142.72500000000403        84.734238162654208     
   142.72600000000403        84.733298713470674     
   142.72700000000404        84.732359089897244     
   142.72800000000404        84.731419291884023     
   142.72900000000405        84.730479319381274     
   142.73000000000405        84.729539172338249     
   142.73100000000406        84.728598850705140     
   142.73200000000406        84.727658354431995     
   142.73300000000407        84.726717683468394     
   142.73400000000407        84.725776837764187     
   142.73500000000408        84.724835817269494     
   142.73600000000408        84.723894621933553     
   142.73700000000409        84.722953251706841     
   142.73800000000409        84.722011706538481     
   142.73900000000410        84.721069986378581     
   142.74000000000410        84.720128091176704     
   142.74100000000411        84.719186020882617     
   142.74200000000411        84.718243775446027     
   142.74300000000412        84.717301354816442     
   142.74400000000412        84.716358758943713     
   142.74500000000413        84.715415987777234     
   142.74600000000413        84.714473041266885     
   142.74700000000414        84.713529919362045     
   142.74800000000414        84.712586622012410     
   142.74900000000414        84.711643149167642     
   142.75000000000415        84.710699500776926     
   142.75100000000415        84.709755676790095     
   142.75200000000416        84.708811677156405     
   142.75300000000416        84.707867501825319     
   142.75400000000417        84.706923150746860     
   142.75500000000417        84.705978623870010     
   142.75600000000418        84.705033921144036     
   142.75700000000418        84.704089042518675     
   142.75800000000419        84.703143987943122     
   142.75900000000419        84.702198757366816     
   142.76000000000420        84.701253350739208     
   142.76100000000420        84.700307768009452     
   142.76200000000421        84.699362009126972     
   142.76300000000421        84.698416074041248     
   142.76400000000422        84.697469962701078     
   142.76500000000422        84.696523675056056     
   142.76600000000423        84.695577211055536     
   142.76700000000423        84.694630570648187     
   142.76800000000424        84.693683753783887     
   142.76900000000424        84.692736760411464     
   142.77000000000425        84.691789590480369     
   142.77100000000425        84.690842243939144     
   142.77200000000425        84.689894720737584     
   142.77300000000426        84.688947020824486     
   142.77400000000426        84.687999144148790     
   142.77500000000427        84.687051090660020     
   142.77600000000427        84.686102860306804     
   142.77700000000428        84.685154453038322     
   142.77800000000428        84.684205868803758     
   142.77900000000429        84.683257107551938     
   142.78000000000429        84.682308169232044     
   142.78100000000430        84.681359053792463     
   142.78200000000430        84.680409761182830     
   142.78300000000431        84.679460291351759     
   142.78400000000431        84.678510644248220     
   142.78500000000432        84.677560819820997     
   142.78600000000432        84.676610818018958     
   142.78700000000433        84.675660638791271     
   142.78800000000433        84.674710282086309     
   142.78900000000434        84.673759747853140     
   142.79000000000434        84.672809036040491     
   142.79100000000435        84.671858146597245     
   142.79200000000435        84.670907079472073     
   142.79300000000435        84.669955834613546     
   142.79400000000436        84.669004411970803     
   142.79500000000436        84.668052811492274     
   142.79600000000437        84.667101033126713     
   142.79700000000437        84.666149076822762     
   142.79800000000438        84.665196942529093     
   142.79900000000438        84.664244630194005     
   142.80000000000439        84.663292139766526     
   142.80100000000439        84.662339471195423     
   142.80200000000440        84.661386624428545     
   142.80300000000440        84.660433599415114     
   142.80400000000441        84.659480396103092     
   142.80500000000441        84.658527014441688     
   142.80600000000442        84.657573454378934     
   142.80700000000442        84.656619715863243     
   142.80800000000443        84.655665798843330     
   142.80900000000443        84.654711703267552     
   142.81000000000444        84.653757429084095     
   142.81100000000444        84.652802976241915     
   142.81200000000445        84.651848344688787     
   142.81300000000445        84.650893534373552     
   142.81400000000446        84.649938545244353     
   142.81500000000446        84.648983377249209     
   142.81600000000446        84.648028030336860     
   142.81700000000447        84.647072504455750     
   142.81800000000447        84.646116799553468     
   142.81900000000448        84.645160915579069     
   142.82000000000448        84.644204852480144     
   142.82100000000449        84.643248610205092     
   142.82200000000449        84.642292188702129     
   142.82300000000450        84.641335587919713     
   142.82400000000450        84.640378807805590     
   142.82500000000451        84.639421848308132     
   142.82600000000451        84.638464709375413     
   142.82700000000452        84.637507390955307     
   142.82800000000452        84.636549892996214     
   142.82900000000453        84.635592215446138     
   142.83000000000453        84.634634358253166     
   142.83100000000454        84.633676321364931     
   142.83200000000454        84.632718104730074     
   142.83300000000455        84.631759708296016     
   142.83400000000455        84.630801132010930     
   142.83500000000456        84.629842375823046     
   142.83600000000456        84.628883439679711     
   142.83700000000456        84.627924323529328     
   142.83800000000457        84.626965027319613     
   142.83900000000457        84.626005550998542     
   142.84000000000458        84.625045894513903     
   142.84100000000458        84.624086057813216     
   142.84200000000459        84.623126040844923     
   142.84300000000459        84.622165843556161     
   142.84400000000460        84.621205465895400     
   142.84500000000460        84.620244907809720     
   142.84600000000461        84.619284169247436     
   142.84700000000461        84.618323250155925     
   142.84800000000462        84.617362150483174     
   142.84900000000462        84.616400870176307     
   142.85000000000463        84.615439409183509     
   142.85100000000463        84.614477767452442     
   142.85200000000464        84.613515944930413     
   142.85300000000464        84.612553941565196     
   142.85400000000465        84.611591757304268     
   142.85500000000465        84.610629392095618     
   142.85600000000466        84.609666845886252     
   142.85700000000466        84.608704118623791     
   142.85800000000467        84.607741210256222     
   142.85900000000467        84.606778120730596     
   142.86000000000467        84.605814849994232     
   142.86100000000468        84.604851397994992     
   142.86200000000468        84.603887764680394     
   142.86300000000469        84.602923949997404     
   142.86400000000469        84.601959953893910     
   142.86500000000470        84.600995776316566     
   142.86600000000470        84.600031417213614     
   142.86700000000471        84.599066876531708     
   142.86800000000471        84.598102154218509     
   142.86900000000472        84.597137250221351     
   142.87000000000472        84.596172164487356     
   142.87100000000473        84.595206896963887     
   142.87200000000473        84.594241447598094     
   142.87300000000474        84.593275816337254     
   142.87400000000474        84.592310003128702     
   142.87500000000475        84.591344007919204     
   142.87600000000475        84.590377830656593     
   142.87700000000476        84.589411471287590     
   142.87800000000476        84.588444929759262     
   142.87900000000477        84.587478206018758     
   142.88000000000477        84.586511300013441     
   142.88100000000478        84.585544211689992     
   142.88200000000478        84.584576940996044     
   142.88300000000478        84.583609487878007     
   142.88400000000479        84.582641852283302     
   142.88500000000479        84.581674034158624     
   142.88600000000480        84.580706033451165     
   142.88700000000480        84.579737850107819     
   142.88800000000481        84.578769484075366     
   142.88900000000481        84.577800935301141     
   142.89000000000482        84.576832203731627     
   142.89100000000482        84.575863289313844     
   142.89200000000483        84.574894191994701     
   142.89300000000483        84.573924911721207     
   142.89400000000484        84.572955448439643     
   142.89500000000484        84.571985802097302     
   142.89600000000485        84.571015972640865     
   142.89700000000485        84.570045960017126     
   142.89800000000486        84.569075764172638     
   142.89900000000486        84.568105385054238     
   142.90000000000487        84.567134822608566     
   142.90100000000487        84.566164076782712     
   142.90200000000488        84.565193147522649     
   142.90300000000488        84.564222034775682     
   142.90400000000488        84.563250738487937     
   142.90500000000489        84.562279258606338     
   142.90600000000489        84.561307595077338     
   142.90700000000490        84.560335747847304     
   142.90800000000490        84.559363716863388     
   142.90900000000491        84.558391502071871     
   142.91000000000491        84.557419103418937     
   142.91100000000492        84.556446520851239     
   142.91200000000492        84.555473754315543     
   142.91300000000493        84.554500803757861     
   142.91400000000493        84.553527669124776     
   142.91500000000494        84.552554350362968     
   142.91600000000494        84.551580847418535     
   142.91700000000495        84.550607160238059     
   142.91800000000495        84.549633288767666     
   142.91900000000496        84.548659232953995     
   142.92000000000496        84.547684992742901     
   142.92100000000497        84.546710568081252     
   142.92200000000497        84.545735958914904     
   142.92300000000498        84.544761165190494     
   142.92400000000498        84.543786186853566     
   142.92500000000499        84.542811023851186     
   142.92600000000499        84.541835676129082     
   142.92700000000499        84.540860143633580     
   142.92800000000500        84.539884426310820     
   142.92900000000500        84.538908524106731     
   142.93000000000501        84.537932436967708     
   142.93100000000501        84.536956164840049     
   142.93200000000502        84.535979707669242     
   142.93300000000502        84.535003065401682     
   142.93400000000503        84.534026237983412     
   142.93500000000503        84.533049225360699     
   142.93600000000504        84.532072027479146     
   142.93700000000504        84.531094644284963     
   142.93800000000505        84.530117075723766     
   142.93900000000505        84.529139321742150     
   142.94000000000506        84.528161382285504     
   142.94100000000506        84.527183257300067     
   142.94200000000507        84.526204946731511     
   142.94300000000507        84.525226450525736     
   142.94400000000508        84.524247768628527     
   142.94500000000508        84.523268900986068     
   142.94600000000509        84.522289847543831     
   142.94700000000509        84.521310608247717     
   142.94800000000509        84.520331183043382     
   142.94900000000510        84.519351571876584     
   142.95000000000510        84.518371774693321     
   142.95100000000511        84.517391791439195     
   142.95200000000511        84.516411622059678     
   142.95300000000512        84.515431266500883     
   142.95400000000512        84.514450724707643     
   142.95500000000513        84.513469996626668     
   142.95600000000513        84.512489082202791     
   142.95700000000514        84.511507981381897     
   142.95800000000514        84.510526694109515     
   142.95900000000515        84.509545220331077     
   142.96000000000515        84.508563559992282     
   142.96100000000516        84.507581713038647     
   142.96200000000516        84.506599679415828     
   142.96300000000517        84.505617459068958     
   142.96400000000517        84.504635051943680     
   142.96500000000518        84.503652457985226     
   142.96600000000518        84.502669677139380     
   142.96700000000519        84.501686709351361     
   142.96800000000519        84.500703554566329     
   142.96900000000520        84.499720212730011     
   142.97000000000520        84.498736683787314     
   142.97100000000520        84.497752967684150     
   142.97200000000521        84.496769064365239     
   142.97300000000521        84.495784973776239     
   142.97400000000522        84.494800695862423     
   142.97500000000522        84.493816230568839     
   142.97600000000523        84.492831577840434     
   142.97700000000523        84.491846737622936     
   142.97800000000524        84.490861709861477     
   142.97900000000524        84.489876494500834     
   142.98000000000525        84.488891091486337     
   142.98100000000525        84.487905500763361     
   142.98200000000526        84.486919722276795     
   142.98300000000526        84.485933755971445     
   142.98400000000527        84.484947601792811     
   142.98500000000527        84.483961259685728     
   142.98600000000528        84.482974729595298     
   142.98700000000528        84.481988011466441     
   142.98800000000529        84.481001105244260     
   142.98900000000529        84.480014010873646     
   142.99000000000530        84.479026728299360     
   142.99100000000530        84.478039257466691     
   142.99200000000531        84.477051598320202     
   142.99300000000531        84.476063750804883     
   142.99400000000531        84.475075714865866     
   142.99500000000532        84.474087490447701     
   142.99600000000532        84.473099077495149     
   142.99700000000533        84.472110475953201     
   142.99800000000533        84.471121685766676     
   142.99900000000534        84.470132706880065     
   143.00000000000534        84.469143539238431     
   143.00100000000535        84.468154182786222     
   143.00200000000535        84.467164637468272     
   143.00300000000536        84.466174903229472     
   143.00400000000536        84.465184980014115     
   143.00500000000537        84.464194867767034     
   143.00600000000537        84.463204566432964     
   143.00700000000538        84.462214075956084     
   143.00800000000538        84.461223396281412     
   143.00900000000539        84.460232527353369     
   143.01000000000539        84.459241469116606     
   143.01100000000540        84.458250221515371     
   143.01200000000540        84.457258784494513     
   143.01300000000541        84.456267157998212     
   143.01400000000541        84.455275341971003     
   143.01500000000541        84.454283336357335     
   143.01600000000542        84.453291141101815     
   143.01700000000542        84.452298756148835     
   143.01800000000543        84.451306181442305     
   143.01900000000543        84.450313416927244     
   143.02000000000544        84.449320462547689     
   143.02100000000544        84.448327318248005     
   143.02200000000545        84.447333983972115     
   143.02300000000545        84.446340459664938     
   143.02400000000546        84.445346745270470     
   143.02500000000546        84.444352840732634     
   143.02600000000547        84.443358745996235     
   143.02700000000547        84.442364461005056     
   143.02800000000548        84.441369985703403     
   143.02900000000548        84.440375320035443     
   143.03000000000549        84.439380463945426     
   143.03100000000549        84.438385417377262     
   143.03200000000550        84.437390180275145     
   143.03300000000550        84.436394752583183     
   143.03400000000551        84.435399134245472     
   143.03500000000551        84.434403325206361     
   143.03600000000552        84.433407325409007     
   143.03700000000552        84.432411134798116     
   143.03800000000552        84.431414753317469     
   143.03900000000553        84.430418180911161     
   143.04000000000553        84.429421417522846     
   143.04100000000554        84.428424463096775     
   143.04200000000554        84.427427317576416     
   143.04300000000555        84.426429980906391     
   143.04400000000555        84.425432453029686     
   143.04500000000556        84.424434733890664     
   143.04600000000556        84.423436823433008     
   143.04700000000557        84.422438721600557     
   143.04800000000557        84.421440428337263     
   143.04900000000558        84.420441943586326     
   143.05000000000558        84.419443267292095     
   143.05100000000559        84.418444399398084     
   143.05200000000559        84.417445339847774     
   143.05300000000560        84.416446088585047     
   143.05400000000560        84.415446645553658     
   143.05500000000561        84.414447010697288     
   143.05600000000561        84.413447183959249     
   143.05700000000562        84.412447165283183     
   143.05800000000562        84.411446954612742     
   143.05900000000562        84.410446551891582     
   143.06000000000563        84.409445957063241     
   143.06100000000563        84.408445170071033     
   143.06200000000564        84.407444190858655     
   143.06300000000564        84.406443019369505     
   143.06400000000565        84.405441655547079     
   143.06500000000565        84.404440099334863     
   143.06600000000566        84.403438350676097     
   143.06700000000566        84.402436409514294     
   143.06800000000567        84.401434275792482     
   143.06900000000567        84.400431949454926     
   143.07000000000568        84.399429430443831     
   143.07100000000568        84.398426718703291     
   143.07200000000569        84.397423814176491     
   143.07300000000569        84.396420716806276     
   143.07400000000570        84.395417426536341     
   143.07500000000570        84.394413943309900     
   143.07600000000571        84.393410267069982     
   143.07700000000571        84.392406397759615     
   143.07800000000572        84.391402335322326     
   143.07900000000572        84.390398079701157     
   143.08000000000573        84.389393630839251     
   143.08100000000573        84.388388988679608     
   143.08200000000573        84.387384153165300     
   143.08300000000574        84.386379124239753     
   143.08400000000574        84.385373901845469     
   143.08500000000575        84.384368485925577     
   143.08600000000575        84.383362876423519     
   143.08700000000576        84.382357073282037     
   143.08800000000576        84.381351076443991     
   143.08900000000577        84.380344885852580     
   143.09000000000577        84.379338501450150     
   143.09100000000578        84.378331923180369     
   143.09200000000578        84.377325150985726     
   143.09300000000579        84.376318184809023     
   143.09400000000579        84.375311024593330     
   143.09500000000580        84.374303670281236     
   143.09600000000580        84.373296121815841     
   143.09700000000581        84.372288379139434     
   143.09800000000581        84.371280442195371     
   143.09900000000582        84.370272310926168     
   143.10000000000582        84.369263985274131     
   143.10100000000583        84.368255465182727     
   143.10200000000583        84.367246750593921     
   143.10300000000584        84.366237841451010     
   143.10400000000584        84.365228737695944     
   143.10500000000584        84.364219439271793     
   143.10600000000585        84.363209946121287     
   143.10700000000585        84.362200258186547     
   143.10800000000586        84.361190375410388     
   143.10900000000586        84.360180297735397     
   143.11000000000587        84.359170025103836     
   143.11100000000587        84.358159557458393     
   143.11200000000588        84.357148894741684     
   143.11300000000588        84.356138036895956     
   143.11400000000589        84.355126983863698     
   143.11500000000589        84.354115735587129     
   143.11600000000590        84.353104292009121     
   143.11700000000590        84.352092653071537     
   143.11800000000591        84.351080818717080     
   143.11900000000591        84.350068788887654     
   143.12000000000592        84.349056563526062     
   143.12100000000592        84.348044142574437     
   143.12200000000593        84.347031525974984     
   143.12300000000593        84.346018713669778     
   143.12400000000594        84.345005705601409     
   143.12500000000594        84.343992501711938     
   143.12600000000594        84.342979101943342     
   143.12700000000595        84.341965506238054     
   143.12800000000595        84.340951714538079     
   143.12900000000596        84.339937726785536     
   143.13000000000596        84.338923542922544     
   143.13100000000597        84.337909162891279     
   143.13200000000597        84.336894586633889     
   143.13300000000598        84.335879814092181     
   143.13400000000598        84.334864845208116     
   143.13500000000599        84.333849679924029     
   143.13600000000599        84.332834318181710     
   143.13700000000600        84.331818759922783     
   143.13800000000600        84.330803005089734     
   143.13900000000601        84.329787053624315     
   143.14000000000601        84.328770905468318     
   143.14100000000602        84.327754560563719     
   143.14200000000602        84.326738018852055     
   143.14300000000603        84.325721280275687     
   143.14400000000603        84.324704344776094     
   143.14500000000604        84.323687212295312     
   143.14600000000604        84.322669882774690     
   143.14700000000605        84.321652356156264     
   143.14800000000605        84.320634632381896     
   143.14900000000605        84.319616711392911     
   143.15000000000606        84.318598593131242     
   143.15100000000606        84.317580277538468     
   143.15200000000607        84.316561764556525     
   143.15300000000607        84.315543054126834     
   143.15400000000608        84.314524146190735     
   143.15500000000608        84.313505040689918     
   143.15600000000609        84.312485737566348     
   143.15700000000609        84.311466236761220     
   143.15800000000610        84.310446538216041     
   143.15900000000610        84.309426641872705     
   143.16000000000611        84.308406547671922     
   143.16100000000611        84.307386255555883     
   143.16200000000612        84.306365765466040     
   143.16300000000612        84.305345077342906     
   143.16400000000613        84.304324191128899     
   143.16500000000613        84.303303106764972     
   143.16600000000614        84.302281824192363     
   143.16700000000614        84.301260343352666     
   143.16800000000615        84.300238664186921     
   143.16900000000615        84.299216786636805     
   143.17000000000616        84.298194710643060     
   143.17100000000616        84.297172436147250     
   143.17200000000616        84.296149963090755     
   143.17300000000617        84.295127291414602     
   143.17400000000617        84.294104421060027     
   143.17500000000618        84.293081351968155     
   143.17600000000618        84.292058084080026     
   143.17700000000619        84.291034617336820     
   143.17800000000619        84.290010951679889     
   143.17900000000620        84.288987087049989     
   143.18000000000620        84.287963023388073     
   143.18100000000621        84.286938760635877     
   143.18200000000621        84.285914298733729     
   143.18300000000622        84.284889637622911     
   143.18400000000622        84.283864777244290     
   143.18500000000623        84.282839717538749     
   143.18600000000623        84.281814458447656     
   143.18700000000624        84.280788999911323     
   143.18800000000624        84.279763341871089     
   143.18900000000625        84.278737484267751     
   143.19000000000625        84.277711427042092     
   143.19100000000626        84.276685170134982     
   143.19200000000626        84.275658713487061     
   143.19300000000626        84.274632057039199     
   143.19400000000627        84.273605200732192     
   143.19500000000627        84.272578144506909     
   143.19600000000628        84.271550888304006     
   143.19700000000628        84.270523432064337     
   143.19800000000629        84.269495775728089     
   143.19900000000629        84.268467919236187     
   143.20000000000630        84.267439862529571     
   143.20100000000630        84.266411605548598     
   143.20200000000631        84.265383148233809     
   143.20300000000631        84.264354490525875     
   143.20400000000632        84.263325632365195     
   143.20500000000632        84.262296573692737     
   143.20600000000633        84.261267314448389     
   143.20700000000633        84.260237854573120     
   143.20800000000634        84.259208194007400     
   143.20900000000634        84.258178332691273     
   143.21000000000635        84.257148270565509     
   143.21100000000635        84.256118007570521     
   143.21200000000636        84.255087543646468     
   143.21300000000636        84.254056878734119     
   143.21400000000637        84.253026012773233     
   143.21500000000637        84.251994945704851     
   143.21600000000637        84.250963677468548     
   143.21700000000638        84.249932208005063     
   143.21800000000638        84.248900537254642     
   143.21900000000639        84.247868665157227     
   143.22000000000639        84.246836591653491     
   143.22100000000640        84.245804316683206     
   143.22200000000640        84.244771840186814     
   143.22300000000641        84.243739162104404     
   143.22400000000641        84.242706282375991     
   143.22500000000642        84.241673200941847     
   143.22600000000642        84.240639917741774     
   143.22700000000643        84.239606432716371     
   143.22800000000643        84.238572745805243     
   143.22900000000644        84.237538856948390     
   143.23000000000644        84.236504766086227     
   143.23100000000645        84.235470473158387     
   143.23200000000645        84.234435978104997     
   143.23300000000646        84.233401280865976     
   143.23400000000646        84.232366381380857     
   143.23500000000647        84.231331279590393     
   143.23600000000647        84.230295975433535     
   143.23700000000647        84.229260468850683     
   143.23800000000648        84.228224759781995     
   143.23900000000648        84.227188848166321     
   143.24000000000649        84.226152733944176     
   143.24100000000649        84.225116417055091     
   143.24200000000650        84.224079897438855     
   143.24300000000650        84.223043175035400     
   143.24400000000651        84.222006249784130     
   143.24500000000651        84.220969121624691     
   143.24600000000652        84.219931790496943     
   143.24700000000652        84.218894256340718     
   143.24800000000653        84.217856519095349     
   143.24900000000653        84.216818578700398     
   143.25000000000654        84.215780435095439     
   143.25100000000654        84.214742088220319     
   143.25200000000655        84.213703538014343     
   143.25300000000655        84.212664784417285     
   143.25400000000656        84.211625827368195     
   143.25500000000656        84.210586666806932     
   143.25600000000657        84.209547302672661     
   143.25700000000657        84.208507734905055     
   143.25800000000658        84.207467963443506     
   143.25900000000658        84.206427988227247     
   143.26000000000658        84.205387809195841     
   143.26100000000659        84.204347426288379     
   143.26200000000659        84.203306839444323     
   143.26300000000660        84.202266048602965     
   143.26400000000660        84.201225053703752     
   143.26500000000661        84.200183854685477     
   143.26600000000661        84.199142451488086     
   143.26700000000662        84.198100844050032     
   143.26800000000662        84.197059032311159     
   143.26900000000663        84.196017016210106     
   143.27000000000663        84.194974795686605     
   143.27100000000664        84.193932370679207     
   143.27200000000664        84.192889741127345     
   143.27300000000665        84.191846906970170     
   143.27400000000665        84.190803868146403     
   143.27500000000666        84.189760624595479     
   143.27600000000666        84.188717176256205     
   143.27700000000667        84.187673523067545     
   143.27800000000667        84.186629664968649     
   143.27900000000668        84.185585601898367     
   143.28000000000668        84.184541333795764     
   143.28100000000669        84.183496860599732     
   143.28200000000669        84.182452182248937     
   143.28300000000669        84.181407298682345     
   143.28400000000670        84.180362209838819     
   143.28500000000670        84.179316915657395     
   143.28600000000671        84.178271416076612     
   143.28700000000671        84.177225711035575     
   143.28800000000672        84.176179800472738     
   143.28900000000672        84.175133684326951     
   143.29000000000673        84.174087362536937     
   143.29100000000673        84.173040835041576     
   143.29200000000674        84.171994101779234     
   143.29300000000674        84.170947162688506     
   143.29400000000675        84.169900017708386     
   143.29500000000675        84.168852666777539     
   143.29600000000676        84.167805109834106     
   143.29700000000676        84.166757346817107     
   143.29800000000677        84.165709377664598     
   143.29900000000677        84.164661202315685     
   143.30000000000678        84.163612820708465     
   143.30100000000678        84.162564232781605     
   143.30200000000679        84.161515438473529     
   143.30300000000679        84.160466437722675     
   143.30400000000679        84.159417230467582     
   143.30500000000680        84.158367816646177     
   143.30600000000680        84.157318196197437     
   143.30700000000681        84.156268369059518     
   143.30800000000681        84.155218335170559     
   143.30900000000682        84.154168094469355     
   143.31000000000682        84.153117646893520     
   143.31100000000683        84.152066992381720     
   143.31200000000683        84.151016130872122     
   143.31300000000684        84.149965062302954     
   143.31400000000684        84.148913786612766     
   143.31500000000685        84.147862303739004     
   143.31600000000685        84.146810613620445     
   143.31700000000686        84.145758716194777     
   143.31800000000686        84.144706611400977     
   143.31900000000687        84.143654299175950     
   143.32000000000687        84.142601779458715     
   143.32100000000688        84.141549052186775     
   143.32200000000688        84.140496117298568     
   143.32300000000689        84.139442974731722     
   143.32400000000689        84.138389624424363     
   143.32500000000690        84.137336066314418     
   143.32600000000690        84.136282300340014     
   143.32700000000690        84.135228326439190     
   143.32800000000691        84.134174144549249     
   143.32900000000691        84.133119754608614     
   143.33000000000692        84.132065156554972     
   143.33100000000692        84.131010350326079     
   143.33200000000693        84.129955335859947     
   143.33300000000693        84.128900113094161     
   143.33400000000694        84.127844681966593     
   143.33500000000694        84.126789042414984     
   143.33600000000695        84.125733194377148     
   143.33700000000695        84.124677137790457     
   143.33800000000696        84.123620872593108     
   143.33900000000696        84.122564398722162     
   143.34000000000697        84.121507716115786     
   143.34100000000697        84.120450824711540     
   143.34200000000698        84.119393724446596     
   143.34300000000698        84.118336415258739     
   143.34400000000699        84.117278897085953     
   143.34500000000699        84.116221169865440     
   143.34600000000700        84.115163233534247     
   143.34700000000700        84.114105088030712     
   143.34800000000700        84.113046733291597     
   143.34900000000701        84.111988169254801     
   143.35000000000701        84.110929395857610     
   143.35100000000702        84.109870413037200     
   143.35200000000702        84.108811220731340     
   143.35300000000703        84.107751818876963     
   143.35400000000703        84.106692207411868     
   143.35500000000704        84.105632386273001     
   143.35600000000704        84.104572355397892     
   143.35700000000705        84.103512114723614     
   143.35800000000705        84.102451664187328     
   143.35900000000706        84.101391003726590     
   143.36000000000706        84.100330133278405     
   143.36100000000707        84.099269052780230     
   143.36200000000707        84.098207762168855     
   143.36300000000708        84.097146261381326     
   143.36400000000708        84.096084550354988     
   143.36500000000709        84.095022629027099     
   143.36600000000709        84.093960497334621     
   143.36700000000710        84.092898155214669     
   143.36800000000710        84.091835602603979     
   143.36900000000711        84.090772839439524     
   143.37000000000711        84.089709865658776     
   143.37100000000711        84.088646681198199     
   143.37200000000712        84.087583285995095     
   143.37300000000712        84.086519679986267     
   143.37400000000713        84.085455863108422     
   143.37500000000713        84.084391835298788     
   143.37600000000714        84.083327596493930     
   143.37700000000714        84.082263146630666     
   143.37800000000715        84.081198485646141     
   143.37900000000715        84.080133613476718     
   143.38000000000716        84.079068530059359     
   143.38100000000716        84.078003235331067     
   143.38200000000717        84.076937729227922     
   143.38300000000717        84.075872011687366     
   143.38400000000718        84.074806082645395     
   143.38500000000718        84.073739942039040     
   143.38600000000719        84.072673589804936     
   143.38700000000719        84.071607025879914     
   143.38800000000720        84.070540250199926     
   143.38900000000720        84.069473262702019     
   143.39000000000721        84.068406063322541     
   143.39100000000721        84.067338651998142     
   143.39200000000722        84.066271028665284     
   143.39300000000722        84.065203193260473     
   143.39400000000722        84.064135145719973     
   143.39500000000723        84.063066885980575     
   143.39600000000723        84.061998413978259     
   143.39700000000724        84.060929729649843     
   143.39800000000724        84.059860832931562     
   143.39900000000725        84.058791723759541     
   143.40000000000725        84.057722402070354     
   143.40100000000726        84.056652867800338     
   143.40200000000726        84.055583120885387     
   143.40300000000727        84.054513161262150     
   143.40400000000727        84.053442988866720     
   143.40500000000728        84.052372603635376     
   143.40600000000728        84.051302005504255     
   143.40700000000729        84.050231194409420     
   143.40800000000729        84.049160170287308     
   143.40900000000730        84.048088933073586     
   143.41000000000730        84.047017482705016     
   143.41100000000731        84.045945819117108     
   143.41200000000731        84.044873942246099     
   143.41300000000732        84.043801852028253     
   143.41400000000732        84.042729548399294     
   143.41500000000732        84.041657031295230     
   143.41600000000733        84.040584300652128     
   143.41700000000733        84.039511356405981     
   143.41800000000734        84.038438198492628     
   143.41900000000734        84.037364826848048     
   143.42000000000735        84.036291241407923     
   143.42100000000735        84.035217442108419     
   143.42200000000736        84.034143428885272     
   143.42300000000736        84.033069201674095     
   143.42400000000737        84.031994760410839     
   143.42500000000737        84.030920105031399     
   143.42600000000738        84.029845235471456     
   143.42700000000738        84.028770151666492     
   143.42800000000739        84.027694853552418     
   143.42900000000739        84.026619341065100     
   143.43000000000740        84.025543614140048     
   143.43100000000740        84.024467672712461     
   143.43200000000741        84.023391516718732     
   143.43300000000741        84.022315146093987     
   143.43400000000742        84.021238560773767     
   143.43500000000742        84.020161760693640     
   143.43600000000743        84.019084745789598     
   143.43700000000743        84.018007515996445     
   143.43800000000743        84.016930071250442     
   143.43900000000744        84.015852411486321     
   143.44000000000744        84.014774536639777     
   143.44100000000745        84.013696446646378     
   143.44200000000745        84.012618141441408     
   143.44300000000746        84.011539620960164     
   143.44400000000746        84.010460885138201     
   143.44500000000747        84.009381933910575     
   143.44600000000747        84.008302767212754     
   143.44700000000748        84.007223384980350     
   143.44800000000748        84.006143787147664     
   143.44900000000749        84.005063973651104     
   143.45000000000749        84.003983944425045     
   143.45100000000750        84.002903699404911     
   143.45200000000750        84.001823238526171     
   143.45300000000751        84.000742561723698     
   143.45400000000751        83.999661668932475     
   143.45500000000752        83.998580560088058     
   143.45600000000752        83.997499235125119     
   143.45700000000753        83.996417693978870     
   143.45800000000753        83.995335936584297     
   143.45900000000753        83.994253962876613     
   143.46000000000754        83.993171772790618     
   143.46100000000754        83.992089366261268     
   143.46200000000755        83.991006743223508     
   143.46300000000755        83.989923903612663     
   143.46400000000756        83.988840847363036     
   143.46500000000756        83.987757574409841     
   143.46600000000757        83.986674084687891     
   143.46700000000757        83.985590378132045     
   143.46800000000758        83.984506454677074     
   143.46900000000758        83.983422314257567     
   143.47000000000759        83.982337956809133     
   143.47100000000759        83.981253382265237     
   143.47200000000760        83.980168590561604     
   143.47300000000760        83.979083581632551     
   143.47400000000761        83.977998355412666     
   143.47500000000761        83.976912911836877     
   143.47600000000762        83.975827250839814     
   143.47700000000762        83.974741372355709     
   143.47800000000763        83.973655276319676     
   143.47900000000763        83.972568962665903     
   143.48000000000764        83.971482431329122     
   143.48100000000764        83.970395682243918     
   143.48200000000764        83.969308715344667     
   143.48300000000765        83.968221530565614     
   143.48400000000765        83.967134127841732     
   143.48500000000766        83.966046507106952     
   143.48600000000766        83.964958668296191     
   143.48700000000767        83.963870611343438     
   143.48800000000767        83.962782336183238     
   143.48900000000768        83.961693842749924     
   143.49000000000768        83.960605130977655     
   143.49100000000769        83.959516200801005     
   143.49200000000769        83.958427052154150     
   143.49300000000770        83.957337684971080     
   143.49400000000770        83.956248099186624     
   143.49500000000771        83.955158294734375     
   143.49600000000771        83.954068271548962     
   143.49700000000772        83.952978029564036     
   143.49800000000772        83.951887568714369     
   143.49900000000773        83.950796888933766     
   143.50000000000773        83.949705990156218     
   143.50100000000774        83.948614872316242     
   143.50200000000774        83.947523535347287     
   143.50300000000775        83.946431979183899     
   143.50400000000775        83.945340203759628     
   143.50500000000775        83.944248209008833     
   143.50600000000776        83.943155994865421     
   143.50700000000776        83.942063561263168     
   143.50800000000777        83.940970908136080     
   143.50900000000777        83.939878035418147     
   143.51000000000778        83.938784943043331     
   143.51100000000778        83.937691630944954     
   143.51200000000779        83.936598099057434     
   143.51300000000779        83.935504347314264     
   143.51400000000780        83.934410375649392     
   143.51500000000780        83.933316183996325     
   143.51600000000781        83.932221772289282     
   143.51700000000781        83.931127140461513     
   143.51800000000782        83.930032288447123     
   143.51900000000782        83.928937216179136     
   143.52000000000783        83.927841923591814     
   143.52100000000783        83.926746410618534     
   143.52200000000784        83.925650677193062     
   143.52300000000784        83.924554723248875     
   143.52400000000785        83.923458548719296     
   143.52500000000785        83.922362153538359     
   143.52600000000785        83.921265537639059     
   143.52700000000786        83.920168700955273     
   143.52800000000786        83.919071643420224     
   143.52900000000787        83.917974364967776     
   143.53000000000787        83.916876865530739     
   143.53100000000788        83.915779145042890     
   143.53200000000788        83.914681203437610     
   143.53300000000789        83.913583040648334     
   143.53400000000789        83.912484656608058     
   143.53500000000790        83.911386051250417     
   143.53600000000790        83.910287224508380     
   143.53700000000791        83.909188176315510     
   143.53800000000791        83.908088906605087     
   143.53900000000792        83.906989415309937     
   143.54000000000792        83.905889702363623     
   143.54100000000793        83.904789767699128     
   143.54200000000793        83.903689611249902     
   143.54300000000794        83.902589232948770     
   143.54400000000794        83.901488632728714     
   143.54500000000795        83.900387810523327     
   143.54600000000795        83.899286766265220     
   143.54700000000796        83.898185499887774     
   143.54800000000796        83.897084011323827     
   143.54900000000796        83.895982300506176     
   143.55000000000797        83.894880367368074     
   143.55100000000797        83.893778211842360     
   143.55200000000798        83.892675833862057     
   143.55300000000798        83.891573233360219     
   143.55400000000799        83.890470410269344     
   143.55500000000799        83.889367364522201     
   143.55600000000800        83.888264096052310     
   143.55700000000800        83.887160604791944     
   143.55800000000801        83.886056890673927     
   143.55900000000801        83.884952953631228     
   143.56000000000802        83.883848793596343     
   143.56100000000802        83.882744410502269     
   143.56200000000803        83.881639804281505     
   143.56300000000803        83.880534974866876     
   143.56400000000804        83.879429922190823     
   143.56500000000804        83.878324646186343     
   143.56600000000805        83.877219146785805     
   143.56700000000805        83.876113423921709     
   143.56800000000806        83.875007477526893     
   143.56900000000806        83.873901307533444     
   143.57000000000806        83.872794913874273     
   143.57100000000807        83.871688296481807     
   143.57200000000807        83.870581455288558     
   143.57300000000808        83.869474390226870     
   143.57400000000808        83.868367101229310     
   143.57500000000809        83.867259588227995     
   143.57600000000809        83.866151851155777     
   143.57700000000810        83.865043889944360     
   143.57800000000810        83.863935704526881     
   143.57900000000811        83.862827294834958     
   143.58000000000811        83.861718660801458     
   143.58100000000812        83.860609802357970     
   143.58200000000812        83.859500719437250     
   143.58300000000813        83.858391411971596     
   143.58400000000813        83.857281879892938     
   143.58500000000814        83.856172123133533     
   143.58600000000814        83.855062141625410     
   143.58700000000815        83.853951935300913     
   143.58800000000815        83.852841504092169     
   143.58900000000816        83.851730847930938     
   143.59000000000816        83.850619966749946     
   143.59100000000817        83.849508860480398     
   143.59200000000817        83.848397529055035     
   143.59300000000817        83.847285972405388     
   143.59400000000818        83.846174190463501     
   143.59500000000818        83.845062183161701     
   143.59600000000819        83.843949950431494     
   143.59700000000819        83.842837492204936     
   143.59800000000820        83.841724808413957     
   143.59900000000820        83.840611898990076     
   143.60000000000821        83.839498763865890     
   143.60100000000821        83.838385402972449     
   143.60200000000822        83.837271816241824     
   143.60300000000822        83.836158003605874     
   143.60400000000823        83.835043964996387     
   143.60500000000823        83.833929700344655     
   143.60600000000824        83.832815209583103     
   143.60700000000824        83.831700492642668     
   143.60800000000825        83.830585549455591     
   143.60900000000825        83.829470379953236     
   143.61000000000826        83.828354984067218     
   143.61100000000826        83.827239361729198     
   143.61200000000827        83.826123512870538     
   143.61300000000827        83.825007437422897     
   143.61400000000828        83.823891135318220     
   143.61500000000828        83.822774606487116     
   143.61600000000828        83.821657850862053     
   143.61700000000829        83.820540868373598     
   143.61800000000829        83.819423658953824     
   143.61900000000830        83.818306222533678     
   143.62000000000830        83.817188559044780     
   143.62100000000831        83.816070668418519     
   143.62200000000831        83.814952550586099     
   143.62300000000832        83.813834205479154     
   143.62400000000832        83.812715633028560     
   143.62500000000833        83.811596833165694     
   143.62600000000833        83.810477805822131     
   143.62700000000834        83.809358550928536     
   143.62800000000834        83.808239068416427     
   143.62900000000835        83.807119358217008     
   143.63000000000835        83.805999420261529     
   143.63100000000836        83.804879254480824     
   143.63200000000836        83.803758860806155     
   143.63300000000837        83.802638239168772     
   143.63400000000837        83.801517389499224     
   143.63500000000838        83.800396311729315     
   143.63600000000838        83.799275005789553     
   143.63700000000838        83.798153471610760     
   143.63800000000839        83.797031709124312     
   143.63900000000839        83.795909718261171     
   143.64000000000840        83.794787498951933     
   143.64100000000840        83.793665051127803     
   143.64200000000841        83.792542374719503     
   143.64300000000841        83.791419469657882     
   143.64400000000842        83.790296335873961     
   143.64500000000842        83.789172973298179     
   143.64600000000843        83.788049381861796     
   143.64700000000843        83.786925561495309     
   143.64800000000844        83.785801512129396     
   143.64900000000844        83.784677233694993     
   143.65000000000845        83.783552726122565     
   143.65100000000845        83.782427989343006     
   143.65200000000846        83.781303023286696     
   143.65300000000846        83.780177827884572     
   143.65400000000847        83.779052403067126     
   143.65500000000847        83.777926748765026     
   143.65600000000848        83.776800864908623     
   143.65700000000848        83.775674751428383     
   143.65800000000849        83.774548408255271     
   143.65900000000849        83.773421835319397     
   143.66000000000849        83.772295032551312     
   143.66100000000850        83.771167999881513     
   143.66200000000850        83.770040737240308     
   143.66300000000851        83.768913244558277     
   143.66400000000851        83.767785521765688     
   143.66500000000852        83.766657568793022     
   143.66600000000852        83.765529385570517     
   143.66700000000853        83.764400972028298     
   143.66800000000853        83.763272328096875     
   143.66900000000854        83.762143453706386     
   143.67000000000854        83.761014348787256     
   143.67100000000855        83.759885013269610     
   143.67200000000855        83.758755447083573     
   143.67300000000856        83.757625650159298     
   143.67400000000856        83.756495622427053     
   143.67500000000857        83.755365363816949     
   143.67600000000857        83.754234874259097     
   143.67700000000858        83.753104153683353     
   143.67800000000858        83.751973202020125     
   143.67900000000859        83.750842019199325     
   143.68000000000859        83.749710605150710     
   143.68100000000859        83.748578959804576     
   143.68200000000860        83.747447083090790     
   143.68300000000860        83.746314974939068     
   143.68400000000861        83.745182635279846     
   143.68500000000861        83.744050064042582     
   143.68600000000862        83.742917261157388     
   143.68700000000862        83.741784226554017     
   143.68800000000863        83.740650960162256     
   143.68900000000863        83.739517461911717     
   143.69000000000864        83.738383731732682     
   143.69100000000864        83.737249769554509     
   143.69200000000865        83.736115575307224     
   143.69300000000865        83.734981148920184     
   143.69400000000866        83.733846490323430     
   143.69500000000866        83.732711599446461     
   143.69600000000867        83.731576476219033     
   143.69700000000867        83.730441120570106     
   143.69800000000868        83.729305532430487     
   143.69900000000868        83.728169711728782     
   143.70000000000869        83.727033658394944     
   143.70100000000869        83.725897372358361     
   143.70200000000870        83.724760853548815     
   143.70300000000870        83.723624101895282     
   143.70400000000870        83.722487117327674     
   143.70500000000871        83.721349899775277     
   143.70600000000871        83.720212449167590     
   143.70700000000872        83.719074765433803     
   143.70800000000872        83.717936848503328     
   143.70900000000873        83.716798698305652     
   143.71000000000873        83.715660314769934     
   143.71100000000874        83.714521697825560     
   143.71200000000874        83.713382847401988     
   143.71300000000875        83.712243763428219     
   143.71400000000875        83.711104445833485     
   143.71500000000876        83.709964894547028     
   143.71600000000876        83.708825109498008     
   143.71700000000877        83.707685090615797     
   143.71800000000877        83.706544837829227     
   143.71900000000878        83.705404351067841     
   143.72000000000878        83.704263630260229     
   143.72100000000879        83.703122675335848     
   143.72200000000879        83.701981486223545     
   143.72300000000880        83.700840062852407     
   143.72400000000880        83.699698405151281     
   143.72500000000881        83.698556513049255     
   143.72600000000881        83.697414386475373     
   143.72700000000881        83.696272025358610     
   143.72800000000882        83.695129429627727     
   143.72900000000882        83.693986599211414     
   143.73000000000883        83.692843534039184     
   143.73100000000883        83.691700234039146     
   143.73200000000884        83.690556699140473     
   143.73300000000884        83.689412929271796     
   143.73400000000885        83.688268924362163     
   143.73500000000885        83.687124684340262     
   143.73600000000886        83.685980209134556     
   143.73700000000886        83.684835498673991     
   143.73800000000887        83.683690552887185     
   143.73900000000887        83.682545371702801     
   143.74000000000888        83.681399955049272     
   143.74100000000888        83.680254302855630     
   143.74200000000889        83.679108415049996     
   143.74300000000889        83.677962291561272     
   143.74400000000890        83.676815932317709     
   143.74500000000890        83.675669337247982     
   143.74600000000891        83.674522506280880     
   143.74700000000891        83.673375439344525     
   143.74800000000891        83.672228136367323     
   143.74900000000892        83.671080597277864     
   143.75000000000892        83.669932822004284     
   143.75100000000893        83.668784810475302     
   143.75200000000893        83.667636562619165     
   143.75300000000894        83.666488078364239     
   143.75400000000894        83.665339357638743     
   143.75500000000895        83.664190400371098     
   143.75600000000895        83.663041206489282     
   143.75700000000896        83.661891775921760     
   143.75800000000896        83.660742108596665     
   143.75900000000897        83.659592204442532     
   143.76000000000897        83.658442063387028     
   143.76100000000898        83.657291685358629     
   143.76200000000898        83.656141070285244     
   143.76300000000899        83.654990218095023     
   143.76400000000899        83.653839128716186     
   143.76500000000900        83.652687802076912     
   143.76600000000900        83.651536238104768     
   143.76700000000901        83.650384436728132     
   143.76800000000901        83.649232397874897     
   143.76900000000902        83.648080121473086     
   143.77000000000902        83.646927607450579     
   143.77100000000902        83.645774855735226     
   143.77200000000903        83.644621866254880     
   143.77300000000903        83.643468638937733     
   143.77400000000904        83.642315173711353     
   143.77500000000904        83.641161470503761     
   143.77600000000905        83.640007529242567     
   143.77700000000905        83.638853349855452     
   143.77800000000906        83.637698932270354     
   143.77900000000906        83.636544276415350     
   143.78000000000907        83.635389382217511     
   143.78100000000907        83.634234249604816     
   143.78200000000908        83.633078878505287     
   143.78300000000908        83.631923268845711     
   143.78400000000909        83.630767420554577     
   143.78500000000909        83.629611333558927     
   143.78600000000910        83.628455007786826     
   143.78700000000910        83.627298443165259     
   143.78800000000911        83.626141639622062     
   143.78900000000911        83.624984597084577     
   143.79000000000912        83.623827315480483     
   143.79100000000912        83.622669794737263     
   143.79200000000912        83.621512034782242     
   143.79300000000913        83.620354035542874     
   143.79400000000913        83.619195796946400     
   143.79500000000914        83.618037318920358     
   143.79600000000914        83.616878601391917     
   143.79700000000915        83.615719644288717     
   143.79800000000915        83.614560447537556     
   143.79900000000916        83.613401011066273     
   143.80000000000916        83.612241334801794     
   143.80100000000917        83.611081418671390     
   143.80200000000917        83.609921262602370     
   143.80300000000918        83.608760866521706     
   143.80400000000918        83.607600230356681     
   143.80500000000919        83.606439354034478     
   143.80600000000919        83.605278237482153     
   143.80700000000920        83.604116880626847     
   143.80800000000920        83.602955283395644     
   143.80900000000921        83.601793445715245     
   143.81000000000921        83.600631367513188     
   143.81100000000922        83.599469048716102     
   143.81200000000922        83.598306489251314     
   143.81300000000923        83.597143689045510     
   143.81400000000923        83.595980648025403     
   143.81500000000923        83.594817366118349     
   143.81600000000924        83.593653843251090     
   143.81700000000924        83.592490079350341     
   143.81800000000925        83.591326074343115     
   143.81900000000925        83.590161828156226     
   143.82000000000926        83.588997340716389     
   143.82100000000926        83.587832611950233     
   143.82200000000927        83.586667641784672     
   143.82300000000927        83.585502430146278     
   143.82400000000928        83.584336976962106     
   143.82500000000928        83.583171282158403     
   143.82600000000929        83.582005345661898     
   143.82700000000929        83.580839167399873     
   143.82800000000930        83.579672747297948     
   143.82900000000930        83.578506085283252     
   143.83000000000931        83.577339181282440     
   143.83100000000931        83.576172035221376     
   143.83200000000932        83.575004647027527     
   143.83300000000932        83.573837016626797     
   143.83400000000933        83.572669143945589     
   143.83500000000933        83.571501028910788     
   143.83600000000934        83.570332671448398     
   143.83700000000934        83.569164071485019     
   143.83800000000934        83.567995228946913     
   143.83900000000935        83.566826143760679     
   143.84000000000935        83.565656815852279     
   143.84100000000936        83.564487245148214     
   143.84200000000936        83.563317431574987     
   143.84300000000937        83.562147375058430     
   143.84400000000937        83.560977075525074     
   143.84500000000938        83.559806532901177     
   143.84600000000938        83.558635747112561     
   143.84700000000939        83.557464718085868     
   143.84800000000939        83.556293445746959     
   143.84900000000940        83.555121930021841     
   143.85000000000940        83.553950170836856     
   143.85100000000941        83.552778168118266     
   143.85200000000941        83.551605921791705     
   143.85300000000942        83.550433431783290     
   143.85400000000942        83.549260698019083     
   143.85500000000943        83.548087720425187     
   143.85600000000943        83.546914498927478     
   143.85700000000944        83.545741033452032     
   143.85800000000944        83.544567323924383     
   143.85900000000944        83.543393370270664     
   143.86000000000945        83.542219172416807     
   143.86100000000945        83.541044730288604     
   143.86200000000946        83.539870043811987     
   143.86300000000946        83.538695112912350     
   143.86400000000947        83.537519937516322     
   143.86500000000947        83.536344517548486     
   143.86600000000948        83.535168852935627     
   143.86700000000948        83.533992943602712     
   143.86800000000949        83.532816789475717     
   143.86900000000949        83.531640390480462     
   143.87000000000950        83.530463746542480     
   143.87100000000950        83.529286857587337     
   143.87200000000951        83.528109723540510     
   143.87300000000951        83.526932344327847     
   143.87400000000952        83.525754719874683     
   143.87500000000952        83.524576850106541     
   143.87600000000953        83.523398734949126     
   143.87700000000953        83.522220374327659     
   143.87800000000954        83.521041768167777     
   143.87900000000954        83.519862916394743     
   143.88000000000955        83.518683818934122     
   143.88100000000955        83.517504475711362     
   143.88200000000955        83.516324886651546     
   143.88300000000956        83.515145051680420     
   143.88400000000956        83.513964970722952     
   143.88500000000957        83.512784643704563     
   143.88600000000957        83.511604070550703     
   143.88700000000958        83.510423251186353     
   143.88800000000958        83.509242185536564     
   143.88900000000959        83.508060873526802     
   143.89000000000959        83.506879315082656     
   143.89100000000960        83.505697510128542     
   143.89200000000960        83.504515458590006     
   143.89300000000961        83.503333160392160     
   143.89400000000961        83.502150615460010     
   143.89500000000962        83.500967823718568     
   143.89600000000962        83.499784785092913     
   143.89700000000963        83.498601499507927     
   143.89800000000963        83.497417966889131     
   143.89900000000964        83.496234187161036     
   143.90000000000964        83.495050160248567     
   143.90100000000965        83.493865886076648     
   143.90200000000965        83.492681364570558     
   143.90300000000965        83.491496595654681     
   143.90400000000966        83.490311579254296     
   143.90500000000966        83.489126315294044     
   143.90600000000967        83.487940803698748     
   143.90700000000967        83.486755044393249     
   143.90800000000968        83.485569037302270     
   143.90900000000968        83.484382782350494     
   143.91000000000969        83.483196279462746     
   143.91100000000969        83.482009528563722     
   143.91200000000970        83.480822529577949     
   143.91300000000970        83.479635282430394     
   143.91400000000971        83.478447787045567     
   143.91500000000971        83.477260043347641     
   143.91600000000972        83.476072051261752     
   143.91700000000972        83.474883810712072     
   143.91800000000973        83.473695321623694     
   143.91900000000973        83.472506583920406     
   143.92000000000974        83.471317597527374     
   143.92100000000974        83.470128362368598     
   143.92200000000975        83.468938878368775     
   143.92300000000975        83.467749145452061     
   143.92400000000976        83.466559163543181     
   143.92500000000976        83.465368932566207     
   143.92600000000976        83.464178452445836     
   143.92700000000977        83.462987723106153     
   143.92800000000977        83.461796744471357     
   143.92900000000978        83.460605516466345     
   143.93000000000978        83.459414039014490     
   143.93100000000979        83.458222312040647     
   143.93200000000979        83.457030335468900     
   143.93300000000980        83.455838109223365     
   143.93400000000980        83.454645633228324     
   143.93500000000981        83.453452907407780     
   143.93600000000981        83.452259931686115     
   143.93700000000982        83.451066705987017     
   143.93800000000982        83.449873230234843     
   143.93900000000983        83.448679504353791     
   143.94000000000983        83.447485528267578     
   143.94100000000984        83.446291301900501     
   143.94200000000984        83.445096825176279     
   143.94300000000985        83.443902098019009     
   143.94400000000985        83.442707120352708     
   143.94500000000986        83.441511892101175     
   143.94600000000986        83.440316413188299     
   143.94700000000987        83.439120683537965     
   143.94800000000987        83.437924703073989     
   143.94900000000987        83.436728471720414     
   143.95000000000988        83.435531989401085     
   143.95100000000988        83.434335256039375     
   143.95200000000989        83.433138271559372     
   143.95300000000989        83.431941035884734     
   143.95400000000990        83.430743548939063     
   143.95500000000990        83.429545810646118     
   143.95600000000991        83.428347820929730     
   143.95700000000991        83.427149579713344     
   143.95800000000992        83.425951086920605     
   143.95900000000992        83.424752342475202     
   143.96000000000993        83.423553346300594     
   143.96100000000993        83.422354098320469     
   143.96200000000994        83.421154598458358     
   143.96300000000994        83.419954846637694     
   143.96400000000995        83.418754842781894     
   143.96500000000995        83.417554586814703     
   143.96600000000996        83.416354078659396     
   143.96700000000996        83.415153318239021     
   143.96800000000997        83.413952305477395     
   143.96900000000997        83.412751040298104     
   143.97000000000997        83.411549522623901     
   143.97100000000998        83.410347752378556     
   143.97200000000998        83.409145729485118     
   143.97300000000999        83.407943453867304     
   143.97400000000999        83.406740925447778     
   143.97500000001000        83.405538144150185     
   143.97600000001000        83.404335109897346     
   143.97700000001001        83.403131822612977     
   143.97800000001001        83.401928282220041     
   143.97900000001002        83.400724488641131     
   143.98000000001002        83.399520441800504     
   143.98100000001003        83.398316141620143     
   143.98200000001003        83.397111588023805     
   143.98300000001004        83.395906780934240     
   143.98400000001004        83.394701720274540     
   143.98500000001005        83.393496405967767     
   143.98600000001005        83.392290837936940     
   143.98700000001006        83.391085016104995     
   143.98800000001006        83.389878940394809     
   143.98900000001007        83.388672610729301     
   143.99000000001007        83.387466027031493     
   143.99100000001008        83.386259189224106     
   143.99200000001008        83.385052097229988     
   143.99300000001008        83.383844750972202     
   143.99400000001009        83.382637150373057     
   143.99500000001009        83.381429295355815     
   143.99600000001010        83.380221185843141     
   143.99700000001010        83.379012821757541     
   143.99800000001011        83.377804203022123     
   143.99900000001011        83.376595329559265     
   144.00000000001012        83.375386201291477     
   144.00100000001012        83.374176818141947     
   144.00200000001013        83.372967180032717     
   144.00300000001013        83.371757286886762     
   144.00400000001014        83.370547138626634     
   144.00500000001014        83.369336735174784     
   144.00600000001015        83.368126076453720     
   144.00700000001015        83.366915162386135     
   144.00800000001016        83.365703992894097     
   144.00900000001016        83.364492567900427     
   144.01000000001017        83.363280887327704     
   144.01100000001017        83.362068951097982     
   144.01200000001018        83.360856759133824     
   144.01300000001018        83.359644311357471     
   144.01400000001018        83.358431607691415     
   144.01500000001019        83.357218648058236     
   144.01600000001019        83.356005432379789     
   144.01700000001020        83.354791960578439     
   144.01800000001020        83.353578232576638     
   144.01900000001021        83.352364248296368     
   144.02000000001021        83.351150007660110     
   144.02100000001022        83.349935510590086     
   144.02200000001022        83.348720757008152     
   144.02300000001023        83.347505746836717     
   144.02400000001023        83.346290479997506     
   144.02500000001024        83.345074956413299     
   144.02600000001024        83.343859176005708     
   144.02700000001025        83.342643138696886     
   144.02800000001025        83.341426844408943     
   144.02900000001026        83.340210293063635     
   144.03000000001026        83.338993484583270     
   144.03100000001027        83.337776418889746     
   144.03200000001027        83.336559095904875     
   144.03300000001028        83.335341515550496     
   144.03400000001028        83.334123677748721     
   144.03500000001029        83.332905582421290     
   144.03600000001029        83.331687229490370     
   144.03700000001029        83.330468618877404     
   144.03800000001030        83.329249750504133     
   144.03900000001030        83.328030624292978     
   144.04000000001031        83.326811240164986     
   144.04100000001031        83.325591598042152     
   144.04200000001032        83.324371697846360     
   144.04300000001032        83.323151539499207     
   144.04400000001033        83.321931122922422     
   144.04500000001033        83.320710448037431     
   144.04600000001034        83.319489514766190     
   144.04700000001034        83.318268323029926     
   144.04800000001035        83.317046872750339     
   144.04900000001035        83.315825163849297     
   144.05000000001036        83.314603196247944     
   144.05100000001036        83.313380969868035     
   144.05200000001037        83.312158484630913     
   144.05300000001037        83.310935740458376     
   144.05400000001038        83.309712737271440     
   144.05500000001038        83.308489474991745     
   144.05600000001039        83.307265953540693     
   144.05700000001039        83.306042172839554     
   144.05800000001040        83.304818132809814     
   144.05900000001040        83.303593833372830     
   144.06000000001040        83.302369274449788     
   144.06100000001041        83.301144455962003     
   144.06200000001041        83.299919377831102     
   144.06300000001042        83.298694039977676     
   144.06400000001042        83.297468442323535     
   144.06500000001043        83.296242584789411     
   144.06600000001043        83.295016467296975     
   144.06700000001044        83.293790089766858     
   144.06800000001044        83.292563452120618     
   144.06900000001045        83.291336554279198     
   144.07000000001045        83.290109396163700     
   144.07100000001046        83.288881977695254     
   144.07200000001046        83.287654298794621     
   144.07300000001047        83.286426359383341     
   144.07400000001047        83.285198159381892     
   144.07500000001048        83.283969698711701     
   144.07600000001048        83.282740977293372     
   144.07700000001049        83.281511995047936     
   144.07800000001049        83.280282751896422     
   144.07900000001050        83.279053247759776     
   144.08000000001050        83.277823482558418     
   144.08100000001050        83.276593456213746     
   144.08200000001051        83.275363168646251     
   144.08300000001051        83.274132619776950     
   144.08400000001052        83.272901809526445     
   144.08500000001052        83.271670737815441     
   144.08600000001053        83.270439404564812     
   144.08700000001053        83.269207809695303     
   144.08800000001054        83.267975953127490     
   144.08900000001054        83.266743834782275     
   144.09000000001055        83.265511454579723     
   144.09100000001055        83.264278812441304     
   144.09200000001056        83.263045908286927     
   144.09300000001056        83.261812742037279     
   144.09400000001057        83.260579313613235     
   144.09500000001057        83.259345622934973     
   144.09600000001058        83.258111669923366     
   144.09700000001058        83.256877454498479     
   144.09800000001059        83.255642976581271     
   144.09900000001059        83.254408236091550     
   144.10000000001060        83.253173232950616     
   144.10100000001060        83.251937967077765     
   144.10200000001061        83.250702438394399     
   144.10300000001061        83.249466646820323     
   144.10400000001061        83.248230592275874     
   144.10500000001062        83.246994274681668     
   144.10600000001062        83.245757693957643     
   144.10700000001063        83.244520850024287     
   144.10800000001063        83.243283742801935     
   144.10900000001064        83.242046372210353     
   144.11000000001064        83.240808738170259     
   144.11100000001065        83.239570840601672     
   144.11200000001065        83.238332679424843     
   144.11300000001066        83.237094254559452     
   144.11400000001066        83.235855565926030     
   144.11500000001067        83.234616613444530     
   144.11600000001067        83.233377397035284     
   144.11700000001068        83.232137916617773     
   144.11800000001068        83.230898172112532     
   144.11900000001069        83.229658163439453     
   144.12000000001069        83.228417890518301     
   144.12100000001070        83.227177353269028     
   144.12200000001070        83.225936551612079     
   144.12300000001071        83.224695485466924     
   144.12400000001071        83.223454154753384     
   144.12500000001071        83.222212559391735     
   144.12600000001072        83.220970699301432     
   144.12700000001072        83.219728574402296     
   144.12800000001073        83.218486184614619     
   144.12900000001073        83.217243529857569     
   144.13000000001074        83.216000610051381     
   144.13100000001074        83.214757425115394     
   144.13200000001075        83.213513974969686     
   144.13300000001075        83.212270259533810     
   144.13400000001076        83.211026278727289     
   144.13500000001076        83.209782032470102     
   144.13600000001077        83.208537520681546     
   144.13700000001077        83.207292743281116     
   144.13800000001078        83.206047700189018     
   144.13900000001078        83.204802391324264     
   144.14000000001079        83.203556816606593     
   144.14100000001079        83.202310975955385     
   144.14200000001080        83.201064869290363     
   144.14300000001080        83.199818496531023     
   144.14400000001081        83.198571857596519     
   144.14500000001081        83.197324952406575     
   144.14600000001082        83.196077780880245     
   144.14700000001082        83.194830342937337     
   144.14800000001082        83.193582638496977     
   144.14900000001083        83.192334667478463     
   144.15000000001083        83.191086429801317     
   144.15100000001084        83.189837925384751     
   144.15200000001084        83.188589154147792     
   144.15300000001085        83.187340116009977     
   144.15400000001085        83.186090810890619     
   144.15500000001086        83.184841238708557     
   144.15600000001086        83.183591399383559     
   144.15700000001087        83.182341292834352     
   144.15800000001087        83.181090918980175     
   144.15900000001088        83.179840277739899     
   144.16000000001088        83.178589369033318     
   144.16100000001089        83.177338192778961     
   144.16200000001089        83.176086748895884     
   144.16300000001090        83.174835037303296     
   144.16400000001090        83.173583057920240     
   144.16500000001091        83.172330810665613     
   144.16600000001091        83.171078295458386     
   144.16700000001092        83.169825512217528     
   144.16800000001092        83.168572460862208     
   144.16900000001093        83.167319141310671     
   144.17000000001093        83.166065553482696     
   144.17100000001093        83.164811697296358     
   144.17200000001094        83.163557572671067     
   144.17300000001094        83.162303179525424     
   144.17400000001095        83.161048517778099     
   144.17500000001095        83.159793587348034     
   144.17600000001096        83.158538388153787     
   144.17700000001096        83.157282920114625     
   144.17800000001097        83.156027183148609     
   144.17900000001097        83.154771177174538     
   144.18000000001098        83.153514902111382     
   144.18100000001098        83.152258357877997     
   144.18200000001099        83.151001544392400     
   144.18300000001099        83.149744461573505     
   144.18400000001100        83.148487109339825     
   144.18500000001100        83.147229487609820     
   144.18600000001101        83.145971596302346     
   144.18700000001101        83.144713435335788     
   144.18800000001102        83.143455004628294     
   144.18900000001102        83.142196304098746     
   144.19000000001103        83.140937333665690     
   144.19100000001103        83.139678093247014     
   144.19200000001103        83.138418582761972     
   144.19300000001104        83.137158802128113     
   144.19400000001104        83.135898751264151     
   144.19500000001105        83.134638430088486     
   144.19600000001105        83.133377838519493     
   144.19700000001106        83.132116976475345     
   144.19800000001106        83.130855843874173     
   144.19900000001107        83.129594440634492     
   144.20000000001107        83.128332766674532     
   144.20100000001108        83.127070821912355     
   144.20200000001108        83.125808606266517     
   144.20300000001109        83.124546119654653     
   144.20400000001109        83.123283361995135     
   144.20500000001110        83.122020333206166     
   144.20600000001110        83.120757033206175     
   144.20700000001111        83.119493461912441     
   144.20800000001111        83.118229619243792     
   144.20900000001112        83.116965505117960     
   144.21000000001112        83.115701119452979     
   144.21100000001113        83.114436462166680     
   144.21200000001113        83.113171533177621     
   144.21300000001114        83.111906332402967     
   144.21400000001114        83.110640859761460     
   144.21500000001114        83.109375115170380     
   144.21600000001115        83.108109098548013     
   144.21700000001115        83.106842809811980     
   144.21800000001116        83.105576248880453     
   144.21900000001116        83.104309415670770     
   144.22000000001117        83.103042310101273     
   144.22100000001117        83.101774932089342     
   144.22200000001118        83.100507281553050     
   144.22300000001118        83.099239358410259     
   144.22400000001119        83.097971162577977     
   144.22500000001119        83.096702693974649     
   144.22600000001120        83.095433952517709     
   144.22700000001120        83.094164938124834     
   144.22800000001121        83.092895650713643     
   144.22900000001121        83.091626090201856     
   144.23000000001122        83.090356256506780     
   144.23100000001122        83.089086149546219     
   144.23200000001123        83.087815769237977     
   144.23300000001123        83.086545115499263     
   144.23400000001124        83.085274188247496     
   144.23500000001124        83.084002987400481     
   144.23600000001124        83.082731512875355     
   144.23700000001125        83.081459764589852     
   144.23800000001125        83.080187742461234     
   144.23900000001126        83.078915446407038     
   144.24000000001126        83.077642876344655     
   144.24100000001127        83.076370032191534     
   144.24200000001127        83.075096913864698     
   144.24300000001128        83.073823521281824     
   144.24400000001128        83.072549854359977     
   144.24500000001129        83.071275913016478     
   144.24600000001129        83.070001697168749     
   144.24700000001130        83.068727206733797     
   144.24800000001130        83.067452441629115     
   144.24900000001131        83.066177401771881     
   144.25000000001131        83.064902087078849     
   144.25100000001132        83.063626497467595     
   144.25200000001132        83.062350632855214     
   144.25300000001133        83.061074493158827     
   144.25400000001133        83.059798078295287     
   144.25500000001134        83.058521388181759     
   144.25600000001134        83.057244422735565     
   144.25700000001135        83.055967181873754     
   144.25800000001135        83.054689665512726     
   144.25900000001135        83.053411873570084     
   144.26000000001136        83.052133805962569     
   144.26100000001136        83.050855462607203     
   144.26200000001137        83.049576843420908     
   144.26300000001137        83.048297948320510     
   144.26400000001138        83.047018777222931     
   144.26500000001138        83.045739330045137     
   144.26600000001139        83.044459606703697     
   144.26700000001139        83.043179607115974     
   144.26800000001140        83.041899331198167     
   144.26900000001140        83.040618778867355     
   144.27000000001141        83.039337950040178     
   144.27100000001141        83.038056844633829     
   144.27200000001142        83.036775462564393     
   144.27300000001142        83.035493803748821     
   144.27400000001143        83.034211868104109     
   144.27500000001143        83.032929655546411     
   144.27600000001144        83.031647165992595     
   144.27700000001144        83.030364399359200     
   144.27800000001145        83.029081355562838     
   144.27900000001145        83.027798034520458     
   144.28000000001146        83.026514436148133     
   144.28100000001146        83.025230560362502     
   144.28200000001146        83.023946407080288     
   144.28300000001147        83.022661976217904     
   144.28400000001147        83.021377267691634     
   144.28500000001148        83.020092281418229     
   144.28600000001148        83.018807017313833     
   144.28700000001149        83.017521475294998     
   144.28800000001149        83.016235655277924     
   144.28900000001150        83.014949557179506     
   144.29000000001150        83.013663180915458     
   144.29100000001151        83.012376526402662     
   144.29200000001151        83.011089593557003     
   144.29300000001152        83.009802382295021     
   144.29400000001152        83.008514892532730     
   144.29500000001153        83.007227124186741     
   144.29600000001153        83.005939077173053     
   144.29700000001154        83.004650751407937     
   144.29800000001154        83.003362146807518     
   144.29900000001155        83.002073263288167     
   144.30000000001155        83.000784100765628     
   144.30100000001156        82.999494659156397     
   144.30200000001156        82.998204938376404     
   144.30300000001156        82.996914938341874     
   144.30400000001157        82.995624658968765     
   144.30500000001157        82.994334100172978     
   144.30600000001158        82.993043261870895     
   144.30700000001158        82.991752143978132     
   144.30800000001159        82.990460746411145     
   144.30900000001159        82.989169069085378     
   144.31000000001160        82.987877111917214     
   144.31100000001160        82.986584874822384     
   144.31200000001161        82.985292357716702     
   144.31300000001161        82.983999560516139     
   144.31400000001162        82.982706483136624     
   144.31500000001162        82.981413125493873     
   144.31600000001163        82.980119487503828     
   144.31700000001163        82.978825569082176     
   144.31800000001164        82.977531370144888     
   144.31900000001164        82.976236890607410     
   144.32000000001165        82.974942130385884     
   144.32100000001165        82.973647089395484     
   144.32200000001166        82.972351767552553     
   144.32300000001166        82.971056164772392     
   144.32400000001167        82.969760280970817     
   144.32500000001167        82.968464116063402     
   144.32600000001167        82.967167669965477     
   144.32700000001168        82.965870942593227     
   144.32800000001168        82.964573933861800     
   144.32900000001169        82.963276643687195     
   144.33000000001169        82.961979071984231     
   144.33100000001170        82.960681218669038     
   144.33200000001170        82.959383083656959     
   144.33300000001171        82.958084666863215     
   144.33400000001171        82.956785968203889     
   144.33500000001172        82.955486987593730     
   144.33600000001172        82.954187724948724     
   144.33700000001173        82.952888180184061     
   144.33800000001173        82.951588353214788     
   144.33900000001174        82.950288243956649     
   144.34000000001174        82.948987852324905     
   144.34100000001175        82.947687178235000     
   144.34200000001175        82.946386221601998     
   144.34300000001176        82.945084982341186     
   144.34400000001176        82.943783460368110     
   144.34500000001177        82.942481655597788     
   144.34600000001177        82.941179567945625     
   144.34700000001178        82.939877197326524     
   144.34800000001178        82.938574543656003     
   144.34900000001178        82.937271606848753     
   144.35000000001179        82.935968386820633     
   144.35100000001179        82.934664883486150     
   144.35200000001180        82.933361096760834     
   144.35300000001180        82.932057026559178     
   144.35400000001181        82.930752672796800     
   144.35500000001181        82.929448035388788     
   144.35600000001182        82.928143114249778     
   144.35700000001182        82.926837909294932     
   144.35800000001183        82.925532420439410     
   144.35900000001183        82.924226647598047     
   144.36000000001184        82.922920590685720     
   144.36100000001184        82.921614249617448     
   144.36200000001185        82.920307624308123     
   144.36300000001185        82.919000714672592     
   144.36400000001186        82.917693520625647     
   144.36500000001186        82.916386042082436     
   144.36600000001187        82.915078278957779     
   144.36700000001187        82.913770231165984     
   144.36800000001188        82.912461898622396     
   144.36900000001188        82.911153281241397     
   144.37000000001188        82.909844378938104     
   144.37100000001189        82.908535191627024     
   144.37200000001189        82.907225719222637     
   144.37300000001190        82.905915961640204     
   144.37400000001190        82.904605918794246     
   144.37500000001191        82.903295590599114     
   144.37600000001191        82.901984976969672     
   144.37700000001192        82.900674077820341     
   144.37800000001192        82.899362893065899     
   144.37900000001193        82.898051422620995     
   144.38000000001193        82.896739666400237     
   144.38100000001194        82.895427624317847     
   144.38200000001194        82.894115296288405     
   144.38300000001195        82.892802682226730     
   144.38400000001195        82.891489782046975     
   144.38500000001196        82.890176595663775     
   144.38600000001196        82.888863122991779     
   144.38700000001197        82.887549363944814     
   144.38800000001197        82.886235318437855     
   144.38900000001198        82.884920986384969     
   144.39000000001198        82.883606367700565     
   144.39100000001199        82.882291462299520     
   144.39200000001199        82.880976270095118     
   144.39300000001199        82.879660791002593     
   144.39400000001200        82.878345024935854     
   144.39500000001200        82.877028971809111     
   144.39600000001201        82.875712631537155     
   144.39700000001201        82.874396004033301     
   144.39800000001202        82.873079089212510     
   144.39900000001202        82.871761886988608     
   144.40000000001203        82.870444397276017     
   144.40100000001203        82.869126619988663     
   144.40200000001204        82.867808555040881     
   144.40300000001204        82.866490202346725     
   144.40400000001205        82.865171561820461     
   144.40500000001205        82.863852633375799     
   144.40600000001206        82.862533416926965     
   144.40700000001206        82.861213912388280     
   144.40800000001207        82.859894119673456     
   144.40900000001207        82.858574038696588     
   144.41000000001208        82.857253669371701     
   144.41100000001208        82.855933011612578     
   144.41200000001209        82.854612065333541     
   144.41300000001209        82.853290830448074     
   144.41400000001209        82.851969306870473     
   144.41500000001210        82.850647494514703     
   144.41600000001210        82.849325393293981     
   144.41700000001211        82.848003003122841     
   144.41800000001211        82.846680323915024     
   144.41900000001212        82.845357355584170     
   144.42000000001212        82.844034098044105     
   144.42100000001213        82.842710551208540     
   144.42200000001213        82.841386714991415     
   144.42300000001214        82.840062589306683     
   144.42400000001214        82.838738174067572     
   144.42500000001215        82.837413469187950     
   144.42600000001215        82.836088474581587     
   144.42700000001216        82.834763190162320     
   144.42800000001216        82.833437615843536     
   144.42900000001217        82.832111751538918     
   144.43000000001217        82.830785597162290     
   144.43100000001218        82.829459152627138     
   144.43200000001218        82.828132417846817     
   144.43300000001219        82.826805392735196     
   144.43400000001219        82.825478077205716     
   144.43500000001220        82.824150471171777     
   144.43600000001220        82.822822574547303     
   144.43700000001220        82.821494387245082     
   144.43800000001221        82.820165909179210     
   144.43900000001221        82.818837140262772     
   144.44000000001222        82.817508080409766     
   144.44100000001222        82.816178729532751     
   144.44200000001223        82.814849087545710     
   144.44300000001223        82.813519154361927     
   144.44400000001224        82.812188929894702     
   144.44500000001224        82.810858414057435     
   144.44600000001225        82.809527606763226     
   144.44700000001225        82.808196507925700     
   144.44800000001226        82.806865117457988     
   144.44900000001226        82.805533435273261     
   144.45000000001227        82.804201461285118     
   144.45100000001227        82.802869195406331     
   144.45200000001228        82.801536637550740     
   144.45300000001228        82.800203787630934     
   144.45400000001229        82.798870645560243     
   144.45500000001229        82.797537211251921     
   144.45600000001230        82.796203484619213     
   144.45700000001230        82.794869465575204     
   144.45800000001231        82.793535154032739     
   144.45900000001231        82.792200549905402     
   144.46000000001231        82.790865653105556     
   144.46100000001232        82.789530463546953     
   144.46200000001232        82.788194981142240     
   144.46300000001233        82.786859205804618     
   144.46400000001233        82.785523137446972     
   144.46500000001234        82.784186775982562     
   144.46600000001234        82.782850121323733     
   144.46700000001235        82.781513173384127     
   144.46800000001235        82.780175932075991     
   144.46900000001236        82.778838397312924     
   144.47000000001236        82.777500569007671     
   144.47100000001237        82.776162447072622     
   144.47200000001237        82.774824031421304     
   144.47300000001238        82.773485321965993     
   144.47400000001238        82.772146318619804     
   144.47500000001239        82.770807021295411     
   144.47600000001239        82.769467429905859     
   144.47700000001240        82.768127544363708     
   144.47800000001240        82.766787364581347     
   144.47900000001241        82.765446890472404     
   144.48000000001241        82.764106121948871     
   144.48100000001241        82.762765058923776     
   144.48200000001242        82.761423701309710     
   144.48300000001242        82.760082049019289     
   144.48400000001243        82.758740101965245     
   144.48500000001243        82.757397860060266     
   144.48600000001244        82.756055323216813     
   144.48700000001244        82.754712491347405     
   144.48800000001245        82.753369364364929     
   144.48900000001245        82.752025942181845     
   144.49000000001246        82.750682224710573     
   144.49100000001246        82.749338211863716     
   144.49200000001247        82.747993903553763     
   144.49300000001247        82.746649299693203     
   144.49400000001248        82.745304400194698     
   144.49500000001248        82.743959204970366     
   144.49600000001249        82.742613713932997     
   144.49700000001249        82.741267926994496     
   144.49800000001250        82.739921844067936     
   144.49900000001250        82.738575465065352     
   144.50000000001251        82.737228789899063     
   144.50100000001251        82.735881818481644     
   144.50200000001252        82.734534550725286     
   144.50300000001252        82.733186986542307     
   144.50400000001252        82.731839125844843     
   144.50500000001253        82.730490968545638     
   144.50600000001253        82.729142514556727     
   144.50700000001254        82.727793763790046     
   144.50800000001254        82.726444716158497     
   144.50900000001255        82.725095371573801     
   144.51000000001255        82.723745729948234     
   144.51100000001256        82.722395791193918     
   144.51200000001256        82.721045555223355     
   144.51300000001257        82.719695021948453     
   144.51400000001257        82.718344191281275     
   144.51500000001258        82.716993063134041     
   144.51600000001258        82.715641637419040     
   144.51700000001259        82.714289914048038     
   144.51800000001259        82.712937892933397     
   144.51900000001260        82.711585573986909     
   144.52000000001260        82.710232957120724     
   144.52100000001261        82.708880042246790     
   144.52200000001261        82.707526829277413     
   144.52300000001262        82.706173318124087     
   144.52400000001262        82.704819508698961     
   144.52500000001262        82.703465400914283     
   144.52600000001263        82.702110994681775     
   144.52700000001263        82.700756289913130     
   144.52800000001264        82.699401286520697     
   144.52900000001264        82.698045984416041     
   144.53000000001265        82.696690383511211     
   144.53100000001265        82.695334483718000     
   144.53200000001266        82.693978284948017     
   144.53300000001266        82.692621787113325     
   144.53400000001267        82.691264990125816     
   144.53500000001267        82.689907893897001     
   144.53600000001268        82.688550498339083     
   144.53700000001268        82.687192803363132     
   144.53800000001269        82.685834808881580     
   144.53900000001269        82.684476514805851     
   144.54000000001270        82.683117921047682     
   144.54100000001270        82.681759027518552     
   144.54200000001271        82.680399834130498     
   144.54300000001271        82.679040340794828     
   144.54400000001272        82.677680547423591     
   144.54500000001272        82.676320453928028     
   144.54600000001273        82.674960060220073     
   144.54700000001273        82.673599366210894     
   144.54800000001273        82.672238371812412     
   144.54900000001274        82.670877076936009     
   144.55000000001274        82.669515481493704     
   144.55100000001275        82.668153585396468     
   144.55200000001275        82.666791388555893     
   144.55300000001276        82.665428890883618     
   144.55400000001276        82.664066092291122     
   144.55500000001277        82.662702992689489     
   144.55600000001277        82.661339591990739     
   144.55700000001278        82.659975890106338     
   144.55800000001278        82.658611886947327     
   144.55900000001279        82.657247582424930     
   144.56000000001279        82.655882976451096     
   144.56100000001280        82.654518068936824     
   144.56200000001280        82.653152859793735     
   144.56300000001281        82.651787348933013     
   144.56400000001281        82.650421536265668     
   144.56500000001282        82.649055421703380     
   144.56600000001282        82.647689005157631     
   144.56700000001283        82.646322286539018     
   144.56800000001283        82.644955265759762     
   144.56900000001284        82.643587942730107     
   144.57000000001284        82.642220317362074     
   144.57100000001284        82.640852389566291     
   144.57200000001285        82.639484159254394     
   144.57300000001285        82.638115626337282     
   144.57400000001286        82.636746790726320     
   144.57500000001286        82.635377652332537     
   144.57600000001287        82.634008211067055     
   144.57700000001287        82.632638466841271     
   144.57800000001288        82.631268419565814     
   144.57900000001288        82.629898069152048     
   144.58000000001289        82.628527415511172     
   144.58100000001289        82.627156458553756     
   144.58200000001290        82.625785198191693     
   144.58300000001290        82.624413634335014     
   144.58400000001291        82.623041766895696     
   144.58500000001291        82.621669595783786     
   144.58600000001292        82.620297120911161     
   144.58700000001292        82.618924342188194     
   144.58800000001293        82.617551259526181     
   144.58900000001293        82.616177872835621     
   144.59000000001294        82.614804182027981     
   144.59100000001294        82.613430187013620     
   144.59200000001294        82.612055887704130     
   144.59300000001295        82.610681284009758     
   144.59400000001295        82.609306375841527     
   144.59500000001296        82.607931163110564     
   144.59600000001296        82.606555645727383     
   144.59700000001297        82.605179823602782     
   144.59800000001297        82.603803696647830     
   144.59900000001298        82.602427264773283     
   144.60000000001298        82.601050527889612     
   144.60100000001299        82.599673485907914     
   144.60200000001299        82.598296138739002     
   144.60300000001300        82.596918486293120     
   144.60400000001300        82.595540528481308     
   144.60500000001301        82.594162265214379     
   144.60600000001301        82.592783696402691     
   144.60700000001302        82.591404821957170     
   144.60800000001302        82.590025641788330     
   144.60900000001303        82.588646155807055     
   144.61000000001303        82.587266363923604     
   144.61100000001304        82.585886266049044     
   144.61200000001304        82.584505862093422     
   144.61300000001305        82.583125151967891     
   144.61400000001305        82.581744135582611     
   144.61500000001305        82.580362812848435     
   144.61600000001306        82.578981183675580     
   144.61700000001306        82.577599247974646     
   144.61800000001307        82.576217005656645     
   144.61900000001307        82.574834456631095     
   144.62000000001308        82.573451600809648     
   144.62100000001308        82.572068438101653     
   144.62200000001309        82.570684968418476     
   144.62300000001309        82.569301191670149     
   144.62400000001310        82.567917107766860     
   144.62500000001310        82.566532716619605     
   144.62600000001311        82.565148018138345     
   144.62700000001311        82.563763012233636     
   144.62800000001312        82.562377698815695     
   144.62900000001312        82.560992077795063     
   144.63000000001313        82.559606149082100     
   144.63100000001313        82.558219912586836     
   144.63200000001314        82.556833368220012     
   144.63300000001314        82.555446515891560     
   144.63400000001315        82.554059355511924     
   144.63500000001315        82.552671886991476     
   144.63600000001315        82.551284110240360     
   144.63700000001316        82.549896025168664     
   144.63800000001316        82.548507631687031     
   144.63900000001317        82.547118929705334     
   144.64000000001317        82.545729919133805     
   144.64100000001318        82.544340599882730     
   144.64200000001318        82.542950971862325     
   144.64300000001319        82.541561034982735     
   144.64400000001319        82.540170789154260     
   144.64500000001320        82.538780234286634     
   144.64600000001320        82.537389370290143     
   144.64700000001321        82.535998197074889     
   144.64800000001321        82.534606714551160     
   144.64900000001322        82.533214922628886     
   144.65000000001322        82.531822821218114     
   144.65100000001323        82.530430410228988     
   144.65200000001323        82.529037689571496     
   144.65300000001324        82.527644659155627     
   144.65400000001324        82.526251318891653     
   144.65500000001325        82.524857668689194     
   144.65600000001325        82.523463708458394     
   144.65700000001326        82.522069438109241     
   144.65800000001326        82.520674857551953     
   144.65900000001326        82.519279966695848     
   144.66000000001327        82.517884765451271     
   144.66100000001327        82.516489253728523     
   144.66200000001328        82.515093431436711     
   144.66300000001328        82.513697298486321     
   144.66400000001329        82.512300854786815     
   144.66500000001329        82.510904100248595     
   144.66600000001330        82.509507034781180     
   144.66700000001330        82.508109658294231     
   144.66800000001331        82.506711970698092     
   144.66900000001331        82.505313971902169     
   144.67000000001332        82.503915661816151     
   144.67100000001332        82.502517040350227     
   144.67200000001333        82.501118107414115     
   144.67300000001333        82.499718862917689     
   144.67400000001334        82.498319306770171     
   144.67500000001334        82.496919438881520     
   144.67600000001335        82.495519259161824     
   144.67700000001335        82.494118767520519     
   144.67800000001336        82.492717963867364     
   144.67900000001336        82.491316848111978     
   144.68000000001337        82.489915420164294     
   144.68100000001337        82.488513679933490     
   144.68200000001337        82.487111627329838     
   144.68300000001338        82.485709262262105     
   144.68400000001338        82.484306584640947     
   144.68500000001339        82.482903594375429     
   144.68600000001339        82.481500291374985     
   144.68700000001340        82.480096675549760     
   144.68800000001340        82.478692746808932     
   144.68900000001341        82.477288505061978     
   144.69000000001341        82.475883950218872     
   144.69100000001342        82.474479082188950     
   144.69200000001342        82.473073900881289     
   144.69300000001343        82.471668406206348     
   144.69400000001343        82.470262598072679     
   144.69500000001344        82.468856476390513     
   144.69600000001344        82.467450041069114     
   144.69700000001345        82.466043292017574     
   144.69800000001345        82.464636229145569     
   144.69900000001346        82.463228852362988     
   144.70000000001346        82.461821161578555     
   144.70100000001347        82.460413156702373     
   144.70200000001347        82.459004837643306     
   144.70300000001347        82.457596204311145     
   144.70400000001348        82.456187256614982     
   144.70500000001348        82.454777994464180     
   144.70600000001349        82.453368417768544     
   144.70700000001349        82.451958526436670     
   144.70800000001350        82.450548320378715     
   144.70900000001350        82.449137799503433     
   144.71000000001351        82.447726963720413     
   144.71100000001351        82.446315812938920     
   144.71200000001352        82.444904347068189     
   144.71300000001352        82.443492566017369     
   144.71400000001353        82.442080469695938     
   144.71500000001353        82.440668058013188     
   144.71600000001354        82.439255330878183     
   144.71700000001354        82.437842288200400     
   144.71800000001355        82.436428929888962     
   144.71900000001355        82.435015255853116     
   144.72000000001356        82.433601266001531     
   144.72100000001356        82.432186960244223     
   144.72200000001357        82.430772338490016     
   144.72300000001357        82.429357400647945     
   144.72400000001358        82.427942146627075     
   144.72500000001358        82.426526576337054     
   144.72600000001358        82.425110689686832     
   144.72700000001359        82.423694486585319     
   144.72800000001359        82.422277966941621     
   144.72900000001360        82.420861130664946     
   144.73000000001360        82.419443977664500     
   144.73100000001361        82.418026507849177     
   144.73200000001361        82.416608721128398     
   144.73300000001362        82.415190617410659     
   144.73400000001362        82.413772196605407     
   144.73500000001363        82.412353458621610     
   144.73600000001363        82.410934403368074     
   144.73700000001364        82.409515030754051     
   144.73800000001364        82.408095340688547     
   144.73900000001365        82.406675333080528     
   144.74000000001365        82.405255007838718     
   144.74100000001366        82.403834364872523     
   144.74200000001366        82.402413404090794     
   144.74300000001367        82.400992125402112     
   144.74400000001367        82.399570528716012     
   144.74500000001368        82.398148613940805     
   144.74600000001368        82.396726380985839     
   144.74700000001368        82.395303829759925     
   144.74800000001369        82.393880960171771     
   144.74900000001369        82.392457772130442     
   144.75000000001370        82.391034265545031     
   144.75100000001370        82.389610440324020     
   144.75200000001371        82.388186296376361     
   144.75300000001371        82.386761833611118     
   144.75400000001372        82.385337051936972     
   144.75500000001372        82.383911951262618     
   144.75600000001373        82.382486531497022     
   144.75700000001373        82.381060792548979     
   144.75800000001374        82.379634734327212     
   144.75900000001374        82.378208356740842     
   144.76000000001375        82.376781659697969     
   144.76100000001375        82.375354643107912     
   144.76200000001376        82.373927306879494     
   144.76300000001376        82.372499650921256     
   144.76400000001377        82.371071675141735     
   144.76500000001377        82.369643379449926     
   144.76600000001378        82.368214763754537     
   144.76700000001378        82.366785827964137     
   144.76800000001379        82.365356571987618     
   144.76900000001379        82.363926995733564     
   144.77000000001379        82.362497099110598     
   144.77100000001380        82.361066882027245     
   144.77200000001380        82.359636344392698     
   144.77300000001381        82.358205486115111     
   144.77400000001381        82.356774307103365     
   144.77500000001382        82.355342807265885     
   144.77600000001382        82.353910986511508     
   144.77700000001383        82.352478844748873     
   144.77800000001383        82.351046381886306     
   144.77900000001384        82.349613597832644     
   144.78000000001384        82.348180492496382     
   144.78100000001385        82.346747065786261     
   144.78200000001385        82.345313317610433     
   144.78300000001386        82.343879247877936     
   144.78400000001386        82.342444856497139     
   144.78500000001387        82.341010143376309     
   144.78600000001387        82.339575108424413     
   144.78700000001388        82.338139751549633     
   144.78800000001388        82.336704072660638     
   144.78900000001389        82.335268071666050     
   144.79000000001389        82.333831748474182     
   144.79100000001390        82.332395102993573     
   144.79200000001390        82.330958135132732     
   144.79300000001390        82.329520844800015     
   144.79400000001391        82.328083231904131     
   144.79500000001391        82.326645296353220     
   144.79600000001392        82.325207038056107     
   144.79700000001392        82.323768456920760     
   144.79800000001393        82.322329552855777     
   144.79900000001393        82.320890325769767     
   144.80000000001394        82.319450775571070     
   144.80100000001394        82.318010902167856     
   144.80200000001395        82.316570705469005     
   144.80300000001395        82.315130185382202     
   144.80400000001396        82.313689341816470     
   144.80500000001396        82.312248174679908     
   144.80600000001397        82.310806683880585     
   144.80700000001397        82.309364869327268     
   144.80800000001398        82.307922730928283     
   144.80900000001398        82.306480268591784     
   144.81000000001399        82.305037482226439     
   144.81100000001399        82.303594371739820     
   144.81200000001400        82.302150937040949     
   144.81300000001400        82.300707178037968     
   144.81400000001400        82.299263094639059     
   144.81500000001401        82.297818686752294     
   144.81600000001401        82.296373954286594     
   144.81700000001402        82.294928897149546     
   144.81800000001402        82.293483515249875     
   144.81900000001403        82.292037808495607     
   144.82000000001403        82.290591776794969     
   144.82100000001404        82.289145420056300     
   144.82200000001404        82.287698738187771     
   144.82300000001405        82.286251731098005     
   144.82400000001405        82.284804398694547     
   144.82500000001406        82.283356740885864     
   144.82600000001406        82.281908757580240     
   144.82700000001407        82.280460448685773     
   144.82800000001407        82.279011814110959     
   144.82900000001408        82.277562853763797     
   144.83000000001408        82.276113567552116     
   144.83100000001409        82.274663955384455     
   144.83200000001409        82.273214017168883     
   144.83300000001410        82.271763752813612     
   144.83400000001410        82.270313162226486     
   144.83500000001411        82.268862245316228     
   144.83600000001411        82.267411001990510     
   144.83700000001411        82.265959432157530     
   144.83800000001412        82.264507535725315     
   144.83900000001412        82.263055312602290     
   144.84000000001413        82.261602762696214     
   144.84100000001413        82.260149885915425     
   144.84200000001414        82.258696682167766     
   144.84300000001414        82.257243151361521     
   144.84400000001415        82.255789293404803     
   144.84500000001415        82.254335108205581     
   144.84600000001416        82.252880595671698     
   144.84700000001416        82.251425755711622     
   144.84800000001417        82.249970588233168     
   144.84900000001417        82.248515093144476     
   144.85000000001418        82.247059270353446     
   144.85100000001418        82.245603119768262     
   144.85200000001419        82.244146641296794     
   144.85300000001419        82.242689834847027     
   144.85400000001420        82.241232700327288     
   144.85500000001420        82.239775237645361     
   144.85600000001421        82.238317446709047     
   144.85700000001421        82.236859327426558     
   144.85800000001421        82.235400879706020     
   144.85900000001422        82.233942103455135     
   144.86000000001422        82.232482998581943     
   144.86100000001423        82.231023564994430     
   144.86200000001423        82.229563802600794     
   144.86300000001424        82.228103711308407     
   144.86400000001424        82.226643291025781     
   144.86500000001425        82.225182541660729     
   144.86600000001425        82.223721463121052     
   144.86700000001426        82.222260055314919     
   144.86800000001426        82.220798318149562     
   144.86900000001427        82.219336251533946     
   144.87000000001427        82.217873855375018     
   144.87100000001428        82.216411129581459     
   144.87200000001428        82.214948074060942     
   144.87300000001429        82.213484688720911     
   144.87400000001429        82.212020973469635     
   144.87500000001430        82.210556928215226     
   144.87600000001430        82.209092552865158     
   144.87700000001431        82.207627847327529     
   144.87800000001431        82.206162811509827     
   144.87900000001432        82.204697445320505     
   144.88000000001432        82.203231748666909     
   144.88100000001432        82.201765721457548     
   144.88200000001433        82.200299363599513     
   144.88300000001433        82.198832675001114     
   144.88400000001434        82.197365655569826     
   144.88500000001434        82.195898305213902     
   144.88600000001435        82.194430623840788     
   144.88700000001435        82.192962611358936     
   144.88800000001436        82.191494267675324     
   144.88900000001436        82.190025592698348     
   144.89000000001437        82.188556586335778     
   144.89100000001437        82.187087248494962     
   144.89200000001438        82.185617579084123     
   144.89300000001438        82.184147578010979     
   144.89400000001439        82.182677245183243     
   144.89500000001439        82.181206580508857     
   144.89600000001440        82.179735583895322     
   144.89700000001440        82.178264255250809     
   144.89800000001441        82.176792594482805     
   144.89900000001441        82.175320601498981     
   144.90000000001442        82.173848276207352     
   144.90100000001442        82.172375618515758     
   144.90200000001443        82.170902628331532     
   144.90300000001443        82.169429305563014     
   144.90400000001443        82.167955650117221     
   144.90500000001444        82.166481661902537     
   144.90600000001444        82.165007340826406     
   144.90700000001445        82.163532686796259     
   144.90800000001445        82.162057699720535     
   144.90900000001446        82.160582379506522     
   144.91000000001446        82.159106726062220     
   144.91100000001447        82.157630739294859     
   144.91200000001447        82.156154419112795     
   144.91300000001448        82.154677765422917     
   144.91400000001448        82.153200778133709     
   144.91500000001449        82.151723457152613     
   144.91600000001449        82.150245802387275     
   144.91700000001450        82.148767813745280     
   144.91800000001450        82.147289491134572     
   144.91900000001451        82.145810834462594     
   144.92000000001451        82.144331843637119     
   144.92100000001452        82.142852518565959     
   144.92200000001452        82.141372859156746     
   144.92300000001453        82.139892865316824     
   144.92400000001453        82.138412536954547     
   144.92500000001453        82.136931873977062     
   144.92600000001454        82.135450876292126     
   144.92700000001454        82.133969543807382     
   144.92800000001455        82.132487876430673     
   144.92900000001455        82.131005874069515     
   144.93000000001456        82.129523536631510     
   144.93100000001456        82.128040864024484     
   144.93200000001457        82.126557856155870     
   144.93300000001457        82.125074512933509     
   144.93400000001458        82.123590834264832     
   144.93500000001458        82.122106820057837     
   144.93600000001459        82.120622470219729     
   144.93700000001459        82.119137784658619     
   144.93800000001460        82.117652763281555     
   144.93900000001460        82.116167405996791     
   144.94000000001461        82.114681712711658     
   144.94100000001461        82.113195683333402     
   144.94200000001462        82.111709317770220     
   144.94300000001462        82.110222615929572     
   144.94400000001463        82.108735577718932     
   144.94500000001463        82.107248203046098     
   144.94600000001464        82.105760491818501     
   144.94700000001464        82.104272443944197     
   144.94800000001464        82.102784059330205     
   144.94900000001465        82.101295337884338     
   144.95000000001465        82.099806279514297     
   144.95100000001466        82.098316884127598     
   144.95200000001466        82.096827151632013     
   144.95300000001467        82.095337081934943     
   144.95400000001467        82.093846674943947     
   144.95500000001468        82.092355930566981     
   144.95600000001468        82.090864848711249     
   144.95700000001469        82.089373429284549     
   144.95800000001469        82.087881672194300     
   144.95900000001470        82.086389577348271     
   144.96000000001470        82.084897144653951     
   144.96100000001471        82.083404374018812     
   144.96200000001471        82.081911265350755     
   144.96300000001472        82.080417818557294     
   144.96400000001472        82.078924033545874     
   144.96500000001473        82.077429910224055     
   144.96600000001473        82.075935448499479     
   144.96700000001474        82.074440648279904     
   144.96800000001474        82.072945509472405     
   144.96900000001474        82.071450031985023     
   144.97000000001475        82.069954215725332     
   144.97100000001475        82.068458060600449     
   144.97200000001476        82.066961566518629     
   144.97300000001476        82.065464733386804     
   144.97400000001477        82.063967561113088     
   144.97500000001477        82.062470049604727     
   144.97600000001478        82.060972198769235     
   144.97700000001478        82.059474008514343     
   144.97800000001479        82.057975478747821     
   144.97900000001479        82.056476609376674     
   144.98000000001480        82.054977400309042     
   144.98100000001480        82.053477851452399     
   144.98200000001481        82.051977962713792     
   144.98300000001481        82.050477734001419     
   144.98400000001482        82.048977165222468     
   144.98500000001482        82.047476256284682     
   144.98600000001483        82.045975007095521     
   144.98700000001483        82.044473417562898     
   144.98800000001484        82.042971487593732     
   144.98900000001484        82.041469217096193     
   144.99000000001485        82.039966605977668     
   144.99100000001485        82.038463654145573     
   144.99200000001485        82.036960361507766     
   144.99300000001486        82.035456727971166     
   144.99400000001486        82.033952753444183     
   144.99500000001487        82.032448437833821     
   144.99600000001487        82.030943781048023     
   144.99700000001488        82.029438782994006     
   144.99800000001488        82.027933443579514     
   144.99900000001489        82.026427762712018     
   145.00000000001489        82.024921740299476     
   145.00100000001490        82.023415376248892     
   145.00200000001490        82.021908670468264     
   145.00300000001491        82.020401622864753     
   145.00400000001491        82.018894233346401     
   145.00500000001492        82.017386501820596     
   145.00600000001492        82.015878428194668     
   145.00700000001493        82.014370012376716     
   145.00800000001493        82.012861254273972     
   145.00900000001494        82.011352153793695     
   145.01000000001494        82.009842710844154     
   145.01100000001495        82.008332925332439     
   145.01200000001495        82.006822797166436     
   145.01300000001496        82.005312326253517     
   145.01400000001496        82.003801512501326     
   145.01500000001496        82.002290355817408     
   145.01600000001497        82.000778856109449     
   145.01700000001497        81.999267013284864     
   145.01800000001498        81.997754827251526     
   145.01900000001498        81.996242297916908     
   145.02000000001499        81.994729425188382     
   145.02100000001499        81.993216208973990     
   145.02200000001500        81.991702649180780     
   145.02300000001500        81.990188745716793     
   145.02400000001501        81.988674498489360     
   145.02500000001501        81.987159907406223     
   145.02600000001502        81.985644972375042     
   145.02700000001502        81.984129693303217     
   145.02800000001503        81.982614070098663     
   145.02900000001503        81.981098102668710     
   145.03000000001504        81.979581790920918     
   145.03100000001504        81.978065134763284     
   145.03200000001505        81.976548134103197     
   145.03300000001505        81.975030788848059     
   145.03400000001506        81.973513098905826     
   145.03500000001506        81.971995064183957     
   145.03600000001506        81.970476684590196     
   145.03700000001507        81.968957960032284     
   145.03800000001507        81.967438890417213     
   145.03900000001508        81.965919475653536     
   145.04000000001508        81.964399715648327     
   145.04100000001509        81.962879610309074     
   145.04200000001509        81.961359159543960     
   145.04300000001510        81.959838363260090     
   145.04400000001510        81.958317221365604     
   145.04500000001511        81.956795733767862     
   145.04600000001511        81.955273900374536     
   145.04700000001512        81.953751721093226     
   145.04800000001512        81.952229195832174     
   145.04900000001513        81.950706324498171     
   145.05000000001513        81.949183106999271     
   145.05100000001514        81.947659543243134     
   145.05200000001514        81.946135633137601     
   145.05300000001515        81.944611376590302     
   145.05400000001515        81.943086773508668     
   145.05500000001516        81.941561823800640     
   145.05600000001516        81.940036527373849     
   145.05700000001517        81.938510884136022     
   145.05800000001517        81.936984893994563     
   145.05900000001517        81.935458556857540     
   145.06000000001518        81.933931872632414     
   145.06100000001518        81.932404841227310     
   145.06200000001519        81.930877462549333     
   145.06300000001519        81.929349736506651     
   145.06400000001520        81.927821663006640     
   145.06500000001520        81.926293241957310     
   145.06600000001521        81.924764473266436     
   145.06700000001521        81.923235356841388     
   145.06800000001522        81.921705892590367     
   145.06900000001522        81.920176080420731     
   145.07000000001523        81.918645920240564     
   145.07100000001523        81.917115411957184     
   145.07200000001524        81.915584555478659     
   145.07300000001524        81.914053350712763     
   145.07400000001525        81.912521797567180     
   145.07500000001525        81.910989895949839     
   145.07600000001526        81.909457645767930     
   145.07700000001526        81.907925046930117     
   145.07800000001527        81.906392099343634     
   145.07900000001527        81.904858802916166     
   145.08000000001527        81.903325157556026     
   145.08100000001528        81.901791163170486     
   145.08200000001528        81.900256819667419     
   145.08300000001529        81.898722126955235     
   145.08400000001529        81.897187084940910     
   145.08500000001530        81.895651693533011     
   145.08600000001530        81.894115952638771     
   145.08700000001531        81.892579862166400     
   145.08800000001531        81.891043422023543     
   145.08900000001532        81.889506632118056     
   145.09000000001532        81.887969492357854     
   145.09100000001533        81.886432002650864     
   145.09200000001533        81.884894162904899     
   145.09300000001534        81.883355973027633     
   145.09400000001534        81.881817432927249     
   145.09500000001535        81.880278542511419     
   145.09600000001535        81.878739301687943     
   145.09700000001536        81.877199710364991     
   145.09800000001536        81.875659768450348     
   145.09900000001537        81.874119475851913     
   145.10000000001537        81.872578832477444     
   145.10100000001538        81.871037838235168     
   145.10200000001538        81.869496493032727     
   145.10300000001538        81.867954796778093     
   145.10400000001539        81.866412749379450     
   145.10500000001539        81.864870350744496     
   145.10600000001540        81.863327600781119     
   145.10700000001540        81.861784499397430     
   145.10800000001541        81.860241046501415     
   145.10900000001541        81.858697242000702     
   145.11000000001542        81.857153085804015     
   145.11100000001542        81.855608577818643     
   145.11200000001543        81.854063717952997     
   145.11300000001543        81.852518506114606     
   145.11400000001544        81.850972942211740     
   145.11500000001544        81.849427026152568     
   145.11600000001545        81.847880757845019     
   145.11700000001545        81.846334137196976     
   145.11800000001546        81.844787164116667     
   145.11900000001546        81.843239838511764     
   145.12000000001547        81.841692160290933     
   145.12100000001547        81.840144129361789     
   145.12200000001548        81.838595745632389     
   145.12300000001548        81.837047009011087     
   145.12400000001549        81.835497919405611     
   145.12500000001549        81.833948476724188     
   145.12600000001549        81.832398680875102     
   145.12700000001550        81.830848531766193     
   145.12800000001550        81.829298029305718     
   145.12900000001551        81.827747173401846     
   145.13000000001551        81.826195963962547     
   145.13100000001552        81.824644400896105     
   145.13200000001552        81.823092484110617     
   145.13300000001553        81.821540213514126     
   145.13400000001553        81.819987589015000     
   145.13500000001554        81.818434610521194     
   145.13600000001554        81.816881277940794     
   145.13700000001555        81.815327591182452     
   145.13800000001555        81.813773550154067     
   145.13900000001556        81.812219154763952     
   145.14000000001556        81.810664404919962     
   145.14100000001557        81.809109300530750     
   145.14200000001557        81.807553841504543     
   145.14300000001558        81.805998027749325     
   145.14400000001558        81.804441859173338     
   145.14500000001559        81.802885335685062     
   145.14600000001559        81.801328457192696     
   145.14700000001559        81.799771223604452     
   145.14800000001560        81.798213634828784     
   145.14900000001560        81.796655690773747     
   145.15000000001561        81.795097391347710     
   145.15100000001561        81.793538736459126     
   145.15200000001562        81.791979726016194     
   145.15300000001562        81.790420359927239     
   145.15400000001563        81.788860638100857     
   145.15500000001563        81.787300560444962     
   145.15600000001564        81.785740126868134     
   145.15700000001564        81.784179337278914     
   145.15800000001565        81.782618191585414     
   145.15900000001565        81.781056689696427     
   145.16000000001566        81.779494831519926     
   145.16100000001566        81.777932616964478     
   145.16200000001567        81.776370045938577     
   145.16300000001567        81.774807118350594     
   145.16400000001568        81.773243834109067     
   145.16500000001568        81.771680193122251     
   145.16600000001569        81.770116195298826     
   145.16700000001569        81.768551840546976     
   145.16800000001570        81.766987128775497     
   145.16900000001570        81.765422059893027     
   145.17000000001570        81.763856633807535     
   145.17100000001571        81.762290850427917     
   145.17200000001571        81.760724709662895     
   145.17300000001572        81.759158211420441     
   145.17400000001572        81.757591355609549     
   145.17500000001573        81.756024142138628     
   145.17600000001573        81.754456570916304     
   145.17700000001574        81.752888641851087     
   145.17800000001574        81.751320354851842     
   145.17900000001575        81.749751709826626     
   145.18000000001575        81.748182706684673     
   145.18100000001576        81.746613345334367     
   145.18200000001576        81.745043625684360     
   145.18300000001577        81.743473547643063     
   145.18400000001577        81.741903111119569     
   145.18500000001578        81.740332316022389     
   145.18600000001578        81.738761162260218     
   145.18700000001579        81.737189649741651     
   145.18800000001579        81.735617778375556     
   145.18900000001580        81.734045548070384     
   145.19000000001580        81.732472958735343     
   145.19100000001580        81.730900010278987     
   145.19200000001581        81.729326702609754     
   145.19300000001581        81.727753035637193     
   145.19400000001582        81.726179009269146     
   145.19500000001582        81.724604623415019     
   145.19600000001583        81.723029877983592     
   145.19700000001583        81.721454772883433     
   145.19800000001584        81.719879308023806     
   145.19900000001584        81.718303483313107     
   145.20000000001585        81.716727298660317     
   145.20100000001585        81.715150753974555     
   145.20200000001586        81.713573849164831     
   145.20300000001586        81.711996584139442     
   145.20400000001587        81.710418958807892     
   145.20500000001587        81.708840973078708     
   145.20600000001588        81.707262626861066     
   145.20700000001588        81.705683920064033     
   145.20800000001589        81.704104852596075     
   145.20900000001589        81.702525424366755     
   145.21000000001590        81.700945635284754     
   145.21100000001590        81.699365485259392     
   145.21200000001591        81.697784974199408     
   145.21300000001591        81.696204102013994     
   145.21400000001591        81.694622868611958     
   145.21500000001592        81.693041273902864     
   145.21600000001592        81.691459317795122     
   145.21700000001593        81.689877000198592     
   145.21800000001593        81.688294321021644     
   145.21900000001594        81.686711280173995     
   145.22000000001594        81.685127877564582     
   145.22100000001595        81.683544113102400     
   145.22200000001595        81.681959986696782     
   145.22300000001596        81.680375498256964     
   145.22400000001596        81.678790647691926     
   145.22500000001597        81.677205434911329     
   145.22600000001597        81.675619859823954     
   145.22700000001598        81.674033922339319     
   145.22800000001598        81.672447622366349     
   145.22900000001599        81.670860959814576     
   145.23000000001599        81.669273934593349     
   145.23100000001600        81.667686546612146     
   145.23200000001600        81.666098795779732     
   145.23300000001601        81.664510682005783     
   145.23400000001601        81.662922205199280     
   145.23500000001602        81.661333365270224     
   145.23600000001602        81.659744162127666     
   145.23700000001602        81.658154595681083     
   145.23800000001603        81.656564665839909     
   145.23900000001603        81.654974372513436     
   145.24000000001604        81.653383715610985     
   145.24100000001604        81.651792695042602     
   145.24200000001605        81.650201310717065     
   145.24300000001605        81.648609562544323     
   145.24400000001606        81.647017450433665     
   145.24500000001606        81.645424974294968     
   145.24600000001607        81.643832134037140     
   145.24700000001607        81.642238929570212     
   145.24800000001608        81.640645360803603     
   145.24900000001608        81.639051427646891     
   145.25000000001609        81.637457130009949     
   145.25100000001609        81.635862467802426     
   145.25200000001610        81.634267440933584     
   145.25300000001610        81.632672049313015     
   145.25400000001611        81.631076292850565     
   145.25500000001611        81.629480171456294     
   145.25600000001612        81.627883685039492     
   145.25700000001612        81.626286833510136     
   145.25800000001612        81.624689616777800     
   145.25900000001613        81.623092034752190     
   145.26000000001613        81.621494087343009     
   145.26100000001614        81.619895774460616     
   145.26200000001614        81.618297096014373     
   145.26300000001615        81.616698051914128     
   145.26400000001615        81.615098642069583     
   145.26500000001616        81.613498866391112     
   145.26600000001616        81.611898724788034     
   145.26700000001617        81.610298217170694     
   145.26800000001617        81.608697343448696     
   145.26900000001618        81.607096103532285     
   145.27000000001618        81.605494497331136     
   145.27100000001619        81.603892524755196     
   145.27200000001619        81.602290185715006     
   145.27300000001620        81.600687480119973     
   145.27400000001620        81.599084407880497     
   145.27500000001621        81.597480968906055     
   145.27600000001621        81.595877163107502     
   145.27700000001622        81.594272990394558     
   145.27800000001622        81.592668450677195     
   145.27900000001623        81.591063543865687     
   145.28000000001623        81.589458269870221     
   145.28100000001623        81.587852628600842     
   145.28200000001624        81.586246619968023     
   145.28300000001624        81.584640243881466     
   145.28400000001625        81.583033500251830     
   145.28500000001625        81.581426388989144     
   145.28600000001626        81.579818910003780     
   145.28700000001626        81.578211063205927     
   145.28800000001627        81.576602848505686     
   145.28900000001627        81.574994265813913     
   145.29000000001628        81.573385315040554     
   145.29100000001628        81.571775996096108     
   145.29200000001629        81.570166308890606     
   145.29300000001629        81.568556253335160     
   145.29400000001630        81.566945829339559     
   145.29500000001630        81.565335036814275     
   145.29600000001631        81.563723875670306     
   145.29700000001631        81.562112345817454     
   145.29800000001632        81.560500447166575     
   145.29900000001632        81.558888179628198     
   145.30000000001633        81.557275543113107     
   145.30100000001633        81.555662537531276     
   145.30200000001633        81.554049162793461     
   145.30300000001634        81.552435418810617     
   145.30400000001634        81.550821305493329     
   145.30500000001635        81.549206822751614     
   145.30600000001635        81.547591970496768     
   145.30700000001636        81.545976748639191     
   145.30800000001636        81.544361157089938     
   145.30900000001637        81.542745195759295     
   145.31000000001637        81.541128864558218     
   145.31100000001638        81.539512163397362     
   145.31200000001638        81.537895092187995     
   145.31300000001639        81.536277650840177     
   145.31400000001639        81.534659839265260     
   145.31500000001640        81.533041657374028     
   145.31600000001640        81.531423105077309     
   145.31700000001641        81.529804182285957     
   145.31800000001641        81.528184888910957     
   145.31900000001642        81.526565224863432     
   145.32000000001642        81.524945190053913     
   145.32100000001643        81.523324784393793     
   145.32200000001643        81.521704007793659     
   145.32300000001644        81.520082860165374     
   145.32400000001644        81.518461341419012     
   145.32500000001644        81.516839451466396     
   145.32600000001645        81.515217190218408     
   145.32700000001645        81.513594557585662     
   145.32800000001646        81.511971553479768     
   145.32900000001646        81.510348177812105     
   145.33000000001647        81.508724430493615     
   145.33100000001647        81.507100311435522     
   145.33200000001648        81.505475820549279     
   145.33300000001648        81.503850957745712     
   145.33400000001649        81.502225722936458     
   145.33500000001649        81.500600116032800     
   145.33600000001650        81.498974136946089     
   145.33700000001650        81.497347785587493     
   145.33800000001651        81.495721061868423     
   145.33900000001651        81.494093965700515     
   145.34000000001652        81.492466496994979     
   145.34100000001652        81.490838655663367     
   145.34200000001653        81.489210441617061     
   145.34300000001653        81.487581854767924     
   145.34400000001654        81.485952895027012     
   145.34500000001654        81.484323562306002     
   145.34600000001655        81.482693856516718     
   145.34700000001655        81.481063777570668     
   145.34800000001655        81.479433325379176     
   145.34900000001656        81.477802499854278     
   145.35000000001656        81.476171300907211     
   145.35100000001657        81.474539728450353     
   145.35200000001657        81.472907782394756     
   145.35300000001658        81.471275462652727     
   145.35400000001658        81.469642769135405     
   145.35500000001659        81.468009701755065     
   145.35600000001659        81.466376260423530     
   145.35700000001660        81.464742445052380     
   145.35800000001660        81.463108255553664     
   145.35900000001661        81.461473691839529     
   145.36000000001661        81.459838753821401     
   145.36100000001662        81.458203441411456     
   145.36200000001662        81.456567754521728     
   145.36300000001663        81.454931693064239     
   145.36400000001663        81.453295256951094     
   145.36500000001664        81.451658446094058     
   145.36600000001664        81.450021260405180     
   145.36700000001665        81.448383699796963     
   145.36800000001665        81.446745764181543     
   145.36900000001665        81.445107453470740     
   145.37000000001666        81.443468767577045     
   145.37100000001666        81.441829706412165     
   145.37200000001667        81.440190269888959     
   145.37300000001667        81.438550457919419     
   145.37400000001668        81.436910270415964     
   145.37500000001668        81.435269707290502     
   145.37600000001669        81.433628768456046     
   145.37700000001669        81.431987453824547     
   145.37800000001670        81.430345763308353     
   145.37900000001670        81.428703696820094     
   145.38000000001671        81.427061254272147     
   145.38100000001671        81.425418435577058     
   145.38200000001672        81.423775240647316     
   145.38300000001672        81.422131669395355     
   145.38400000001673        81.420487721733977     
   145.38500000001673        81.418843397575671     
   145.38600000001674        81.417198696832912     
   145.38700000001674        81.415553619418503     
   145.38800000001675        81.413908165245061     
   145.38900000001675        81.412262334225375     
   145.39000000001676        81.410616126272046     
   145.39100000001676        81.408969541298248     
   145.39200000001676        81.407322579216071     
   145.39300000001677        81.405675239939171     
   145.39400000001677        81.404027523379739     
   145.39500000001678        81.402379429450676     
   145.39600000001678        81.400730958065324     
   145.39700000001679        81.399082109136287     
   145.39800000001679        81.397432882576709     
   145.39900000001680        81.395783278299604     
   145.40000000001680        81.394133296217746     
   145.40100000001681        81.392482936244633     
   145.40200000001681        81.390832198292799     
   145.40300000001682        81.389181082275627     
   145.40400000001682        81.387529588106560     
   145.40500000001683        81.385877715698399     
   145.40600000001683        81.384225464964246     
   145.40700000001684        81.382572835817655     
   145.40800000001684        81.380919828171557     
   145.40900000001685        81.379266441939933     
   145.41000000001685        81.377612677035202     
   145.41100000001686        81.375958533371303     
   145.41200000001686        81.374304010861394     
   145.41300000001686        81.372649109418774     
   145.41400000001687        81.370993828957282     
   145.41500000001687        81.369338169390161     
   145.41600000001688        81.367682130630826     
   145.41700000001688        81.366025712593014     
   145.41800000001689        81.364368915190113     
   145.41900000001689        81.362711738336003     
   145.42000000001690        81.361054181943942     
   145.42100000001690        81.359396245927798     
   145.42200000001691        81.357737930201438     
   145.42300000001691        81.356079234678148     
   145.42400000001692        81.354420159271925     
   145.42500000001692        81.352760703896536     
   145.42600000001693        81.351100868466006     
   145.42700000001693        81.349440652894046     
   145.42800000001694        81.347780057094198     
   145.42900000001694        81.346119080980756     
   145.43000000001695        81.344457724467702     
   145.43100000001695        81.342795987468733     
   145.43200000001696        81.341133869898201     
   145.43300000001696        81.339471371669717     
   145.43400000001697        81.337808492697874     
   145.43500000001697        81.336145232896428     
   145.43600000001697        81.334481592179458     
   145.43700000001698        81.332817570461316     
   145.43800000001698        81.331153167656211     
   145.43900000001699        81.329488383678537     
   145.44000000001699        81.327823218442219     
   145.44100000001700        81.326157671861651     
   145.44200000001700        81.324491743851283     
   145.44300000001701        81.322825434325395     
   145.44400000001701        81.321158743198524     
   145.44500000001702        81.319491670384949     
   145.44600000001702        81.317824215799433     
   145.44700000001703        81.316156379355775     
   145.44800000001703        81.314488160969447     
   145.44900000001704        81.312819560554402     
   145.45000000001704        81.311150578025547     
   145.45100000001705        81.309481213297161     
   145.45200000001705        81.307811466284377     
   145.45300000001706        81.306141336901590     
   145.45400000001706        81.304470825063603     
   145.45500000001707        81.302799930685168     
   145.45600000001707        81.301128653681445     
   145.45700000001708        81.299456993966842     
   145.45800000001708        81.297784951456322     
   145.45900000001708        81.296112526064931     
   145.46000000001709        81.294439717707689     
   145.46100000001709        81.292766526299047     
   145.46200000001710        81.291092951754777     
   145.46300000001710        81.289418993989415     
   145.46400000001711        81.287744652918434     
   145.46500000001711        81.286069928456484     
   145.46600000001712        81.284394820519097     
   145.46700000001712        81.282719329021745     
   145.46800000001713        81.281043453878894     
   145.46900000001713        81.279367195006373     
   145.47000000001714        81.277690552319442     
   145.47100000001714        81.276013525733063     
   145.47200000001715        81.274336115162868     
   145.47300000001715        81.272658320524599     
   145.47400000001716        81.270980141733176     
   145.47500000001716        81.269301578704386     
   145.47600000001717        81.267622631353618     
   145.47700000001717        81.265943299596543     
   145.47800000001718        81.264263583348693     
   145.47900000001718        81.262583482525443     
   145.48000000001718        81.260902997043146     
   145.48100000001719        81.259222126817221     
   145.48200000001719        81.257540871762998     
   145.48300000001720        81.255859231796336     
   145.48400000001720        81.254177206833617     
   145.48500000001721        81.252494796790089     
   145.48600000001721        81.250812001582176     
   145.48700000001722        81.249128821125339     
   145.48800000001722        81.247445255335762     
   145.48900000001723        81.245761304129658     
   145.49000000001723        81.244076967422657     
   145.49100000001724        81.242392245131256     
   145.49200000001724        81.240707137171029     
   145.49300000001725        81.239021643458727     
   145.49400000001725        81.237335763910053     
   145.49500000001726        81.235649498441830     
   145.49600000001726        81.233962846969703     
   145.49700000001727        81.232275809410154     
   145.49800000001727        81.230588385679923     
   145.49900000001728        81.228900575695121     
   145.50000000001728        81.227212379371963     
   145.50100000001729        81.225523796627456     
   145.50200000001729        81.223834827377374     
   145.50300000001729        81.222145471538909     
   145.50400000001730        81.220455729028430     
   145.50500000001730        81.218765599762648     
   145.50600000001731        81.217075083657974     
   145.50700000001731        81.215384180631432     
   145.50800000001732        81.213692890599305     
   145.50900000001732        81.212001213478999     
   145.51000000001733        81.210309149186827     
   145.51100000001733        81.208616697639954     
   145.51200000001734        81.206923858755104     
   145.51300000001734        81.205230632449258     
   145.51400000001735        81.203537018639295     
   145.51500000001735        81.201843017242950     
   145.51600000001736        81.200148628176194     
   145.51700000001736        81.198453851356888     
   145.51800000001737        81.196758686701855     
   145.51900000001737        81.195063134128503     
   145.52000000001738        81.193367193553883     
   145.52100000001738        81.191670864895485     
   145.52200000001739        81.189974148070149     
   145.52300000001739        81.188277042995708     
   145.52400000001739        81.186579549589482     
   145.52500000001740        81.184881667768707     
   145.52600000001740        81.183183397451060     
   145.52700000001741        81.181484738554047     
   145.52800000001741        81.179785690995004     
   145.52900000001742        81.178086254691735     
   145.53000000001742        81.176386429561759     
   145.53100000001743        81.174686215522939     
   145.53200000001743        81.172985612492980     
   145.53300000001744        81.171284620389542     
   145.53400000001744        81.169583239130546     
   145.53500000001745        81.167881468633723     
   145.53600000001745        81.166179308817149     
   145.53700000001746        81.164476759598500     
   145.53800000001746        81.162773820895964     
   145.53900000001747        81.161070492627644     
   145.54000000001747        81.159366774711330     
   145.54100000001748        81.157662667065622     
   145.54200000001748        81.155958169607999     
   145.54300000001749        81.154253282257145     
   145.54400000001749        81.152548004931106     
   145.54500000001750        81.150842337548525     
   145.54600000001750        81.149136280027392     
   145.54700000001750        81.147429832286065     
   145.54800000001751        81.145722994242774     
   145.54900000001751        81.144015765816761     
   145.55000000001752        81.142308146925870     
   145.55100000001752        81.140600137488704     
   145.55200000001753        81.138891737424188     
   145.55300000001753        81.137182946650540     
   145.55400000001754        81.135473765086672     
   145.55500000001754        81.133764192651412     
   145.55600000001755        81.132054229263645     
   145.55700000001755        81.130343874841671     
   145.55800000001756        81.128633129304959     
   145.55900000001756        81.126921992571937     
   145.56000000001757        81.125210464561761     
   145.56100000001757        81.123498545193442     
   145.56200000001758        81.121786234386065     
   145.56300000001758        81.120073532058470     
   145.56400000001759        81.118360438130097     
   145.56500000001759        81.116646952520185     
   145.56600000001760        81.114933075147718     
   145.56700000001760        81.113218805932149     
   145.56800000001761        81.111504144792448     
   145.56900000001761        81.109789091648580     
   145.57000000001761        81.108073646419555     
   145.57100000001762        81.106357809024871     
   145.57200000001762        81.104641579384023     
   145.57300000001763        81.102924957416874     
   145.57400000001763        81.101207943042581     
   145.57500000001764        81.099490536181094     
   145.57600000001764        81.097772736752134     
   145.57700000001765        81.096054544674971     
   145.57800000001765        81.094335959869937     
   145.57900000001766        81.092616982256786     
   145.58000000001766        81.090897611755196     
   145.58100000001767        81.089177848285075     
   145.58200000001767        81.087457691766730     
   145.58300000001768        81.085737142119811     
   145.58400000001768        81.084016199264568     
   145.58500000001769        81.082294863121135     
   145.58600000001769        81.080573133609903     
   145.58700000001770        81.078851010650766     
   145.58800000001770        81.077128494164057     
   145.58900000001771        81.075405584070069     
   145.59000000001771        81.073682280289347     
   145.59100000001771        81.071958582742184     
   145.59200000001772        81.070234491349041     
   145.59300000001772        81.068510006030522     
   145.59400000001773        81.066785126706989     
   145.59500000001773        81.065059853299033     
   145.59600000001774        81.063334185727726     
   145.59700000001774        81.061608123913430     
   145.59800000001775        81.059881667777091     
   145.59900000001775        81.058154817239085     
   145.60000000001776        81.056427572220827     
   145.60100000001776        81.054699932643004     
   145.60200000001777        81.052971898426392     
   145.60300000001777        81.051243469492249     
   145.60400000001778        81.049514645761676     
   145.60500000001778        81.047785427155659     
   145.60600000001779        81.046055813595288     
   145.60700000001779        81.044325805001648     
   145.60800000001780        81.042595401296495     
   145.60900000001780        81.040864602400490     
   145.61000000001781        81.039133408235756     
   145.61100000001781        81.037401818723097     
   145.61200000001782        81.035669833784240     
   145.61300000001782        81.033937453340613     
   145.61400000001782        81.032204677313615     
   145.61500000001783        81.030471505625115     
   145.61600000001783        81.028737938196869     
   145.61700000001784        81.027003974950404     
   145.61800000001784        81.025269615807417     
   145.61900000001785        81.023534860690106     
   145.62000000001785        81.021799709519726     
   145.62100000001786        81.020064162218716     
   145.62200000001786        81.018328218709030     
   145.62300000001787        81.016591878912394     
   145.62400000001787        81.014855142751301     
   145.62500000001788        81.013118010147537     
   145.62600000001788        81.011380481023565     
   145.62700000001789        81.009642555301340     
   145.62800000001789        81.007904232903300     
   145.62900000001790        81.006165513751895     
   145.63000000001790        81.004426397769421     
   145.63100000001791        81.002686884878415     
   145.63200000001791        81.000946975001128     
   145.63300000001792        80.999206668060424     
   145.63400000001792        80.997465963978811     
   145.63500000001793        80.995724862678841     
   145.63600000001793        80.993983364083562     
   145.63700000001793        80.992241468115367     
   145.63800000001794        80.990499174697447     
   145.63900000001794        80.988756483752439     
   145.64000000001795        80.987013395203164     
   145.64100000001795        80.985269908973123     
   145.64200000001796        80.983526024984570     
   145.64300000001796        80.981781743161861     
   145.64400000001797        80.980037063426735     
   145.64500000001797        80.978291985703407     
   145.64600000001798        80.976546509914442     
   145.64700000001798        80.974800635983598     
   145.64800000001799        80.973054363834621     
   145.64900000001799        80.971307693390060     
   145.65000000001800        80.969560624573845     
   145.65100000001800        80.967813157309635     
   145.65200000001801        80.966065291521105     
   145.65300000001801        80.964317027131600     
   145.65400000001802        80.962568364064580     
   145.65500000001802        80.960819302244587     
   145.65600000001803        80.959069841595081     
   145.65700000001803        80.957319982039621     
   145.65800000001803        80.955569723502762     
   145.65900000001804        80.953819065908021     
   145.66000000001804        80.952068009179499     
   145.66100000001805        80.950316553241436     
   145.66200000001805        80.948564698018131     
   145.66300000001806        80.946812443433458     
   145.66400000001806        80.945059789412170     
   145.66500000001807        80.943306735878409     
   145.66600000001807        80.941553282755834     
   145.66700000001808        80.939799429970208     
   145.66800000001808        80.938045177444906     
   145.66900000001809        80.936290525105292     
   145.67000000001809        80.934535472875211     
   145.67100000001810        80.932780020680326     
   145.67200000001810        80.931024168444623     
   145.67300000001811        80.929267916093181     
   145.67400000001811        80.927511263550670     
   145.67500000001812        80.925754210742284     
   145.67600000001812        80.923996757593002     
   145.67700000001813        80.922238904027424     
   145.67800000001813        80.920480649971140     
   145.67900000001814        80.918721995348875     
   145.68000000001814        80.916962940086250     
   145.68100000001814        80.915203484108019     
   145.68200000001815        80.913443627340357     
   145.68300000001815        80.911683369707731     
   145.68400000001816        80.909922711136360     
   145.68500000001816        80.908161651550913     
   145.68600000001817        80.906400190877761     
   145.68700000001817        80.904638329041958     
   145.68800000001818        80.902876065969991     
   145.68900000001818        80.901113401586500     
   145.69000000001819        80.899350335817886     
   145.69100000001819        80.897586868590267     
   145.69200000001820        80.895822999829093     
   145.69300000001820        80.894058729460482     
   145.69400000001821        80.892294057410510     
   145.69500000001821        80.890528983605449     
   145.69600000001822        80.888763507971220     
   145.69700000001822        80.886997630434522     
   145.69800000001823        80.885231350920833     
   145.69900000001823        80.883464669357480     
   145.70000000001824        80.881697585670040     
   145.70100000001824        80.879930099785497     
   145.70200000001824        80.878162211629927     
   145.70300000001825        80.876393921130600     
   145.70400000001825        80.874625228213816     
   145.70500000001826        80.872856132806049     
   145.70600000001826        80.871086634834697     
   145.70700000001827        80.869316734225976     
   145.70800000001827        80.867546430907154     
   145.70900000001828        80.865775724805232     
   145.71000000001828        80.864004615847307     
   145.71100000001829        80.862233103960065     
   145.71200000001829        80.860461189070818     
   145.71300000001830        80.858688871107177     
   145.71400000001830        80.856916149996096     
   145.71500000001831        80.855143025665228     
   145.71600000001831        80.853369498041516     
   145.71700000001832        80.851595567052811     
   145.71800000001832        80.849821232626454     
   145.71900000001833        80.848046494690408     
   145.72000000001833        80.846271353172199     
   145.72100000001834        80.844495807999209     
   145.72200000001834        80.842719859099375     
   145.72300000001835        80.840943506401089     
   145.72400000001835        80.839166749831449     
   145.72500000001835        80.837389589319031     
   145.72600000001836        80.835612024792127     
   145.72700000001836        80.833834056177935     
   145.72800000001837        80.832055683405599     
   145.72900000001837        80.830276906402744     
   145.73000000001838        80.828497725098060     
   145.73100000001838        80.826718139419768     
   145.73200000001839        80.824938149296457     
   145.73300000001839        80.823157754656393     
   145.73400000001840        80.821376955428434     
   145.73500000001840        80.819595751541002     
   145.73600000001841        80.817814142922956     
   145.73700000001841        80.816032129503142     
   145.73800000001842        80.814249711210110     
   145.73900000001842        80.812466887973059     
   145.74000000001843        80.810683659721050     
   145.74100000001843        80.808900026382730     
   145.74200000001844        80.807115987887471     
   145.74300000001844        80.805331544164630     
   145.74400000001845        80.803546695143211     
   145.74500000001845        80.801761440752557     
   145.74600000001846        80.799975780922239     
   145.74700000001846        80.798189715581259     
   145.74800000001846        80.796403244659587     
   145.74900000001847        80.794616368086778     
   145.75000000001847        80.792829085792121     
   145.75100000001848        80.791041397705769     
   145.75200000001848        80.789253303757263     
   145.75300000001849        80.787464803876659     
   145.75400000001849        80.785675897993301     
   145.75500000001850        80.783886586037923     
   145.75600000001850        80.782096867940524     
   145.75700000001851        80.780306743630604     
   145.75800000001851        80.778516213038827     
   145.75900000001852        80.776725276095547     
   145.76000000001852        80.774933932730946     
   145.76100000001853        80.773142182875517     
   145.76200000001853        80.771350026459714     
   145.76300000001854        80.769557463413804     
   145.76400000001854        80.767764493668992     
   145.76500000001855        80.765971117155487     
   145.76600000001855        80.764177333804156     
   145.76700000001856        80.762383143545676     
   145.76800000001856        80.760588546311197     
   145.76900000001856        80.758793542031782     
   145.77000000001857        80.756998130638081     
   145.77100000001857        80.755202312061641     
   145.77200000001858        80.753406086233241     
   145.77300000001858        80.751609453084441     
   145.77400000001859        80.749812412546277     
   145.77500000001859        80.748014964550407     
   145.77600000001860        80.746217109028294     
   145.77700000001860        80.744418845911383     
   145.77800000001861        80.742620175131066     
   145.77900000001861        80.740821096619044     
   145.78000000001862        80.739021610307503     
   145.78100000001862        80.737221716128076     
   145.78200000001863        80.735421414012379     
   145.78300000001863        80.733620703892768     
   145.78400000001864        80.731819585700961     
   145.78500000001864        80.730018059369499     
   145.78600000001865        80.728216124829842     
   145.78700000001865        80.726413782014845     
   145.78800000001866        80.724611030856721     
   145.78900000001866        80.722807871287756     
   145.79000000001867        80.721004303240520     
   145.79100000001867        80.719200326647396     
   145.79200000001867        80.717395941441396     
   145.79300000001868        80.715591147554576     
   145.79400000001868        80.713785944920488     
   145.79500000001869        80.711980333471232     
   145.79600000001869        80.710174313140300     
   145.79700000001870        80.708367883860319     
   145.79800000001870        80.706561045564499     
   145.79900000001871        80.704753798185962     
   145.80000000001871        80.702946141658046     
   145.80100000001872        80.701138075913391     
   145.80200000001872        80.699329600886259     
   145.80300000001873        80.697520716509729     
   145.80400000001873        80.695711422717054     
   145.80500000001874        80.693901719442309     
   145.80600000001874        80.692091606618618     
   145.80700000001875        80.690281084180015     
   145.80800000001875        80.688470152060717     
   145.80900000001876        80.686658810193805     
   145.81000000001876        80.684847058513640     
   145.81100000001877        80.683034896954155     
   145.81200000001877        80.681222325449809     
   145.81300000001877        80.679409343934324     
   145.81400000001878        80.677595952341917     
   145.81500000001878        80.675782150607589     
   145.81600000001879        80.673967938665371     
   145.81700000001879        80.672153316449638     
   145.81800000001880        80.670338283895035     
   145.81900000001880        80.668522840936205     
   145.82000000001881        80.666706987508007     
   145.82100000001881        80.664890723545284     
   145.82200000001882        80.663074048982423     
   145.82300000001882        80.661256963755108     
   145.82400000001883        80.659439467797995     
   145.82500000001883        80.657621561045985     
   145.82600000001884        80.655803243434718     
   145.82700000001884        80.653984514899108     
   145.82800000001885        80.652165375374778     
   145.82900000001885        80.650345824796958     
   145.83000000001886        80.648525863101156     
   145.83100000001886        80.646705490223297     
   145.83200000001887        80.644884706098466     
   145.83300000001887        80.643063510662898     
   145.83400000001888        80.641241903852020     
   145.83500000001888        80.639419885602152     
   145.83600000001888        80.637597455849146     
   145.83700000001889        80.635774614528685     
   145.83800000001889        80.633951361577374     
   145.83900000001890        80.632127696931079     
   145.84000000001890        80.630303620526320     
   145.84100000001891        80.628479132299546     
   145.84200000001891        80.626654232186965     
   145.84300000001892        80.624828920125324     
   145.84400000001892        80.623003196051059     
   145.84500000001893        80.621177059901129     
   145.84600000001893        80.619350511611984     
   145.84700000001894        80.617523551120669     
   145.84800000001894        80.615696178364104     
   145.84900000001895        80.613868393279219     
   145.85000000001895        80.612040195803218     
   145.85100000001896        80.610211585873301     
   145.85200000001896        80.608382563426844     
   145.85300000001897        80.606553128400805     
   145.85400000001897        80.604723280732884     
   145.85500000001898        80.602893020360582     
   145.85600000001898        80.601062347221330     
   145.85700000001899        80.599231261253237     
   145.85800000001899        80.597399762393678     
   145.85900000001899        80.595567850580437     
   145.86000000001900        80.593735525751583     
   145.86100000001900        80.591902787845214     
   145.86200000001901        80.590069636799356     
   145.86300000001901        80.588236072551965     
   145.86400000001902        80.586402095041620     
   145.86500000001902        80.584567704206265     
   145.86600000001903        80.582732899984819     
   145.86700000001903        80.580897682315182     
   145.86800000001904        80.579062051136319     
   145.86900000001904        80.577226006386994     
   145.87000000001905        80.575389548005987     
   145.87100000001905        80.573552675931566     
   145.87200000001906        80.571715390103350     
   145.87300000001906        80.569877690459904     
   145.87400000001907        80.568039576940393     
   145.87500000001907        80.566201049484135     
   145.87600000001908        80.564362108030252     
   145.87700000001908        80.562522752518063     
   145.87800000001909        80.560682982887414     
   145.87900000001909        80.558842799077240     
   145.88000000001909        80.557002201027274     
   145.88100000001910        80.555161188677445     
   145.88200000001910        80.553319761967387     
   145.88300000001911        80.551477920837044     
   145.88400000001911        80.549635665226120     
   145.88500000001912        80.547792995074815     
   145.88600000001912        80.545949910323145     
   145.88700000001913        80.544106410911525     
   145.88800000001913        80.542262496779998     
   145.88900000001914        80.540418167869063     
   145.89000000001914        80.538573424119065     
   145.89100000001915        80.536728265470856     
   145.89200000001915        80.534882691864809     
   145.89300000001916        80.533036703241621     
   145.89400000001916        80.531190299542104     
   145.89500000001917        80.529343480707368     
   145.89600000001917        80.527496246678140     
   145.89700000001918        80.525648597395772     
   145.89800000001918        80.523800532801047     
   145.89900000001919        80.521952052835488     
   145.90000000001919        80.520103157440360     
   145.90100000001920        80.518253846556917     
   145.90200000001920        80.516404120126921     
   145.90300000001920        80.514553978091939     
   145.90400000001921        80.512703420393649     
   145.90500000001921        80.510852446973601     
   145.90600000001922        80.509001057773887     
   145.90700000001922        80.507149252736582     
   145.90800000001923        80.505297031803408     
   145.90900000001923        80.503444394916770     
   145.91000000001924        80.501591342018656     
   145.91100000001924        80.499737873051515     
   145.91200000001925        80.497883987957508     
   145.91300000001925        80.496029686679677     
   145.91400000001926        80.494174969160042     
   145.91500000001926        80.492319835341760     
   145.91600000001927        80.490464285167022     
   145.91700000001927        80.488608318579324     
   145.91800000001928        80.486751935520985     
   145.91900000001928        80.484895135935531     
   145.92000000001929        80.483037919765849     
   145.92100000001929        80.481180286955194     
   145.92200000001930        80.479322237446780     
   145.92300000001930        80.477463771184162     
   145.92400000001930        80.475604888110809     
   145.92500000001931        80.473745588170303     
   145.92600000001931        80.471885871306242     
   145.92700000001932        80.470025737462407     
   145.92800000001932        80.468165186582624     
   145.92900000001933        80.466304218611015     
   145.93000000001933        80.464442833491702     
   145.93100000001934        80.462581031167971     
   145.93200000001934        80.460718811585096     
   145.93300000001935        80.458856174686915     
   145.93400000001935        80.456993120418090     
   145.93500000001936        80.455129648722931     
   145.93600000001936        80.453265759546156     
   145.93700000001937        80.451401452832044     
   145.93800000001937        80.449536728525914     
   145.93900000001938        80.447671586572511     
   145.94000000001938        80.445806026916415     
   145.94100000001939        80.443940049503311     
   145.94200000001939        80.442073654277962     
   145.94300000001940        80.440206841186011     
   145.94400000001940        80.438339610172108     
   145.94500000001941        80.436471961182278     
   145.94600000001941        80.434603894161910     
   145.94700000001941        80.432735409056292     
   145.94800000001942        80.430866505811991     
   145.94900000001942        80.428997184374126     
   145.95000000001943        80.427127444688807     
   145.95100000001943        80.425257286701864     
   145.95200000001944        80.423386710359992     
   145.95300000001944        80.421515715608706     
   145.95400000001945        80.419644302394502     
   145.95500000001945        80.417772470664204     
   145.95600000001946        80.415900220363582     
   145.95700000001946        80.414027551440029     
   145.95800000001947        80.412154463839542     
   145.95900000001947        80.410280957509286     
   145.96000000001948        80.408407032396099     
   145.96100000001948        80.406532688446717     
   145.96200000001949        80.404657925608689     
   145.96300000001949        80.402782743828624     
   145.96400000001950        80.400907143053971     
   145.96500000001950        80.399031123232504     
   145.96600000001951        80.397154684310962     
   145.96700000001951        80.395277826237532     
   145.96800000001952        80.393400548959718     
   145.96900000001952        80.391522852424998     
   145.97000000001952        80.389644736581474     
   145.97100000001953        80.387766201377033     
   145.97200000001953        80.385887246759779     
   145.97300000001954        80.384007872677643     
   145.97400000001954        80.382128079079223     
   145.97500000001955        80.380247865912693     
   145.97600000001955        80.378367233126440     
   145.97700000001956        80.376486180669161     
   145.97800000001956        80.374604708489372     
   145.97900000001957        80.372722816535784     
   145.98000000001957        80.370840504757268     
   145.98100000001958        80.368957773102778     
   145.98200000001958        80.367074621521553     
   145.98300000001959        80.365191049962135     
   145.98400000001959        80.363307058374460     
   145.98500000001960        80.361422646707751     
   145.98600000001960        80.359537814911121     
   145.98700000001961        80.357652562934334     
   145.98800000001961        80.355766890726841     
   145.98900000001962        80.353880798238805     
   145.99000000001962        80.351994285419622     
   145.99100000001962        80.350107352219453     
   145.99200000001963        80.348219998588391     
   145.99300000001963        80.346332224476441     
   145.99400000001964        80.344444029833923     
   145.99500000001964        80.342555414611112     
   145.99600000001965        80.340666378758570     
   145.99700000001965        80.338776922226913     
   145.99800000001966        80.336887044966474     
   145.99900000001966        80.334996746928667     
   146.00000000001967        80.333106028063582     
   146.00100000001967        80.331214888322734     
   146.00200000001968        80.329323327656894     
   146.00300000001968        80.327431346017121     
   146.00400000001969        80.325538943355355     
   146.00500000001969        80.323646119622381     
   146.00600000001970        80.321752874769871     
   146.00700000001970        80.319859208749421     
   146.00800000001971        80.317965121512529     
   146.00900000001971        80.316070613011092     
   146.01000000001972        80.314175683197050     
   146.01100000001972        80.312280332022624     
   146.01200000001973        80.310384559439413     
   146.01300000001973        80.308488365400095     
   146.01400000001973        80.306591749856821     
   146.01500000001974        80.304694712761957     
   146.01600000001974        80.302797254067926     
   146.01700000001975        80.300899373727560     
   146.01800000001975        80.299001071693439     
   146.01900000001976        80.297102347918766     
   146.02000000001976        80.295203202356149     
   146.02100000001977        80.293303634958690     
   146.02200000001977        80.291403645679182     
   146.02300000001978        80.289503234471667     
   146.02400000001978        80.287602401288837     
   146.02500000001979        80.285701146084619     
   146.02600000001979        80.283799468812546     
   146.02700000001980        80.281897369425877     
   146.02800000001980        80.279994847878925     
   146.02900000001981        80.278091904125162     
   146.03000000001981        80.276188538118930     
   146.03100000001982        80.274284749814143     
   146.03200000001982        80.272380539165184     
   146.03300000001983        80.270475906126123     
   146.03400000001983        80.268570850651884     
   146.03500000001983        80.266665372696409     
   146.03600000001984        80.264759472214791     
   146.03700000001984        80.262853149161302     
   146.03800000001985        80.260946403491417     
   146.03900000001985        80.259039235159875     
   146.04000000001986        80.257131644121557     
   146.04100000001986        80.255223630331841     
   146.04200000001987        80.253315193746076     
   146.04300000001987        80.251406334319626     
   146.04400000001988        80.249497052008124     
   146.04500000001988        80.247587346766906     
   146.04600000001989        80.245677218551691     
   146.04700000001989        80.243766667318738     
   146.04800000001990        80.241855693023638     
   146.04900000001990        80.239944295622777     
   146.05000000001991        80.238032475071918     
   146.05100000001991        80.236120231327774     
   146.05200000001992        80.234207564346491     
   146.05300000001992        80.232294474084682     
   146.05400000001993        80.230380960498636     
   146.05500000001993        80.228467023545903     
   146.05600000001994        80.226552663182161     
   146.05700000001994        80.224637879365460     
   146.05800000001994        80.222722672052171     
   146.05900000001995        80.220807041199734     
   146.06000000001995        80.218890986765345     
   146.06100000001996        80.216974508706443     
   146.06200000001996        80.215057606980423     
   146.06300000001997        80.213140281545193     
   146.06400000001997        80.211222532358263     
   146.06500000001998        80.209304359377342     
   146.06600000001998        80.207385762560648     
   146.06700000001999        80.205466741866317     
   146.06800000001999        80.203547297252115     
   146.06900000002000        80.201627428676872     
   146.07000000002000        80.199707136098425     
   146.07100000002001        80.197786419476046     
   146.07200000002001        80.195865278767329     
   146.07300000002002        80.193943713931873     
   146.07400000002002        80.192021724928154     
   146.07500000002003        80.190099311715343     
   146.07600000002003        80.188176474252359     
   146.07700000002004        80.186253212498926     
   146.07800000002004        80.184329526413180     
   146.07900000002005        80.182405415955827     
   146.08000000002005        80.180480881085586     
   146.08100000002005        80.178555921762509     
   146.08200000002006        80.176630537946252     
   146.08300000002006        80.174704729596826     
   146.08400000002007        80.172778496673899     
   146.08500000002007        80.170851839137924     
   146.08600000002008        80.168924756948883     
   146.08700000002008        80.166997250067411     
   146.08800000002009        80.165069318453803     
   146.08900000002009        80.163140962068624     
   146.09000000002010        80.161212180872468     
   146.09100000002010        80.159282974826567     
   146.09200000002011        80.157353343891330     
   146.09300000002011        80.155423288028118     
   146.09400000002012        80.153492807197949     
   146.09500000002012        80.151561901362129     
   146.09600000002013        80.149630570482387     
   146.09700000002013        80.147698814519615     
   146.09800000002014        80.145766633435613     
   146.09900000002014        80.143834027192753     
   146.10000000002015        80.141900995752110     
   146.10100000002015        80.139967539076054     
   146.10200000002015        80.138033657126400     
   146.10300000002016        80.136099349865631     
   146.10400000002016        80.134164617256005     
   146.10500000002017        80.132229459260145     
   146.10600000002017        80.130293875840266     
   146.10700000002018        80.128357866959348     
   146.10800000002018        80.126421432580258     
   146.10900000002019        80.124484572665409     
   146.11000000002019        80.122547287178492     
   146.11100000002020        80.120609576082202     
   146.11200000002020        80.118671439339963     
   146.11300000002021        80.116732876915535     
   146.11400000002021        80.114793888771786     
   146.11500000002022        80.112854474872876     
   146.11600000002022        80.110914635182212     
   146.11700000002023        80.108974369663869     
   146.11800000002023        80.107033678281852     
   146.11900000002024        80.105092561000291     
   146.12000000002024        80.103151017783517     
   146.12100000002025        80.101209048595592     
   146.12200000002025        80.099266653401060     
   146.12300000002026        80.097323832164761     
   146.12400000002026        80.095380584851512     
   146.12500000002026        80.093436911425655     
   146.12600000002027        80.091492811852603     
   146.12700000002027        80.089548286097411     
   146.12800000002028        80.087603334124907     
   146.12900000002028        80.085657955900800     
   146.13000000002029        80.083712151390458     
   146.13100000002029        80.081765920559207     
   146.13200000002030        80.079819263373167     
   146.13300000002030        80.077872179798007     
   146.13400000002031        80.075924669799591     
   146.13500000002031        80.073976733344054     
   146.13600000002032        80.072028370397334     
   146.13700000002032        80.070079580926318     
   146.13800000002033        80.068130364896632     
   146.13900000002033        80.066180722275504     
   146.14000000002034        80.064230653029824     
   146.14100000002034        80.062280157125500     
   146.14200000002035        80.060329234529917     
   146.14300000002035        80.058377885210248     
   146.14400000002036        80.056426109133611     
   146.14500000002036        80.054473906267418     
   146.14600000002036        80.052521276578531     
   146.14700000002037        80.050568220035046     
   146.14800000002037        80.048614736604719     
   146.14900000002038        80.046660826255092     
   146.15000000002038        80.044706488954077     
   146.15100000002039        80.042751724669685     
   146.15200000002039        80.040796533370425     
   146.15300000002040        80.038840915024068     
   146.15400000002040        80.036884869599390     
   146.15500000002041        80.034928397064874     
   146.15600000002041        80.032971497389283     
   146.15700000002042        80.031014170541440     
   146.15800000002042        80.029056416489979     
   146.15900000002043        80.027098235204178     
   146.16000000002043        80.025139626653257     
   146.16100000002044        80.023180590806291     
   146.16200000002044        80.021221127633069     
   146.16300000002045        80.019261237103009     
   146.16400000002045        80.017300919185629     
   146.16500000002046        80.015340173850930     
   146.16600000002046        80.013379001068841     
   146.16700000002047        80.011417400809179     
   146.16800000002047        80.009455373042741     
   146.16900000002047        80.007492917739199     
   146.17000000002048        80.005530034869224     
   146.17100000002048        80.003566724403740     
   146.17200000002049        80.001602986313102     
   146.17300000002049        79.999638820568123     
   146.17400000002050        79.997674227139584     
   146.17500000002050        79.995709205999347     
   146.17600000002051        79.993743757117699     
   146.17700000002051        79.991777880466898     
   146.17800000002052        79.989811576017658     
   146.17900000002052        79.987844843742138     
   146.18000000002053        79.985877683611790     
   146.18100000002053        79.983910095598489     
   146.18200000002054        79.981942079674425     
   146.18300000002054        79.979973635811547     
   146.18400000002055        79.978004763982085     
   146.18500000002055        79.976035464158613     
   146.18600000002056        79.974065736313349     
   146.18700000002056        79.972095580419463     
   146.18800000002057        79.970124996449371     
   146.18900000002057        79.968153984376045     
   146.19000000002058        79.966182544172355     
   146.19100000002058        79.964210675811799     
   146.19200000002058        79.962238379267660     
   146.19300000002059        79.960265654513222     
   146.19400000002059        79.958292501522124     
   146.19500000002060        79.956318920267677     
   146.19600000002060        79.954344910724387     
   146.19700000002061        79.952370472865965     
   146.19800000002061        79.950395606666376     
   146.19900000002062        79.948420312099771     
   146.20000000002062        79.946444589140910     
   146.20100000002063        79.944468437764030     
   146.20200000002063        79.942491857943693     
   146.20300000002064        79.940514849654647     
   146.20400000002064        79.938537412872293     
   146.20500000002065        79.936559547570681     
   146.20600000002065        79.934581253725838     
   146.20700000002066        79.932602531312853     
   146.20800000002066        79.930623380306884     
   146.20900000002067        79.928643800683730     
   146.21000000002067        79.926663792419163     
   146.21100000002068        79.924683355488810     
   146.21200000002068        79.922702489868584     
   146.21300000002068        79.920721195534824     
   146.21400000002069        79.918739472463713     
   146.21500000002069        79.916757320631476     
   146.21600000002070        79.914774740014593     
   146.21700000002070        79.912791730589987     
   146.21800000002071        79.910808292333996     
   146.21900000002071        79.908824425224154     
   146.22000000002072        79.906840129236741     
   146.22100000002072        79.904855404349618     
   146.22200000002073        79.902870250539522     
   146.22300000002073        79.900884667784510     
   146.22400000002074        79.898898656061817     
   146.22500000002074        79.896912215348948     
   146.22600000002075        79.894925345624358     
   146.22700000002075        79.892938046865282     
   146.22800000002076        79.890950319050518     
   146.22900000002076        79.888962162158109     
   146.23000000002077        79.886973576166596     
   146.23100000002077        79.884984561053884     
   146.23200000002078        79.882995116799322     
   146.23300000002078        79.881005243381779     
   146.23400000002079        79.879014940779911     
   146.23500000002079        79.877024208972671     
   146.23600000002079        79.875033047939780     
   146.23700000002080        79.873041457660264     
   146.23800000002080        79.871049438113687     
   146.23900000002081        79.869056989279684     
   146.24000000002081        79.867064111137836     
   146.24100000002082        79.865070803668601     
   146.24200000002082        79.863077066851361     
   146.24300000002083        79.861082900667057     
   146.24400000002083        79.859088305095398     
   146.24500000002084        79.857093280117354     
   146.24600000002084        79.855097825713202     
   146.24700000002085        79.853101941863741     
   146.24800000002085        79.851105628550016     
   146.24900000002086        79.849108885753154     
   146.25000000002086        79.847111713453799     
   146.25100000002087        79.845114111633933     
   146.25200000002087        79.843116080274513     
   146.25300000002088        79.841117619357377     
   146.25400000002088        79.839118728864392     
   146.25500000002089        79.837119408777127     
   146.25600000002089        79.835119659077762     
   146.25700000002089        79.833119479748675     
   146.25800000002090        79.831118870771476     
   146.25900000002090        79.829117832129469     
   146.26000000002091        79.827116363804734     
   146.26100000002091        79.825114465780118     
   146.26200000002092        79.823112138038397     
   146.26300000002092        79.821109380562717     
   146.26400000002093        79.819106193336182     
   146.26500000002093        79.817102576342052     
   146.26600000002094        79.815098529563713     
   146.26700000002094        79.813094052984965     
   146.26800000002095        79.811089146589367     
   146.26900000002095        79.809083810360733     
   146.27000000002096        79.807078044283188     
   146.27100000002096        79.805071848340887     
   146.27200000002097        79.803065222518015     
   146.27300000002097        79.801058166798953     
   146.27400000002098        79.799050681168708     
   146.27500000002098        79.797042765611380     
   146.27600000002099        79.795034420112387     
   146.27700000002099        79.793025644656453     
   146.27800000002100        79.791016439228784     
   146.27900000002100        79.789006803814530     
   146.28000000002100        79.786996738399395     
   146.28100000002101        79.784986242968969     
   146.28200000002101        79.782975317508672     
   146.28300000002102        79.780963962004947     
   146.28400000002102        79.778952176443042     
   146.28500000002103        79.776939960809798     
   146.28600000002103        79.774927315091290     
   146.28700000002104        79.772914239273646     
   146.28800000002104        79.770900733344263     
   146.28900000002105        79.768886797289156     
   146.29000000002105        79.766872431095891     
   146.29100000002106        79.764857634750527     
   146.29200000002106        79.762842408241028     
   146.29300000002107        79.760826751554632     
   146.29400000002107        79.758810664678634     
   146.29500000002108        79.756794147600871     
   146.29600000002108        79.754777200308936     
   146.29700000002109        79.752759822791049     
   146.29800000002109        79.750742015034888     
   146.29900000002110        79.748723777028644     
   146.30000000002110        79.746705108761162     
   146.30100000002111        79.744686010220548     
   146.30200000002111        79.742666481395375     
   146.30300000002111        79.740646522274801     
   146.30400000002112        79.738626132847642     
   146.30500000002112        79.736605313103098     
   146.30600000002113        79.734584063030184     
   146.30700000002113        79.732562382618383     
   146.30800000002114        79.730540271857478     
   146.30900000002114        79.728517730736598     
   146.31000000002115        79.726494759246464     
   146.31100000002115        79.724471357376501     
   146.31200000002116        79.722447525116564     
   146.31300000002116        79.720423262457743     
   146.31400000002117        79.718398569389677     
   146.31500000002117        79.716373445903358     
   146.31600000002118        79.714347891989618     
   146.31700000002118        79.712321907639165     
   146.31800000002119        79.710295492843017     
   146.31900000002119        79.708268647592604     
   146.32000000002120        79.706241371879045     
   146.32100000002120        79.704213665693857     
   146.32200000002121        79.702185529028810     
   146.32300000002121        79.700156961875479     
   146.32400000002121        79.698127964226060     
   146.32500000002122        79.696098536072427     
   146.32600000002122        79.694068677407017     
   146.32700000002123        79.692038388221931     
   146.32800000002123        79.690007668510177     
   146.32900000002124        79.687976518264094     
   146.33000000002124        79.685944937476449     
   146.33100000002125        79.683912926140820     
   146.33200000002125        79.681880484249689     
   146.33300000002126        79.679847611796788     
   146.33400000002126        79.677814308775353     
   146.33500000002127        79.675780575179132     
   146.33600000002127        79.673746411001844     
   146.33700000002128        79.671711816237362     
   146.33800000002128        79.669676790879805     
   146.33900000002129        79.667641334923317     
   146.34000000002129        79.665605448362527     
   146.34100000002130        79.663569131191835     
   146.34200000002130        79.661532383405742     
   146.34300000002131        79.659495204999075     
   146.34400000002131        79.657457595966989     
   146.34500000002132        79.655419556304835     
   146.34600000002132        79.653381086007656     
   146.34700000002132        79.651342185070718     
   146.34800000002133        79.649302853489871     
   146.34900000002133        79.647263091261024     
   146.35000000002134        79.645222898379998     
   146.35100000002134        79.643182274842729     
   146.35200000002135        79.641141220645096     
   146.35300000002135        79.639099735784214     
   146.35400000002136        79.637057820256402     
   146.35500000002136        79.635015474058051     
   146.35600000002137        79.632972697186162     
   146.35700000002137        79.630929489637680     
   146.35800000002138        79.628885851410047     
   146.35900000002138        79.626841782500392     
   146.36000000002139        79.624797282905845     
   146.36100000002139        79.622752352624758     
   146.36200000002140        79.620706991654302     
   146.36300000002140        79.618661199992601     
   146.36400000002141        79.616614977637795     
   146.36500000002141        79.614568324588205     
   146.36600000002142        79.612521240841929     
   146.36700000002142        79.610473726397757     
   146.36800000002142        79.608425781254823     
   146.36900000002143        79.606377405411124     
   146.37000000002143        79.604328598866289     
   146.37100000002144        79.602279361619409     
   146.37200000002144        79.600229693669931     
   146.37300000002145        79.598179595016973     
   146.37400000002145        79.596129065660506     
   146.37500000002146        79.594078105600389     
   146.37600000002146        79.592026714836720     
   146.37700000002147        79.589974893369387     
   146.37800000002147        79.587922641198602     
   146.37900000002148        79.585869958325077     
   146.38000000002148        79.583816844749293     
   146.38100000002149        79.581763300472090     
   146.38200000002149        79.579709325494264     
   146.38300000002150        79.577654919817419     
   146.38400000002150        79.575600083441898     
   146.38500000002151        79.573544816370088     
   146.38600000002151        79.571489118602997     
   146.38700000002152        79.569432990142388     
   146.38800000002152        79.567376430990365     
   146.38900000002153        79.565319441148674     
   146.39000000002153        79.563262020619874     
   146.39100000002153        79.561204169405968     
   146.39200000002154        79.559145887509843     
   146.39300000002154        79.557087174934239     
   146.39400000002155        79.555028031681417     
   146.39500000002155        79.552968457755284     
   146.39600000002156        79.550908453158115     
   146.39700000002156        79.548848017893889     
   146.39800000002157        79.546787151965916     
   146.39900000002157        79.544725855377649     
   146.40000000002158        79.542664128133197     
   146.40100000002158        79.540601970236480     
   146.40200000002159        79.538539381691592     
   146.40300000002159        79.536476362502825     
   146.40400000002160        79.534412912674711     
   146.40500000002160        79.532349032211911     
   146.40600000002161        79.530284721119074     
   146.40700000002161        79.528219979401300     
   146.40800000002162        79.526154807063520     
   146.40900000002162        79.524089204111334     
   146.41000000002163        79.522023170550057     
   146.41100000002163        79.519956706385059     
   146.41200000002164        79.517889811622453     
   146.41300000002164        79.515822486268036     
   146.41400000002164        79.513754730327719     
   146.41500000002165        79.511686543807940     
   146.41600000002165        79.509617926715237     
   146.41700000002166        79.507548879056202     
   146.41800000002166        79.505479400837245     
   146.41900000002167        79.503409492065600     
   146.42000000002167        79.501339152748344     
   146.42100000002168        79.499268382892524     
   146.42200000002168        79.497197182505758     
   146.42300000002169        79.495125551595422     
   146.42400000002169        79.493053490169501     
   146.42500000002170        79.490980998235813     
   146.42600000002170        79.488908075802357     
   146.42700000002171        79.486834722877418     
   146.42800000002171        79.484760939469467     
   146.42900000002172        79.482686725586987     
   146.43000000002172        79.480612081238661     
   146.43100000002173        79.478537006433271     
   146.43200000002173        79.476461501180154     
   146.43300000002174        79.474385565488404     
   146.43400000002174        79.472309199367601     
   146.43500000002174        79.470232402827207     
   146.43600000002175        79.468155175876660     
   146.43700000002175        79.466077518526319     
   146.43800000002176        79.463999430786004     
   146.43900000002176        79.461920912665931     
   146.44000000002177        79.459841964176377     
   146.44100000002177        79.457762585328197     
   146.44200000002178        79.455682776132264     
   146.44300000002178        79.453602536598851     
   146.44400000002179        79.451521866739412     
   146.44500000002179        79.449440766565203     
   146.44600000002180        79.447359236087522     
   146.44700000002180        79.445277275318134     
   146.44800000002181        79.443194884268692     
   146.44900000002181        79.441112062950680     
   146.45000000002182        79.439028811376801     
   146.45100000002182        79.436945129558907     
   146.45200000002183        79.434861017509689     
   146.45300000002183        79.432776475241383     
   146.45400000002184        79.430691502766834     
   146.45500000002184        79.428606100099145     
   146.45600000002185        79.426520267251433     
   146.45700000002185        79.424434004236716     
   146.45800000002185        79.422347311068336     
   146.45900000002186        79.420260187760476     
   146.46000000002186        79.418172634326211     
   146.46100000002187        79.416084650779794     
   146.46200000002187        79.413996237135208     
   146.46300000002188        79.411907393406864     
   146.46400000002188        79.409818119609298     
   146.46500000002189        79.407728415756949     
   146.46600000002189        79.405638281864384     
   146.46700000002190        79.403547717947077     
   146.46800000002190        79.401456724019837     
   146.46900000002191        79.399365300097671     
   146.47000000002191        79.397273446196778     
   146.47100000002192        79.395181162332136     
   146.47200000002192        79.393088448520047     
   146.47300000002193        79.390995304776027     
   146.47400000002193        79.388901731116363     
   146.47500000002194        79.386807727557766     
   146.47600000002194        79.384713294116409     
   146.47700000002195        79.382618430808805     
   146.47800000002195        79.380523137651892     
   146.47900000002195        79.378427414662809     
   146.48000000002196        79.376331261858866     
   146.48100000002196        79.374234679257057     
   146.48200000002197        79.372137666875247     
   146.48300000002197        79.370040224730715     
   146.48400000002198        79.367942352841595     
   146.48500000002198        79.365844051226290     
   146.48600000002199        79.363745319902364     
   146.48700000002199        79.361646158888590     
   146.48800000002200        79.359546568203157     
   146.48900000002200        79.357446547865337     
   146.49000000002201        79.355346097893673     
   146.49100000002201        79.353245218307222     
   146.49200000002202        79.351143909125810     
   146.49300000002202        79.349042170367994     
   146.49400000002203        79.346940002054140     
   146.49500000002203        79.344837404203474     
   146.49600000002204        79.342734376836376     
   146.49700000002204        79.340630919972469     
   146.49800000002205        79.338527033632616     
   146.49900000002205        79.336422717837038     
   146.50000000002206        79.334317972606200     
   146.50100000002206        79.332212797961361     
   146.50200000002206        79.330107193923055     
   146.50300000002207        79.328001160512713     
   146.50400000002207        79.325894697751707     
   146.50500000002208        79.323787805661752     
   146.50600000002208        79.321680484263823     
   146.50700000002209        79.319572733580429     
   146.50800000002209        79.317464553633513     
   146.50900000002210        79.315355944445315     
   146.51000000002210        79.313246906038088     
   146.51100000002211        79.311137438434557     
   146.51200000002211        79.309027541657301     
   146.51300000002212        79.306917215729570     
   146.51400000002212        79.304806460674016     
   146.51500000002213        79.302695276514214     
   146.51600000002213        79.300583663273784     
   146.51700000002214        79.298471620976031     
   146.51800000002214        79.296359149644957     
   146.51900000002215        79.294246249304535     
   146.52000000002215        79.292132919978627     
   146.52100000002216        79.290019161692243     
   146.52200000002216        79.287904974469342     
   146.52300000002217        79.285790358334921     
   146.52400000002217        79.283675313313537     
   146.52500000002217        79.281559839430585     
   146.52600000002218        79.279443936711189     
   146.52700000002218        79.277327605180716     
   146.52800000002219        79.275210844864390     
   146.52900000002219        79.273093655788728     
   146.53000000002220        79.270976037979338     
   146.53100000002220        79.268857991462298     
   146.53200000002221        79.266739516263527     
   146.53300000002221        79.264620612410255     
   146.53400000002222        79.262501279928827     
   146.53500000002222        79.260381518846046     
   146.53600000002223        79.258261329188542     
   146.53700000002223        79.256140710984184     
   146.53800000002224        79.254019664260127     
   146.53900000002224        79.251898189043743     
   146.54000000002225        79.249776285362870     
   146.54100000002225        79.247653953245489     
   146.54200000002226        79.245531192719440     
   146.54300000002226        79.243408003813428     
   146.54400000002227        79.241284386555392     
   146.54500000002227        79.239160340974536     
   146.54600000002227        79.237035867099223     
   146.54700000002228        79.234910964958601     
   146.54800000002228        79.232785634581987     
   146.54900000002229        79.230659875998441     
   146.55000000002229        79.228533689237693     
   146.55100000002230        79.226407074329359     
   146.55200000002230        79.224280031303351     
   146.55300000002231        79.222152560189855     
   146.55400000002231        79.220024661018869     
   146.55500000002232        79.217896333821017     
   146.55600000002232        79.215767578627279     
   146.55700000002233        79.213638395467740     
   146.55800000002233        79.211508784373834     
   146.55900000002234        79.209378745376682     
   146.56000000002234        79.207248278507478     
   146.56100000002235        79.205117383798054     
   146.56200000002235        79.202986061279702     
   146.56300000002236        79.200854310984582     
   146.56400000002236        79.198722132944795     
   146.56500000002237        79.196589527192529     
   146.56600000002237        79.194456493759859     
   146.56700000002238        79.192323032680179     
   146.56800000002238        79.190189143985535     
   146.56900000002238        79.188054827709237     
   146.57000000002239        79.185920083884497     
   146.57100000002239        79.183784912544994     
   146.57200000002240        79.181649313723767     
   146.57300000002240        79.179513287454355     
   146.57400000002241        79.177376833771220     
   146.57500000002241        79.175239952707997     
   146.57600000002242        79.173102644299306     
   146.57700000002242        79.170964908579407     
   146.57800000002243        79.168826745583004     
   146.57900000002243        79.166688155344673     
   146.58000000002244        79.164549137899726     
   146.58100000002244        79.162409693283280     
   146.58200000002245        79.160269821530719     
   146.58300000002245        79.158129522677726     
   146.58400000002246        79.155988796759445     
   146.58500000002246        79.153847643812313     
   146.58600000002247        79.151706063872567     
   146.58700000002247        79.149564056976089     
   146.58800000002248        79.147421623159531     
   146.58900000002248        79.145278762459711     
   146.59000000002248        79.143135474913279     
   146.59100000002249        79.140991760557185     
   146.59200000002249        79.138847619428759     
   146.59300000002250        79.136703051565462     
   146.59400000002250        79.134558057004966     
   146.59500000002251        79.132412635784789     
   146.59600000002251        79.130266787943285     
   146.59700000002252        79.128120513517970     
   146.59800000002252        79.125973812547798     
   146.59900000002253        79.123826685070796     
   146.60000000002253        79.121679131126186     
   146.60100000002254        79.119531150752252     
   146.60200000002254        79.117382743988614     
   146.60300000002255        79.115233910874295     
   146.60400000002255        79.113084651448489     
   146.60500000002256        79.110934965751113     
   146.60600000002256        79.108784853822172     
   146.60700000002257        79.106634315701115     
   146.60800000002257        79.104483351428925     
   146.60900000002258        79.102331961045380     
   146.61000000002258        79.100180144591178     
   146.61100000002259        79.098027902106978     
   146.61200000002259        79.095875233633791     
   146.61300000002259        79.093722139212900     
   146.61400000002260        79.091568618885418     
   146.61500000002260        79.089414672693010     
   146.61600000002261        79.087260300677400     
   146.61700000002261        79.085105502880168     
   146.61800000002262        79.082950279343791     
   146.61900000002262        79.080794630110219     
   146.62000000002263        79.078638555221886     
   146.62100000002263        79.076482054721637     
   146.62200000002264        79.074325128652319     
   146.62300000002264        79.072167777056450     
   146.62400000002265        79.070009999977685     
   146.62500000002265        79.067851797459269     
   146.62600000002266        79.065693169544858     
   146.62700000002266        79.063534116278319     
   146.62800000002267        79.061374637703096     
   146.62900000002267        79.059214733863939     
   146.63000000002268        79.057054404804688     
   146.63100000002268        79.054893650570165     
   146.63200000002269        79.052732471204777     
   146.63300000002269        79.050570866753944     
   146.63400000002270        79.048408837262372     
   146.63500000002270        79.046246382775337     
   146.63600000002270        79.044083503338371     
   146.63700000002271        79.041920198996763     
   146.63800000002271        79.039756469797211     
   146.63900000002272        79.037592315785020     
   146.64000000002272        79.035427737006501     
   146.64100000002273        79.033262733508195     
   146.64200000002273        79.031097305337113     
   146.64300000002274        79.028931452539226     
   146.64400000002274        79.026765175162126     
   146.64500000002275        79.024598473252510     
   146.64600000002275        79.022431346858170     
   146.64700000002276        79.020263796026740     
   146.64800000002276        79.018095820805385     
   146.64900000002277        79.015927421242679     
   146.65000000002277        79.013758597386158     
   146.65100000002278        79.011589349284606     
   146.65200000002278        79.009419676986397     
   146.65300000002279        79.007249580540119     
   146.65400000002279        79.005079059994870     
   146.65500000002280        79.002908115399407     
   146.65600000002280        79.000736746803184     
   146.65700000002280        78.998564954255770     
   146.65800000002281        78.996392737806715     
   146.65900000002281        78.994220097505618     
   146.66000000002282        78.992047033402898     
   146.66100000002282        78.989873545548917     
   146.66200000002283        78.987699633993614     
   146.66300000002283        78.985525298787906     
   146.66400000002284        78.983350539982624     
   146.66500000002284        78.981175357628373     
   146.66600000002285        78.978999751776797     
   146.66700000002285        78.976823722479281     
   146.66800000002286        78.974647269786857     
   146.66900000002286        78.972470393751948     
   146.67000000002287        78.970293094426111     
   146.67100000002287        78.968115371861742     
   146.67200000002288        78.965937226110853     
   146.67300000002288        78.963758657226194     
   146.67400000002289        78.961579665260871     
   146.67500000002289        78.959400250267137     
   146.67600000002290        78.957220412298568     
   146.67700000002290        78.955040151408397     
   146.67800000002291        78.952859467649674     
   146.67900000002291        78.950678361076797     
   146.68000000002291        78.948496831743185     
   146.68100000002292        78.946314879703138     
   146.68200000002292        78.944132505010884     
   146.68300000002293        78.941949707720852     
   146.68400000002293        78.939766487887795     
   146.68500000002294        78.937582845566368     
   146.68600000002294        78.935398780811653     
   146.68700000002295        78.933214293679228     
   146.68800000002295        78.931029384224260     
   146.68900000002296        78.928844052502271     
   146.69000000002296        78.926658298569592     
   146.69100000002297        78.924472122481646     
   146.69200000002297        78.922285524295049     
   146.69300000002298        78.920098504066004     
   146.69400000002298        78.917911061851200     
   146.69500000002299        78.915723197707365     
   146.69600000002299        78.913534911691713     
   146.69700000002300        78.911346203861129     
   146.69800000002300        78.909157074273082     
   146.69900000002301        78.906967522985454     
   146.70000000002301        78.904777550055599     
   146.70100000002301        78.902587155541838     
   146.70200000002302        78.900396339501995     
   146.70300000002302        78.898205101994705     
   146.70400000002303        78.896013443078843     
   146.70500000002303        78.893821362812190     
   146.70600000002304        78.891628861254475     
   146.70700000002304        78.889435938464558     
   146.70800000002305        78.887242594501757     
   146.70900000002305        78.885048829425671     
   146.71000000002306        78.882854643296270     
   146.71100000002306        78.880660036173225     
   146.71200000002307        78.878465008116578     
   146.71300000002307        78.876269559186696     
   146.71400000002308        78.874073689444231     
   146.71500000002308        78.871877398949991     
   146.71600000002309        78.869680687764543     
   146.71700000002309        78.867483555948994     
   146.71800000002310        78.865286003564947     
   146.71900000002310        78.863088030673907     
   146.72000000002311        78.860889637337152     
   146.72100000002311        78.858690823617025     
   146.72200000002312        78.856491589575370     
   146.72300000002312        78.854291935274404     
   146.72400000002312        78.852091860776881     
   146.72500000002313        78.849891366145059     
   146.72600000002313        78.847690451442304     
   146.72700000002314        78.845489116731571     
   146.72800000002314        78.843287362075571     
   146.72900000002315        78.841085187538297     
   146.73000000002315        78.838882593183570     
   146.73100000002316        78.836679579074598     
   146.73200000002316        78.834476145276213     
   146.73300000002317        78.832272291851922     
   146.73400000002317        78.830068018866626     
   146.73500000002318        78.827863326385128     
   146.73600000002318        78.825658214471943     
   146.73700000002319        78.823452683192031     
   146.73800000002319        78.821246732610888     
   146.73900000002320        78.819040362793771     
   146.74000000002320        78.816833573806207     
   146.74100000002321        78.814626365714673     
   146.74200000002321        78.812418738584256     
   146.74300000002322        78.810210692482087     
   146.74400000002322        78.808002227473992     
   146.74500000002323        78.805793343626661     
   146.74600000002323        78.803584041007369     
   146.74700000002323        78.801374319682608     
   146.74800000002324        78.799164179719867     
   146.74900000002324        78.796953621186390     
   146.75000000002325        78.794742644149991     
   146.75100000002325        78.792531248678287     
   146.75200000002326        78.790319434839503     
   146.75300000002326        78.788107202701894     
   146.75400000002327        78.785894552333502     
   146.75500000002327        78.783681483803264     
   146.75600000002328        78.781467997179831     
   146.75700000002328        78.779254092532597     
   146.75800000002329        78.777039769929985     
   146.75900000002329        78.774825029442141     
   146.76000000002330        78.772609871138229     
   146.76100000002330        78.770394295088536     
   146.76200000002331        78.768178301362354     
   146.76300000002331        78.765961890030482     
   146.76400000002332        78.763745061163306     
   146.76500000002332        78.761527814830927     
   146.76600000002333        78.759310151104586     
   146.76700000002333        78.757092070055165     
   146.76800000002333        78.754873571753862     
   146.76900000002334        78.752654656272270     
   146.77000000002334        78.750435323681330     
   146.77100000002335        78.748215574053816     
   146.77200000002335        78.745995407460910     
   146.77300000002336        78.743774823975301     
   146.77400000002336        78.741553823669094     
   146.77500000002337        78.739332406614864     
   146.77600000002337        78.737110572885783     
   146.77700000002338        78.734888322554497     
   146.77800000002338        78.732665655694305     
   146.77900000002339        78.730442572378564     
   146.78000000002339        78.728219072681100     
   146.78100000002340        78.725995156675538     
   146.78200000002340        78.723770824435931     
   146.78300000002341        78.721546076036148     
   146.78400000002341        78.719320911551165     
   146.78500000002342        78.717095331055262     
   146.78600000002342        78.714869334623202     
   146.78700000002343        78.712642922329934     
   146.78800000002343        78.710416094251102     
   146.78900000002344        78.708188850461511     
   146.79000000002344        78.705961191037147     
   146.79100000002344        78.703733116053684     
   146.79200000002345        78.701504625587262     
   146.79300000002345        78.699275719713768     
   146.79400000002346        78.697046398509912     
   146.79500000002346        78.694816662052176     
   146.79600000002347        78.692586510417343     
   146.79700000002347        78.690355943682945     
   146.79800000002348        78.688124961925340     
   146.79900000002348        78.685893565222315     
   146.80000000002349        78.683661753651549     
   146.80100000002349        78.681429527290717     
   146.80200000002350        78.679196886218065     
   146.80300000002350        78.676963830511724     
   146.80400000002351        78.674730360250052     
   146.80500000002351        78.672496475511736     
   146.80600000002352        78.670262176375260     
   146.80700000002352        78.668027462920094     
   146.80800000002353        78.665792335225547     
   146.80900000002353        78.663556793370219     
   146.81000000002354        78.661320837434786     
   146.81100000002354        78.659084467498658     
   146.81200000002354        78.656847683641573     
   146.81300000002355        78.654610485943905     
   146.81400000002355        78.652372874486474     
   146.81500000002356        78.650134849349627     
   146.81600000002356        78.647896410613967     
   146.81700000002357        78.645657558360824     
   146.81800000002357        78.643418292671470     
   146.81900000002358        78.641178613627346     
   146.82000000002358        78.638938521309768     
   146.82100000002359        78.636698015801045     
   146.82200000002359        78.634457097183130     
   146.82300000002360        78.632215765537921     
   146.82400000002360        78.629974020948339     
   146.82500000002361        78.627731863496621     
   146.82600000002361        78.625489293265986     
   146.82700000002362        78.623246310339070     
   146.82800000002362        78.621002914799732     
   146.82900000002363        78.618759106731005     
   146.83000000002363        78.616514886216436     
   146.83100000002364        78.614270253340280     
   146.83200000002364        78.612025208186537     
   146.83300000002365        78.609779750839266     
   146.83400000002365        78.607533881383333     
   146.83500000002365        78.605287599902638     
   146.83600000002366        78.603040906483159     
   146.83700000002366        78.600793801208994     
   146.83800000002367        78.598546284165835     
   146.83900000002367        78.596298355439416     
   146.84000000002368        78.594050015115130     
   146.84100000002368        78.591801263278995     
   146.84200000002369        78.589552100016888     
   146.84300000002369        78.587302525415510     
   146.84400000002370        78.585052539560849     
   146.84500000002370        78.582802142540203     
   146.84600000002371        78.580551334440059     
   146.84700000002371        78.578300115347560     
   146.84800000002372        78.576048485350185     
   146.84900000002372        78.573796444535333     
   146.85000000002373        78.571543992990783     
   146.85100000002373        78.569291130804601     
   146.85200000002374        78.567037858064595     
   146.85300000002374        78.564784174859454     
   146.85400000002375        78.562530081277515     
   146.85500000002375        78.560275577407282     
   146.85600000002376        78.558020663338382     
   146.85700000002376        78.555765339159080     
   146.85800000002376        78.553509604959444     
   146.85900000002377        78.551253460828590     
   146.86000000002377        78.548996906856345     
   146.86100000002378        78.546739943132877     
   146.86200000002378        78.544482569748169     
   146.86300000002379        78.542224786792815     
   146.86400000002379        78.539966594357168     
   146.86500000002380        78.537707992531821     
   146.86600000002380        78.535448981408152     
   146.86700000002381        78.533189561077208     
   146.86800000002381        78.530929731630351     
   146.86900000002382        78.528669493158972     
   146.87000000002382        78.526408845755157     
   146.87100000002383        78.524147789510366     
   146.87200000002383        78.521886324517638     
   146.87300000002384        78.519624450868761     
   146.87400000002384        78.517362168656589     
   146.87500000002385        78.515099477973450     
   146.87600000002385        78.512836378913249     
   146.87700000002386        78.510572871568357     
   146.87800000002386        78.508308956032593     
   146.87900000002386        78.506044632399608     
   146.88000000002387        78.503779900763121     
   146.88100000002387        78.501514761217081     
   146.88200000002388        78.499249213855663     
   146.88300000002388        78.496983258773525     
   146.88400000002389        78.494716896065228     
   146.88500000002389        78.492450125825798     
   146.88600000002390        78.490182948150064     
   146.88700000002390        78.487915363133197     
   146.88800000002391        78.485647370870751     
   146.88900000002391        78.483378971458251     
   146.89000000002392        78.481110164991861     
   146.89100000002392        78.478840951567520     
   146.89200000002393        78.476571331281335     
   146.89300000002393        78.474301304230167     
   146.89400000002394        78.472030870510338     
   146.89500000002394        78.469760030218737     
   146.89600000002395        78.467488783452552     
   146.89700000002395        78.465217130309071     
   146.89800000002396        78.462945070885539     
   146.89900000002396        78.460672605280323     
   146.90000000002397        78.458399733590653     
   146.90100000002397        78.456126455914912     
   146.90200000002397        78.453852772351453     
   146.90300000002398        78.451578682998303     
   146.90400000002398        78.449304187954993     
   146.90500000002399        78.447029287320106     
   146.90600000002399        78.444753981192235     
   146.90700000002400        78.442478269671625     
   146.90800000002400        78.440202152857083     
   146.90900000002401        78.437925630848824     
   146.91000000002401        78.435648703746352     
   146.91100000002402        78.433371371649926     
   146.91200000002402        78.431093634660343     
   146.91300000002403        78.428815492877476     
   146.91400000002403        78.426536946402607     
   146.91500000002404        78.424257995336291     
   146.91600000002404        78.421978639780392     
   146.91700000002405        78.419698879835408     
   146.91800000002405        78.417418715603162     
   146.91900000002406        78.415138147185800     
   146.92000000002406        78.412857174685101     
   146.92100000002407        78.410575798203013     
   146.92200000002407        78.408294017842408     
   146.92300000002408        78.406011833705463     
   146.92400000002408        78.403729245895292     
   146.92500000002408        78.401446254514468     
   146.92600000002409        78.399162859666447     
   146.92700000002409        78.396879061454541     
   146.92800000002410        78.394594859982959     
   146.92900000002410        78.392310255354687     
   146.93000000002411        78.390025247674032     
   146.93100000002411        78.387739837045473     
   146.93200000002412        78.385454023572933     
   146.93300000002412        78.383167807361133     
   146.93400000002413        78.380881188515886     
   146.93500000002413        78.378594167140804     
   146.93600000002414        78.376306743342028     
   146.93700000002414        78.374018917224788     
   146.93800000002415        78.371730688894885     
   146.93900000002415        78.369442058457693     
   146.94000000002416        78.367153026019992     
   146.94100000002416        78.364863591687197     
   146.94200000002417        78.362573755566387     
   146.94300000002417        78.360283517764273     
   146.94400000002418        78.357992878387236     
   146.94500000002418        78.355701837542910     
   146.94600000002418        78.353410395338230     
   146.94700000002419        78.351118551880717     
   146.94800000002419        78.348826307278202     
   146.94900000002420        78.346533661638617     
   146.95000000002420        78.344240615069822     
   146.95100000002421        78.341947167680289     
   146.95200000002421        78.339653319578375     
   146.95300000002422        78.337359070873035     
   146.95400000002422        78.335064421672783     
   146.95500000002423        78.332769372087299     
   146.95600000002423        78.330473922225565     
   146.95700000002424        78.328178072197431     
   146.95800000002424        78.325881822111839     
   146.95900000002425        78.323585172079703     
   146.96000000002425        78.321288122210348     
   146.96100000002426        78.318990672614845     
   146.96200000002426        78.316692823403002     
   146.96300000002427        78.314394574686048     
   146.96400000002427        78.312095926574841     
   146.96500000002428        78.309796879180638     
   146.96600000002428        78.307497432614682     
   146.96700000002429        78.305197586988427     
   146.96800000002429        78.302897342413814     
   146.96900000002429        78.300596699002668     
   146.97000000002430        78.298295656866969     
   146.97100000002430        78.295994216120093     
   146.97200000002431        78.293692376873565     
   146.97300000002431        78.291390139240633     
   146.97400000002432        78.289087503333747     
   146.97500000002432        78.286784469266877     
   146.97600000002433        78.284481037152901     
   146.97700000002433        78.282177207105676     
   146.97800000002434        78.279872979239087     
   146.97900000002434        78.277568353666723     
   146.98000000002435        78.275263330503037     
   146.98100000002435        78.272957909862399     
   146.98200000002436        78.270652091859546     
   146.98300000002436        78.268345876609459     
   146.98400000002437        78.266039264226549     
   146.98500000002437        78.263732254826593     
   146.98600000002438        78.261424848524982     
   146.98700000002438        78.259117045437051     
   146.98800000002439        78.256808845678847     
   146.98900000002439        78.254500249366217     
   146.99000000002439        78.252191256615632     
   146.99100000002440        78.249881867543593     
   146.99200000002440        78.247572082266601     
   146.99300000002441        78.245261900901482     
   146.99400000002441        78.242951323565279     
   146.99500000002442        78.240640350375088     
   146.99600000002442        78.238328981449072     
   146.99700000002443        78.236017216903960     
   146.99800000002443        78.233705056858227     
   146.99900000002444        78.231392501429909     
   147.00000000002444        78.229079550737154     
   147.00100000002445        78.226766204898169     
   147.00200000002445        78.224452464032098     
   147.00300000002446        78.222138328257529     
   147.00400000002446        78.219823797693692     
   147.00500000002447        78.217508872459902     
   147.00600000002447        78.215193552675359     
   147.00700000002448        78.212877838460187     
   147.00800000002448        78.210561729933971     
   147.00900000002449        78.208245227216665     
   147.01000000002449        78.205928330429174     
   147.01100000002450        78.203611039691481     
   147.01200000002450        78.201293355124363     
   147.01300000002450        78.198975276848884     
   147.01400000002451        78.196656804986077     
   147.01500000002451        78.194337939656947     
   147.01600000002452        78.192018680983480     
   147.01700000002452        78.189699029087265     
   147.01800000002453        78.187378984090216     
   147.01900000002453        78.185058546114263     
   147.02000000002454        78.182737715282173     
   147.02100000002454        78.180416491715988     
   147.02200000002455        78.178094875538378     
   147.02300000002455        78.175772866872791     
   147.02400000002456        78.173450465842009     
   147.02500000002456        78.171127672569426     
   147.02600000002457        78.168804487178349     
   147.02700000002457        78.166480909792867     
   147.02800000002458        78.164156940537069     
   147.02900000002458        78.161832579534519     
   147.03000000002459        78.159507826909831     
   147.03100000002459        78.157182682787962     
   147.03200000002460        78.154857147292958     
   147.03300000002460        78.152531220550060     
   147.03400000002461        78.150204902684379     
   147.03500000002461        78.147878193821469     
   147.03600000002461        78.145551094086727     
   147.03700000002462        78.143223603605776     
   147.03800000002462        78.140895722504908     
   147.03900000002463        78.138567450910074     
   147.04000000002463        78.136238788947480     
   147.04100000002464        78.133909736743817     
   147.04200000002464        78.131580294425959     
   147.04300000002465        78.129250462120879     
   147.04400000002465        78.126920239955297     
   147.04500000002466        78.124589628057180     
   147.04600000002466        78.122258626553588     
   147.04700000002467        78.119927235572860     
   147.04800000002467        78.117595455242181     
   147.04900000002468        78.115263285690531     
   147.05000000002468        78.112930727045509     
   147.05100000002469        78.110597779436503     
   147.05200000002469        78.108264442991370     
   147.05300000002470        78.105930717839939     
   147.05400000002470        78.103596604110635     
   147.05500000002471        78.101262101933315     
   147.05600000002471        78.098927211437555     
   147.05700000002471        78.096591932753057     
   147.05800000002472        78.094256266009253     
   147.05900000002472        78.091920211337055     
   147.06000000002473        78.089583768866348     
   147.06100000002473        78.087246938728271     
   147.06200000002474        78.084909721052995     
   147.06300000002474        78.082572115971686     
   147.06400000002475        78.080234123615469     
   147.06500000002475        78.077895744116020     
   147.06600000002476        78.075556977604649     
   147.06700000002476        78.073217824213145     
   147.06800000002477        78.070878284073700     
   147.06900000002477        78.068538357318175     
   147.07000000002478        78.066198044078689     
   147.07100000002478        78.063857344488454     
   147.07200000002479        78.061516258680086     
   147.07300000002479        78.059174786785789     
   147.07400000002480        78.056832928940054     
   147.07500000002480        78.054490685275169     
   147.07600000002481        78.052148055925230     
   147.07700000002481        78.049805041023887     
   147.07800000002482        78.047461640705009     
   147.07900000002482        78.045117855102873     
   147.08000000002482        78.042773684351587     
   147.08100000002483        78.040429128585970     
   147.08200000002483        78.038084187940797     
   147.08300000002484        78.035738862550858     
   147.08400000002484        78.033393152551511     
   147.08500000002485        78.031047058078073     
   147.08600000002485        78.028700579265760     
   147.08700000002486        78.026353716250782     
   147.08800000002486        78.024006469168967     
   147.08900000002487        78.021658838156227     
   147.09000000002487        78.019310823349045     
   147.09100000002488        78.016962424884099     
   147.09200000002488        78.014613642898141     
   147.09300000002489        78.012264477527708     
   147.09400000002489        78.009914928910163     
   147.09500000002490        78.007564997183550     
   147.09600000002490        78.005214682484194     
   147.09700000002491        78.002863984950537     
   147.09800000002491        78.000512904720580     
   147.09900000002492        77.998161441931856     
   147.10000000002492        77.995809596723646     
   147.10100000002492        77.993457369233482     
   147.10200000002493        77.991104759600731     
   147.10300000002493        77.988751767963805     
   147.10400000002494        77.986398394462455     
   147.10500000002494        77.984044639235634     
   147.10600000002495        77.981690502422765     
   147.10700000002495        77.979335984163427     
   147.10800000002496        77.976981084598009     
   147.10900000002496        77.974625803866161     
   147.11000000002497        77.972270142108528     
   147.11100000002497        77.969914099465356     
   147.11200000002498        77.967557676077732     
   147.11300000002498        77.965200872086086     
   147.11400000002499        77.962843687631747     
   147.11500000002499        77.960486122855556     
   147.11600000002500        77.958128177899752     
   147.11700000002500        77.955769852905476     
   147.11800000002501        77.953411148014609     
   147.11900000002501        77.951052063369644     
   147.12000000002502        77.948692599112093     
   147.12100000002502        77.946332755385228     
   147.12200000002503        77.943972532331330     
   147.12300000002503        77.941611930092890     
   147.12400000002503        77.939250948813608     
   147.12500000002504        77.936889588636305     
   147.12600000002504        77.934527849704608     
   147.12700000002505        77.932165732161891     
   147.12800000002505        77.929803236152225     
   147.12900000002506        77.927440361819833     
   147.13000000002506        77.925077109308674     
   147.13100000002507        77.922713478763001     
   147.13200000002507        77.920349470327693     
   147.13300000002508        77.917985084147091     
   147.13400000002508        77.915620320366614     
   147.13500000002509        77.913255179131696     
   147.13600000002509        77.910889660587287     
   147.13700000002510        77.908523764879021     
   147.13800000002510        77.906157492152786     
   147.13900000002511        77.903790842554343     
   147.14000000002511        77.901423816229993     
   147.14100000002512        77.899056413326406     
   147.14200000002512        77.896688633989697     
   147.14300000002513        77.894320478366694     
   147.14400000002513        77.891951946604365     
   147.14500000002514        77.889583038850063     
   147.14600000002514        77.887213755250698     
   147.14700000002514        77.884844095954264     
   147.14800000002515        77.882474061108226     
   147.14900000002515        77.880103650860306     
   147.15000000002516        77.877732865358894     
   147.15100000002516        77.875361704752208     
   147.15200000002517        77.872990169188469     
   147.15300000002517        77.870618258817132     
   147.15400000002518        77.868245973786330     
   147.15500000002518        77.865873314245022     
   147.15600000002519        77.863500280342905     
   147.15700000002519        77.861126872229477     
   147.15800000002520        77.858753090054108     
   147.15900000002520        77.856378933966710     
   147.16000000002521        77.854004404117276     
   147.16100000002521        77.851629500656372     
   147.16200000002522        77.849254223733837     
   147.16300000002522        77.846878573500746     
   147.16400000002523        77.844502550107592     
   147.16500000002523        77.842126153705664     
   147.16600000002524        77.839749384445767     
   147.16700000002524        77.837372242479546     
   147.16800000002524        77.834994727958588     
   147.16900000002525        77.832616841034351     
   147.17000000002525        77.830238581859192     
   147.17100000002526        77.827859950584894     
   147.17200000002526        77.825480947363872     
   147.17300000002527        77.823101572348889     
   147.17400000002527        77.820721825692445     
   147.17500000002528        77.818341707547404     
   147.17600000002528        77.815961218066761     
   147.17700000002529        77.813580357404390     
   147.17800000002529        77.811199125713060     
   147.17900000002530        77.808817523146374     
   147.18000000002530        77.806435549858975     
   147.18100000002531        77.804053206004284     
   147.18200000002531        77.801670491736672     
   147.18300000002532        77.799287407210628     
   147.18400000002532        77.796903952580678     
   147.18500000002533        77.794520128001608     
   147.18600000002533        77.792135933628742     
   147.18700000002534        77.789751369616837     
   147.18800000002534        77.787366436121360     
   147.18900000002535        77.784981133297904     
   147.19000000002535        77.782595461302193     
   147.19100000002535        77.780209420290390     
   147.19200000002536        77.777823010418359     
   147.19300000002536        77.775436231842463     
   147.19400000002537        77.773049084719275     
   147.19500000002537        77.770661569205529     
   147.19600000002538        77.768273685457757     
   147.19700000002538        77.765885433633869     
   147.19800000002539        77.763496813890129     
   147.19900000002539        77.761107826384318     
   147.20000000002540        77.758718471274591     
   147.20100000002540        77.756328748717891     
   147.20200000002541        77.753938658872841     
   147.20300000002541        77.751548201897720     
   147.20400000002542        77.749157377950368     
   147.20500000002542        77.746766187189948     
   147.20600000002543        77.744374629774484     
   147.20700000002543        77.741982705863592     
   147.20800000002544        77.739590415616533     
   147.20900000002544        77.737197759191801     
   147.21000000002545        77.734804736749595     
   147.21100000002545        77.732411348449304     
   147.21200000002545        77.730017594450970     
   147.21300000002546        77.727623474914452     
   147.21400000002546        77.725228990000232     
   147.21500000002547        77.722834139868596     
   147.21600000002547        77.720438924680522     
   147.21700000002548        77.718043344596140     
   147.21800000002548        77.715647399777083     
   147.21900000002549        77.713251090384119     
   147.22000000002549        77.710854416578741     
   147.22100000002550        77.708457378522681     
   147.22200000002550        77.706059976377261     
   147.22300000002551        77.703662210304856     
   147.22400000002551        77.701264080467439     
   147.22500000002552        77.698865587027242     
   147.22600000002552        77.696466730146966     
   147.22700000002553        77.694067509988542     
   147.22800000002553        77.691667926715823     
   147.22900000002554        77.689267980491095     
   147.23000000002554        77.686867671477842     
   147.23100000002555        77.684466999839728     
   147.23200000002555        77.682065965739852     
   147.23300000002556        77.679664569342123     
   147.23400000002556        77.677262810810703     
   147.23500000002556        77.674860690309544     
   147.23600000002557        77.672458208002766     
   147.23700000002557        77.670055364055457     
   147.23800000002558        77.667652158631995     
   147.23900000002558        77.665248591896969     
   147.24000000002559        77.662844664015708     
   147.24100000002559        77.660440375153655     
   147.24200000002560        77.658035725475713     
   147.24300000002560        77.655630715147481     
   147.24400000002561        77.653225344335596     
   147.24500000002561        77.650819613204888     
   147.24600000002562        77.648413521922208     
   147.24700000002562        77.646007070653994     
   147.24800000002563        77.643600259566114     
   147.24900000002563        77.641193088825929     
   147.25000000002564        77.638785558599650     
   147.25100000002564        77.636377669054895     
   147.25200000002565        77.633969420358781     
   147.25300000002565        77.631560812678430     
   147.25400000002566        77.629151846181699     
   147.25500000002566        77.626742521036292     
   147.25600000002567        77.624332837410236     
   147.25700000002567        77.621922795471377     
   147.25800000002567        77.619512395388753     
   147.25900000002568        77.617101637329881     
   147.26000000002568        77.614690521464240     
   147.26100000002569        77.612279047959973     
   147.26200000002569        77.609867216986785     
   147.26300000002570        77.607455028713716     
   147.26400000002570        77.605042483309688     
   147.26500000002571        77.602629580945276     
   147.26600000002571        77.600216321789119     
   147.26700000002572        77.597802706011649     
   147.26800000002572        77.595388733783423     
   147.26900000002573        77.592974405274205     
   147.27000000002573        77.590559720654213     
   147.27100000002574        77.588144680094757     
   147.27200000002574        77.585729283766270     
   147.27300000002575        77.583313531839934     
   147.27400000002575        77.580897424486636     
   147.27500000002576        77.578480961877972     
   147.27600000002576        77.576064144185580     
   147.27700000002577        77.573646971581240     
   147.27800000002577        77.571229444236309     
   147.27900000002577        77.568811562323447     
   147.28000000002578        77.566393326014577     
   147.28100000002578        77.563974735482077     
   147.28200000002579        77.561555790898979     
   147.28300000002579        77.559136492437375     
   147.28400000002580        77.556716840271037     
   147.28500000002580        77.554296834572696     
   147.28600000002581        77.551876475515414     
   147.28700000002581        77.549455763272917     
   147.28800000002582        77.547034698019090     
   147.28900000002582        77.544613279927148     
   147.29000000002583        77.542191509171957     
   147.29100000002583        77.539769385926988     
   147.29200000002584        77.537346910366907     
   147.29300000002584        77.534924082666137     
   147.29400000002585        77.532500902999615     
   147.29500000002585        77.530077371541992     
   147.29600000002586        77.527653488468374     
   147.29700000002586        77.525229253953910     
   147.29800000002587        77.522804668174388     
   147.29900000002587        77.520379731304772     
   147.30000000002588        77.517954443521930     
   147.30100000002588        77.515528805000685     
   147.30200000002588        77.513102815917037     
   147.30300000002589        77.510676476448154     
   147.30400000002589        77.508249786769994     
   147.30500000002590        77.505822747059597     
   147.30600000002590        77.503395357493105     
   147.30700000002591        77.500967618247856     
   147.30800000002591        77.498539529500974     
   147.30900000002592        77.496111091429796     
   147.31000000002592        77.493682304211816     
   147.31100000002593        77.491253168024642     
   147.31200000002593        77.488823683046121     
   147.31300000002594        77.486393849454387     
   147.31400000002594        77.483963667427503     
   147.31500000002595        77.481533137143558     
   147.31600000002595        77.479102258781580     
   147.31700000002596        77.476671032519761     
   147.31800000002596        77.474239458537582     
   147.31900000002597        77.471807537013390     
   147.32000000002597        77.469375268126939     
   147.32100000002598        77.466942652057213     
   147.32200000002598        77.464509688984194     
   147.32300000002598        77.462076379086966     
   147.32400000002599        77.459642722545951     
   147.32500000002599        77.457208719541143     
   147.32600000002600        77.454774370252736     
   147.32700000002600        77.452339674860710     
   147.32800000002601        77.449904633545884     
   147.32900000002601        77.447469246489533     
   147.33000000002602        77.445033513871905     
   147.33100000002602        77.442597435874220     
   147.33200000002603        77.440161012677962     
   147.33300000002603        77.437724244464064     
   147.33400000002604        77.435287131414626     
   147.33500000002604        77.432849673710948     
   147.33600000002605        77.430411871535057     
   147.33700000002605        77.427973725069464     
   147.33800000002606        77.425535234495939     
   147.33900000002606        77.423096399996979     
   147.34000000002607        77.420657221755405     
   147.34100000002607        77.418217699953559     
   147.34200000002608        77.415777834774858     
   147.34300000002608        77.413337626401784     
   147.34400000002609        77.410897075018013     
   147.34500000002609        77.408456180807050     
   147.34600000002609        77.406014943952002     
   147.34700000002610        77.403573364637282     
   147.34800000002610        77.401131443046168     
   147.34900000002611        77.398689179363075     
   147.35000000002611        77.396246573772260     
   147.35100000002612        77.393803626458109     
   147.35200000002612        77.391360337605107     
   147.35300000002613        77.388916707397712     
   147.35400000002613        77.386472736021432     
   147.35500000002614        77.384028423661036     
   147.35600000002614        77.381583770501834     
   147.35700000002615        77.379138776729192     
   147.35800000002615        77.376693442528605     
   147.35900000002616        77.374247768085809     
   147.36000000002616        77.371801753586851     
   147.36100000002617        77.369355399217483     
   147.36200000002617        77.366908705164107     
   147.36300000002618        77.364461671613469     
   147.36400000002618        77.362014298751319     
   147.36500000002619        77.359566586764856     
   147.36600000002619        77.357118535841124     
   147.36700000002620        77.354670146166796     
   147.36800000002620        77.352221417928988     
   147.36900000002620        77.349772351315323     
   147.37000000002621        77.347322946513714     
   147.37100000002621        77.344873203710989     
   147.37200000002622        77.342423123095230     
   147.37300000002622        77.339972704854901     
   147.37400000002623        77.337521949177770     
   147.37500000002623        77.335070856252273     
   147.37600000002624        77.332619426266419     
   147.37700000002624        77.330167659409526     
   147.37800000002625        77.327715555870441     
   147.37900000002625        77.325263115837572     
   147.38000000002626        77.322810339500549     
   147.38100000002626        77.320357227048163     
   147.38200000002627        77.317903778670257     
   147.38300000002627        77.315449994556232     
   147.38400000002628        77.312995874895890     
   147.38500000002628        77.310541419879456     
   147.38600000002629        77.308086629696348     
   147.38700000002629        77.305631504537160     
   147.38800000002630        77.303176044592561     
   147.38900000002630        77.300720250053132     
   147.39000000002630        77.298264121108645     
   147.39100000002631        77.295807657950874     
   147.39200000002631        77.293350860770786     
   147.39300000002632        77.290893729759276     
   147.39400000002632        77.288436265107663     
   147.39500000002633        77.285978467008036     
   147.39600000002633        77.283520335651332     
   147.39700000002634        77.281061871229454     
   147.39800000002634        77.278603073934590     
   147.39900000002635        77.276143943958928     
   147.40000000002635        77.273684481494598     
   147.40100000002636        77.271224686734143     
   147.40200000002636        77.268764559869879     
   147.40300000002637        77.266304101095002     
   147.40400000002637        77.263843310601985     
   147.40500000002638        77.261382188584349     
   147.40600000002638        77.258920735234994     
   147.40700000002639        77.256458950746989     
   147.40800000002639        77.253996835314510     
   147.40900000002640        77.251534389130583     
   147.41000000002640        77.249071612389585     
   147.41100000002641        77.246608505285408     
   147.41200000002641        77.244145068012131     
   147.41300000002641        77.241681300763773     
   147.41400000002642        77.239217203734881     
   147.41500000002642        77.236752777120387     
   147.41600000002643        77.234288021114565     
   147.41700000002643        77.231822935912660     
   147.41800000002644        77.229357521709517     
   147.41900000002644        77.226891778700733     
   147.42000000002645        77.224425707081281     
   147.42100000002645        77.221959307046404     
   147.42200000002646        77.219492578792412     
   147.42300000002646        77.217025522514916     
   147.42400000002647        77.214558138409757     
   147.42500000002647        77.212090426672873     
   147.42600000002648        77.209622387500829     
   147.42700000002648        77.207154021090332     
   147.42800000002649        77.204685327637137     
   147.42900000002649        77.202216307338318     
   147.43000000002650        77.199746960390783     
   147.43100000002650        77.197277286992033     
   147.43200000002651        77.194807287338392     
   147.43300000002651        77.192336961627603     
   147.43400000002651        77.189866310056956     
   147.43500000002652        77.187395332824480     
   147.43600000002652        77.184924030127476     
   147.43700000002653        77.182452402164301     
   147.43800000002653        77.179980449132373     
   147.43900000002654        77.177508171230230     
   147.44000000002654        77.175035568656355     
   147.44100000002655        77.172562641608849     
   147.44200000002655        77.170089390287060     
   147.44300000002656        77.167615814889103     
   147.44400000002656        77.165141915613958     
   147.44500000002657        77.162667692661444     
   147.44600000002657        77.160193146229929     
   147.44700000002658        77.157718276519248     
   147.44800000002658        77.155243083728692     
   147.44900000002659        77.152767568058351     
   147.45000000002659        77.150291729707462     
   147.45100000002660        77.147815568876396     
   147.45200000002660        77.145339085764903     
   147.45300000002661        77.142862280573652     
   147.45400000002661        77.140385153502933     
   147.45500000002662        77.137907704753090     
   147.45600000002662        77.135429934524822     
   147.45700000002662        77.132951843019072     
   147.45800000002663        77.130473430436922     
   147.45900000002663        77.127994696979215     
   147.46000000002664        77.125515642847404     
   147.46100000002664        77.123036268242998     
   147.46200000002665        77.120556573367423     
   147.46300000002665        77.118076558422032     
   147.46400000002666        77.115596223609160     
   147.46500000002666        77.113115569130343     
   147.46600000002667        77.110634595188117     
   147.46700000002667        77.108153301984572     
   147.46800000002668        77.105671689722016     
   147.46900000002668        77.103189758603122     
   147.47000000002669        77.100707508830382     
   147.47100000002669        77.098224940606940     
   147.47200000002670        77.095742054135400     
   147.47300000002670        77.093258849618877     
   147.47400000002671        77.090775327261028     
   147.47500000002671        77.088291487264925     
   147.47600000002672        77.085807329833912     
   147.47700000002672        77.083322855172042     
   147.47800000002673        77.080838063482616     
   147.47900000002673        77.078352954970455     
   147.48000000002673        77.075867529838746     
   147.48100000002674        77.073381788292096     
   147.48200000002674        77.070895730534531     
   147.48300000002675        77.068409356771326     
   147.48400000002675        77.065922667206181     
   147.48500000002676        77.063435662044498     
   147.48600000002676        77.060948341490999     
   147.48700000002677        77.058460705750761     
   147.48800000002677        77.055972755028520     
   147.48900000002678        77.053484489530064     
   147.49000000002678        77.050995909461079     
   147.49100000002679        77.048507015026814     
   147.49200000002679        77.046017806432957     
   147.49300000002680        77.043528283885394     
   147.49400000002680        77.041038447590154     
   147.49500000002681        77.038548297753508     
   147.49600000002681        77.036057834581314     
   147.49700000002682        77.033567058280582     
   147.49800000002682        77.031075969057540     
   147.49900000002683        77.028584567118656     
   147.50000000002683        77.026092852671226     
   147.50100000002683        77.023600825921633     
   147.50200000002684        77.021108487077214     
   147.50300000002684        77.018615836345290     
   147.50400000002685        77.016122873933099     
   147.50500000002685        77.013629600047977     
   147.50600000002686        77.011136014897843     
   147.50700000002686        77.008642118689892     
   147.50800000002687        77.006147911632922     
   147.50900000002687        77.003653393934258     
   147.51000000002688        77.001158565801916     
   147.51100000002688        76.998663427444725     
   147.51200000002689        76.996167979070393     
   147.51300000002689        76.993672220888214     
   147.51400000002690        76.991176153106224     
   147.51500000002690        76.988679775933633     
   147.51600000002691        76.986183089579086     
   147.51700000002691        76.983686094251794     
   147.51800000002692        76.981188790160971     
   147.51900000002692        76.978691177515699     
   147.52000000002693        76.976193256525733     
   147.52100000002693        76.973695027400368     
   147.52200000002694        76.971196490349357     
   147.52300000002694        76.968697645582694     
   147.52400000002694        76.966198493310159     
   147.52500000002695        76.963699033741960     
   147.52600000002695        76.961199267088460     
   147.52700000002696        76.958699193559298     
   147.52800000002696        76.956198813366072     
   147.52900000002697        76.953698126718280     
   147.53000000002697        76.951197133827563     
   147.53100000002698        76.948695834903972     
   147.53200000002698        76.946194230158994     
   147.53300000002699        76.943692319803716     
   147.53400000002699        76.941190104048914     
   147.53500000002700        76.938687583106883     
   147.53600000002700        76.936184757187789     
   147.53700000002701        76.933681626504139     
   147.53800000002701        76.931178191267719     
   147.53900000002702        76.928674451690028     
   147.54000000002702        76.926170407983435     
   147.54100000002703        76.923666060359508     
   147.54200000002703        76.921161409030830     
   147.54300000002704        76.918656454209483     
   147.54400000002704        76.916151196108302     
   147.54500000002704        76.913645634939627     
   147.54600000002705        76.911139770916350     
   147.54700000002705        76.908633604251065     
   147.54800000002706        76.906127135157007     
   147.54900000002706        76.903620363847295     
   147.55000000002707        76.901113290535235     
   147.55100000002707        76.898605915433791     
   147.55200000002708        76.896098238756295     
   147.55300000002708        76.893590260716977     
   147.55400000002709        76.891081981529254     
   147.55500000002709        76.888573401406418     
   147.55600000002710        76.886064520563380     
   147.55700000002710        76.883555339213416     
   147.55800000002711        76.881045857571195     
   147.55900000002711        76.878536075850505     
   147.56000000002712        76.876025994266300     
   147.56100000002712        76.873515613032907     
   147.56200000002713        76.871004932365082     
   147.56300000002713        76.868493952477365     
   147.56400000002714        76.865982673585009     
   147.56500000002714        76.863471095902753     
   147.56600000002715        76.860959219645636     
   147.56700000002715        76.858447045029067     
   147.56800000002715        76.855934572268438     
   147.56900000002716        76.853421801579813     
   147.57000000002716        76.850908733177690     
   147.57100000002717        76.848395367278130     
   147.57200000002717        76.845881704097536     
   147.57300000002718        76.843367743851431     
   147.57400000002718        76.840853486755947     
   147.57500000002719        76.838338933027572     
   147.57600000002719        76.835824082881771     
   147.57700000002720        76.833308936535857     
   147.57800000002720        76.830793494206176     
   147.57900000002721        76.828277756108577     
   147.58000000002721        76.825761722461124     
   147.58100000002722        76.823245393479851     
   147.58200000002722        76.820728769381859     
   147.58300000002723        76.818211850384131     
   147.58400000002723        76.815694636704421     
   147.58500000002724        76.813177128559872     
   147.58600000002724        76.810659326167539     
   147.58700000002725        76.808141229745175     
   147.58800000002725        76.805622839510761     
   147.58900000002726        76.803104155681709     
   147.59000000002726        76.800585178476098     
   147.59100000002726        76.798065908111894     
   147.59200000002727        76.795546344807107     
   147.59300000002727        76.793026488780015     
   147.59400000002728        76.790506340249195     
   147.59500000002728        76.787985899432783     
   147.59600000002729        76.785465166549685     
   147.59700000002729        76.782944141818234     
   147.59800000002730        76.780422825457180     
   147.59900000002730        76.777901217685923     
   147.60000000002731        76.775379318723083     
   147.60100000002731        76.772857128787550     
   147.60200000002732        76.770334648098910     
   147.60300000002732        76.767811876876380     
   147.60400000002733        76.765288815339659     
   147.60500000002733        76.762765463707908     
   147.60600000002734        76.760241822201067     
   147.60700000002734        76.757717891038482     
   147.60800000002735        76.755193670440448     
   147.60900000002735        76.752669160626908     
   147.61000000002736        76.750144361817647     
   147.61100000002736        76.747619274233074     
   147.61200000002736        76.745093898093671     
   147.61300000002737        76.742568233619295     
   147.61400000002737        76.740042281030739     
   147.61500000002738        76.737516040548840     
   147.61600000002738        76.734989512394307     
   147.61700000002739        76.732462696787366     
   147.61800000002739        76.729935593949833     
   147.61900000002740        76.727408204102147     
   147.62000000002740        76.724880527465572     
   147.62100000002741        76.722352564261300     
   147.62200000002741        76.719824314710550     
   147.62300000002742        76.717295779035226     
   147.62400000002742        76.714766957456746     
   147.62500000002743        76.712237850196203     
   147.62600000002743        76.709708457475941     
   147.62700000002744        76.707178779517989     
   147.62800000002744        76.704648816543397     
   147.62900000002745        76.702118568775560     
   147.63000000002745        76.699588036435387     
   147.63100000002746        76.697057219745815     
   147.63200000002746        76.694526118929033     
   147.63300000002747        76.691994734207256     
   147.63400000002747        76.689463065803807     
   147.63500000002747        76.686931113940886     
   147.63600000002748        76.684398878840796     
   147.63700000002748        76.681866360726943     
   147.63800000002749        76.679333559822481     
   147.63900000002749        76.676800476349925     
   147.64000000002750        76.674267110533094     
   147.64100000002750        76.671733462594730     
   147.64200000002751        76.669199532758157     
   147.64300000002751        76.666665321247208     
   147.64400000002752        76.664130828285380     
   147.64500000002752        76.661596054096023     
   147.64600000002753        76.659060998903570     
   147.64700000002753        76.656525662930648     
   147.64800000002754        76.653990046402328     
   147.64900000002754        76.651454149542388     
   147.65000000002755        76.648917972574679     
   147.65100000002755        76.646381515723533     
   147.65200000002756        76.643844779213467     
   147.65300000002756        76.641307763269012     
   147.65400000002757        76.638770468114473     
   147.65500000002757        76.636232893973954     
   147.65600000002757        76.633695041073182     
   147.65700000002758        76.631156909636417     
   147.65800000002758        76.628618499888489     
   147.65900000002759        76.626079812054627     
   147.66000000002759        76.623540846359987     
   147.66100000002760        76.621001603029427     
   147.66200000002760        76.618462082288175     
   147.66300000002761        76.615922284361829     
   147.66400000002761        76.613382209475816     
   147.66500000002762        76.610841857855931     
   147.66600000002762        76.608301229727189     
   147.66700000002763        76.605760325316339     
   147.66800000002763        76.603219144848097     
   147.66900000002764        76.600677688548657     
   147.67000000002764        76.598135956644555     
   147.67100000002765        76.595593949361671     
   147.67200000002765        76.593051666925987     
   147.67300000002766        76.590509109563811     
   147.67400000002766        76.587966277501536     
   147.67500000002767        76.585423170965555     
   147.67600000002767        76.582879790182886     
   147.67700000002768        76.580336135379198     
   147.67800000002768        76.577792206782533     
   147.67900000002768        76.575248004618601     
   147.68000000002769        76.572703529114563     
   147.68100000002769        76.570158780497707     
   147.68200000002770        76.567613758994980     
   147.68300000002770        76.565068464833374     
   147.68400000002771        76.562522898240331     
   147.68500000002771        76.559977059443298     
   147.68600000002772        76.557430948669349     
   147.68700000002772        76.554884566146242     
   147.68800000002773        76.552337912101308     
   147.68900000002773        76.549790986762488     
   147.69000000002774        76.547243790357342     
   147.69100000002774        76.544696323113911     
   147.69200000002775        76.542148585260080     
   147.69300000002775        76.539600577024075     
   147.69400000002776        76.537052298633512     
   147.69500000002776        76.534503750316773     
   147.69600000002777        76.531954932302355     
   147.69700000002777        76.529405844818569     
   147.69800000002778        76.526856488093486     
   147.69900000002778        76.524306862355900     
   147.70000000002779        76.521756967834719     
   147.70100000002779        76.519206804757999     
   147.70200000002779        76.516656373354721     
   147.70300000002780        76.514105673854075     
   147.70400000002780        76.511554706484532     
   147.70500000002781        76.509003471475225     
   147.70600000002781        76.506451969055760     
   147.70700000002782        76.503900199454350     
   147.70800000002782        76.501348162900968     
   147.70900000002783        76.498795859625019     
   147.71000000002783        76.496243289855101     
   147.71100000002784        76.493690453821472     
   147.71200000002784        76.491137351753508     
   147.71300000002785        76.488583983880901     
   147.71400000002785        76.486030350433126     
   147.71500000002786        76.483476451640186     
   147.71600000002786        76.480922287731914     
   147.71700000002787        76.478367858938384     
   147.71800000002787        76.475813165489598     
   147.71900000002788        76.473258207615359     
   147.72000000002788        76.470702985546282     
   147.72100000002789        76.468147499512597     
   147.72200000002789        76.465591749744490     
   147.72300000002789        76.463035736472079     
   147.72400000002790        76.460479459926631     
   147.72500000002790        76.457922920337936     
   147.72600000002791        76.455366117937118     
   147.72700000002791        76.452809052954848     
   147.72800000002792        76.450251725621911     
   147.72900000002792        76.447694136168920     
   147.73000000002793        76.445136284826901     
   147.73100000002793        76.442578171827279     
   147.73200000002794        76.440019797400765     
   147.73300000002794        76.437461161778430     
   147.73400000002795        76.434902265192036     
   147.73500000002795        76.432343107872313     
   147.73600000002796        76.429783690050968     
   147.73700000002796        76.427224011959282     
   147.73800000002797        76.424664073829007     
   147.73900000002797        76.422103875891537     
   147.74000000002798        76.419543418378524     
   147.74100000002798        76.416982701522087     
   147.74200000002799        76.414421725553481     
   147.74300000002799        76.411860490704896     
   147.74400000002800        76.409298997208154     
   147.74500000002800        76.406737245295872     
   147.74600000002800        76.404175235198863     
   147.74700000002801        76.401612967150513     
   147.74800000002801        76.399050441382457     
   147.74900000002802        76.396487658127370     
   147.75000000002802        76.393924617616960     
   147.75100000002803        76.391361320084712     
   147.75200000002803        76.388797765761950     
   147.75300000002804        76.386233954882243     
   147.75400000002804        76.383669887677200     
   147.75500000002805        76.381105564380618     
   147.75600000002805        76.378540985224490     
   147.75700000002806        76.375976150441815     
   147.75800000002806        76.373411060266051     
   147.75900000002807        76.370845714929317     
   147.76000000002807        76.368280114665382     
   147.76100000002808        76.365714259706792     
   147.76200000002808        76.363148150286605     
   147.76300000002809        76.360581786639145     
   147.76400000002809        76.358015168996445     
   147.76500000002810        76.355448297592417     
   147.76600000002810        76.352881172660304     
   147.76700000002810        76.350313794433802     
   147.76800000002811        76.347746163146326     
   147.76900000002811        76.345178279031771     
   147.77000000002812        76.342610142323224     
   147.77100000002812        76.340041753255008     
   147.77200000002813        76.337473112060565     
   147.77300000002813        76.334904218973833     
   147.77400000002814        76.332335074228951     
   147.77500000002814        76.329765678059601     
   147.77600000002815        76.327196030699994     
   147.77700000002815        76.324626132384140     
   147.77800000002816        76.322055983346132     
   147.77900000002816        76.319485583820253     
   147.78000000002817        76.316914934041137     
   147.78100000002817        76.314344034242680     
   147.78200000002818        76.311772884659462     
   147.78300000002818        76.309201485525989     
   147.78400000002819        76.306629837076699     
   147.78500000002819        76.304057939546240     
   147.78600000002820        76.301485793168879     
   147.78700000002820        76.298913398180034     
   147.78800000002821        76.296340754813812     
   147.78900000002821        76.293767863305234     
   147.79000000002821        76.291194723889404     
   147.79100000002822        76.288621336800958     
   147.79200000002822        76.286047702275141     
   147.79300000002823        76.283473820546703     
   147.79400000002823        76.280899691850578     
   147.79500000002824        76.278325316422141     
   147.79600000002824        76.275750694497148     
   147.79700000002825        76.273175826310009     
   147.79800000002825        76.270600712096240     
   147.79900000002826        76.268025352091499     
   147.80000000002826        76.265449746530891     
   147.80100000002827        76.262873895650344     
   147.80200000002827        76.260297799684906     
   147.80300000002828        76.257721458870463     
   147.80400000002828        76.255144873442390     
   147.80500000002829        76.252568043636316     
   147.80600000002829        76.249990969688469     
   147.80700000002830        76.247413651834222     
   147.80800000002830        76.244836090309477     
   147.80900000002831        76.242258285350289     
   147.81000000002831        76.239680237192502     
   147.81100000002832        76.237101946071817     
   147.81200000002832        76.234523412224917     
   147.81300000002832        76.231944635887658     
   147.81400000002833        76.229365617295571     
   147.81500000002833        76.226786356685466     
   147.81600000002834        76.224206854293939     
   147.81700000002834        76.221627110356408     
   147.81800000002835        76.219047125109924     
   147.81900000002835        76.216466898790173     
   147.82000000002836        76.213886431634464     
   147.82100000002836        76.211305723878638     
   147.82200000002837        76.208724775759507     
   147.82300000002837        76.206143587513552     
   147.82400000002838        76.203562159377213     
   147.82500000002838        76.200980491587586     
   147.82600000002839        76.198398584381096     
   147.82700000002839        76.195816437994850     
   147.82800000002840        76.193234052665190     
   147.82900000002840        76.190651428629351     
   147.83000000002841        76.188068566124073     
   147.83100000002841        76.185485465386378     
   147.83200000002842        76.182902126653246     
   147.83300000002842        76.180318550161573     
   147.83400000002842        76.177734736148381     
   147.83500000002843        76.175150684851445     
   147.83600000002843        76.172566396507264     
   147.83700000002844        76.169981871353130     
   147.83800000002844        76.167397109626620     
   147.83900000002845        76.164812111564757     
   147.84000000002845        76.162226877405246     
   147.84100000002846        76.159641407384996     
   147.84200000002846        76.157055701741768     
   147.84300000002847        76.154469760713027     
   147.84400000002847        76.151883584535952     
   147.84500000002848        76.149297173448446     
   147.84600000002848        76.146710527687873     
   147.84700000002849        76.144123647492279     
   147.84800000002849        76.141536533098986     
   147.84900000002850        76.138949184745357     
   147.85000000002850        76.136361602670078     
   147.85100000002851        76.133773787110286     
   147.85200000002851        76.131185738303941     
   147.85300000002852        76.128597456488606     
   147.85400000002852        76.126008941902725     
   147.85500000002853        76.123420194784302     
   147.85600000002853        76.120831215370984     
   147.85700000002853        76.118242003900605     
   147.85800000002854        76.115652560611522     
   147.85900000002854        76.113062885741982     
   147.86000000002855        76.110472979529732     
   147.86100000002855        76.107882842213499     
   147.86200000002856        76.105292474030705     
   147.86300000002856        76.102701875220234     
   147.86400000002857        76.100111046020260     
   147.86500000002857        76.097519986668857     
   147.86600000002858        76.094928697404526     
   147.86700000002858        76.092337178465812     
   147.86800000002859        76.089745430090673     
   147.86900000002859        76.087153452518024     
   147.87000000002860        76.084561245986293     
   147.87100000002860        76.081968810733699     
   147.87200000002861        76.079376146999039     
   147.87300000002861        76.076783255020885     
   147.87400000002862        76.074190135037512     
   147.87500000002862        76.071596787288186     
   147.87600000002863        76.069003212011580     
   147.87700000002863        76.066409409445441     
   147.87800000002863        76.063815379829492     
   147.87900000002864        76.061221123402234     
   147.88000000002864        76.058626640402309     
   147.88100000002865        76.056031931068887     
   147.88200000002865        76.053436995640624     
   147.88300000002866        76.050841834356447     
   147.88400000002866        76.048246447455128     
   147.88500000002867        76.045650835175721     
   147.88600000002867        76.043054997757267     
   147.88700000002868        76.040458935439091     
   147.88800000002868        76.037862648459779     
   147.88900000002869        76.035266137058329     
   147.89000000002869        76.032669401474394     
   147.89100000002870        76.030072441946757     
   147.89200000002870        76.027475258714404     
   147.89300000002871        76.024877852016900     
   147.89400000002871        76.022280222093229     
   147.89500000002872        76.019682369182476     
   147.89600000002872        76.017084293524334     
   147.89700000002873        76.014485995357944     
   147.89800000002873        76.011887474922148     
   147.89900000002874        76.009288732457179     
   147.90000000002874        76.006689768201710     
   147.90100000002874        76.004090582395335     
   147.90200000002875        76.001491175277550     
   147.90300000002875        75.998891547087410     
   147.90400000002876        75.996291698064979     
   147.90500000002876        75.993691628449668     
   147.90600000002877        75.991091338480174     
   147.90700000002877        75.988490828397047     
   147.90800000002878        75.985890098439484     
   147.90900000002878        75.983289148846737     
   147.91000000002879        75.980687979859013     
   147.91100000002879        75.978086591715169     
   147.91200000002880        75.975484984655566     
   147.91300000002880        75.972883158919643     
   147.91400000002881        75.970281114746939     
   147.91500000002881        75.967678852377574     
   147.91600000002882        75.965076372050575     
   147.91700000002882        75.962473674006361     
   147.91800000002883        75.959870758484442     
   147.91900000002883        75.957267625724782     
   147.92000000002884        75.954664275966792     
   147.92100000002884        75.952060709450279     
   147.92200000002885        75.949456926415678     
   147.92300000002885        75.946852927102313     
   147.92400000002885        75.944248711750390     
   147.92500000002886        75.941644280599775     
   147.92600000002886        75.939039633890388     
   147.92700000002887        75.936434771861983     
   147.92800000002887        75.933829694754692     
   147.92900000002888        75.931224402808482     
   147.93000000002888        75.928618896262819     
   147.93100000002889        75.926013175358491     
   147.93200000002889        75.923407240335422     
   147.93300000002890        75.920801091433518     
   147.93400000002890        75.918194728892544     
   147.93500000002891        75.915588152952736     
   147.93600000002891        75.912981363854428     
   147.93700000002892        75.910374361837185     
   147.93800000002892        75.907767147141826     
   147.93900000002893        75.905159720007589     
   147.94000000002893        75.902552080675420     
   147.94100000002894        75.899944229385042     
   147.94200000002894        75.897336166377016     
   147.94300000002895        75.894727891890994     
   147.94400000002895        75.892119406167495     
   147.94500000002895        75.889510709446824     
   147.94600000002896        75.886901801968818     
   147.94700000002896        75.884292683974124     
   147.94800000002897        75.881683355702592     
   147.94900000002897        75.879073817394655     
   147.95000000002898        75.876464069290634     
   147.95100000002898        75.873854111630919     
   147.95200000002899        75.871243944655333     
   147.95300000002899        75.868633568604736     
   147.95400000002900        75.866022983718878     
   147.95500000002900        75.863412190238293     
   147.95600000002901        75.860801188403642     
   147.95700000002901        75.858189978454774     
   147.95800000002902        75.855578560632409     
   147.95900000002902        75.852966935176781     
   147.96000000002903        75.850355102327754     
   147.96100000002903        75.847743062326401     
   147.96200000002904        75.845130815412645     
   147.96300000002904        75.842518361827175     
   147.96400000002905        75.839905701810082     
   147.96500000002905        75.837292835601971     
   147.96600000002906        75.834679763443049     
   147.96700000002906        75.832066485574032     
   147.96800000002906        75.829453002235056     
   147.96900000002907        75.826839313666355     
   147.97000000002907        75.824225420108945     
   147.97100000002908        75.821611321802834     
   147.97200000002908        75.818997018988341     
   147.97300000002909        75.816382511906099     
   147.97400000002909        75.813767800796654     
   147.97500000002910        75.811152885900398     
   147.97600000002910        75.808537767457452     
   147.97700000002911        75.805922445708731     
   147.97800000002911        75.803306920894315     
   147.97900000002912        75.800691193255034     
   147.98000000002912        75.798075263030924     
   147.98100000002913        75.795459130462774     
   147.98200000002913        75.792842795790762     
   147.98300000002914        75.790226259255576     
   147.98400000002914        75.787609521097721     
   147.98500000002915        75.784992581557347     
   147.98600000002915        75.782375440875597     
   147.98700000002916        75.779758099291740     
   147.98800000002916        75.777140557047403     
   147.98900000002916        75.774522814382536     
   147.99000000002917        75.771904871537757     
   147.99100000002917        75.769286728753428     
   147.99200000002918        75.766668386270013     
   147.99300000002918        75.764049844328099     
   147.99400000002919        75.761431103167681     
   147.99500000002919        75.758812163029972     
   147.99600000002920        75.756193024154896     
   147.99700000002920        75.753573686783270     
   147.99800000002921        75.750954151154900     
   147.99900000002921        75.748334417510804     
   148.00000000002922        75.745714486091771     
   148.00100000002922        75.743094357137238     
   148.00200000002923        75.740474030888464     
   148.00300000002923        75.737853507585342     
   148.00400000002924        75.735232787468519     
   148.00500000002924        75.732611870778769     
   148.00600000002925        75.729990757756269     
   148.00700000002925        75.727369448641028     
   148.00800000002926        75.724747943674032     
   148.00900000002926        75.722126243095190     
   148.01000000002927        75.719504347145275     
   148.01100000002927        75.716882256064949     
   148.01200000002927        75.714259970093650     
   148.01300000002928        75.711637489472523     
   148.01400000002928        75.709014814441787     
   148.01500000002929        75.706391945241762     
   148.01600000002929        75.703768882112968     
   148.01700000002930        75.701145625295439     
   148.01800000002930        75.698522175029808     
   148.01900000002931        75.695898531555954     
   148.02000000002931        75.693274695114638     
   148.02100000002932        75.690650665946293     
   148.02200000002932        75.688026444290841     
   148.02300000002933        75.685402030388673     
   148.02400000002933        75.682777424480165     
   148.02500000002934        75.680152626805693     
   148.02600000002934        75.677527637605266     
   148.02700000002935        75.674902457119188     
   148.02800000002935        75.672277085588050     
   148.02900000002936        75.669651523251076     
   148.03000000002936        75.667025770350094     
   148.03100000002937        75.664399827124143     
   148.03200000002937        75.661773693813757     
   148.03300000002938        75.659147370659255     
   148.03400000002938        75.656520857900418     
   148.03500000002938        75.653894155777792     
   148.03600000002939        75.651267264531185     
   148.03700000002939        75.648640184400847     
   148.03800000002940        75.646012915627139     
   148.03900000002940        75.643385458450282     
   148.04000000002941        75.640757813109630     
   148.04100000002941        75.638129979845800     
   148.04200000002942        75.635501958899169     
   148.04300000002942        75.632873750508722     
   148.04400000002943        75.630245354915743     
   148.04500000002943        75.627616772359403     
   148.04600000002944        75.624988003080006     
   148.04700000002944        75.622359047317701     
   148.04800000002945        75.619729905311800     
   148.04900000002945        75.617100577302992     
   148.05000000002946        75.614471063531099     
   148.05100000002946        75.611841364235829     
   148.05200000002947        75.609211479656878     
   148.05300000002947        75.606581410034622     
   148.05400000002948        75.603951155608556     
   148.05500000002948        75.601320716618787     
   148.05600000002948        75.598690093304711     
   148.05700000002949        75.596059285906705     
   148.05800000002949        75.593428294664520     
   148.05900000002950        75.590797119817225     
   148.06000000002950        75.588165761605310     
   148.06100000002951        75.585534220268116     
   148.06200000002951        75.582902496045591     
   148.06300000002952        75.580270589177431     
   148.06400000002952        75.577638499902775     
   148.06500000002953        75.575006228462115     
   148.06600000002953        75.572373775094533     
   148.06700000002954        75.569741140039554     
   148.06800000002954        75.567108323537354     
   148.06900000002955        75.564475325826947     
   148.07000000002955        75.561842147148184     
   148.07100000002956        75.559208787739891     
   148.07200000002956        75.556575247842943     
   148.07300000002957        75.553941527695400     
   148.07400000002957        75.551307627537639     
   148.07500000002958        75.548673547608573     
   148.07600000002958        75.546039288147682     
   148.07700000002959        75.543404849394847     
   148.07800000002959        75.540770231588596     
   148.07900000002959        75.538135434968822     
   148.08000000002960        75.535500459774610     
   148.08100000002960        75.532865306245299     
   148.08200000002961        75.530229974620582     
   148.08300000002961        75.527594465138961     
   148.08400000002962        75.524958778039661     
   148.08500000002962        75.522322913562490     
   148.08600000002963        75.519686871945964     
   148.08700000002963        75.517050653429678     
   148.08800000002964        75.514414258252643     
   148.08900000002964        75.511777686653431     
   148.09000000002965        75.509140938871752     
   148.09100000002965        75.506504015146376     
   148.09200000002966        75.503866915716074     
   148.09300000002966        75.501229640820100     
   148.09400000002967        75.498592190697423     
   148.09500000002967        75.495954565586388     
   148.09600000002968        75.493316765726476     
   148.09700000002968        75.490678791356345     
   148.09800000002969        75.488040642714509     
   148.09900000002969        75.485402320040265     
   148.10000000002970        75.482763823571759     
   148.10100000002970        75.480125153548457     
   148.10200000002970        75.477486310208391     
   148.10300000002971        75.474847293790560     
   148.10400000002971        75.472208104533451     
   148.10500000002972        75.469568742675563     
   148.10600000002972        75.466929208455824     
   148.10700000002973        75.464289502112223     
   148.10800000002973        75.461649623884028     
   148.10900000002974        75.459009574009102     
   148.11000000002974        75.456369352725886     
   148.11100000002975        75.453728960272926     
   148.11200000002975        75.451088396888707     
   148.11300000002976        75.448447662811603     
   148.11400000002976        75.445806758279545     
   148.11500000002977        75.443165683531006     
   148.11600000002977        75.440524438804331     
   148.11700000002978        75.437883024337438     
   148.11800000002978        75.435241440368898     
   148.11900000002979        75.432599687136474     
   148.12000000002979        75.429957764878310     
   148.12100000002980        75.427315673832538     
   148.12200000002980        75.424673414237191     
   148.12300000002980        75.422030986330284     
   148.12400000002981        75.419388390349823     
   148.12500000002981        75.416745626533356     
   148.12600000002982        75.414102695119155     
   148.12700000002982        75.411459596344969     
   148.12800000002983        75.408816330448474     
   148.12900000002983        75.406172897667759     
   148.13000000002984        75.403529298240116     
   148.13100000002984        75.400885532402995     
   148.13200000002985        75.398241600395011     
   148.13300000002985        75.395597502453086     
   148.13400000002986        75.392953238814925     
   148.13500000002986        75.390308809718178     
   148.13600000002987        75.387664215399852     
   148.13700000002987        75.385019456097965     
   148.13800000002988        75.382374532049823     
   148.13900000002988        75.379729443492437     
   148.14000000002989        75.377084190663311     
   148.14100000002989        75.374438773800208     
   148.14200000002990        75.371793193140007     
   148.14300000002990        75.369147448919719     
   148.14400000002991        75.366501541376721     
   148.14500000002991        75.363855470748049     
   148.14600000002991        75.361209237270828     
   148.14700000002992        75.358562841182305     
   148.14800000002992        75.355916282719463     
   148.14900000002993        75.353269562118371     
   148.15000000002993        75.350622679617430     
   148.15100000002994        75.347975635452229     
   148.15200000002994        75.345328429860217     
   148.15300000002995        75.342681063078118     
   148.15400000002995        75.340033535342727     
   148.15500000002996        75.337385846890513     
   148.15600000002996        75.334737997958356     
   148.15700000002997        75.332089988782229     
   148.15800000002997        75.329441819599765     
   148.15900000002998        75.326793490646693     
   148.16000000002998        75.324145002159810     
   148.16100000002999        75.321496354375384     
   148.16200000002999        75.318847547529643     
   148.16300000003000        75.316198581859510     
   148.16400000003000        75.313549457600772     
   148.16500000003001        75.310900174989541     
   148.16600000003001        75.308250734262373     
   148.16700000003001        75.305601135655436     
   148.16800000003002        75.302951379404590     
   148.16900000003002        75.300301465745747     
   148.17000000003003        75.297651394915661     
   148.17100000003003        75.295001167149053     
   148.17200000003004        75.292350782683130     
   148.17300000003004        75.289700241752797     
   148.17400000003005        75.287049544594240     
   148.17500000003005        75.284398691443485     
   148.17600000003006        75.281747682535581     
   148.17700000003006        75.279096518106812     
   148.17800000003007        75.276445198392366     
   148.17900000003007        75.273793723627790     
   148.18000000003008        75.271142094049040     
   148.18100000003008        75.268490309891305     
   148.18200000003009        75.265838371389933     
   148.18300000003009        75.263186278780367     
   148.18400000003010        75.260534032298011     
   148.18500000003010        75.257881632177870     
   148.18600000003011        75.255229078655304     
   148.18700000003011        75.252576371965191     
   148.18800000003012        75.249923512343159     
   148.18900000003012        75.247270500023845     
   148.19000000003012        75.244617335242424     
   148.19100000003013        75.241964018233659     
   148.19200000003013        75.239310549232769     
   148.19300000003014        75.236656928474147     
   148.19400000003014        75.234003156192614     
   148.19500000003015        75.231349232623771     
   148.19600000003015        75.228695158000889     
   148.19700000003016        75.226040932559627     
   148.19800000003016        75.223386556533967     
   148.19900000003017        75.220732030158985     
   148.20000000003017        75.218077353668448     
   148.20100000003018        75.215422527297164     
   148.20200000003018        75.212767551279811     
   148.20300000003019        75.210112425849857     
   148.20400000003019        75.207457151242110     
   148.20500000003020        75.204801727690594     
   148.20600000003020        75.202146155429404     
   148.20700000003021        75.199490434692848     
   148.20800000003021        75.196834565714298     
   148.20900000003022        75.194178548728246     
   148.21000000003022        75.191522383968547     
   148.21100000003023        75.188866071669125     
   148.21200000003023        75.186209612063024     
   148.21300000003023        75.183553005384894     
   148.21400000003024        75.180896251867779     
   148.21500000003024        75.178239351745461     
   148.21600000003025        75.175582305251652     
   148.21700000003025        75.172925112619325     
   148.21800000003026        75.170267774082888     
   148.21900000003026        75.167610289874560     
   148.22000000003027        75.164952660228408     
   148.22100000003027        75.162294885377420     
   148.22200000003028        75.159636965554554     
   148.22300000003028        75.156978900993209     
   148.22400000003029        75.154320691926387     
   148.22500000003029        75.151662338587002     
   148.22600000003030        75.149003841208312     
   148.22700000003030        75.146345200022864     
   148.22800000003031        75.143686415263602     
   148.22900000003031        75.141027487162930     
   148.23000000003032        75.138368415953934     
   148.23100000003032        75.135709201869489     
   148.23200000003033        75.133049845141684     
   148.23300000003033        75.130390346003082     
   148.23400000003033        75.127730704686186     
   148.23500000003034        75.125070921423443     
   148.23600000003034        75.122410996447144     
   148.23700000003035        75.119750929989323     
   148.23800000003035        75.117090722282583     
   148.23900000003036        75.114430373558847     
   148.24000000003036        75.111769884049934     
   148.24100000003037        75.109109253988251     
   148.24200000003037        75.106448483605377     
   148.24300000003038        75.103787573133317     
   148.24400000003038        75.101126522803781     
   148.24500000003039        75.098465332849131     
   148.24600000003039        75.095804003499765     
   148.24700000003040        75.093142534988360     
   148.24800000003040        75.090480927545926     
   148.24900000003041        75.087819181404427     
   148.25000000003041        75.085157296794904     
   148.25100000003042        75.082495273948297     
   148.25200000003042        75.079833113096825     
   148.25300000003043        75.077170814470819     
   148.25400000003043        75.074508378302042     
   148.25500000003044        75.071845804820924     
   148.25600000003044        75.069183094258918     
   148.25700000003044        75.066520246846949     
   148.25800000003045        75.063857262815816     
   148.25900000003045        75.061194142396246     
   148.26000000003046        75.058530885819096     
   148.26100000003046        75.055867493314949     
   148.26200000003047        75.053203965114250     
   148.26300000003047        75.050540301447725     
   148.26400000003048        75.047876502545890     
   148.26500000003048        75.045212568638334     
   148.26600000003049        75.042548499956311     
   148.26700000003049        75.039884296729923     
   148.26800000003050        75.037219959189187     
   148.26900000003050        75.034555487563622     
   148.27000000003051        75.031890882084269     
   148.27100000003051        75.029226142980690     
   148.27200000003052        75.026561270482205     
   148.27300000003052        75.023896264819356     
   148.27400000003053        75.021231126221650     
   148.27500000003053        75.018565854918492     
   148.27600000003054        75.015900451139899     
   148.27700000003054        75.013234915115220     
   148.27800000003054        75.010569247073875     
   148.27900000003055        75.007903447245013     
   148.28000000003055        75.005237515858568     
   148.28100000003056        75.002571453142863     
   148.28200000003056        74.999905259328031     
   148.28300000003057        74.997238934642354     
   148.28400000003057        74.994572479315295     
   148.28500000003058        74.991905893575733     
   148.28600000003058        74.989239177652308     
   148.28700000003059        74.986572331774170     
   148.28800000003059        74.983905356169501     
   148.28900000003060        74.981238251067495     
   148.29000000003060        74.978571016696463     
   148.29100000003061        74.975903653284689     
   148.29200000003061        74.973236161060882     
   148.29300000003062        74.970568540253225     
   148.29400000003062        74.967900791090258     
   148.29500000003063        74.965232913799525     
   148.29600000003063        74.962564908609863     
   148.29700000003064        74.959896775748959     
   148.29800000003064        74.957228515444456     
   148.29900000003065        74.954560127924807     
   148.30000000003065        74.951891613417658     
   148.30100000003065        74.949222972150437     
   148.30200000003066        74.946554204350832     
   148.30300000003066        74.943885310246543     
   148.30400000003067        74.941216290065114     
   148.30500000003067        74.938547144034189     
   148.30600000003068        74.935877872380644     
   148.30700000003068        74.933208475331469     
   148.30800000003069        74.930538953114493     
   148.30900000003069        74.927869305956747     
   148.31000000003070        74.925199534084925     
   148.31100000003070        74.922529637725873     
   148.31200000003071        74.919859617107065     
   148.31300000003071        74.917189472454524     
   148.31400000003072        74.914519203995482     
   148.31500000003072        74.911848811956119     
   148.31600000003073        74.909178296563340     
   148.31700000003073        74.906507658043466     
   148.31800000003074        74.903836896622792     
   148.31900000003074        74.901166012527625     
   148.32000000003075        74.898495005984103     
   148.32100000003075        74.895823877218774     
   148.32200000003076        74.893152626457294     
   148.32300000003076        74.890481253925444     
   148.32400000003076        74.887809759849574     
   148.32500000003077        74.885138144455198     
   148.32600000003077        74.882466407968025     
   148.32700000003078        74.879794550613767     
   148.32800000003078        74.877122572618205     
   148.32900000003079        74.874450474206299     
   148.33000000003079        74.871778255603871     
   148.33100000003080        74.869105917035839     
   148.33200000003080        74.866433458727712     
   148.33300000003081        74.863760880904508     
   148.33400000003081        74.861088183791111     
   148.33500000003082        74.858415367613077     
   148.33600000003082        74.855742432594653     
   148.33700000003083        74.853069378960825     
   148.33800000003083        74.850396206936253     
   148.33900000003084        74.847722916745624     
   148.34000000003084        74.845049508613741     
   148.34100000003085        74.842375982764509     
   148.34200000003085        74.839702339422843     
   148.34300000003086        74.837028578812550     
   148.34400000003086        74.834354701158063     
   148.34500000003086        74.831680706683656     
   148.34600000003087        74.829006595612910     
   148.34700000003087        74.826332368170156     
   148.34800000003088        74.823658024578961     
   148.34900000003088        74.820983565063173     
   148.35000000003089        74.818308989846699     
   148.35100000003089        74.815634299152890     
   148.35200000003090        74.812959493205298     
   148.35300000003090        74.810284572227204     
   148.35400000003091        74.807609536442214     
   148.35500000003091        74.804934386073228     
   148.35600000003092        74.802259121343653     
   148.35700000003092        74.799583742476472     
   148.35800000003093        74.796908249694852     
   148.35900000003093        74.794232643221022     
   148.36000000003094        74.791556923278605     
   148.36100000003094        74.788881090089575     
   148.36200000003095        74.786205143876984     
   148.36300000003095        74.783529084863261     
   148.36400000003096        74.780852913271048     
   148.36500000003096        74.778176629322232     
   148.36600000003097        74.775500233239327     
   148.36700000003097        74.772823725244393     
   148.36800000003097        74.770147105559516     
   148.36900000003098        74.767470374406798     
   148.37000000003098        74.764793532008227     
   148.37100000003099        74.762116578585321     
   148.37200000003099        74.759439514359997     
   148.37300000003100        74.756762339553276     
   148.37400000003100        74.754085054387488     
   148.37500000003101        74.751407659084123     
   148.37600000003101        74.748730153863818     
   148.37700000003102        74.746052538947779     
   148.37800000003102        74.743374814558052     
   148.37900000003103        74.740696980915018     
   148.38000000003103        74.738019038239770     
   148.38100000003104        74.735340986753343     
   148.38200000003104        74.732662826676162     
   148.38300000003105        74.729984558229447     
   148.38400000003105        74.727306181633239     
   148.38500000003106        74.724627697108602     
   148.38600000003106        74.721949104875137     
   148.38700000003107        74.719270405153949     
   148.38800000003107        74.716591598165053     
   148.38900000003107        74.713912684128218     
   148.39000000003108        74.711233663263712     
   148.39100000003108        74.708554535791947     
   148.39200000003109        74.705875301931982     
   148.39300000003109        74.703195961903916     
   148.39400000003110        74.700516515927447     
   148.39500000003110        74.697836964222077     
   148.39600000003111        74.695157307007165     
   148.39700000003111        74.692477544502125     
   148.39800000003112        74.689797676926375     
   148.39900000003112        74.687117704498846     
   148.40000000003113        74.684437627438754     
   148.40100000003113        74.681757445965346     
   148.40200000003114        74.679077160296799     
   148.40300000003114        74.676396770652616     
   148.40400000003115        74.673716277251074     
   148.40500000003115        74.671035680310737     
   148.40600000003116        74.668354980050381     
   148.40700000003116        74.665674176688356     
   148.40800000003117        74.662993270442314     
   148.40900000003117        74.660312261531743     
   148.41000000003118        74.657631150173799     
   148.41100000003118        74.654949936586164     
   148.41200000003118        74.652268620987954     
   148.41300000003119        74.649587203595843     
   148.41400000003119        74.646905684627924     
   148.41500000003120        74.644224064302193     
   148.41600000003120        74.641542342835521     
   148.41700000003121        74.638860520445817     
   148.41800000003121        74.636178597350309     
   148.41900000003122        74.633496573765726     
   148.42000000003122        74.630814449909820     
   148.42100000003123        74.628132225999067     
   148.42200000003123        74.625449902250921     
   148.42300000003124        74.622767478881869     
   148.42400000003124        74.620084956108457     
   148.42500000003125        74.617402334147698     
   148.42600000003125        74.614719613215868     
   148.42700000003126        74.612036793529512     
   148.42800000003126        74.609353875304620     
   148.42900000003127        74.606670858757852     
   148.43000000003127        74.603987744104998     
   148.43100000003128        74.601304531562008     
   148.43200000003128        74.598621221345013     
   148.43300000003129        74.595937813669536     
   148.43400000003129        74.593254308751554     
   148.43500000003129        74.590570706806616     
   148.43600000003130        74.587887008050174     
   148.43700000003130        74.585203212697436     
   148.43800000003131        74.582519320964025     
   148.43900000003131        74.579835333064779     
   148.44000000003132        74.577151249214666     
   148.44100000003132        74.574467069629506     
   148.44200000003133        74.571782794523770     
   148.44300000003133        74.569098424111345     
   148.44400000003134        74.566413958608067     
   148.44500000003134        74.563729398227963     
   148.44600000003135        74.561044743185306     
   148.44700000003135        74.558359993695319     
   148.44800000003136        74.555675149971137     
   148.44900000003136        74.552990212227840     
   148.45000000003137        74.550305180678777     
   148.45100000003137        74.547620055538061     
   148.45200000003138        74.544934837019824     
   148.45300000003138        74.542249525337496     
   148.45400000003139        74.539564120705037     
   148.45500000003139        74.536878623335696     
   148.45600000003139        74.534193033442747     
   148.45700000003140        74.531507351239654     
   148.45800000003140        74.528821576939578     
   148.45900000003141        74.526135710755867     
   148.46000000003141        74.523449752901342     
   148.46100000003142        74.520763703588315     
   148.46200000003142        74.518077563030459     
   148.46300000003143        74.515391331440057     
   148.46400000003143        74.512705009029503     
   148.46500000003144        74.510018596011520     
   148.46600000003144        74.507332092598446     
   148.46700000003145        74.504645499002237     
   148.46800000003145        74.501958815435245     
   148.46900000003146        74.499272042109737     
   148.47000000003146        74.496585179237087     
   148.47100000003147        74.493898227029561     
   148.47200000003147        74.491211185698575     
   148.47300000003148        74.488524055455812     
   148.47400000003148        74.485836836512519     
   148.47500000003149        74.483149529080791     
   148.47600000003149        74.480462133370906     
   148.47700000003150        74.477774649594920     
   148.47800000003150        74.475087077963437     
   148.47900000003150        74.472399418687161     
   148.48000000003151        74.469711671977691     
   148.48100000003151        74.467023838044952     
   148.48200000003152        74.464335917099760     
   148.48300000003152        74.461647909352976     
   148.48400000003153        74.458959815014708     
   148.48500000003153        74.456271634295220     
   148.48600000003154        74.453583367404434     
   148.48700000003154        74.450895014553410     
   148.48800000003155        74.448206575950991     
   148.48900000003155        74.445518051807511     
   148.49000000003156        74.442829442332737     
   148.49100000003156        74.440140747736024     
   148.49200000003157        74.437451968226767     
   148.49300000003157        74.434763104015133     
   148.49400000003158        74.432074155309735     
   148.49500000003158        74.429385122319971     
   148.49600000003159        74.426696005254925     
   148.49700000003159        74.424006804322971     
   148.49800000003160        74.421317519734174     
   148.49900000003160        74.418628151696311     
   148.50000000003160        74.415938700417996     
   148.50100000003161        74.413249166108059     
   148.50200000003161        74.410559548974959     
   148.50300000003162        74.407869849226728     
   148.50400000003162        74.405180067071825     
   148.50500000003163        74.402490202717942     
   148.50600000003163        74.399800256373069     
   148.50700000003164        74.397110228245339     
   148.50800000003164        74.394420118542172     
   148.50900000003165        74.391729927471403     
   148.51000000003165        74.389039655240310     
   148.51100000003166        74.386349302056388     
   148.51200000003166        74.383658868126830     
   148.51300000003167        74.380968353658773     
   148.51400000003167        74.378277758859383     
   148.51500000003168        74.375587083935557     
   148.51600000003168        74.372896329094118     
   148.51700000003169        74.370205494541352     
   148.51800000003169        74.367514580484368     
   148.51900000003170        74.364823587129507     
   148.52000000003170        74.362132514682813     
   148.52100000003171        74.359441363350825     
   148.52200000003171        74.356750133339517     
   148.52300000003171        74.354058824855187     
   148.52400000003172        74.351367438103068     
   148.52500000003172        74.348675973289559     
   148.52600000003173        74.345984430620149     
   148.52700000003173        74.343292810300383     
   148.52800000003174        74.340601112535481     
   148.52900000003174        74.337909337531073     
   148.53000000003175        74.335217485492080     
   148.53100000003175        74.332525556623551     
   148.53200000003176        74.329833551130889     
   148.53300000003176        74.327141469218304     
   148.53400000003177        74.324449311091087     
   148.53500000003177        74.321757076953375     
   148.53600000003178        74.319064767010005     
   148.53700000003178        74.316372381465200     
   148.53800000003179        74.313679920523327     
   148.53900000003179        74.310987384388369     
   148.54000000003180        74.308294773264365     
   148.54100000003180        74.305602087355496     
   148.54200000003181        74.302909326865390     
   148.54300000003181        74.300216491997446     
   148.54400000003182        74.297523582955478     
   148.54500000003182        74.294830599943012     
   148.54600000003182        74.292137543163236     
   148.54700000003183        74.289444412819179     
   148.54800000003183        74.286751209114229     
   148.54900000003184        74.284057932251315     
   148.55000000003184        74.281364582433213     
   148.55100000003185        74.278671159862469     
   148.55200000003185        74.275977664742086     
   148.55300000003186        74.273284097273972     
   148.55400000003186        74.270590457661228     
   148.55500000003187        74.267896746105436     
   148.55600000003187        74.265202962808999     
   148.55700000003188        74.262509107974012     
   148.55800000003188        74.259815181802409     
   148.55900000003189        74.257121184495688     
   148.56000000003189        74.254427116255442     
   148.56100000003190        74.251732977283709     
   148.56200000003190        74.249038767781698     
   148.56300000003191        74.246344487950836     
   148.56400000003191        74.243650137991509     
   148.56500000003192        74.240955718105681     
   148.56600000003192        74.238261228493670     
   148.56700000003192        74.235566669356814     
   148.56800000003193        74.232872040895202     
   148.56900000003193        74.230177343310189     
   148.57000000003194        74.227482576801407     
   148.57100000003194        74.224787741569614     
   148.57200000003195        74.222092837814884     
   148.57300000003195        74.219397865737633     
   148.57400000003196        74.216702825537496     
   148.57500000003196        74.214007717414304     
   148.57600000003197        74.211312541567850     
   148.57700000003197        74.208617298197680     
   148.57800000003198        74.205921987503160     
   148.57900000003198        74.203226609684322     
   148.58000000003199        74.200531164939534     
   148.58100000003199        74.197835653468204     
   148.58200000003200        74.195140075469610     
   148.58300000003200        74.192444431142221     
   148.58400000003201        74.189748720684932     
   148.58500000003201        74.187052944296497     
   148.58600000003202        74.184357102175298     
   148.58700000003202        74.181661194519705     
   148.58800000003203        74.178965221527704     
   148.58900000003203        74.176269183397849     
   148.59000000003203        74.173573080328069     
   148.59100000003204        74.170876912516107     
   148.59200000003204        74.168180680159509     
   148.59300000003205        74.165484383456601     
   148.59400000003205        74.162788022604275     
   148.59500000003206        74.160091597800118     
   148.59600000003206        74.157395109241506     
   148.59700000003207        74.154698557125442     
   148.59800000003207        74.152001941648649     
   148.59900000003208        74.149305263008685     
   148.60000000003208        74.146608521401745     
   148.60100000003209        74.143911717024935     
   148.60200000003209        74.141214850074519     
   148.60300000003210        74.138517920746608     
   148.60400000003210        74.135820929238065     
   148.60500000003211        74.133123875744730     
   148.60600000003211        74.130426760462441     
   148.60700000003212        74.127729583587538     
   148.60800000003212        74.125032345315219     
   148.60900000003213        74.122335045841581     
   148.61000000003213        74.119637685362108     
   148.61100000003213        74.116940264072085     
   148.61200000003214        74.114242782166912     
   148.61300000003214        74.111545239841647     
   148.61400000003215        74.108847637290793     
   148.61500000003215        74.106149974710107     
   148.61600000003216        74.103452252294076     
   148.61700000003216        74.100754470237234     
   148.61800000003217        74.098056628734071     
   148.61900000003217        74.095358727978692     
   148.62000000003218        74.092660768165956     
   148.62100000003218        74.089962749489786     
   148.62200000003219        74.087264672144045     
   148.62300000003219        74.084566536322740     
   148.62400000003220        74.081868342219451     
   148.62500000003220        74.079170090027915     
   148.62600000003221        74.076471779941727     
   148.62700000003221        74.073773412154594     
   148.62800000003222        74.071074986859031     
   148.62900000003222        74.068376504248462     
   148.63000000003223        74.065677964515857     
   148.63100000003223        74.062979367854268     
   148.63200000003224        74.060280714456141     
   148.63300000003224        74.057582004514487     
   148.63400000003224        74.054883238221464     
   148.63500000003225        74.052184415769375     
   148.63600000003225        74.049485537350961     
   148.63700000003226        74.046786603157727     
   148.63800000003226        74.044087613381933     
   148.63900000003227        74.041388568215467     
   148.64000000003227        74.038689467849949     
   148.64100000003228        74.035990312476855     
   148.64200000003228        74.033291102287777     
   148.64300000003229        74.030591837473835     
   148.64400000003229        74.027892518227134     
   148.64500000003230        74.025193144737358     
   148.64600000003230        74.022493717196227     
   148.64700000003231        74.019794235794691     
   148.64800000003231        74.017094700722950     
   148.64900000003232        74.014395112172366     
   148.65000000003232        74.011695470332569     
   148.65100000003233        74.008995775393842     
   148.65200000003233        74.006296027546981     
   148.65300000003234        74.003596226981600     
   148.65400000003234        74.000896373887613     
   148.65500000003235        73.998196468455092     
   148.65600000003235        73.995496510873295     
   148.65700000003235        73.992796501332265     
   148.65800000003236        73.990096440020793     
   148.65900000003236        73.987396327128621     
   148.66000000003237        73.984696162844685     
   148.66100000003237        73.981995947358058     
   148.66200000003238        73.979295680857177     
   148.66300000003238        73.976595363531715     
   148.66400000003239        73.973894995569523     
   148.66500000003239        73.971194577159167     
   148.66600000003240        73.968494108489224     
   148.66700000003240        73.965793589748088     
   148.66800000003241        73.963093021123470     
   148.66900000003241        73.960392402803564     
   148.67000000003242        73.957691734975882     
   148.67100000003242        73.954991017828618     
   148.67200000003243        73.952290251548945     
   148.67300000003243        73.949589436324416     
   148.67400000003244        73.946888572342246     
   148.67500000003244        73.944187659790103     
   148.67600000003245        73.941486698854419     
   148.67700000003245        73.938785689722508     
   148.67800000003245        73.936084632580744     
   148.67900000003246        73.933383527616286     
   148.68000000003246        73.930682375015309     
   148.68100000003247        73.927981174964359     
   148.68200000003247        73.925279927649669     
   148.68300000003248        73.922578633257103     
   148.68400000003248        73.919877291972881     
   148.68500000003249        73.917175903983164     
   148.68600000003249        73.914474469473291     
   148.68700000003250        73.911772988628783     
   148.68800000003250        73.909071461635406     
   148.68900000003251        73.906369888678540     
   148.69000000003251        73.903668269942827     
   148.69100000003252        73.900966605614173     
   148.69200000003252        73.898264895876878     
   148.69300000003253        73.895563140915755     
   148.69400000003253        73.892861340915942     
   148.69500000003254        73.890159496061599     
   148.69600000003254        73.887457606537154     
   148.69700000003255        73.884755672527064     
   148.69800000003255        73.882053694215273     
   148.69900000003256        73.879351671785813     
   148.70000000003256        73.876649605422855     
   148.70100000003256        73.873947495310048     
   148.70200000003257        73.871245341630441     
   148.70300000003257        73.868543144568307     
   148.70400000003258        73.865840904306253     
   148.70500000003258        73.863138621028128     
   148.70600000003259        73.860436294916838     
   148.70700000003259        73.857733926155007     
   148.70800000003260        73.855031514925486     
   148.70900000003260        73.852329061411439     
   148.71000000003261        73.849626565794992     
   148.71100000003261        73.846924028258726     
   148.71200000003262        73.844221448984783     
   148.71300000003262        73.841518828155500     
   148.71400000003263        73.838816165952522     
   148.71500000003263        73.836113462558004     
   148.71600000003264        73.833410718153829     
   148.71700000003264        73.830707932921399     
   148.71800000003265        73.828005107041946     
   148.71900000003265        73.825302240697042     
   148.72000000003266        73.822599334068201     
   148.72100000003266        73.819896387336058     
   148.72200000003266        73.817193400681589     
   148.72300000003267        73.814490374285782     
   148.72400000003267        73.811787308329073     
   148.72500000003268        73.809084202992253     
   148.72600000003268        73.806381058455528     
   148.72700000003269        73.803677874899094     
   148.72800000003269        73.800974652503442     
   148.72900000003270        73.798271391447997     
   148.73000000003270        73.795568091913083     
   148.73100000003271        73.792864754078153     
   148.73200000003271        73.790161378123116     
   148.73300000003272        73.787457964227301     
   148.73400000003272        73.784754512569407     
   148.73500000003273        73.782051023329601     
   148.73600000003273        73.779347496686313     
   148.73700000003274        73.776643932818516     
   148.73800000003274        73.773940331905209     
   148.73900000003275        73.771236694124795     
   148.74000000003275        73.768533019655933     
   148.74100000003276        73.765829308677056     
   148.74200000003276        73.763125561365925     
   148.74300000003277        73.760421777901357     
   148.74400000003277        73.757717958460589     
   148.74500000003277        73.755014103221868     
   148.74600000003278        73.752310212362886     
   148.74700000003278        73.749606286060896     
   148.74800000003279        73.746902324493675     
   148.74900000003279        73.744198327838490     
   148.75000000003280        73.741494296272236     
   148.75100000003280        73.738790229971755     
   148.75200000003281        73.736086129114355     
   148.75300000003281        73.733381993876662     
   148.75400000003282        73.730677824435418     
   148.75500000003282        73.727973620966637     
   148.75600000003283        73.725269383646918     
   148.75700000003283        73.722565112652433     
   148.75800000003284        73.719860808159268     
   148.75900000003284        73.717156470343042     
   148.76000000003285        73.714452099380210     
   148.76100000003285        73.711747695445695     
   148.76200000003286        73.709043258715454     
   148.76300000003286        73.706338789364651     
   148.76400000003287        73.703634287568363     
   148.76500000003287        73.700929753502109     
   148.76600000003288        73.698225187340384     
   148.76700000003288        73.695520589258706     
   148.76800000003288        73.692815959431243     
   148.76900000003289        73.690111298032193     
   148.77000000003289        73.687406605236589     
   148.77100000003290        73.684701881218658     
   148.77200000003290        73.681997126152126     
   148.77300000003291        73.679292340211191     
   148.77400000003291        73.676587523569793     
   148.77500000003292        73.673882676401732     
   148.77600000003292        73.671177798880308     
   148.77700000003293        73.668472891179647     
   148.77800000003293        73.665767953471843     
   148.77900000003294        73.663062985931219     
   148.78000000003294        73.660357988730183     
   148.78100000003295        73.657652962041695     
   148.78200000003295        73.654947906039055     
   148.78300000003296        73.652242820894031     
   148.78400000003296        73.649537706779952     
   148.78500000003297        73.646832563868372     
   148.78600000003297        73.644127392331967     
   148.78700000003298        73.641422192342915     
   148.78800000003298        73.638716964072728     
   148.78900000003298        73.636011707693598     
   148.79000000003299        73.633306423376780     
   148.79100000003299        73.630601111294368     
   148.79200000003300        73.627895771617162     
   148.79300000003300        73.625190404516459     
   148.79400000003301        73.622485010164098     
   148.79500000003301        73.619779588730069     
   148.79600000003302        73.617074140385697     
   148.79700000003302        73.614368665301456     
   148.79800000003303        73.611663163648345     
   148.79900000003303        73.608957635596113     
   148.80000000003304        73.606252081315617     
   148.80100000003304        73.603546500976890     
   148.80200000003305        73.600840894749723     
   148.80300000003305        73.598135262803780     
   148.80400000003306        73.595429605309178     
   148.80500000003306        73.592723922435525     
   148.80600000003307        73.590018214351872     
   148.80700000003307        73.587312481227855     
   148.80800000003308        73.584606723232710     
   148.80900000003308        73.581900940535149     
   148.81000000003309        73.579195133304225     
   148.81100000003309        73.576489301708420     
   148.81200000003309        73.573783445916746     
   148.81300000003310        73.571077566097742     
   148.81400000003310        73.568371662419210     
   148.81500000003311        73.565665735049578     
   148.81600000003311        73.562959784157101     
   148.81700000003312        73.560253809909554     
   148.81800000003312        73.557547812474581     
   148.81900000003313        73.554841792020000     
   148.82000000003313        73.552135748713653     
   148.82100000003314        73.549429682721808     
   148.82200000003314        73.546723594212608     
   148.82300000003315        73.544017483353031     
   148.82400000003315        73.541311350309897     
   148.82500000003316        73.538605195249531     
   148.82600000003316        73.535899018339691     
   148.82700000003317        73.533192819745963     
   148.82800000003317        73.530486599634969     
   148.82900000003318        73.527780358172848     
   148.83000000003318        73.525074095525866     
   148.83100000003319        73.522367811860221     
   148.83200000003319        73.519661507341269     
   148.83300000003319        73.516955182135121     
   148.83400000003320        73.514248836406594     
   148.83500000003320        73.511542470321956     
   148.83600000003321        73.508836084045939     
   148.83700000003321        73.506129677743886     
   148.83800000003322        73.503423251581012     
   148.83900000003322        73.500716805721453     
   148.84000000003323        73.498010340330637     
   148.84100000003323        73.495303855572672     
   148.84200000003324        73.492597351612105     
   148.84300000003324        73.489890828613312     
   148.84400000003325        73.487184286740757     
   148.84500000003325        73.484477726157451     
   148.84600000003326        73.481771147028340     
   148.84700000003326        73.479064549516337     
   148.84800000003327        73.476357933785536     
   148.84900000003327        73.473651299999332     
   148.85000000003328        73.470944648320469     
   148.85100000003328        73.468237978913081     
   148.85200000003329        73.465531291939328     
   148.85300000003329        73.462824587562679     
   148.85400000003330        73.460117865945250     
   148.85500000003330        73.457411127250467     
   148.85600000003330        73.454704371640119     
   148.85700000003331        73.451997599276766     
   148.85800000003331        73.449290810322651     
   148.85900000003332        73.446584004939339     
   148.86000000003332        73.443877183289644     
   148.86100000003333        73.441170345534502     
   148.86200000003333        73.438463491836345     
   148.86300000003334        73.435756622355740     
   148.86400000003334        73.433049737254336     
   148.86500000003335        73.430342836693669     
   148.86600000003335        73.427635920834646     
   148.86700000003336        73.424928989837909     
   148.86800000003336        73.422222043864650     
   148.86900000003337        73.419515083075098     
   148.87000000003337        73.416808107630132     
   148.87100000003338        73.414101117689810     
   148.87200000003338        73.411394113414516     
   148.87300000003339        73.408687094964264     
   148.87400000003339        73.405980062498898     
   148.87500000003340        73.403273016178531     
   148.87600000003340        73.400565956162282     
   148.87700000003341        73.397858882610052     
   148.87800000003341        73.395151795681187     
   148.87900000003341        73.392444695534948     
   148.88000000003342        73.389737582330284     
   148.88100000003342        73.387030456226086     
   148.88200000003343        73.384323317381188     
   148.88300000003343        73.381616165954625     
   148.88400000003344        73.378909002104535     
   148.88500000003344        73.376201825989455     
   148.88600000003345        73.373494637767294     
   148.88700000003345        73.370787437596931     
   148.88800000003346        73.368080225635353     
   148.88900000003346        73.365373002041210     
   148.89000000003347        73.362665766971645     
   148.89100000003347        73.359958520584669     
   148.89200000003348        73.357251263037014     
   148.89300000003348        73.354543994486633     
   148.89400000003349        73.351836715090272     
   148.89500000003349        73.349129425005245     
   148.89600000003350        73.346422124387530     
   148.89700000003350        73.343714813395010     
   148.89800000003351        73.341007492183110     
   148.89900000003351        73.338300160908886     
   148.90000000003351        73.335592819728944     
   148.90100000003352        73.332885468798565     
   148.90200000003352        73.330178108274382     
   148.90300000003353        73.327470738311661     
   148.90400000003353        73.324763359066822     
   148.90500000003354        73.322055970695047     
   148.90600000003354        73.319348573351718     
   148.90700000003355        73.316641167191833     
   148.90800000003355        73.313933752371156     
   148.90900000003356        73.311226329044374     
   148.91000000003356        73.308518897366497     
   148.91100000003357        73.305811457492027     
   148.91200000003357        73.303104009575378     
   148.91300000003358        73.300396553771890     
   148.91400000003358        73.297689090234627     
   148.91500000003359        73.294981619118616     
   148.91600000003359        73.292274140577575     
   148.91700000003360        73.289566654765309     
   148.91800000003360        73.286859161835764     
   148.91900000003361        73.284151661942090     
   148.92000000003361        73.281444155238290     
   148.92100000003362        73.278736641877288     
   148.92200000003362        73.276029122012645     
   148.92300000003362        73.273321595796759     
   148.92400000003363        73.270614063383192     
   148.92500000003363        73.267906524924314     
   148.92600000003364        73.265198980572450     
   148.92700000003364        73.262491430480779     
   148.92800000003365        73.259783874801187     
   148.92900000003365        73.257076313685715     
   148.93000000003366        73.254368747286719     
   148.93100000003366        73.251661175755729     
   148.93200000003367        73.248953599244942     
   148.93300000003367        73.246246017905705     
   148.93400000003368        73.243538431889448     
   148.93500000003368        73.240830841347957     
   148.93600000003369        73.238123246431428     
   148.93700000003369        73.235415647291774     
   148.93800000003370        73.232708044079658     
   148.93900000003370        73.230000436946142     
   148.94000000003371        73.227292826041293     
   148.94100000003371        73.224585211515645     
   148.94200000003372        73.221877593519977     
   148.94300000003372        73.219169972204185     
   148.94400000003372        73.216462347718235     
   148.94500000003373        73.213754720212350     
   148.94600000003373        73.211047089836157     
   148.94700000003374        73.208339456739381     
   148.94800000003374        73.205631821071123     
   148.94900000003375        73.202924182981477     
   148.95000000003375        73.200216542618719     
   148.95100000003376        73.197508900132433     
   148.95200000003376        73.194801255671663     
   148.95300000003377        73.192093609385097     
   148.95400000003377        73.189385961421053     
   148.95500000003378        73.186678311928631     
   148.95600000003378        73.183970661055653     
   148.95700000003379        73.181263008950609     
   148.95800000003379        73.178555355761389     
   148.95900000003380        73.175847701636172     
   148.96000000003380        73.173140046722523     
   148.96100000003381        73.170432391168404     
   148.96200000003381        73.167724735121169     
   148.96300000003382        73.165017078727871     
   148.96400000003382        73.162309422136019     
   148.96500000003383        73.159601765493022     
   148.96600000003383        73.156894108945124     
   148.96700000003383        73.154186452639834     
   148.96800000003384        73.151478796723211     
   148.96900000003384        73.148771141342337     
   148.97000000003385        73.146063486643200     
   148.97100000003385        73.143355832772315     
   148.97200000003386        73.140648179875285     
   148.97300000003386        73.137940528098852     
   148.97400000003387        73.135232877587995     
   148.97500000003387        73.132525228489143     
   148.97600000003388        73.129817580947446     
   148.97700000003388        73.127109935108280     
   148.97800000003389        73.124402291116880     
   148.97900000003389        73.121694649118396     
   148.98000000003390        73.118987009257921     
   148.98100000003390        73.116279371680179     
   148.98200000003391        73.113571736530062     
   148.98300000003391        73.110864103951585     
   148.98400000003392        73.108156474089782     
   148.98500000003392        73.105448847088525     
   148.98600000003393        73.102741223091968     
   148.98700000003393        73.100033602244196     
   148.98800000003394        73.097325984689419     
   148.98900000003394        73.094618370570402     
   148.99000000003394        73.091910760031524     
   148.99100000003395        73.089203153215848     
   148.99200000003395        73.086495550266790     
   148.99300000003396        73.083787951327238     
   148.99400000003396        73.081080356540696     
   148.99500000003397        73.078372766049526     
   148.99600000003397        73.075665179996477     
   148.99700000003398        73.072957598524440     
   148.99800000003398        73.070250021775536     
   148.99900000003399        73.067542449892400     
   149.00000000003399        73.064834883016786     
   149.00100000003400        73.062127321290973     
   149.00200000003400        73.059419764856528     
   149.00300000003401        73.056712213855349     
   149.00400000003401        73.054004668429258     
   149.00500000003402        73.051297128719710     
   149.00600000003402        73.048589594867238     
   149.00700000003403        73.045882067013878     
   149.00800000003403        73.043174545300147     
   149.00900000003404        73.040467029867372     
   149.01000000003404        73.037759520855957     
   149.01100000003404        73.035052018406446     
   149.01200000003405        73.032344522659372     
   149.01300000003405        73.029637033755307     
   149.01400000003406        73.026929551834158     
   149.01500000003406        73.024222077035859     
   149.01600000003407        73.021514609500770     
   149.01700000003407        73.018807149367959     
   149.01800000003408        73.016099696777587     
   149.01900000003408        73.013392251868908     
   149.02000000003409        73.010684814781470     
   149.02100000003409        73.007977385654087     
   149.02200000003410        73.005269964626180     
   149.02300000003410        73.002562551836405     
   149.02400000003411        72.999855147423574     
   149.02500000003411        72.997147751526526     
   149.02600000003412        72.994440364283662     
   149.02700000003412        72.991732985833210     
   149.02800000003413        72.989025616312915     
   149.02900000003413        72.986318255861917     
   149.03000000003414        72.983610904617166     
   149.03100000003414        72.980903562717188     
   149.03200000003415        72.978196230299332     
   149.03300000003415        72.975488907500804     
   149.03400000003415        72.972781594459505     
   149.03500000003416        72.970074291312272     
   149.03600000003416        72.967366998196198     
   149.03700000003417        72.964659715248217     
   149.03800000003417        72.961952442605494     
   149.03900000003418        72.959245180404324     
   149.04000000003418        72.956537928781216     
   149.04100000003419        72.953830687872880     
   149.04200000003419        72.951123457815228     
   149.04300000003420        72.948416238744386     
   149.04400000003420        72.945709030796536     
   149.04500000003421        72.943001834107406     
   149.04600000003421        72.940294648812653     
   149.04700000003422        72.937587475047692     
   149.04800000003422        72.934880312948181     
   149.04900000003423        72.932173162648908     
   149.05000000003423        72.929466024285645     
   149.05100000003424        72.926758897993011     
   149.05200000003424        72.924051783905881     
   149.05300000003425        72.921344682158676     
   149.05400000003425        72.918637592886412     
   149.05500000003425        72.915930516223483     
   149.05600000003426        72.913223452303754     
   149.05700000003426        72.910516401261631     
   149.05800000003427        72.907809363231081     
   149.05900000003427        72.905102338346225     
   149.06000000003428        72.902395326740276     
   149.06100000003428        72.899688328547271     
   149.06200000003429        72.896981343900336     
   149.06300000003429        72.894274372932813     
   149.06400000003430        72.891567415778084     
   149.06500000003430        72.888860472568894     
   149.06600000003431        72.886153543438581     
   149.06700000003431        72.883446628519181     
   149.06800000003432        72.880739727943904     
   149.06900000003432        72.878032841844771     
   149.07000000003433        72.875325970354339     
   149.07100000003433        72.872619113604799     
   149.07200000003434        72.869912271728253     
   149.07300000003434        72.867205444856410     
   149.07400000003435        72.864498633121272     
   149.07500000003435        72.861791836654149     
   149.07600000003436        72.859085055586831     
   149.07700000003436        72.856378290050458     
   149.07800000003436        72.853671540176308     
   149.07900000003437        72.850964806095604     
   149.08000000003437        72.848258087938930     
   149.08100000003438        72.845551385837325     
   149.08200000003438        72.842844699921400     
   149.08300000003439        72.840138030321626     
   149.08400000003439        72.837431377168528     
   149.08500000003440        72.834724740591966     
   149.08600000003440        72.832018120722481     
   149.08700000003441        72.829311517689661     
   149.08800000003441        72.826604931623663     
   149.08900000003442        72.823898362653665     
   149.09000000003442        72.821191810909554     
   149.09100000003443        72.818485276520761     
   149.09200000003443        72.815778759616464     
   149.09300000003444        72.813072260325825     
   149.09400000003444        72.810365778777879     
   149.09500000003445        72.807659315100949     
   149.09600000003445        72.804952869424525     
   149.09700000003446        72.802246441876676     
   149.09800000003446        72.799540032586151     
   149.09900000003447        72.796833641680891     
   149.10000000003447        72.794127269288907     
   149.10100000003447        72.791420915538907     
   149.10200000003448        72.788714580558349     
   149.10300000003448        72.786008264474546     
   149.10400000003449        72.783301967415753     
   149.10500000003449        72.780595689509283     
   149.10600000003450        72.777889430882126     
   149.10700000003450        72.775183191661824     
   149.10800000003451        72.772476971975195     
   149.10900000003451        72.769770771949297     
   149.11000000003452        72.767064591710550     
   149.11100000003452        72.764358431386256     
   149.11200000003453        72.761652291102237     
   149.11300000003453        72.758946170985126     
   149.11400000003454        72.756240071160875     
   149.11500000003454        72.753533991756157     
   149.11600000003455        72.750827932896243     
   149.11700000003455        72.748121894707410     
   149.11800000003456        72.745415877314770     
   149.11900000003456        72.742709880844586     
   149.12000000003457        72.740003905421446     
   149.12100000003457        72.737297951171357     
   149.12200000003457        72.734592018218521     
   149.12300000003458        72.731886106689004     
   149.12400000003458        72.729180216706482     
   149.12500000003459        72.726474348396650     
   149.12600000003459        72.723768501883370     
   149.12700000003460        72.721062677291400     
   149.12800000003460        72.718356874745254     
   149.12900000003461        72.715651094368326     
   149.13000000003461        72.712945336285060     
   149.13100000003462        72.710239600619587     
   149.13200000003462        72.707533887495160     
   149.13300000003463        72.704828197035425     
   149.13400000003463        72.702122529364317     
   149.13500000003464        72.699416884604403     
   149.13600000003464        72.696711262879546     
   149.13700000003465        72.694005664312428     
   149.13800000003465        72.691300089025944     
   149.13900000003466        72.688594537143089     
   149.14000000003466        72.685889008786177     
   149.14100000003467        72.683183504077888     
   149.14200000003467        72.680478023140481     
   149.14300000003468        72.677772566096323     
   149.14400000003468        72.675067133067444     
   149.14500000003468        72.672361724175673     
   149.14600000003469        72.669656339543039     
   149.14700000003469        72.666950979291087     
   149.14800000003470        72.664245643540951     
   149.14900000003470        72.661540332414774     
   149.15000000003471        72.658835046033261     
   149.15100000003471        72.656129784517674     
   149.15200000003472        72.653424547988905     
   149.15300000003472        72.650719336568315     
   149.15400000003473        72.648014150376198     
   149.15500000003473        72.645308989532722     
   149.15600000003474        72.642603854159205     
   149.15700000003474        72.639898744375074     
   149.15800000003475        72.637193660301378     
   149.15900000003475        72.634488602057232     
   149.16000000003476        72.631783569763329     
   149.16100000003476        72.629078563539068     
   149.16200000003477        72.626373583504105     
   149.16300000003477        72.623668629777612     
   149.16400000003478        72.620963702479372     
   149.16500000003478        72.618258801728530     
   149.16600000003478        72.615553927643930     
   149.16700000003479        72.612849080344688     
   149.16800000003479        72.610144259949379     
   149.16900000003480        72.607439466577034     
   149.17000000003480        72.604734700346185     
   149.17100000003481        72.602029961374839     
   149.17200000003481        72.599325249781387     
   149.17300000003482        72.596620565684162     
   149.17400000003482        72.593915909200902     
   149.17500000003483        72.591211280449613     
   149.17600000003483        72.588506679548033     
   149.17700000003484        72.585802106613357     
   149.17800000003484        72.583097561763779     
   149.17900000003485        72.580393045115983     
   149.18000000003485        72.577688556787123     
   149.18100000003486        72.574984096894639     
   149.18200000003486        72.572279665555229     
   149.18300000003487        72.569575262885465     
   149.18400000003487        72.566870889002459     
   149.18500000003488        72.564166544022115     
   149.18600000003488        72.561462228061444     
   149.18700000003489        72.558757941235996     
   149.18800000003489        72.556053683662540     
   149.18900000003489        72.553349455456427     
   149.19000000003490        72.550645256733375     
   149.19100000003490        72.547941087609729     
   149.19200000003491        72.545236948200937     
   149.19300000003491        72.542532838622265     
   149.19400000003492        72.539828758988577     
   149.19500000003492        72.537124709415650     
   149.19600000003493        72.534420690018067     
   149.19700000003493        72.531716700910820     
   149.19800000003494        72.529012742208636     
   149.19900000003494        72.526308814026081     
   149.20000000003495        72.523604916478135     
   149.20100000003495        72.520901049678358     
   149.20200000003496        72.518197213741402     
   149.20300000003496        72.515493408781111     
   149.20400000003497        72.512789634911712     
   149.20500000003497        72.510085892246778     
   149.20600000003498        72.507382180899683     
   149.20700000003498        72.504678500984781     
   149.20800000003499        72.501974852614865     
   149.20900000003499        72.499271235903279     
   149.21000000003500        72.496567650963257     
   149.21100000003500        72.493864097907732     
   149.21200000003500        72.491160576849424     
   149.21300000003501        72.488457087901466     
   149.21400000003501        72.485753631176038     
   149.21500000003502        72.483050206785691     
   149.21600000003502        72.480346814842704     
   149.21700000003503        72.477643455459457     
   149.21800000003503        72.474940128747875     
   149.21900000003504        72.472236834820194     
   149.22000000003504        72.469533573787672     
   149.22100000003505        72.466830345762190     
   149.22200000003505        72.464127150855575     
   149.22300000003506        72.461423989178584     
   149.22400000003506        72.458720860842931     
   149.22500000003507        72.456017765959828     
   149.22600000003507        72.453314704639880     
   149.22700000003508        72.450611676994257     
   149.22800000003508        72.447908683133619     
   149.22900000003509        72.445205723168314     
   149.23000000003509        72.442502797208888     
   149.23100000003510        72.439799905366044     
   149.23200000003510        72.437097047749944     
   149.23300000003510        72.434394224470068     
   149.23400000003511        72.431691435636608     
   149.23500000003511        72.428988681359570     
   149.23600000003512        72.426285961748434     
   149.23700000003512        72.423583276912453     
   149.23800000003513        72.420880626961662     
   149.23900000003513        72.418178012004873     
   149.24000000003514        72.415475432151510     
   149.24100000003514        72.412772887510371     
   149.24200000003515        72.410070378190241     
   149.24300000003515        72.407367904299875     
   149.24400000003516        72.404665465948099     
   149.24500000003516        72.401963063243258     
   149.24600000003517        72.399260696293496     
   149.24700000003517        72.396558365207355     
   149.24800000003518        72.393856070092468     
   149.24900000003518        72.391153811057364     
   149.25000000003519        72.388451588209392     
   149.25100000003519        72.385749401656241     
   149.25200000003520        72.383047251505687     
   149.25300000003520        72.380345137865163     
   149.25400000003521        72.377643060841564     
   149.25500000003521        72.374941020542437     
   149.25600000003521        72.372239017074619     
   149.25700000003522        72.369537050545162     
   149.25800000003522        72.366835121060561     
   149.25900000003523        72.364133228727582     
   149.26000000003523        72.361431373652906     
   149.26100000003524        72.358729555942190     
   149.26200000003524        72.356027775702756     
   149.26300000003525        72.353326033039806     
   149.26400000003525        72.350624328059538     
   149.26500000003526        72.347922660868136     
   149.26600000003526        72.345221031570688     
   149.26700000003527        72.342519440273264     
   149.26800000003527        72.339817887081111     
   149.26900000003528        72.337116372099842     
   149.27000000003528        72.334414895434293     
   149.27100000003529        72.331713457189196     
   149.27200000003529        72.329012057470152     
   149.27300000003530        72.326310696381682     
   149.27400000003530        72.323609374028337     
   149.27500000003531        72.320908090514976     
   149.27600000003531        72.318206845945468     
   149.27700000003531        72.315505640424419     
   149.27800000003532        72.312804474055966     
   149.27900000003532        72.310103346944302     
   149.28000000003533        72.307402259192628     
   149.28100000003533        72.304701210905165     
   149.28200000003534        72.302000202185766     
   149.28300000003534        72.299299233137489     
   149.28400000003535        72.296598303864030     
   149.28500000003535        72.293897414468049     
   149.28600000003536        72.291196565053426     
   149.28700000003536        72.288495755722451     
   149.28800000003537        72.285794986578310     
   149.28900000003537        72.283094257723491     
   149.29000000003538        72.280393569260838     
   149.29100000003538        72.277692921292868     
   149.29200000003539        72.274992313921416     
   149.29300000003539        72.272291747249085     
   149.29400000003540        72.269591221377667     
   149.29500000003540        72.266890736409437     
   149.29600000003541        72.264190292445775     
   149.29700000003541        72.261489889588688     
   149.29800000003542        72.258789527939541     
   149.29900000003542        72.256089207600027     
   149.30000000003542        72.253388928671058     
   149.30100000003543        72.250688691253714     
   149.30200000003543        72.247988495449448     
   149.30300000003544        72.245288341358872     
   149.30400000003544        72.242588229082855     
   149.30500000003545        72.239888158722223     
   149.30600000003545        72.237188130376978     
   149.30700000003546        72.234488144147932     
   149.30800000003546        72.231788200135099     
   149.30900000003547        72.229088298438811     
   149.31000000003547        72.226388439159194     
   149.31100000003548        72.223688622395514     
   149.31200000003548        72.220988848248183     
   149.31300000003549        72.218289116816550     
   149.31400000003549        72.215589428199905     
   149.31500000003550        72.212889782497840     
   149.31600000003550        72.210190179809373     
   149.31700000003551        72.207490620233955     
   149.31800000003551        72.204791103870335     
   149.31900000003552        72.202091630817208     
   149.32000000003552        72.199392201173637     
   149.32100000003553        72.196692815037935     
   149.32200000003553        72.193993472509035     
   149.32300000003553        72.191294173684511     
   149.32400000003554        72.188594918663043     
   149.32500000003554        72.185895707542571     
   149.32600000003555        72.183196540421150     
   149.32700000003555        72.180497417396651     
   149.32800000003556        72.177798338566632     
   149.32900000003556        72.175099304028606     
   149.33000000003557        72.172400313880345     
   149.33100000003557        72.169701368218867     
   149.33200000003558        72.167002467141373     
   149.33300000003558        72.164303610745108     
   149.33400000003559        72.161604799126820     
   149.33500000003559        72.158906032383257     
   149.33600000003560        72.156207310611435     
   149.33700000003560        72.153508633907720     
   149.33800000003561        72.150810002368488     
   149.33900000003561        72.148111416089932     
   149.34000000003562        72.145412875168489     
   149.34100000003562        72.142714379700138     
   149.34200000003563        72.140015929780986     
   149.34300000003563        72.137317525506091     
   149.34400000003563        72.134619166972143     
   149.34500000003564        72.131920854274028     
   149.34600000003564        72.129222587507158     
   149.34700000003565        72.126524366766958     
   149.34800000003565        72.123826192148996     
   149.34900000003566        72.121128063747719     
   149.35000000003566        72.118429981658252     
   149.35100000003567        72.115731945975313     
   149.35200000003567        72.113033956793899     
   149.35300000003568        72.110336014208059     
   149.35400000003568        72.107638118312735     
   149.35500000003569        72.104940269201634     
   149.35600000003569        72.102242466969486     
   149.35700000003570        72.099544711710024     
   149.35800000003570        72.096847003517098     
   149.35900000003571        72.094149342484670     
   149.36000000003571        72.091451728706147     
   149.36100000003572        72.088754162275393     
   149.36200000003572        72.086056643285886     
   149.36300000003573        72.083359171830239     
   149.36400000003573        72.080661748002100     
   149.36500000003574        72.077964371894808     
   149.36600000003574        72.075267043600746     
   149.36700000003574        72.072569763213238     
   149.36800000003575        72.069872530824142     
   149.36900000003575        72.067175346526810     
   149.37000000003576        72.064478210413029     
   149.37100000003576        72.061781122575425     
   149.37200000003577        72.059084083106228     
   149.37300000003577        72.056387092097538     
   149.37400000003578        72.053690149640758     
   149.37500000003578        72.050993255828175     
   149.37600000003579        72.048296410751178     
   149.37700000003579        72.045599614501640     
   149.37800000003580        72.042902867170412     
   149.37900000003580        72.040206168849579     
   149.38000000003581        72.037509519629779     
   149.38100000003581        72.034812919602075     
   149.38200000003582        72.032116368857487     
   149.38300000003582        72.029419867486922     
   149.38400000003583        72.026723415580861     
   149.38500000003583        72.024027013229883     
   149.38600000003584        72.021330660524825     
   149.38700000003584        72.018634357555413     
   149.38800000003585        72.015938104412214     
   149.38900000003585        72.013241901185154     
   149.39000000003585        72.010545747964059     
   149.39100000003586        72.007849644838942     
   149.39200000003586        72.005153591899415     
   149.39300000003587        72.002457589235235     
   149.39400000003587        71.999761636935631     
   149.39500000003588        71.997065735089834     
   149.39600000003588        71.994369883787286     
   149.39700000003589        71.991674083116919     
   149.39800000003589        71.988978333168106     
   149.39900000003590        71.986282634028768     
   149.40000000003590        71.983586985788563     
   149.40100000003591        71.980891388535369     
   149.40200000003591        71.978195842358360     
   149.40300000003592        71.975500347345275     
   149.40400000003592        71.972804903584660     
   149.40500000003593        71.970109511164480     
   149.40600000003593        71.967414170173015     
   149.40700000003594        71.964718880697689     
   149.40800000003594        71.962023642826395     
   149.40900000003595        71.959328456646631     
   149.41000000003595        71.956633322246390     
   149.41100000003595        71.953938239712400     
   149.41200000003596        71.951243209132571     
   149.41300000003596        71.948548230593445     
   149.41400000003597        71.945853304182393     
   149.41500000003597        71.943158429985857     
   149.41600000003598        71.940463608091349     
   149.41700000003598        71.937768838584560     
   149.41800000003599        71.935074121552901     
   149.41900000003599        71.932379457082433     
   149.42000000003600        71.929684845259246     
   149.42100000003600        71.926990286169726     
   149.42200000003601        71.924295779900248     
   149.42300000003601        71.921601326535736     
   149.42400000003602        71.918906926163231     
   149.42500000003602        71.916212578867317     
   149.42600000003603        71.913518284734039     
   149.42700000003603        71.910824043849047     
   149.42800000003604        71.908129856297279     
   149.42900000003604        71.905435722164157     
   149.43000000003605        71.902741641534462     
   149.43100000003605        71.900047614493914     
   149.43200000003606        71.897353641126230     
   149.43300000003606        71.894659721517115     
   149.43400000003606        71.891965855750442     
   149.43500000003607        71.889272043911078     
   149.43600000003607        71.886578286083434     
   149.43700000003608        71.883884582351769     
   149.43800000003608        71.881190932799683     
   149.43900000003609        71.878497337512016     
   149.44000000003609        71.875803796571788     
   149.44100000003610        71.873110310063453     
   149.44200000003610        71.870416878070117     
   149.44300000003611        71.867723500675595     
   149.44400000003611        71.865030177963376     
   149.44500000003612        71.862336910016495     
   149.44600000003612        71.859643696918098     
   149.44700000003613        71.856950538751605     
   149.44800000003613        71.854257435599493     
   149.44900000003614        71.851564387545238     
   149.45000000003614        71.848871394670724     
   149.45100000003615        71.846178457058826     
   149.45200000003615        71.843485574792027     
   149.45300000003616        71.840792747953131     
   149.45400000003616        71.838099976623468     
   149.45500000003616        71.835407260885631     
   149.45600000003617        71.832714600821490     
   149.45700000003617        71.830021996513096     
   149.45800000003618        71.827329448042036     
   149.45900000003618        71.824636955489780     
   149.46000000003619        71.821944518938182     
   149.46100000003619        71.819252138468570     
   149.46200000003620        71.816559814162034     
   149.46300000003620        71.813867546099644     
   149.46400000003621        71.811175334362773     
   149.46500000003621        71.808483179032180     
   149.46600000003622        71.805791080188456     
   149.46700000003622        71.803099037912745     
   149.46800000003623        71.800407052285152     
   149.46900000003623        71.797715123386411     
   149.47000000003624        71.795023251296627     
   149.47100000003624        71.792331436096106     
   149.47200000003625        71.789639677865154     
   149.47300000003625        71.786947976683621     
   149.47400000003626        71.784256332631330     
   149.47500000003626        71.781564745788174     
   149.47600000003627        71.778873216233350     
   149.47700000003627        71.776181744046838     
   149.47800000003627        71.773490329308132     
   149.47900000003628        71.770798972095974     
   149.48000000003628        71.768107672489762     
   149.48100000003629        71.765416430568635     
   149.48200000003629        71.762725246411563     
   149.48300000003630        71.760034120097245     
   149.48400000003630        71.757343051704552     
   149.48500000003631        71.754652041311829     
   149.48600000003631        71.751961088997703     
   149.48700000003632        71.749270194840449     
   149.48800000003632        71.746579358918254     
   149.48900000003633        71.743888581309321     
   149.49000000003633        71.741197862091724     
   149.49100000003634        71.738507201343296     
   149.49200000003634        71.735816599141884     
   149.49300000003635        71.733126055564981     
   149.49400000003635        71.730435570690233     
   149.49500000003636        71.727745144595133     
   149.49600000003636        71.725054777356803     
   149.49700000003637        71.722364469052266     
   149.49800000003637        71.719674219759384     
   149.49900000003638        71.716984029554197     
   149.50000000003638        71.714293898514413     
   149.50100000003638        71.711603826715972     
   149.50200000003639        71.708913814236169     
   149.50300000003639        71.706223861151102     
   149.50400000003640        71.703533967537012     
   149.50500000003640        71.700844133470554     
   149.50600000003641        71.698154359028109     
   149.50700000003641        71.695464644285295     
   149.50800000003642        71.692774989317982     
   149.50900000003642        71.690085394202427     
   149.51000000003643        71.687395859013861     
   149.51100000003643        71.684706383828086     
   149.51200000003644        71.682016968720703     
   149.51300000003644        71.679327613767029     
   149.51400000003645        71.676638319042098     
   149.51500000003645        71.673949084621412     
   149.51600000003646        71.671259910579536     
   149.51700000003646        71.668570796991958     
   149.51800000003647        71.665881743933127     
   149.51900000003647        71.663192751477567     
   149.52000000003648        71.660503819700153     
   149.52100000003648        71.657814948675124     
   149.52200000003648        71.655126138477243     
   149.52300000003649        71.652437389180221     
   149.52400000003649        71.649748700858268     
   149.52500000003650        71.647060073585621     
   149.52600000003650        71.644371507436063     
   149.52700000003651        71.641683002483703     
   149.52800000003651        71.638994558801571     
   149.52900000003652        71.636306176463563     
   149.53000000003652        71.633617855543122     
   149.53100000003653        71.630929596113731     
   149.53200000003653        71.628241398248036     
   149.53300000003654        71.625553262020006     
   149.53400000003654        71.622865187502043     
   149.53500000003655        71.620177174767051     
   149.53600000003655        71.617489223888143     
   149.53700000003656        71.614801334937653     
   149.53800000003656        71.612113507987971     
   149.53900000003657        71.609425743112027     
   149.54000000003657        71.606738040381714     
   149.54100000003658        71.604050399869791     
   149.54200000003658        71.601362821647641     
   149.54300000003659        71.598675305787509     
   149.54400000003659        71.595987852361759     
   149.54500000003659        71.593300461441501     
   149.54600000003660        71.590613133098699     
   149.54700000003660        71.587925867404834     
   149.54800000003661        71.585238664431543     
   149.54900000003661        71.582551524249752     
   149.55000000003662        71.579864446931012     
   149.55100000003662        71.577177432546137     
   149.55200000003663        71.574490481166279     
   149.55300000003663        71.571803592862253     
   149.55400000003664        71.569116767705040     
   149.55500000003664        71.566430005764943     
   149.55600000003665        71.563743307112759     
   149.55700000003665        71.561056671818775     
   149.55800000003666        71.558370099953777     
   149.55900000003666        71.555683591587126     
   149.56000000003667        71.552997146789522     
   149.56100000003667        71.550310765630925     
   149.56200000003668        71.547624448180969     
   149.56300000003668        71.544938194509996     
   149.56400000003669        71.542252004686802     
   149.56500000003669        71.539565878781602     
   149.56600000003669        71.536879816863518     
   149.56700000003670        71.534193819002056     
   149.56800000003670        71.531507885266464     
   149.56900000003671        71.528822015725865     
   149.57000000003671        71.526136210449067     
   149.57100000003672        71.523450469505121     
   149.57200000003672        71.520764792962751     
   149.57300000003673        71.518079180890794     
   149.57400000003673        71.515393633357689     
   149.57500000003674        71.512708150431621     
   149.57600000003674        71.510022732181667     
   149.57700000003675        71.507337378675487     
   149.57800000003675        71.504652089981136     
   149.57900000003676        71.501966866166867     
   149.58000000003676        71.499281707300682     
   149.58100000003677        71.496596613450890     
   149.58200000003677        71.493911584683701     
   149.58300000003678        71.491226621068108     
   149.58400000003678        71.488541722670945     
   149.58500000003679        71.485856889559969     
   149.58600000003679        71.483172121802113     
   149.58700000003680        71.480487419464680     
   149.58800000003680        71.477802782614546     
   149.58900000003680        71.475118211318900     
   149.59000000003681        71.472433705644491     
   149.59100000003681        71.469749265658137     
   149.59200000003682        71.467064891426290     
   149.59300000003682        71.464380583015455     
   149.59400000003683        71.461696340492182     
   149.59500000003683        71.459012163922893     
   149.59600000003684        71.456328053373383     
   149.59700000003684        71.453644008909947     
   149.59800000003685        71.450960030598551     
   149.59900000003685        71.448276118505305     
   149.60000000003686        71.445592272695478     
   149.60100000003686        71.442908493235336     
   149.60200000003687        71.440224780189894     
   149.60300000003687        71.437541133624862     
   149.60400000003688        71.434857553605184     
   149.60500000003688        71.432174040196841     
   149.60600000003689        71.429490593464493     
   149.60700000003689        71.426807213472927     
   149.60800000003690        71.424123900287512     
   149.60900000003690        71.421440653973050     
   149.61000000003691        71.418757474593775     
   149.61100000003691        71.416074362214786     
   149.61200000003691        71.413391316900217     
   149.61300000003692        71.410708338714628     
   149.61400000003692        71.408025427722180     
   149.61500000003693        71.405342583987078     
   149.61600000003693        71.402659807573656     
   149.61700000003694        71.399977098545449     
   149.61800000003694        71.397294456966677     
   149.61900000003695        71.394611882900762     
   149.62000000003695        71.391929376411397     
   149.62100000003696        71.389246937562419     
   149.62200000003696        71.386564566416922     
   149.62300000003697        71.383882263038345     
   149.62400000003697        71.381200027490110     
   149.62500000003698        71.378517859835071     
   149.62600000003698        71.375835760136255     
   149.62700000003699        71.373153728456543     
   149.62800000003699        71.370471764859175     
   149.62900000003700        71.367789869406366     
   149.63000000003700        71.365108042160799     
   149.63100000003701        71.362426283185187     
   149.63200000003701        71.359744592541318     
   149.63300000003701        71.357062970292432     
   149.63400000003702        71.354381416499891     
   149.63500000003702        71.351699931226079     
   149.63600000003703        71.349018514532901     
   149.63700000003703        71.346337166482215     
   149.63800000003704        71.343655887136094     
   149.63900000003704        71.340974676555803     
   149.64000000003705        71.338293534803000     
   149.64100000003705        71.335612461939036     
   149.64200000003706        71.332931458025541     
   149.64300000003706        71.330250523123496     
   149.64400000003707        71.327569657294148     
   149.64500000003707        71.324888860598577     
   149.64600000003708        71.322208133097476     
   149.64700000003708        71.319527474852180     
   149.64800000003709        71.316846885923013     
   149.64900000003709        71.314166366370515     
   149.65000000003710        71.311485916255407     
   149.65100000003710        71.308805535638101     
   149.65200000003711        71.306125224578921     
   149.65300000003711        71.303444983138021     
   149.65400000003712        71.300764811375572     
   149.65500000003712        71.298084709351727     
   149.65600000003712        71.295404677125845     
   149.65700000003713        71.292724714758180     
   149.65800000003713        71.290044822308346     
   149.65900000003714        71.287364999836086     
   149.66000000003714        71.284685247400603     
   149.66100000003715        71.282005565061695     
   149.66200000003715        71.279325952878096     
   149.66300000003716        71.276646410909592     
   149.66400000003716        71.273966939214773     
   149.66500000003717        71.271287537853070     
   149.66600000003717        71.268608206882661     
   149.66700000003718        71.265928946363232     
   149.66800000003718        71.263249756353048     
   149.66900000003719        71.260570636910359     
   149.67000000003719        71.257891588094338     
   149.67100000003720        71.255212609962967     
   149.67200000003720        71.252533702574311     
   149.67300000003721        71.249854865986890     
   149.67400000003721        71.247176100258699     
   149.67500000003722        71.244497405447774     
   149.67600000003722        71.241818781611755     
   149.67700000003722        71.239140228808736     
   149.67800000003723        71.236461747096186     
   149.67900000003723        71.233783336531673     
   149.68000000003724        71.231104997172764     
   149.68100000003724        71.228426729076872     
   149.68200000003725        71.225748532300955     
   149.68300000003725        71.223070406902565     
   149.68400000003726        71.220392352938461     
   149.68500000003726        71.217714370466183     
   149.68600000003727        71.215036459541963     
   149.68700000003727        71.212358620222773     
   149.68800000003728        71.209680852565228     
   149.68900000003728        71.207003156626371     
   149.69000000003729        71.204325532462178     
   149.69100000003729        71.201647980128939     
   149.69200000003730        71.198970499683128     
   149.69300000003730        71.196293091181190     
   149.69400000003731        71.193615754678873     
   149.69500000003731        71.190938490231915     
   149.69600000003732        71.188261297896787     
   149.69700000003732        71.185584177729027     
   149.69800000003733        71.182907129784368     
   149.69900000003733        71.180230154117879     
   149.70000000003733        71.177553250785721     
   149.70100000003734        71.174876419843017     
   149.70200000003734        71.172199661344948     
   149.70300000003735        71.169522975346965     
   149.70400000003735        71.166846361903836     
   149.70500000003736        71.164169821070871     
   149.70600000003736        71.161493352902497     
   149.70700000003737        71.158816957454178     
   149.70800000003737        71.156140634780172     
   149.70900000003738        71.153464384934935     
   149.71000000003738        71.150788207973392     
   149.71100000003739        71.148112103949430     
   149.71200000003739        71.145436072917946     
   149.71300000003740        71.142760114932770     
   149.71400000003740        71.140084230047975     
   149.71500000003741        71.137408418317790     
   149.71600000003741        71.134732679796102     
   149.71700000003742        71.132057014536699     
   149.71800000003742        71.129381422592743     
   149.71900000003743        71.126705904018934     
   149.72000000003743        71.124030458868162     
   149.72100000003744        71.121355087193621     
   149.72200000003744        71.118679789049210     
   149.72300000003744        71.116004564487625     
   149.72400000003745        71.113329413562496     
   149.72500000003745        71.110654336326746     
   149.72600000003746        71.107979332832940     
   149.72700000003746        71.105304403134113     
   149.72800000003747        71.102629547283328     
   149.72900000003747        71.099954765333067     
   149.73000000003748        71.097280057335482     
   149.73100000003748        71.094605423343808     
   149.73200000003749        71.091930863409885     
   149.73300000003749        71.089256377585983     
   149.73400000003750        71.086581965924310     
   149.73500000003750        71.083907628477164     
   149.73600000003751        71.081233365296299     
   149.73700000003751        71.078559176433473     
   149.73800000003752        71.075885061940951     
   149.73900000003752        71.073211021870165     
   149.74000000003753        71.070537056272457     
   149.74100000003753        71.067863165199626     
   149.74200000003754        71.065189348703271     
   149.74300000003754        71.062515606834182     
   149.74400000003754        71.059841939643960     
   149.74500000003755        71.057168347183520     
   149.74600000003755        71.054494829504222     
   149.74700000003756        71.051821386656854     
   149.74800000003756        71.049148018691966     
   149.74900000003757        71.046474725660602     
   149.75000000003757        71.043801507613153     
   149.75100000003758        71.041128364600596     
   149.75200000003758        71.038455296672922     
   149.75300000003759        71.035782303880652     
   149.75400000003759        71.033109386274234     
   149.75500000003760        71.030436543903932     
   149.75600000003760        71.027763776819128     
   149.75700000003761        71.025091085070528     
   149.75800000003761        71.022418468707926     
   149.75900000003762        71.019745927780960     
   149.76000000003762        71.017073462339624     
   149.76100000003763        71.014401072432875     
   149.76200000003763        71.011728758110820     
   149.76300000003764        71.009056519422941     
   149.76400000003764        71.006384356418053     
   149.76500000003765        71.003712269145524     
   149.76600000003765        71.001040257654964     
   149.76700000003765        70.998368321994946     
   149.76800000003766        70.995696462214610     
   149.76900000003766        70.993024678363028     
   149.77000000003767        70.990352970488587     
   149.77100000003767        70.987681338640073     
   149.77200000003768        70.985009782866399     
   149.77300000003768        70.982338303215570     
   149.77400000003769        70.979666899736159     
   149.77500000003769        70.976995572476653     
   149.77600000003770        70.974324321485284     
   149.77700000003770        70.971653146809771     
   149.77800000003771        70.968982048498646     
   149.77900000003771        70.966311026599584     
   149.78000000003772        70.963640081160591     
   149.78100000003772        70.960969212229131     
   149.78200000003773        70.958298419853151     
   149.78300000003773        70.955627704079987     
   149.78400000003774        70.952957064957246     
   149.78500000003774        70.950286502532435     
   149.78600000003775        70.947616016852592     
   149.78700000003775        70.944945607965067     
   149.78800000003775        70.942275275917240     
   149.78900000003776        70.939605020755579     
   149.79000000003776        70.936934842527336     
   149.79100000003777        70.934264741279378     
   149.79200000003777        70.931594717058402     
   149.79300000003778        70.928924769911177     
   149.79400000003778        70.926254899883673     
   149.79500000003779        70.923585107023200     
   149.79600000003779        70.920915391375786     
   149.79700000003780        70.918245752987673     
   149.79800000003780        70.915576191905004     
   149.79900000003781        70.912906708173836     
   149.80000000003781        70.910237301840709     
   149.80100000003782        70.907567972951099     
   149.80200000003782        70.904898721550751     
   149.80300000003783        70.902229547685707     
   149.80400000003783        70.899560451401626     
   149.80500000003784        70.896891432743843     
   149.80600000003784        70.894222491758001     
   149.80700000003785        70.891553628489504     
   149.80800000003785        70.888884842983543     
   149.80900000003786        70.886216135285409     
   149.81000000003786        70.883547505440134     
   149.81100000003786        70.880878953492825     
   149.81200000003787        70.878210479488402     
   149.81300000003787        70.875542083471927     
   149.81400000003788        70.872873765487938     
   149.81500000003788        70.870205525580943     
   149.81600000003789        70.867537363795734     
   149.81700000003789        70.864869280176890     
   149.81800000003790        70.862201274768722     
   149.81900000003790        70.859533347615411     
   149.82000000003791        70.856865498761394     
   149.82100000003791        70.854197728250867     
   149.82200000003792        70.851530036127514     
   149.82300000003792        70.848862422435545     
   149.82400000003793        70.846194887218900     
   149.82500000003793        70.843527430521277     
   149.82600000003794        70.840860052386475     
   149.82700000003794        70.838192752857680     
   149.82800000003795        70.835525531978860     
   149.82900000003795        70.832858389793316     
   149.83000000003796        70.830191326344433     
   149.83100000003796        70.827524341675328     
   149.83200000003797        70.824857435829742     
   149.83300000003797        70.822190608849510     
   149.83400000003797        70.819523860779029     
   149.83500000003798        70.816857191659992     
   149.83600000003798        70.814190601536311     
   149.83700000003799        70.811524090449751     
   149.83800000003799        70.808857658443657     
   149.83900000003800        70.806191305560390     
   149.84000000003800        70.803525031842028     
   149.84100000003801        70.800858837331504     
   149.84200000003801        70.798192722070652     
   149.84300000003802        70.795526686102022     
   149.84400000003802        70.792860729467463     
   149.84500000003803        70.790194852209339     
   149.84600000003803        70.787529054369386     
   149.84700000003804        70.784863335989400     
   149.84800000003804        70.782197697111201     
   149.84900000003805        70.779532137776528     
   149.85000000003805        70.776866658027075     
   149.85100000003806        70.774201257903940     
   149.85200000003806        70.771535937449116     
   149.85300000003807        70.768870696703459     
   149.85400000003807        70.766205535708536     
   149.85500000003807        70.763540454505375     
   149.85600000003808        70.760875453134972     
   149.85700000003808        70.758210531638710     
   149.85800000003809        70.755545690056891     
   149.85900000003809        70.752880928431011     
   149.86000000003810        70.750216246801273     
   149.86100000003810        70.747551645208404     
   149.86200000003811        70.744887123693161     
   149.86300000003811        70.742222682296102     
   149.86400000003812        70.739558321057444     
   149.86500000003812        70.736894040017432     
   149.86600000003813        70.734229839216397     
   149.86700000003813        70.731565718694512     
   149.86800000003814        70.728901678491653     
   149.86900000003814        70.726237718647852     
   149.87000000003815        70.723573839203368     
   149.87100000003815        70.720910040197495     
   149.87200000003816        70.718246321670236     
   149.87300000003816        70.715582683660998     
   149.87400000003817        70.712919126209556     
   149.87500000003817        70.710255649355418     
   149.87600000003818        70.707592253137733     
   149.87700000003818        70.704928937595653     
   149.87800000003818        70.702265702768841     
   149.87900000003819        70.699602548696035     
   149.88000000003819        70.696939475416769     
   149.88100000003820        70.694276482969372     
   149.88200000003820        70.691613571393219     
   149.88300000003821        70.688950740726810     
   149.88400000003821        70.686287991008896     
   149.88500000003822        70.683625322278402     
   149.88600000003822        70.680962734573029     
   149.88700000003823        70.678300227932397     
   149.88800000003823        70.675637802393965     
   149.88900000003824        70.672975457996372     
   149.89000000003824        70.670313194777975     
   149.89100000003825        70.667651012776560     
   149.89200000003825        70.664988912030338     
   149.89300000003826        70.662326892577497     
   149.89400000003826        70.659664954455309     
   149.89500000003827        70.657003097702130     
   149.89600000003827        70.654341322355208     
   149.89700000003828        70.651679628452669     
   149.89800000003828        70.649018016031661     
   149.89900000003828        70.646356485129814     
   149.90000000003829        70.643695035784418     
   149.90100000003829        70.641033668033060     
   149.90200000003830        70.638372381912276     
   149.90300000003830        70.635711177459839     
   149.90400000003831        70.633050054712726     
   149.90500000003831        70.630389013707585     
   149.90600000003832        70.627728054481665     
   149.90700000003832        70.625067177071500     
   149.90800000003833        70.622406381513571     
   149.90900000003833        70.619745667845308     
   149.91000000003834        70.617085036102367     
   149.91100000003834        70.614424486322008     
   149.91200000003835        70.611764018540057     
   149.91300000003835        70.609103632793179     
   149.91400000003836        70.606443329117312     
   149.91500000003836        70.603783107548836     
   149.91600000003837        70.601122968123690     
   149.91700000003837        70.598462910878069     
   149.91800000003838        70.595802935847530     
   149.91900000003838        70.593143043068295     
   149.92000000003839        70.590483232575693     
   149.92100000003839        70.587823504405719     
   149.92200000003839        70.585163858593646     
   149.92300000003840        70.582504295175056     
   149.92400000003840        70.579844814185705     
   149.92500000003841        70.577185415660779     
   149.92600000003841        70.574526099635293     
   149.92700000003842        70.571866866144831     
   149.92800000003842        70.569207715223811     
   149.92900000003843        70.566548646908089     
   149.93000000003843        70.563889661232139     
   149.93100000003844        70.561230758230792     
   149.93200000003844        70.558571937939021     
   149.93300000003845        70.555913200391359     
   149.93400000003845        70.553254545622664     
   149.93500000003846        70.550595973667157     
   149.93600000003846        70.547937484559696     
   149.93700000003847        70.545279078333962     
   149.93800000003847        70.542620755024970     
   149.93900000003848        70.539962514666669     
   149.94000000003848        70.537304357293351     
   149.94100000003849        70.534646282938780     
   149.94200000003849        70.531988291637305     
   149.94300000003850        70.529330383422618     
   149.94400000003850        70.526672558328301     
   149.94500000003850        70.524014816388444     
   149.94600000003851        70.521357157636771     
   149.94700000003851        70.518699582106763     
   149.94800000003852        70.516042089831828     
   149.94900000003852        70.513384680845547     
   149.95000000003853        70.510727355181274     
   149.95100000003853        70.508070112871991     
   149.95200000003854        70.505412953951378     
   149.95300000003854        70.502755878452049     
   149.95400000003855        70.500098886407628     
   149.95500000003855        70.497441977850428     
   149.95600000003856        70.494785152814103     
   149.95700000003856        70.492128411330555     
   149.95800000003857        70.489471753433151     
   149.95900000003857        70.486815179154178     
   149.96000000003858        70.484158688526648     
   149.96100000003858        70.481502281582749     
   149.96200000003859        70.478845958354952     
   149.96300000003859        70.476189718875602     
   149.96400000003860        70.473533563176971     
   149.96500000003860        70.470877491291105     
   149.96600000003860        70.468221503250305     
   149.96700000003861        70.465565599086631     
   149.96800000003861        70.462909778831531     
   149.96900000003862        70.460254042517946     
   149.97000000003862        70.457598390176699     
   149.97100000003863        70.454942821840078     
   149.97200000003863        70.452287337539403     
   149.97300000003864        70.449631937306307     
   149.97400000003864        70.446976621172183     
   149.97500000003865        70.444321389168735     
   149.97600000003865        70.441666241327141     
   149.97700000003866        70.439011177678836     
   149.97800000003866        70.436356198254501     
   149.97900000003867        70.433701303085613     
   149.98000000003867        70.431046492203592     
   149.98100000003868        70.428391765638708     
   149.98200000003868        70.425737123422181     
   149.98300000003869        70.423082565584764     
   149.98400000003869        70.420428092157280     
   149.98500000003870        70.417773703170099     
   149.98600000003870        70.415119398654127     
   149.98700000003871        70.412465178639792     
   149.98800000003871        70.409811043157376     
   149.98900000003871        70.407156992237816     
   149.99000000003872        70.404503025910316     
   149.99100000003872        70.401849144205983     
   149.99200000003873        70.399195347154532     
   149.99300000003873        70.396541634785947     
   149.99400000003874        70.393888007130599     
   149.99500000003874        70.391234464218257     
   149.99600000003875        70.388581006078667     
   149.99700000003875        70.385927632741215     
   149.99800000003876        70.383274344236355     
   149.99900000003876        70.380621140593192     
   150.00000000003877        70.377968021841184     
   150.10000000003876        70.113129849128654     
   150.20000000003876        69.849125630277953     
   150.30000000003875        69.586014961934879     
   150.40000000003874        69.323811058478981     
   150.50000000003874        69.062521780072288     
   150.60000000003873        68.802150269769456     
   150.70000000003873        68.542695522351408     
   150.80000000003872        68.284152905871764     
   150.90000000003872        68.026514637173406     
   151.00000000003871        67.769770213267009     
   151.10000000003870        67.513906800891306     
   151.20000000003870        67.258909586874580     
   151.30000000003869        67.004762092040991     
   151.40000000003869        66.751446451481954     
   151.50000000003868        66.498943663969541     
   151.60000000003868        66.247233813217861     
   151.70000000003867        65.996296263583247     
   151.80000000003866        65.746109832647221     
   151.90000000003866        65.496652942970854     
   152.00000000003865        65.247903755140072     
   152.10000000003865        64.999840284063282     
   152.20000000003864        64.752440500305255     
   152.30000000003864        64.505682418094395     
   152.40000000003863        64.259544171481238     
   152.50000000003863        64.014004079990713     
   152.60000000003862        63.769040704970237     
   152.70000000003861        63.524632897719698     
   152.80000000003861        63.280759840377577     
   152.90000000003860        63.037401080427408     
   153.00000000003860        62.794536559606868     
   153.10000000003859        62.552146637902617     
   153.20000000003859        62.310212113255439     
   153.30000000003858        62.068714237513916     
   153.40000000003857        61.827634729125052     
   153.50000000003857        61.586955782994195     
   153.60000000003856        61.346660077886845     
   153.70000000003856        61.106730781715562     
   153.80000000003855        60.867151555005393     
   153.90000000003855        60.627906552799317     
   154.00000000003854        60.388980425234919     
   154.10000000003853        60.150358316994883     
   154.20000000003853        59.912025865810520     
   154.30000000003852        59.673969200171861     
   154.40000000003852        59.436174936385470     
   154.50000000003851        59.198630175095339     
   154.60000000003851        58.961322497376834     
   154.70000000003850        58.724239960488475     
   154.80000000003849        58.487371093368395     
   154.90000000003849        58.250704891937801     
   155.00000000003848        58.014230814274569     
   155.10000000003848        57.777938775707227     
   155.20000000003847        57.541819143874903     
   155.30000000003847        57.305862733786171     
   155.40000000003846        57.070060802916160     
   155.50000000003845        56.834405046361425     
   155.60000000003845        56.598887592080089     
   155.70000000003844        56.363500996233384     
   155.80000000003844        56.128238238643640     
   155.90000000003843        55.893092718382483     
   156.00000000003843        55.658058249496897     
   156.10000000003842        55.423129056879773     
   156.20000000003841        55.188299772290989     
   156.30000000003841        54.953565430531548     
   156.40000000003840        54.718921465771146     
   156.50000000003840        54.484363708029356     
   156.60000000003839        54.249888379810237     
   156.70000000003839        54.015492092884067     
   156.80000000003838        53.781171845216456     
   156.90000000003837        53.546925018037442     
   157.00000000003837        53.312749373046778     
   157.10000000003836        53.078643049747058     
   157.20000000003836        52.844604562898645     
   157.30000000003835        52.610632800091672     
   157.40000000003835        52.376727019420805     
   157.50000000003834        52.142886847260300     
   157.60000000003834        51.909112276127495     
   157.70000000003833        51.675403662624248     
   157.80000000003832        51.441761725450071     
   157.90000000003832        51.208187543473237     
   158.00000000003831        50.974682553851444     
   158.10000000003831        50.741248550190868     
   158.20000000003830        50.507887680733539     
   158.30000000003830        50.274602446559030     
   158.40000000003829        50.041395699793782     
   158.50000000003828        49.808270641811518     
   158.60000000003828        49.575230821417627     
   158.70000000003827        49.342280133001800     
   158.80000000003827        49.109422814650202     
   158.90000000003826        48.876663446203018     
   159.00000000003826        48.644006947246133     
   159.10000000003825        48.411458575024533     
   159.20000000003824        48.179023922266190     
   159.30000000003824        47.946708914902729     
   159.40000000003823        47.714519809675508     
   159.50000000003823        47.482463191616432     
   159.60000000003822        47.250545971387936     
   159.70000000003822        47.018775382474203     
   159.80000000003821        46.787158978209554     
   159.90000000003820        46.555704628632121     
   160.00000000003820        46.324420517153428     
   160.10000000003819        46.093315137031276     
   160.20000000003819        45.862397287633968     
   160.30000000003818        45.631676070488389     
   160.40000000003818        45.401160885098690     
   160.50000000003817        45.170861424527921     
   160.60000000003816        44.940787670731282     
   160.70000000003816        44.710949889633156     
   160.80000000003815        44.481358625941411     
   160.90000000003815        44.252024697685066     
   161.00000000003814        44.022959190476222     
   161.10000000003814        43.794173451482763     
   161.20000000003813        43.565679083110155     
   161.30000000003812        43.337487936384633     
   161.40000000003812        43.109612104035136     
   161.50000000003811        42.882063913269029     
   161.60000000003811        42.654855918239200     
   161.70000000003810        42.428000892203194     
   161.80000000003810        42.201511819368044     
   161.90000000003809        41.975401886425558     
   162.00000000003809        41.749684473778736     
   162.10000000003808        41.524373146458757     
   162.20000000003807        41.299481644737760     
   162.30000000003807        41.075023874441790     
   162.40000000003806        40.851013896967807     
   162.50000000003806        40.627465919013495     
   162.60000000003805        40.404394282025038     
   162.70000000003805        40.181813451372790     
   162.80000000003804        39.959738005265812     
   162.90000000003803        39.738182623414474     
   163.00000000003803        39.517162075454422     
   163.10000000003802        39.296691209144470     
   163.20000000003802        39.076784938353619     
   163.30000000003801        38.857458230852629     
   163.40000000003801        38.638726095926415     
   163.50000000003800        38.420603571823882     
   163.60000000003799        38.203105713064879     
   163.70000000003799        37.986247577623914     
   163.80000000003798        37.770044214010106     
   163.90000000003798        37.554510648263218     
   164.00000000003797        37.339661870891696     
   164.10000000003797        37.125512823768567     
   164.20000000003796        36.912078387014866     
   164.30000000003795        36.699373365890025     
   164.40000000003795        36.487412477714045     
   164.50000000003794        36.276210338845537     
   164.60000000003794        36.065781451740548     
   164.70000000003793        35.856140192117842     
   164.80000000003793        35.647300796250114     
   164.90000000003792        35.439277348414407     
   165.00000000003791        35.232083768516787     
   165.10000000003791        35.025733799922158     
   165.20000000003790        34.820240997509551     
   165.30000000003790        34.615618715978229     
   165.40000000003789        34.411880098424483     
   165.50000000003789        34.209038065215289     
   165.60000000003788        34.007105303175933     
   165.70000000003787        33.806094255479827     
   165.80000000003787        33.606017110122927     
   165.90000000003786        33.406885792217089     
   166.00000000003786        33.208711953329015     
   166.10000000003785        33.011506962849623     
   166.20000000003785        32.815281899477831     
   166.30000000003784        32.620047543140004     
   166.40000000003783        32.425814367359656     
   166.50000000003783        32.232592532090614     
   166.60000000003782        32.040391877021712     
   166.70000000003782        31.849221915362065     
   166.80000000003781        31.659091828115752     
   166.90000000003781        31.470010458848854     
   167.00000000003780        31.281986308954860     
   167.10000000003780        31.095027533422151     
   167.20000000003779        30.909141937103293     
   167.30000000003778        30.724336971486402     
   167.40000000003778        30.540619731969944     
   167.50000000003777        30.357996955632668     
   167.60000000003777        30.176475019501467     
   167.70000000003776        29.996059939307298     
   167.80000000003776        29.816757368723660     
   167.90000000003775        29.638572599079950     
   168.00000000003774        29.461510559542777     
   168.10000000003774        29.285575817752186     
   168.20000000003773        29.110772580904396     
   168.30000000003773        28.937104697267877     
   168.40000000003772        28.764575658120609     
   168.50000000003772        28.593188600096109     
   168.60000000003771        28.422946307921467     
   168.70000000003770        28.253851217534876     
   168.80000000003770        28.085905419566640     
   168.90000000003769        27.919110663167714     
   169.00000000003769        27.753468360168164     
   169.10000000003768        27.588979589552000     
   169.20000000003768        27.425645102227708     
   169.30000000003767        27.263465326079920     
   169.40000000003766        27.102440371284615     
   169.50000000003766        26.942570035868467     
   169.60000000003765        26.783853811496549     
   169.70000000003765        26.626290889473093     
   169.80000000003764        26.469880166933287     
   169.90000000003764        26.314620253211597     
   170.00000000003763        26.160509476370837     
   170.10000000003762        26.007545889873651     
   170.20000000003762        25.855727279380144     
   170.30000000003761        25.705051169656297     
   170.40000000003761        25.555514831576300     
   170.50000000003760        25.407115289206150     
   170.60000000003760        25.259849326950857     
   170.70000000003759        25.113713496751938     
   170.80000000003758        24.968704125322677     
   170.90000000003758        24.824817321405352     
   171.00000000003757        24.682048983039941     
   171.10000000003757        24.540394804830679     
   171.20000000003756        24.399850285199772     
   171.30000000003756        24.260410733614915     
   171.40000000003755        24.122071277783892     
   171.50000000003755        23.984826870802223     
   171.60000000003754        23.848672298246804     
   171.70000000003753        23.713602185205989     
   171.80000000003753        23.579611003238576     
   171.90000000003752        23.446693077251645     
   172.00000000003752        23.314842592293182     
   172.10000000003751        23.184053600250039     
   172.20000000003751        23.054320026447044     
   172.30000000003750        22.925635676141088     
   172.40000000003749        22.797994240903641     
   172.50000000003749        22.671389304889278     
   172.60000000003748        22.545814350984642     
   172.70000000003748        22.421262766835465     
   172.80000000003747        22.297727850745272     
   172.90000000003747        22.175202817447669     
   173.00000000003746        22.053680803745156     
   173.10000000003745        21.933154874015713     
   173.20000000003745        21.813618025583580     
   173.30000000003744        21.695063193953935     
   173.40000000003744        21.577483257909897     
   173.50000000003743        21.460871044471116     
   173.60000000003743        21.345219333714915     
   173.70000000003742        21.230520863457514     
   173.80000000003741        21.116768333797324     
   173.90000000003741        21.003954411521246     
   174.00000000003740        20.892071734371282     
   174.10000000003740        20.781112915177488     
   174.20000000003739        20.671070545853308     
   174.30000000003739        20.561937201258363     
   174.40000000003738        20.453705442927049     
   174.50000000003737        20.346367822667681     
   174.60000000003737        20.239916886030858     
   174.70000000003736        20.134345175650921     
   174.80000000003736        20.029645234461846     
   174.90000000003735        19.925809608789869     
   175.00000000003735        19.822830851324028     
   175.10000000003734        19.720701523968952     
   175.20000000003733        19.619414200579591     
   175.30000000003733        19.518961469582713     
   175.40000000003732        19.419335936485645     
   175.50000000003732        19.320530226276702     
   175.60000000003731        19.222536985717820     
   175.70000000003731        19.125348885533089     
   175.80000000003730        19.028958622495917     
   175.90000000003729        18.933358921416392     
   176.00000000003729        18.838542537033668     
   176.10000000003728        18.744502255811835     
   176.20000000003728        18.651230897647050     
   176.30000000003727        18.558721317484292     
   176.40000000003727        18.466966406848254     
   176.50000000003726        18.375959095290632     
   176.60000000003726        18.285692351757380     
   176.70000000003725        18.196159185874969     
   176.80000000003724        18.107352649162710     
   176.90000000003724        18.019265836171204     
   177.00000000003723        17.931891885547127     
   177.10000000003723        17.845223981033282     
   177.20000000003722        17.759255352397943     
   177.30000000003722        17.673979276302795     
   177.40000000003721        17.589389077107541     
   177.50000000003720        17.505478127614836     
   177.60000000003720        17.422239849758320     
   177.70000000003719        17.339667715234395     
   177.80000000003719        17.257755246080631     
   177.90000000003718        17.176496015203274     
   178.00000000003718        17.095883646855157     
   178.10000000003717        17.015911817065529     
   178.20000000003716        16.936574254025302     
   178.30000000003716        16.857864738427622     
   178.40000000003715        16.779777103766744     
   178.50000000003715        16.702305236597692     
   178.60000000003714        16.625443076754664     
   178.70000000003714        16.549184617536117     
   178.80000000003713        16.473523905851540     
   178.90000000003712        16.398455042335890     
   179.00000000003712        16.323972181431717     
   179.10000000003711        16.250069531439816     
   179.20000000003711        16.176741354541399     
   179.30000000003710        16.103981966791260     
   179.40000000003710        16.031785738084803     
   179.50000000003709        15.960147092099708     
   179.60000000003708        15.889060506213173     
   179.70000000003708        15.818520511395660     
   179.80000000003707        15.748521692084047     
   179.90000000003707        15.679058686032915     
   180.00000000003706        15.610126184146486     
   180.10000000003706        15.541718930291982     
   180.20000000003705        15.473831721095722     
   180.30000000003704        15.406459405722133     
   180.40000000003704        15.339596885636642     
   180.50000000003703        15.273239114354688     
   180.60000000003703        15.207381097176258     
   180.70000000003702        15.142017890907358     
   180.80000000003702        15.077144603568598     
   180.90000000003701        15.012756394093303     
   181.00000000003701        14.948848472013880     
   181.10000000003700        14.885416097138391     
   181.20000000003699        14.822454579217482     
   181.30000000003699        14.759959277602968     
   181.40000000003698        14.697925600897506     
   181.50000000003698        14.636349006597596     
   181.60000000003697        14.575225000728572     
   181.70000000003697        14.514549137473987     
   181.80000000003696        14.454317018798770     
   181.90000000003695        14.394524294066533     
   182.00000000003695        14.335166659652929     
   182.10000000003694        14.276239858553543     
   182.20000000003694        14.217739679988266     
   182.30000000003693        14.159661959002007     
   182.40000000003693        14.102002576062167     
   182.50000000003692        14.044757456653025     
   182.60000000003691        13.987922570868452     
   182.70000000003691        13.931493933001429     
   182.80000000003690        13.875467601132737     
   182.90000000003690        13.819839676717477     
   183.00000000003689        13.764606305460884     
   183.10000000003689        13.709763671832661     
   183.20000000003688        13.655308006124173     
   183.30000000003687        13.601235579143228     
   183.40000000003687        13.547542702990496     
   183.50000000003686        13.494225730647624     
   183.60000000003686        13.441281055562106     
   183.70000000003685        13.388705111231973     
   183.80000000003685        13.336494370791277     
   183.90000000003684        13.284645346597708     
   184.00000000003683        13.233154589819708     
   184.10000000003683        13.182018690025989     
   184.20000000003682        13.131234274776455     
   184.30000000003682        13.080798009214190     
   184.40000000003681        13.030706595659957     
   184.50000000003681        12.980956773208264     
   184.60000000003680        12.931545317324906     
   184.70000000003679        12.882469039448063     
   184.80000000003679        12.833724786590137     
   184.90000000003678        12.785309440943003     
   185.00000000003678        12.737219919485133     
   185.10000000003677        12.689453173591616     
   185.20000000003677        12.642006188646757     
   185.30000000003676        12.594875983659232     
   185.40000000003675        12.548059610880111     
   185.50000000003675        12.501554155423717     
   185.60000000003674        12.455356734891540     
   185.70000000003674        12.409464498999030     
   185.80000000003673        12.363874629205320     
   185.90000000003673        12.318584338345888     
   186.00000000003672        12.273590870269095     
   186.10000000003672        12.228891499474878     
   186.20000000003671        12.184483530756971     
   186.30000000003670        12.140364298848786     
   186.40000000003670        12.096531168072049     
   186.50000000003669        12.052981531988895     
   186.60000000003669        12.009712813057037     
   186.70000000003668        11.966722462288656     
   186.80000000003668        11.924007958912084     
   186.90000000003667        11.881566810037599     
   187.00000000003666        11.839396550325446     
   187.10000000003666        11.797494741658264     
   187.20000000003665        11.755858972816434     
   187.30000000003665        11.714486859156718     
   187.40000000003664        11.673376042294167     
   187.50000000003664        11.632524189788018     
   187.60000000003663        11.591928994830011     
   187.70000000003662        11.551588175936809     
   187.80000000003662        11.511499476645444     
   187.90000000003661        11.471660665212246     
   188.00000000003661        11.432069534314701     
   188.10000000003660        11.392723900757197     
   188.20000000003660        11.353621605179729     
   188.30000000003659        11.314760511770061     
   188.40000000003658        11.276138507978578     
   188.50000000003658        11.237753504237494     
   188.60000000003657        11.199603433682311     
   188.70000000003657        11.161686251877029     
   188.80000000003656        11.123999936542230     
   188.90000000003656        11.086542487286426     
   189.00000000003655        11.049311925341081     
   189.10000000003654        11.012306293297822     
   189.20000000003654        10.975523654849566     
   189.30000000003653        10.938962094534123     
   189.40000000003653        10.902619717481826     
   189.50000000003652        10.866494649164855     
   189.60000000003652        10.830585035150738     
   189.70000000003651        10.794889040858097     
   189.80000000003650        10.759404851315990     
   189.90000000003650        10.724130670925607     
   190.00000000003649        10.689064723225325     
   190.10000000003649        10.654205250658396     
   190.20000000003648        10.619550514343578     
   190.30000000003648        10.585098793848450     
   190.40000000003647        10.550848386966152     
   190.50000000003647        10.516797609493977     
   190.60000000003646        10.482944795015261     
   190.70000000003645        10.449288294684324     
   190.80000000003645        10.415826477013111     
   190.90000000003644        10.382557727661402     
   191.00000000003644        10.349480449229706     
   191.10000000003643        10.316593061053723     
   191.20000000003643        10.283893999002551     
   191.30000000003642        10.251381715278951     
   191.40000000003641        10.219054678222266     
   191.50000000003641        10.186911372113478     
   191.60000000003640        10.154950296983253     
   191.70000000003640        10.123169968422326     
   191.80000000003639        10.091568917393788     
   191.90000000003639        10.060145690048639     
   192.00000000003638        10.028898847542912     
   192.10000000003637        9.9978269658575307     
   192.20000000003637        9.9669286356204250     
   192.30000000003636        9.9362024619310443     
   192.40000000003636        9.9056470641866881     
   192.50000000003635        9.8752610759115509     
   192.60000000003635        9.8450431445877786     
   192.70000000003634        9.8149919314887057     
   192.80000000003633        9.7851061115141356     
   192.90000000003633        9.7553843730277787     
   193.00000000003632        9.7258254176972940     
   193.10000000003632        9.6964279603352459     
   193.20000000003631        9.6671907287435523     
   193.30000000003631        9.6381124635585138     
   193.40000000003630        9.6091919180992278     
   193.50000000003629        9.5804278582166376     
   193.60000000003629        9.5518190621456380     
   193.70000000003628        9.5233643203582243     
   193.80000000003628        9.4950624354194151     
   193.90000000003627        9.4669122218441704     
   194.00000000003627        9.4389125059567096     
   194.10000000003626        9.4110621257513216     
   194.20000000003625        9.3833599307556064     
   194.30000000003625        9.3558047818944861     
   194.40000000003624        9.3283955513567154     
   194.50000000003624        9.3011311224630742     
   194.60000000003623        9.2740103895359773     
   194.70000000003623        9.2470322577708224     
   194.80000000003622        9.2201956431093723     
   194.90000000003621        9.1934994721140750     
   195.00000000003621        9.1669426818446134     
   195.10000000003620        9.1405242197361893     
   195.20000000003620        9.1142430434784600     
   195.30000000003619        9.0880981208968716     
   195.40000000003619        9.0620884298355620     
   195.50000000003618        9.0362129580410038     
   195.60000000003618        9.0104707030479165     
   195.70000000003617        8.9848606720664410     
   195.80000000003616        8.9593818818704083     
   195.90000000003616        8.9340333586875662     
   196.00000000003615        8.9088141380910546     
   196.10000000003615        8.8837232648917563     
   196.20000000003614        8.8587597930330659     
   196.30000000003614        8.8339227854860596     
   196.40000000003613        8.8092113141465891     
   196.50000000003612        8.7846244597332710     
   196.60000000003612        8.7601613116871420     
   196.70000000003611        8.7358209680725256     
   196.80000000003611        8.7116025354789688     
   196.90000000003610        8.6875051289246148     
   197.00000000003610        8.6635278717608486     
   197.10000000003609        8.6396698955778781     
   197.20000000003608        8.6159303401119605     
   197.30000000003608        8.5923083531534949     
   197.40000000003607        8.5688030904562034     
   197.50000000003607        8.5454137156478591     
   197.60000000003606        8.5221394001418638     
   197.70000000003606        8.4989793230498876     
   197.80000000003605        8.4759326710959169     
   197.90000000003604        8.4529986385311293     
   198.00000000003604        8.4301764270498829     
   198.10000000003603        8.4074652457069661     
   198.20000000003603        8.3848643108356260     
   198.30000000003602        8.3623728459667301     
   198.40000000003602        8.3399900817492689     
   198.50000000003601        8.3177152558711267     
   198.60000000003600        8.2955476129817320     
   198.70000000003600        8.2734864046149070     
   198.80000000003599        8.2515308891132531     
   198.90000000003599        8.2296803315531264     
   199.00000000003598        8.2079340036708128     
   199.10000000003598        8.1862911837894874     
   199.20000000003597        8.1647511567469184     
   199.30000000003596        8.1433132138245750     
   199.40000000003596        8.1219766526771036     
   199.50000000003595        8.1007407772628781     
   199.60000000003595        8.0796048977756758     
   199.70000000003594        8.0585683305766889     
   199.80000000003594        8.0376303981278188     
   199.90000000003593        8.0167904289255585     
   200.00000000003593        7.9960477574359139     
   200.10000000003592        7.9754017240296937     
   200.20000000003591        7.9548516749193130     
   200.30000000003591        7.9343969620956489     
   200.40000000003590        7.9140369432661499     
   200.50000000003590        7.8937709817934492     
   200.60000000003589        7.8735984466350342     
   200.70000000003589        7.8535187122832388     
   200.80000000003588        7.8335311587062817     
   200.90000000003587        7.8136351712901160     
   201.00000000003587        7.7938301407805737     
   201.10000000003586        7.7741154632265950     
   201.20000000003586        7.7544905399240243     
   201.30000000003585        7.7349547773600484     
   201.40000000003585        7.7155075871585925     
   201.50000000003584        7.6961483860257349     
   201.60000000003583        7.6768765956965641     
   201.70000000003583        7.6576916428821606     
   201.80000000003582        7.6385929592174602     
   201.90000000003582        7.6195799812096405     
   202.00000000003581        7.6006521501870363     
   202.10000000003581        7.5818089122491665     
   202.20000000003580        7.5630497182165053     
   202.30000000003579        7.5443740235818177     
   202.40000000003579        7.5257812884613173     
   202.50000000003578        7.5072709775467885     
   202.60000000003578        7.4888425600584227     
   202.70000000003577        7.4704955096975745     
   202.80000000003577        7.4522293046010439     
   202.90000000003576        7.4340434272948031     
   203.00000000003575        7.4159373646494471     
   203.10000000003575        7.3979106078351089     
   203.20000000003574        7.3799626522775856     
   203.30000000003574        7.3620929976149014     
   203.40000000003573        7.3443011476539430     
   203.50000000003573        7.3265866103283424     
   203.60000000003572        7.3089488976561023     
   203.70000000003571        7.2913875256983474     
   203.80000000003571        7.2739020145181019     
   203.90000000003570        7.2564918881398617     
   204.00000000003570        7.2391566745094424     
   204.10000000003569        7.2218959054544642     
   204.20000000003569        7.2047091166452297     
   204.30000000003568        7.1875958475558708     
   204.40000000003567        7.1705556414264544     
   204.50000000003567        7.1535880452248319     
   204.60000000003566        7.1366926096096792     
   204.70000000003566        7.1198688888934205     
   204.80000000003565        7.1031164410056284     
   204.90000000003565        7.0864348274572988     
   205.00000000003564        7.0698236133050409     
   205.10000000003564        7.0532823671159033     
   205.20000000003563        7.0368106609324608     
   205.30000000003562        7.0204080702387941     
   205.40000000003562        7.0040741739259635     
   205.50000000003561        6.9878085542588710     
   205.60000000003561        6.9716107968426959     
   205.70000000003560        6.9554804905904399     
   205.80000000003560        6.9394172276899750     
   205.90000000003559        6.9234206035724926     
   206.00000000003558        6.9074902168803272     
   206.10000000003558        6.8916256694358449     
   206.20000000003557        6.8758265662104536     
   206.30000000003557        6.8600925152939478     
   206.40000000003556        6.8444231278640100     
   206.50000000003556        6.8288180181565261     
   206.60000000003555        6.8132768034358939     
   206.70000000003554        6.7977991039657715     
   206.80000000003554        6.7823845429799565     
   206.90000000003553        6.7670327466540767     
   207.00000000003553        6.7517433440770036     
   207.10000000003552        6.7365159672230828     
   207.20000000003552        6.7213502509243952     
   207.30000000003551        6.7062458328434387     
   207.40000000003550        6.6912023534459761     
   207.50000000003550        6.6762194559745778     
   207.60000000003549        6.6612967864217838     
   207.70000000003549        6.6464339935044023     
   207.80000000003548        6.6316307286372318     
   207.90000000003548        6.6168866459078801     
   208.00000000003547        6.6022014020511079     
   208.10000000003546        6.5875746564242972     
   208.20000000003546        6.5730060709822027     
   208.30000000003545        6.5584953102530479     
   208.40000000003545        6.5440420413137952     
   208.50000000003544        6.5296459337667505     
   208.60000000003544        6.5153066597155052     
   208.70000000003543        6.5010238937418547     
   208.80000000003542        6.4867973128825458     
   208.90000000003542        6.4726265966063146     
   209.00000000003541        6.4585114267913593     
   209.10000000003541        6.4444514877031205     
   209.20000000003540        6.4304464659718317     
   209.30000000003540        6.4164960505708546     
   209.40000000003539        6.4025999327949386     
   209.50000000003539        6.3887578062388126     
   209.60000000003538        6.3749693667760665     
   209.70000000003537        6.3612343125381239     
   209.80000000003537        6.3475523438935921     
   209.90000000003536        6.3339231634275288     
   210.00000000003536        6.3203464759217027     
   210.10000000003535        6.3068219883337724     
   210.20000000003535        6.2933494097781875     
   210.30000000003534        6.2799284515058957     
   210.40000000003533        6.2665588268855181     
   210.50000000003533        6.2532402513836729     
   210.60000000003532        6.2399724425461898     
   210.70000000003532        6.2267551199793179     
   210.80000000003531        6.2135880053310020     
   210.90000000003531        6.2004708222726306     
   211.00000000003530        6.1874032964806034     
   211.10000000003529        6.1743851556186069     
   211.20000000003529        6.1614161293194538     
   211.30000000003528        6.1484959491677547     
   211.40000000003528        6.1356243486823070     
   211.50000000003527        6.1228010632988425     
   211.60000000003527        6.1100258303530399     
   211.70000000003526        6.0972983890632548     
   211.80000000003525        6.0846184805145027     
   211.90000000003525        6.0719858476412183     
   212.00000000003524        6.0594002352110801     
   212.10000000003524        6.0468613898090933     
   212.20000000003523        6.0343690598211568     
   212.30000000003523        6.0219229954184632     
   212.40000000003522        6.0095229485415436     
   212.50000000003521        5.9971686728850271     
   212.60000000003521        5.9848599238820928     
   212.70000000003520        5.9725964586891873     
   212.80000000003520        5.9603780361711038     
   212.90000000003519        5.9482044168860249     
   213.00000000003519        5.9360753630707404     
   213.10000000003518        5.9239906386260053     
   213.20000000003517        5.9119500091021884     
   213.30000000003517        5.8999532416850187     
   213.40000000003516        5.8880001051812316     
   213.50000000003516        5.8760903700046887     
   213.60000000003515        5.8642238081624756     
   213.70000000003515        5.8524001932413325     
   213.80000000003514        5.8406193003937856     
   213.90000000003513        5.8288809063248381     
   214.00000000003513        5.8171847892787216     
   214.10000000003512        5.8055307290256746     
   214.20000000003512        5.7939185068488435     
   214.30000000003511        5.7823479055315001     
   214.40000000003511        5.7708187093441747     
   214.50000000003510        5.7593307040318029     
   214.60000000003510        5.7478836768018526     
   214.70000000003509        5.7364774163110122     
   214.80000000003508        5.7251117126537352     
   214.90000000003508        5.7137863573496368     
   215.00000000003507        5.7025011433316264     
   215.10000000003507        5.6912558649339049     
   215.20000000003506        5.6800503178802701     
   215.30000000003506        5.6688842992724231     
   215.40000000003505        5.6577576075784579     
   215.50000000003504        5.6466700426211904     
   215.60000000003504        5.6356214055672345     
   215.70000000003503        5.6246114989153808     
   215.80000000003503        5.6136401264857909     
   215.90000000003502        5.6027070934089824     
   216.00000000003502        5.5918122061145388     
   216.10000000003501        5.5809552723211224     
   216.20000000003500        5.5701361010248940     
   216.30000000003500        5.5593545024896658     
   216.40000000003499        5.5486102882360653     
   216.50000000003499        5.5379032710313627     
   216.60000000003498        5.5272332648789542     
   216.70000000003498        5.5166000850086716     
   216.80000000003497        5.5060035478660954     
   216.90000000003496        5.4954434711031857     
   217.00000000003496        5.4849196735680170     
   217.10000000003495        5.4744319752953094     
   217.20000000003495        5.4639801974964541     
   217.30000000003494        5.4535641625502453     
   217.40000000003494        5.4431836939930047     
   217.50000000003493        5.4328386165097555     
   217.60000000003492        5.4225287559243265     
   217.70000000003492        5.4122539391904478     
   217.80000000003491        5.4020139943825791     
   217.90000000003491        5.3918087506869750     
   218.00000000003490        5.3816380383925058     
   218.10000000003490        5.3715016888819251     
   218.20000000003489        5.3613995346230938     
   218.30000000003488        5.3513314091603537     
   218.40000000003488        5.3412971471057062     
   218.50000000003487        5.3312965841303894     
   218.60000000003487        5.3213295569565755     
   218.70000000003486        5.3113959033487488     
   218.80000000003486        5.3014954621055743     
   218.90000000003485        5.2916280730516432     
   219.00000000003485        5.2817935770292923     
   219.10000000003484        5.2719918158907451     
   219.20000000003483        5.2622226354739414     
   219.30000000003483        5.2524858737341349     
   219.40000000003482        5.2427813784014301     
   219.50000000003482        5.2331089953007055     
   219.60000000003481        5.2234685712146733     
   219.70000000003481        5.2138599538885879     
   219.80000000003480        5.2042829920235683     
   219.90000000003479        5.1947375352683354     
   220.00000000003479        5.1852234342122916     
   220.10000000003478        5.1757405403780394     
   220.20000000003478        5.1662887062140124     
   220.30000000003477        5.1568677850874796     
   220.40000000003477        5.1474776312772290     
   220.50000000003476        5.1381180999666709     
   220.60000000003475        5.1287890472366930     
   220.70000000003475        5.1194903300587757     
   220.80000000003474        5.1102218062881439     
   220.90000000003474        5.1009833346569602     
   221.00000000003473        5.0917747747674467     
   221.10000000003473        5.0825959870854875     
   221.20000000003472        5.0734468329336808     
   221.30000000003471        5.0643271744849994     
   221.40000000003471        5.0552368747561509     
   221.50000000003470        5.0461757976012773     
   221.60000000003470        5.0371438077053732     
   221.70000000003469        5.0281407705782071     
   221.80000000003469        5.0191665525478193     
   221.90000000003468        5.0102210207545017     
   222.00000000003467        5.0013040431443825     
   222.10000000003467        4.9924154884636716     
   222.20000000003466        4.9835552262523946     
   222.30000000003466        4.9747231268383416     
   222.40000000003465        4.9659190613313164     
   222.50000000003465        4.9571429016171731     
   222.60000000003464        4.9483945203519779     
   222.70000000003463        4.9396737909588202     
   222.80000000003463        4.9309805876117041     
   222.90000000003462        4.9223147852453453     
   223.00000000003462        4.9136762595395584     
   223.10000000003461        4.9050648869156817     
   223.20000000003461        4.8964805445316060     
   223.30000000003460        4.8879231102758816     
   223.40000000003459        4.8793924627626160     
   223.50000000003459        4.8708884813258031     
   223.60000000003458        4.8624110460142402     
   223.70000000003458        4.8539600375861047     
   223.80000000003457        4.8455353375037697     
   223.90000000003457        4.8371368279285365     
   224.00000000003456        4.8287643917156107     
   224.10000000003456        4.8204179124088800     
   224.20000000003455        4.8120972742360157     
   224.30000000003454        4.8038023621032462     
   224.40000000003454        4.7955330615905707     
   224.50000000003453        4.7872892589467808     
   224.60000000003453        4.7790708410845184     
   224.70000000003452        4.7708776955755621     
   224.80000000003452        4.7627097106458915     
   224.90000000003451        4.7545667751710177     
   225.00000000003450        4.7464487786713043     
   225.10000000003450        4.7383556113071474     
   225.20000000003449        4.7302871638745927     
   225.30000000003449        4.7222433278004425     
   225.40000000003448        4.7142239951379015     
   225.50000000003448        4.7062290585620303     
   225.60000000003447        4.6982584113652601     
   225.70000000003446        4.6903119474529911     
   225.80000000003446        4.6823895613391144     
   225.90000000003445        4.6744911481416436     
   226.00000000003445        4.6666166035786381     
   226.10000000003444        4.6587658239634990     
   226.20000000003444        4.6509387062010914     
   226.30000000003443        4.6431351477833864     
   226.40000000003442        4.6353550467852136     
   226.50000000003442        4.6275983018603633     
   226.60000000003441        4.6198648122370605     
   226.70000000003441        4.6121544777143875     
   226.80000000003440        4.6044671986578294     
   226.90000000003440        4.5968028759956958     
   227.00000000003439        4.5891614112146017     
   227.10000000003438        4.5815427063561334     
   227.20000000003438        4.5739466640123432     
   227.30000000003437        4.5663731873225704     
   227.40000000003437        4.5588221799689110     
   227.50000000003436        4.5512935461729151     
   227.60000000003436        4.5437871906914982     
   227.70000000003435        4.5363030188135003     
   227.80000000003434        4.5288409363556896     
   227.90000000003434        4.5214008496592433     
   228.00000000003433        4.5139826655860977     
   228.10000000003433        4.5065862915152284     
   228.20000000003432        4.4992116353391367     
   228.30000000003432        4.4918586054604672     
   228.40000000003431        4.4845271107881084     
   228.50000000003431        4.4772170607338930     
   228.60000000003430        4.4699283652092365     
   228.70000000003429        4.4626609346215576     
   228.80000000003429        4.4554146798708141     
   228.90000000003428        4.4481895123463682     
   229.00000000003428        4.4409853439232316     
   229.10000000003427        4.4338020869592247     
   229.20000000003427        4.4266396542912672     
   229.30000000003426        4.4194979592322188     
   229.40000000003425        4.4123769155678021     
   229.50000000003425        4.4052764375531615     
   229.60000000003424        4.3981964399098246     
   229.70000000003424        4.3911368378223825     
   229.80000000003423        4.3840975469354913     
   229.90000000003423        4.3770784833507150     
   230.00000000003422        4.3700795636233236     
   230.10000000003421        4.3631007047594412     
   230.20000000003421        4.3561418242128589     
   230.30000000003420        4.3492028398818965     
   230.40000000003420        4.3422836701067853     
   230.50000000003419        4.3353842336662902     
   230.60000000003419        4.3285044497750125     
   230.70000000003418        4.3216442380804621     
   230.80000000003417        4.3148035186599802     
   230.90000000003417        4.3079822120180440     
   231.00000000003416        4.3011802390834095     
   231.10000000003416        4.2943975212060961     
   231.20000000003415        4.2876339801549266     
   231.30000000003415        4.2808895381142937     
   231.40000000003414        4.2741641176818668     
   231.50000000003413        4.2674576418654455     
   231.60000000003413        4.2607700340805739     
   231.70000000003412        4.2541012181475368     
   231.80000000003412        4.2474511182889625     
   231.90000000003411        4.2408196591271246     
   232.00000000003411        4.2342067656809785     
   232.10000000003410        4.2276123633640461     
   232.20000000003409        4.2210363779815374     
   232.30000000003409        4.2144787357278153     
   232.40000000003408        4.2079393631838018     
   232.50000000003408        4.2014181873146192     
   232.60000000003407        4.1949151354669398     
   232.70000000003407        4.1884301353664499     
   232.80000000003406        4.1819631151155905     
   232.90000000003405        4.1755140031908970     
   233.00000000003405        4.1690827284406557     
   233.10000000003404        4.1626692200824422     
   233.20000000003404        4.1562734077008310     
   233.30000000003403        4.1498952212449769     
   233.40000000003403        4.1435345910261372     
   233.50000000003402        4.1371914477155398     
   233.60000000003402        4.1308657223417917     
   233.70000000003401        4.1245573462889613     
   233.80000000003400        4.1182662512938482     
   233.90000000003400        4.1119923694441916     
   234.00000000003399        4.1057356331759447     
   234.10000000003399        4.0994959752713536     
   234.20000000003398        4.0932733288566734     
   234.30000000003398        4.0870676273999251     
   234.40000000003397        4.0808788047087754     
   234.50000000003396        4.0747067949282689     
   234.60000000003396        4.0685515325389261     
   234.70000000003395        4.0624129523542010     
   234.80000000003395        4.0562909895187751     
   234.90000000003394        4.0501855795061950     
   235.00000000003394        4.0440966581169082     
   235.10000000003393        4.0380241614762458     
   235.20000000003392        4.0319680260321604     
   235.30000000003392        4.0259281885534319     
   235.40000000003391        4.0199045861275113     
   235.50000000003391        4.0138971561584764     
   235.60000000003390        4.0079058363652136     
   235.70000000003390        4.0019305647792764     
   235.80000000003389        3.9959712797431099     
   235.90000000003388        3.9900279199077380     
   236.00000000003388        3.9841004242313134     
   236.10000000003387        3.9781887319768914     
   236.20000000003387        3.9722927827105634     
   236.30000000003386        3.9664125162997359     
   236.40000000003386        3.9605478729109254     
   236.50000000003385        3.9546987930083546     
   236.60000000003384        3.9488652173516479     
   236.70000000003384        3.9430470869943921     
   236.80000000003383        3.9372443432820128     
   236.90000000003383        3.9314569278501970     
   237.00000000003382        3.9256847826228358     
   237.10000000003382        3.9199278498106334     
   237.20000000003381        3.9141860719090058     
   237.30000000003380        3.9084593916964621     
   237.40000000003380        3.9027477522328078     
   237.50000000003379        3.8970510968575409     
   237.60000000003379        3.8913693691880571     
   237.70000000003378        3.8857025131179008     
   237.80000000003378        3.8800504728151770     
   237.90000000003377        3.8744131927208496     
   238.00000000003376        3.8687906175469617     
   238.10000000003376        3.8631826922752190     
   238.20000000003375        3.8575893621550921     
   238.30000000003375        3.8520105727024516     
   238.40000000003374        3.8464462696977195     
   238.50000000003374        3.8408963991843597     
   238.60000000003373        3.8353609074672970     
   238.70000000003373        3.8298397411113925     
   238.80000000003372        3.8243328469398485     
   238.90000000003371        3.8188401720324077     
   239.00000000003371        3.8133616637242436     
   239.10000000003370        3.8078972696041449     
   239.20000000003370        3.8024469375129386     
   239.30000000003369        3.7970106155422521     
   239.40000000003369        3.7915882520327062     
   239.50000000003368        3.7861797955727057     
   239.60000000003367        3.7807851949967879     
   239.70000000003367        3.7754043993840440     
   239.80000000003366        3.7700373580569115     
   239.90000000003366        3.7646840205797671     
   240.00000000003365        3.7593443367571115     
   240.10000000003365        3.7540182566324498     
   240.20000000003364        3.7487057304868832     
   240.30000000003363        3.7434067088375276     
   240.40000000003363        3.7381211424361656     
   240.50000000003362        3.7328489822680697     
   240.60000000003362        3.7275901795502904     
   240.70000000003361        3.7223446857305720     
   240.80000000003361        3.7171124524857775     
   240.90000000003360        3.7118934317207422     
   241.00000000003359        3.7066875755667126     
   241.10000000003359        3.7014948363803537     
   241.20000000003358        3.6963151667420022     
   241.30000000003358        3.6911485194546909     
   241.40000000003357        3.6859948475427320     
   241.50000000003357        3.6808541042502854     
   241.60000000003356        3.6757262430403794     
   241.70000000003355        3.6706112175933976     
   241.80000000003355        3.6655089818058988     
   241.90000000003354        3.6604194897893820     
   242.00000000003354        3.6553426958690101     
   242.10000000003353        3.6502785545822234     
   242.20000000003353        3.6452270206778499     
   242.30000000003352        3.6401880491146548     
   242.40000000003351        3.6351615950600840     
   242.50000000003351        3.6301476138892235     
   242.60000000003350        3.6251460611834481     
   242.70000000003350        3.6201568927294003     
   242.80000000003349        3.6151800645175762     
   242.90000000003349        3.6102155327415582     
   243.00000000003348        3.6052632537962417     
   243.10000000003348        3.6003231842773156     
   243.20000000003347        3.5953952809797092     
   243.30000000003346        3.5904795008965893     
   243.40000000003346        3.5855758012182628     
   243.50000000003345        3.5806841393309212     
   243.60000000003345        3.5758044728156477     
   243.70000000003344        3.5709367594473083     
   243.80000000003344        3.5660809571933818     
   243.90000000003343        3.5612370242128937     
   244.00000000003342        3.5564049188553564     
   244.10000000003342        3.5515845996596593     
   244.20000000003341        3.5467760253529894     
   244.30000000003341        3.5419791548499084     
   244.40000000003340        3.5371939472510547     
   244.50000000003340        3.5324203618422039     
   244.60000000003339        3.5276583580933552     
   244.70000000003338        3.5229078956574966     
   244.80000000003338        3.5181689343696783     
   244.90000000003337        3.5134414342460745     
   245.00000000003337        3.5087253554827091     
   245.10000000003336        3.5040206584547509     
   245.20000000003336        3.4993273037153414     
   245.30000000003335        3.4946452519945703     
   245.40000000003334        3.4899744641986299     
   245.50000000003334        3.4853149014088021     
   245.60000000003333        3.4806665248802924     
   245.70000000003333        3.4760292960415988     
   245.80000000003332        3.4714031764932609     
   245.90000000003332        3.4667881280069679     
   246.00000000003331        3.4621841125247843     
   246.10000000003330        3.4575910921580042     
   246.20000000003330        3.4530090291863029     
   246.30000000003329        3.4484378860567984     
   246.40000000003329        3.4438776253831977     
   246.50000000003328        3.4393282099446001     
   246.60000000003328        3.4347896026850733     
   246.70000000003327        3.4302617667123503     
   246.80000000003326        3.4257446652970045     
   246.90000000003326        3.4212382618716881     
   247.00000000003325        3.4167425200300960     
   247.10000000003325        3.4122574035262345     
   247.20000000003324        3.4077828762734557     
   247.30000000003324        3.4033189023435044     
   247.40000000003323        3.3988654459658982     
   247.50000000003322        3.3944224715268123     
   247.60000000003322        3.3899899435683820     
   247.70000000003321        3.3855678267877729     
   247.80000000003321        3.3811560860364387     
   247.90000000003320        3.3767546863192273     
   248.00000000003320        3.3723635927934819     
   248.10000000003319        3.3679827707683274     
   248.20000000003319        3.3636121857038273     
   248.30000000003318        3.3592518032101175     
   248.40000000003317        3.3549015890466722     
   248.50000000003317        3.3505615091213792     
   248.60000000003316        3.3462315294899461     
   248.70000000003316        3.3419116163549143     
   248.80000000003315        3.3376017360649466     
   248.90000000003315        3.3333018551140019     
   249.00000000003314        3.3290119401406790     
   249.10000000003313        3.3247319579273302     
   249.20000000003313        3.3204618753992881     
   249.30000000003312        3.3162016596241592     
   249.40000000003312        3.3119512778110978     
   249.50000000003311        3.3077106973099140     
   249.60000000003311        3.3034798856104968     
   249.70000000003310        3.2992588103419047     
   249.80000000003309        3.2950474392718050     
   249.90000000003309        3.2908457403056137     
   250.00000000003308        3.2866536814857437     
   250.10000000003308        3.2824712309910056     
   250.20000000003307        3.2782983571357405     
   250.30000000003307        3.2741350283693036     
   250.40000000003306        3.2699812132751793     
   250.50000000003305        3.2658368805701929     
   250.60000000003305        3.2617019991041807     
   250.70000000003304        3.2575765378589350     
   250.80000000003304        3.2534604659475992     
   250.90000000003303        3.2493537526140712     
   251.00000000003303        3.2452563672322152     
   251.10000000003302        3.2411682793053185     
   251.20000000003301        3.2370894584652765     
   251.30000000003301        3.2330198744719016     
   251.40000000003300        3.2289594972123834     
   251.50000000003300        3.2249082967006846     
   251.60000000003299        3.2208662430765829     
   251.70000000003299        3.2168333066052579     
   251.80000000003298        3.2128094576766344     
   251.90000000003297        3.2087946668047236     
   252.00000000003297        3.2047889046267546     
   252.10000000003296        3.2007921419028733     
   252.20000000003296        3.1968043495153853     
   252.30000000003295        3.1928254984680802     
   252.40000000003295        3.1888555598854520     
   252.50000000003294        3.1848945050124953     
   252.60000000003294        3.1809423052137316     
   252.70000000003293        3.1769989319726917     
   252.80000000003292        3.1730643568913144     
   252.90000000003292        3.1691385516893789     
   253.00000000003291        3.1652214882039167     
   253.10000000003291        3.1613131383883988     
   253.20000000003290        3.1574134743123823     
   253.30000000003290        3.1535224681609688     
   253.40000000003289        3.1496400922338448     
   253.50000000003288        3.1457663189451819     
   253.60000000003288        3.1419011208225496     
   253.70000000003287        3.1380444705068302     
   253.80000000003287        3.1341963407512989     
   253.90000000003286        3.1303567044211289     
   254.00000000003286        3.1265255344929934     
   254.10000000003285        3.1227028040542466     
   254.20000000003284        3.1188884863025526     
   254.30000000003284        3.1150825545452241     
   254.40000000003283        3.1112849821987383     
   254.50000000003283        3.1074957427881755     
   254.60000000003282        3.1037148099465148     
   254.70000000003282        3.0999421574144184     
   254.80000000003281        3.0961777590394273     
   254.90000000003280        3.0924215887754549     
   255.00000000003280        3.0886736206822927     
   255.10000000003279        3.0849338289251782     
   255.20000000003279        3.0812021877740756     
   255.30000000003278        3.0774786716033238     
   255.40000000003278        3.0737632548909688     
   255.50000000003277        3.0700559122183630     
   255.60000000003276        3.0663566182695932     
   255.70000000003276        3.0626653478310115     
   255.80000000003275        3.0589820757906447     
   255.90000000003275        3.0553067771377687     
   256.00000000003274        3.0516394269623701     
   256.10000000003276        3.0479800004547126     
   256.20000000003279        3.0443284729046587     
   256.30000000003281        3.0406848197013616     
   256.40000000003283        3.0370490163327992     
   256.50000000003286        3.0334210383850961     
   256.60000000003288        3.0298008615421219     
   256.70000000003290        3.0261884615851504     
   256.80000000003292        3.0225838143921440     
   256.90000000003295        3.0189868959374810     
   257.00000000003297        3.0153976822913400     
   257.10000000003299        3.0118161496193063     
   257.20000000003301        3.0082422741818724     
   257.30000000003304        3.0046760323339736     
   257.40000000003306        3.0011174005246009     
   257.50000000003308        2.9975663552961707     
   257.60000000003311        2.9940228732843028     
   257.70000000003313        2.9904869312171161     
   257.80000000003315        2.9869585059149784     
   257.90000000003317        2.9834375742899408     
   258.00000000003320        2.9799241133452816     
   258.10000000003322        2.9764181001752479     
   258.20000000003324        2.9729195119643523     
   258.30000000003326        2.9694283259871246     
   258.40000000003329        2.9659445196075445     
   258.50000000003331        2.9624680702787347     
   258.60000000003333        2.9589989555424627     
   258.70000000003336        2.9555371530286734     
   258.80000000003338        2.9520826404551581     
   258.90000000003340        2.9486353956270519     
   259.00000000003342        2.9451953964365090     
   259.10000000003345        2.9417626208620731     
   259.20000000003347        2.9383370469685643     
   259.30000000003349        2.9349186529064331     
   259.40000000003351        2.9315074169114110     
   259.50000000003354        2.9281033173041853     
   259.60000000003356        2.9247063324898250     
   259.70000000003358        2.9213164409574879     
   259.80000000003361        2.9179336212801377     
   259.90000000003363        2.9145578521138318     
   260.00000000003365        2.9111891121976563     
   260.10000000003367        2.9078273803530443     
   260.20000000003370        2.9044726354836032     
   260.30000000003372        2.9011248565746275     
   260.40000000003374        2.8977840226926941     
   260.50000000003376        2.8944501129853273     
   260.60000000003379        2.8911231066806216     
   260.70000000003381        2.8878029830867393     
   260.80000000003383        2.8844897215917098     
   260.90000000003386        2.8811833016629329     
   261.00000000003388        2.8778837028468223     
   261.10000000003390        2.8745909047684894     
   261.20000000003392        2.8713048871312559     
   261.30000000003395        2.8680256297164393     
   261.40000000003397        2.8647531123829086     
   261.50000000003399        2.8614873150665816     
   261.60000000003402        2.8582282177803555     
   261.70000000003404        2.8549758006135204     
   261.80000000003406        2.8517300437314530     
   261.90000000003408        2.8484909273753423     
   262.00000000003411        2.8452584318616756     
   262.10000000003413        2.8420325375820741     
   262.20000000003415        2.8388132250027462     
   262.30000000003417        2.8356004746643650     
   262.40000000003420        2.8323942671814559     
   262.50000000003422        2.8291945832423551     
   262.60000000003424        2.8260014036085295     
   262.70000000003427        2.8228147091145681     
   262.80000000003429        2.8196344806675864     
   262.90000000003431        2.8164606992469765     
   263.00000000003433        2.8132933459042082     
   263.10000000003436        2.8101324017622753     
   263.20000000003438        2.8069778480154812     
   263.30000000003440        2.8038296659290891     
   263.40000000003442        2.8006878368389940     
   263.50000000003445        2.7975523421514166     
   263.60000000003447        2.7944231633425334     
   263.70000000003449        2.7913002819582258     
   263.80000000003452        2.7881836796136481     
   263.90000000003454        2.7850733379931008     
   264.00000000003456        2.7819692388493595     
   264.10000000003458        2.7788713640038503     
   264.20000000003461        2.7757796953458818     
   264.30000000003463        2.7726942148327067     
   264.40000000003465        2.7696149044888516     
   264.50000000003467        2.7665417464060615     
   264.60000000003470        2.7634747227430161     
   264.70000000003472        2.7604138157247613     
   264.80000000003474        2.7573590076426786     
   264.90000000003477        2.7543102808540638     
   265.00000000003479        2.7512676177818287     
   265.10000000003481        2.7482310009142075     
   265.20000000003483        2.7452004128045049     
   265.30000000003486        2.7421758360707380     
   265.40000000003488        2.7391572533953630     
   265.50000000003490        2.7361446475250335     
   265.60000000003492        2.7331380012702424     
   265.70000000003495        2.7301372975050144     
   265.80000000003497        2.7271425191667418     
   265.90000000003499        2.7241536492557152     
   266.00000000003502        2.7211706708350571     
   266.10000000003504        2.7181935670303146     
   266.20000000003506        2.7152223210290183     
   266.30000000003508        2.7122569160808125     
   266.40000000003511        2.7092973354968262     
   266.50000000003513        2.7063435626494785     
   266.60000000003515        2.7033955809722316     
   266.70000000003517        2.7004533739594265     
   266.80000000003520        2.6975169251658286     
   266.90000000003522        2.6945862182063722     
   267.00000000003524        2.6916612367561092     
   267.10000000003527        2.6887419645496489     
   267.20000000003529        2.6858283853810545     
   267.30000000003531        2.6829204831035556     
   267.40000000003533        2.6800182416293272     
   267.50000000003536        2.6771216449291413     
   267.60000000003538        2.6742306770321025     
   267.70000000003540        2.6713453220255166     
   267.80000000003542        2.6684655640544919     
   267.90000000003545        2.6655913873217099     
   268.00000000003547        2.6627227760873180     
   268.10000000003549        2.6598597146684448     
   268.20000000003552        2.6570021874390641     
   268.30000000003554        2.6541501788297435     
   268.40000000003556        2.6513036733274689     
   268.50000000003558        2.6484626554752375     
   268.60000000003561        2.6456271098719197     
   268.70000000003563        2.6427970211719312     
   268.80000000003565        2.6399723740851173     
   268.90000000003567        2.6371531533763664     
   269.00000000003570        2.6343393438655132     
   269.10000000003572        2.6315309304269463     
   269.20000000003574        2.6287278979894144     
   269.30000000003577        2.6259302315359419     
   269.40000000003579        2.6231379161033246     
   269.50000000003581        2.6203509367821645     
   269.60000000003583        2.6175692787164020     
   269.70000000003586        2.6147929271032071     
   269.80000000003588        2.6120218671927500     
   269.90000000003590        2.6092560842879795     
   270.00000000003593        2.6064955637442133     
   270.10000000003595        2.6037402909692733     
   270.20000000003597        2.6009902514228518     
   270.30000000003599        2.5982454306165916     
   270.40000000003602        2.5955058141136895     
   270.50000000003604        2.5927713875287326     
   270.60000000003606        2.5900421365274697     
   270.70000000003608        2.5873180468266188     
   270.80000000003611        2.5845991041935634     
   270.90000000003613        2.5818852944462609     
   271.00000000003615        2.5791766034529209     
   271.10000000003618        2.5764730171318102     
   271.20000000003620        2.5737745214509773     
   271.30000000003622        2.5710811024282658     
   271.40000000003624        2.5683927461307787     
   271.50000000003627        2.5657094386749857     
   271.60000000003629        2.5630311662261471     
   271.70000000003631        2.5603579149985656     
   271.80000000003633        2.5576896712549559     
   271.90000000003636        2.5550264213063354     
   272.00000000003638        2.5523681515121330     
   272.10000000003640        2.5497148482795242     
   272.20000000003643        2.5470664980635078     
   272.30000000003645        2.5444230873665905     
   272.40000000003647        2.5417846027387361     
   272.50000000003649        2.5391510307768845     
   272.60000000003652        2.5365223581250964     
   272.70000000003654        2.5338985714740003     
   272.80000000003656        2.5312796575609209     
   272.90000000003658        2.5286656031694177     
   273.00000000003661        2.5260563951293156     
   273.10000000003663        2.5234520203162627     
   273.20000000003665        2.5208524656516831     
   273.30000000003668        2.5182577181026691     
   273.40000000003670        2.5156677646816297     
   273.50000000003672        2.5130825924461462     
   273.60000000003674        2.5105021884987284     
   273.70000000003677        2.5079265399868027     
   273.80000000003679        2.5053556341023548     
   273.90000000003681        2.5027894580817067     
   274.00000000003683        2.5002279992056011     
   274.10000000003686        2.4976712447986054     
   274.20000000003688        2.4951191822293639     
   274.30000000003690        2.4925717989100367     
   274.40000000003693        2.4900290822963886     
   274.50000000003695        2.4874910198874214     
   274.60000000003697        2.4849575992253192     
   274.70000000003699        2.4824288078951806     
   274.80000000003702        2.4799046335248915     
   274.90000000003704        2.4773850637849084     
   275.00000000003706        2.4748700863881612     
   275.10000000003708        2.4723596890897492     
   275.20000000003711        2.4698538596869071     
   275.30000000003713        2.4673525860185892     
   275.40000000003715        2.4648558559657410     
   275.50000000003718        2.4623636574505632     
   275.60000000003720        2.4598759784367648     
   275.70000000003722        2.4573928069292466     
   275.80000000003724        2.4549141309738922     
   275.90000000003727        2.4524399386574247     
   276.00000000003729        2.4499702181072811     
   276.10000000003731        2.4475049574914651     
   276.20000000003733        2.4450441450181595     
   276.30000000003736        2.4425877689359341     
   276.40000000003738        2.4401358175332017     
   276.50000000003740        2.4376882791382735     
   276.60000000003743        2.4352451421191814     
   276.70000000003745        2.4328063948835226     
   276.80000000003747        2.4303720258780337     
   276.90000000003749        2.4279420235889209     
   277.00000000003752        2.4255163765412040     
   277.10000000003754        2.4230950732988839     
   277.20000000003756        2.4206781024646964     
   277.30000000003758        2.4182654526798455     
   277.40000000003761        2.4158571126239647     
   277.50000000003763        2.4134530710149864     
   277.60000000003765        2.4110533166088133     
   277.70000000003768        2.4086578381993720     
   277.80000000003770        2.4062666246182669     
   277.90000000003772        2.4038796647348537     
   278.00000000003774        2.4014969474558265     
   278.10000000003777        2.3991184617252110     
   278.20000000003779        2.3967441965242307     
   278.30000000003781        2.3943741408710961     
   278.40000000003783        2.3920082838208150     
   278.50000000003786        2.3896466144652768     
   278.60000000003788        2.3872891219327053     
   278.70000000003790        2.3849357953878267     
   278.80000000003793        2.3825866240317617     
   278.90000000003795        2.3802415971014912     
   279.00000000003797        2.3779007038701319     
   279.10000000003799        2.3755639336465726     
   279.20000000003802        2.3732312757754617     
   279.30000000003804        2.3709027196367565     
   279.40000000003806        2.3685782546460925     
   279.50000000003809        2.3662578702541008     
   279.60000000003811        2.3639415559467007     
   279.70000000003813        2.3616293012446317     
   279.80000000003815        2.3593210957035771     
   279.90000000003818        2.3570169289137892     
   280.00000000003820        2.3547167905001749     
   280.10000000003822        2.3524206701219459     
   280.20000000003824        2.3501285574725483     
   280.30000000003827        2.3478404422797734     
   280.40000000003829        2.3455563143051412     
   280.50000000003831        2.3432761633441732     
   280.60000000003834        2.3409999792260621     
   280.70000000003836        2.3387277518135741     
   280.80000000003838        2.3364594710030024     
   280.90000000003840        2.3341951267238379     
   281.00000000003843        2.3319347089388396     
   281.10000000003845        2.3296782076437590     
   281.20000000003847        2.3274256128673301     
   281.30000000003849        2.3251769146710632     
   281.40000000003852        2.3229321031490717     
   281.50000000003854        2.3206911684279938     
   281.60000000003856        2.3184541006669259     
   281.70000000003859        2.3162208900572745     
   281.80000000003861        2.3139915268223823     
   281.90000000003863        2.3117660012177947     
   282.00000000003865        2.3095443035309247     
   282.10000000003868        2.3073264240809088     
   282.20000000003870        2.3051123532184468     
   282.30000000003872        2.3029020813258518     
   282.40000000003874        2.3006955988167750     
   282.50000000003877        2.2984928961362265     
   282.60000000003879        2.2962939637601094     
   282.70000000003881        2.2940987921956575     
   282.80000000003884        2.2919073719807703     
   282.90000000003886        2.2897196936841251     
   283.00000000003888        2.2875357479051792     
   283.10000000003890        2.2853555252738444     
   283.20000000003893        2.2831790164504029     
   283.30000000003895        2.2810062121255283     
   283.40000000003897        2.2788371030199492     
   283.50000000003899        2.2766716798845201     
   283.60000000003902        2.2745099335000218     
   283.70000000003904        2.2723518546770189     
   283.80000000003906        2.2701974342558588     
   283.90000000003909        2.2680466631062886     
   284.00000000003911        2.2658995321277842     
   284.10000000003913        2.2637560322489572     
   284.20000000003915        2.2616161544277649     
   284.30000000003918        2.2594798896512489     
   284.40000000003920        2.2573472289355312     
   284.50000000003922        2.2552181633255208     
   284.60000000003924        2.2530926838949763     
   284.70000000003927        2.2509707817463847     
   284.80000000003929        2.2488524480106489     
   284.90000000003931        2.2467376738473011     
   285.00000000003934        2.2446264504440672     
   285.10000000003936        2.2425187690170136     
   285.20000000003938        2.2404146208102107     
   285.30000000003940        2.2383139970958785     
   285.40000000003943        2.2362168891740035     
   285.50000000003945        2.2341232883724622     
   285.60000000003947        2.2320331860468365     
   285.70000000003949        2.2299465735802371     
   285.80000000003952        2.2278634423832409     
   285.90000000003954        2.2257837838938475     
   286.00000000003956        2.2237075895772356     
   286.10000000003959        2.2216348509258750     
   286.20000000003961        2.2195655594591739     
   286.30000000003963        2.2174997067235789     
   286.40000000003965        2.2154372842922503     
   286.50000000003968        2.2133782837652487     
   286.60000000003970        2.2113226967692272     
   286.70000000003972        2.2092705149573320     
   286.80000000003974        2.2072217300091270     
   286.90000000003977        2.2051763336306482     
   287.00000000003979        2.2031343175540257     
   287.10000000003981        2.2010956735376412     
   287.20000000003984        2.1990603933657198     
   287.30000000003986        2.1970284688487038     
   287.40000000003988        2.1949998918226634     
   287.50000000003990        2.1929746541494812     
   287.60000000003993        2.1909527477166000     
   287.70000000003995        2.1889341644371272     
   287.80000000003997        2.1869188962495629     
   287.90000000004000        2.1849069351176884     
   288.00000000004002        2.1828982730307191     
   288.10000000004004        2.1808929020028223     
   288.20000000004006        2.1788908140732959     
   288.30000000004009        2.1768920013064936     
   288.40000000004011        2.1748964557914867     
   288.50000000004013        2.1729041696422420     
   288.60000000004015        2.1709151349974043     
   288.70000000004018        2.1689293440200834     
   288.80000000004020        2.1669467888981293     
   288.90000000004022        2.1649674618434349     
   289.00000000004025        2.1629913550925863     
   289.10000000004027        2.1610184609061656     
   289.20000000004029        2.1590487715688980     
   289.30000000004031        2.1570822793895692     
   289.40000000004034        2.1551189767010168     
   289.50000000004036        2.1531588558597430     
   289.60000000004038        2.1512019092462138     
   289.70000000004040        2.1492481292643766     
   289.80000000004043        2.1472975083419361     
   289.90000000004045        2.1453500389300326     
   290.00000000004047        2.1434057135031961     
   290.10000000004050        2.1414645245593307     
   290.20000000004052        2.1395264646194501     
   290.30000000004054        2.1375915262279239     
   290.40000000004056        2.1356597019520671     
   290.50000000004059        2.1337309843821393     
   290.60000000004061        2.1318053661313061     
   290.70000000004063        2.1298828398356631     
   290.80000000004065        2.1279633981538484     
   290.90000000004068        2.1260470337672746     
   291.00000000004070        2.1241337393798299     
   291.10000000004072        2.1222235077178921     
   291.20000000004075        2.1203163315301747     
   291.30000000004077        2.1184122035878121     
   291.40000000004079        2.1165111166840300     
   291.50000000004081        2.1146130636342497     
   291.60000000004084        2.1127180372760055     
   291.70000000004086        2.1108260304685875     
   291.80000000004088        2.1089370360934461     
   291.90000000004090        2.1070510470537407     
   292.00000000004093        2.1051680562741839     
   292.10000000004095        2.1032880567014276     
   292.20000000004097        2.1014110413034839     
   292.30000000004100        2.0995370030698872     
   292.40000000004102        2.0976659350117082     
   292.50000000004104        2.0957978301612115     
   292.60000000004106        2.0939326815719141     
   292.70000000004109        2.0920704823185714     
   292.80000000004111        2.0902112254970064     
   292.90000000004113        2.0883549042240124     
   293.00000000004115        2.0865015116374406     
   293.10000000004118        2.0846510408958432     
   293.20000000004120        2.0828034851786867     
   293.30000000004122        2.0809588376860795     
   293.40000000004125        2.0791170916387931     
   293.50000000004127        2.0772782402782162     
   293.60000000004129        2.0754422768660814     
   293.70000000004131        2.0736091946845874     
   293.80000000004134        2.0717789870362897     
   293.90000000004136        2.0699516472440096     
   294.00000000004138        2.0681271686507654     
   294.10000000004140        2.0663055446195426     
   294.20000000004143        2.0644867685335337     
   294.30000000004145        2.0626708337958397     
   294.40000000004147        2.0608577338294611     
   294.50000000004150        2.0590474620771486     
   294.60000000004152        2.0572400120014533     
   294.70000000004154        2.0554353770846565     
   294.80000000004156        2.0536335508285211     
   294.90000000004159        2.0518345267544618     
   295.00000000004161        2.0500382984032273     
   295.10000000004163        2.0482448593350351     
   295.20000000004165        2.0464542031294304     
   295.30000000004168        2.0446663233851701     
   295.40000000004170        2.0428812137202228     
   295.50000000004172        2.0410988677716162     
   295.60000000004175        2.0393192791954595     
   295.70000000004177        2.0375424416668442     
   295.80000000004179        2.0357683488797007     
   295.90000000004181        2.0339969945469507     
   296.00000000004184        2.0322283724000507     
   296.10000000004186        2.0304624761892995     
   296.20000000004188        2.0286992996836317     
   296.30000000004190        2.0269388366705301     
   296.40000000004193        2.0251810809558997     
   296.50000000004195        2.0234260263641803     
   296.60000000004197        2.0216736667381348     
   296.70000000004200        2.0199239959388091     
   296.80000000004202        2.0181770078455195     
   296.90000000004204        2.0164326963556976     
   297.00000000004206        2.0146910553849300     
   297.10000000004209        2.0129520788667787     
   297.20000000004211        2.0112157607528092     
   297.30000000004213        2.0094820950126038     
   297.40000000004216        2.0077510756333741     
   297.50000000004218        2.0060226966202372     
   297.60000000004220        2.0042969519960647     
   297.70000000004222        2.0025738358012521     
   297.80000000004225        2.0008533420938828     
   297.90000000004227        1.9991354649495674     
   298.00000000004229        1.9974201984613782     
   298.10000000004231        1.9957075367397783     
   298.20000000004234        1.9939974739124666     
   298.30000000004236        1.9922900041245584     
   298.40000000004238        1.9905851215383799     
   298.50000000004241        1.9888828203333617     
   298.60000000004243        1.9871830947060327     
   298.70000000004245        1.9854860053079197     
   298.80000000004247        1.9830881457666261     
   298.90000000004250        1.9813982469404299     
   299.00000000004252        1.9797108933888101     
   299.10000000004254        1.9780260789021584     
   299.20000000004256        1.9763437978114562     
   299.30000000004259        1.9746640444641512     
   299.40000000004261        1.9729868132242716     
   299.50000000004263        1.9713120984721562     
   299.60000000004266        1.9696398946045210     
   299.70000000004268        1.9682143793538978     
   299.80000000004270        1.9669851925433994     
   299.90000000004272        1.9653184292846002     
   300.00000000004275        1.9636541618114272     
   300.10000000004277        1.9619923848745981     
   300.20000000004279        1.9603330929361307     
   300.30000000004281        1.9586762804741025     
   300.40000000004284        1.9570219419825921     
   300.50000000004286        1.9553700719716711     
   300.60000000004288        1.9537206649672818     
   300.70000000004291        1.9520737155113927     
   300.80000000004293        1.9504292181616563     
   300.90000000004295        1.9487871674914725     
   301.00000000004297        1.9471475580900324     
   301.10000000004300        1.9455103845621482     
   301.20000000004302        1.9438756415282035     
   301.30000000004304        1.9422433236240957     
   301.40000000004306        1.9406134255012653     
   301.50000000004309        1.9389859418265629     
   301.60000000004311        1.9373608672822393     
   301.70000000004313        1.9357381965657554     
   301.80000000004316        1.9341179243900222     
   301.90000000004318        1.9325000454830465     
   302.00000000004320        1.9308845545880602     
   302.10000000004322        1.9292714464632568     
   302.20000000004325        1.9276607158821109     
   302.30000000004327        1.9260523576330069     
   302.40000000004329        1.9244463665191782     
   302.50000000004331        1.9228427373589327     
   302.60000000004334        1.9212414649853216     
   302.70000000004336        1.9196425442462366     
   302.80000000004338        1.9180459700042936     
   302.90000000004341        1.9164517371368335     
   303.00000000004343        1.9148598405357322     
   303.10000000004345        1.9132702751076813     
   303.20000000004347        1.9116830357737091     
   303.30000000004350        1.9100981174694058     
   303.40000000004352        1.9085155151448785     
   303.50000000004354        1.9069352237644435     
   303.60000000004356        1.9053572383070363     
   303.70000000004359        1.9037815537655856     
   303.80000000004361        1.9022081651474718     
   303.90000000004363        1.9006370674742699     
   304.00000000004366        1.8990682557815264     
   304.10000000004368        1.8975017251190687     
   304.20000000004370        1.8959374705506853     
   304.30000000004372        1.8943754871541290     
   304.40000000004375        1.8928157700213024     
   304.50000000004377        1.8912583142577846     
   304.60000000004379        1.8897031149830987     
   304.70000000004381        1.8881501673306238     
   304.80000000004384        1.8865994664474293     
   304.90000000004386        1.8850510074942668     
   305.00000000004388        1.8835047856457316     
   305.10000000004391        1.8819607960899101     
   305.20000000004393        1.8804190340284745     
   305.30000000004395        1.8788794946765699     
   305.40000000004397        1.8773421732629672     
   305.50000000004400        1.8758070650297343     
   305.60000000004402        1.8742741652324442     
   305.70000000004404        1.8727434691399159     
   305.80000000004407        1.8712149720343514     
   305.90000000004409        1.8696886692111370     
   306.00000000004411        1.8681645559789755     
   306.10000000004413        1.8666426276595327     
   306.20000000004416        1.8651228795878121     
   306.30000000004418        1.8636053071117267     
   306.40000000004420        1.8620899055923839     
   306.50000000004422        1.8605766704037310     
   306.60000000004425        1.8590655969326719     
   306.70000000004427        1.8575566805790875     
   306.80000000004429        1.8560499167556952     
   306.90000000004432        1.8545453008879869     
   307.00000000004434        1.8530428284142324     
   307.10000000004436        1.8515424947854013     
   307.20000000004438        1.8500442954651886     
   307.30000000004441        1.8485482259299242     
   307.40000000004443        1.8470542816684630     
   307.50000000004445        1.8455624581823475     
   307.60000000004447        1.8440727509854926     
   307.70000000004450        1.8425851556043766     
   307.80000000004452        1.8410996675778906     
   307.90000000004454        1.8396162824571674     
   308.00000000004457        1.8381349958059350     
   308.10000000004459        1.8366558031999831     
   308.20000000004461        1.8351787002275681     
   308.30000000004463        1.8337036824890303     
   308.40000000004466        1.8322307455968720     
   308.50000000004468        1.8307598851758113     
   308.60000000004470        1.8292910968626557     
   308.70000000004472        1.8278243763062350     
   308.80000000004475        1.8263597191673711     
   308.90000000004477        1.8248971211189000     
   309.00000000004479        1.8234365778456076     
   309.10000000004482        1.8219780850441725     
   309.20000000004484        1.8205216384230429     
   309.30000000004486        1.8190672337025766     
   309.40000000004488        1.8176148666148828     
   309.50000000004491        1.8161645329037315     
   309.60000000004493        1.8147162283247358     
   309.70000000004495        1.8132699486450787     
   309.80000000004497        1.8118256896435658     
   309.90000000004500        1.8103834471105200     
   310.00000000004502        1.8089432168479833     
   310.10000000004504        1.8075049946692814     
   310.20000000004507        1.8060687763994554     
   310.30000000004509        1.8046345578746832     
   310.40000000004511        1.8032023349428103     
   310.50000000004513        1.8017721034627965     
   310.60000000004516        1.8003438593050334     
   310.70000000004518        1.7989175983512822     
   310.80000000004520        1.7974933164943165     
   310.90000000004522        1.7960710096383024     
   311.00000000004525        1.7946506736984846     
   311.10000000004527        1.7932323046012633     
   311.20000000004529        1.7918158982840717     
   311.30000000004532        1.7904014506954780     
   311.40000000004534        1.7889889577949936     
   311.50000000004536        1.7875784155532028     
   311.60000000004538        1.7861698199515510     
   311.70000000004541        1.7847631669823969     
   311.80000000004543        1.7833584526490507     
   311.90000000004545        1.7819556729655124     
   312.00000000004547        1.7805548239567406     
   312.10000000004550        1.7791559016583673     
   312.20000000004552        1.7777589021167872     
   312.30000000004554        1.7763638213890978     
   312.40000000004557        1.7749706555429630     
   312.50000000004559        1.7735794006568315     
   312.60000000004561        1.7721900528196195     
   312.70000000004563        1.7708026081308401     
   312.80000000004566        1.7694170627004371     
   312.90000000004568        1.7680334126490713     
   313.00000000004570        1.7666516541075783     
   313.10000000004572        1.7652717832173990     
   313.20000000004575        1.7638937961303445     
   313.30000000004577        1.7625176890083691     
   313.40000000004579        1.7611434580240597     
   313.50000000004582        1.7597710993600160     
   313.60000000004584        1.7584006092092628     
   313.70000000004586        1.7570319837749011     
   313.80000000004588        1.7556652192703173     
   313.90000000004591        1.7543003119189720     
   314.00000000004593        1.7529372579545492     
   314.10000000004595        1.7515760536206919     
   314.20000000004597        1.7502166951711338     
   314.30000000004600        1.7488591788696368     
   314.40000000004602        1.7475035009899502     
   314.50000000004604        1.7461496578157329     
   314.60000000004607        1.7447976456406347     
   314.70000000004609        1.7434474607681212     
   314.80000000004611        1.7420990995115861     
   314.90000000004613        1.7407525581941414     
   315.00000000004616        1.7394078331487770     
   315.10000000004618        1.7380649207182139     
   315.20000000004620        1.7367238172549113     
   315.30000000004623        1.7353845191209722     
   315.40000000004625        1.7340470226882629     
   315.50000000004627        1.7327113243381471     
   315.60000000004629        1.7313774204617269     
   315.70000000004632        1.7300453074596447     
   315.80000000004634        1.7287149817419771     
   315.90000000004636        1.7273864397283947     
   316.00000000004638        1.7260596778480273     
   316.10000000004641        1.7247346925395604     
   316.20000000004643        1.7234114802509322     
   316.30000000004645        1.7220900374394617     
   316.40000000004648        1.7207703605720255     
   316.50000000004650        1.7194524461246736     
   316.60000000004652        1.7181362905827287     
   316.70000000004654        1.7168218904408459     
   316.80000000004657        1.7155092422029241     
   316.90000000004659        1.7141983423820204     
   317.00000000004661        1.7128891875003882     
   317.10000000004663        1.7115817740894723     
   317.20000000004666        1.7102760986897831     
   317.30000000004668        1.7089721578509860     
   317.40000000004670        1.7076699481316824     
   317.50000000004673        1.7063694660996218     
   317.60000000004675        1.7050707083315326     
   317.70000000004677        1.7037736714130831     
   317.80000000004679        1.7024783519389595     
   317.90000000004682        1.7011847465126559     
   318.00000000004684        1.6998928517466083     
   318.10000000004686        1.6986026642621253     
   318.20000000004688        1.6973141806894032     
   318.30000000004691        1.6960273976673081     
   318.40000000004693        1.6947423118435274     
   318.50000000004695        1.6934589198746230     
   318.60000000004698        1.6921772184257073     
   318.70000000004700        1.6908972041706467     
   318.80000000004702        1.6896188737919644     
   318.90000000004704        1.6883422239808916     
   319.00000000004707        1.6870672514372078     
   319.10000000004709        1.6857939528692365     
   319.20000000004711        1.6845223249939021     
   319.30000000004713        1.6832523645366484     
   319.40000000004716        1.6819840682314400     
   319.50000000004718        1.6807174328206991     
   319.60000000004720        1.6794524550553345     
   319.70000000004723        1.6781891316945714     
   319.80000000004725        1.6769274595061197     
   319.90000000004727        1.6756674352660039     
   320.00000000004729        1.6744090557586695     
   320.10000000004732        1.6731523177768333     
   320.20000000004734        1.6718972181214018     
   320.30000000004736        1.6706437536017331     
   320.40000000004738        1.6693919210352082     
   320.50000000004741        1.6681417172476505     
   320.60000000004743        1.6668931390728543     
   320.70000000004745        1.6656461833529566     
   320.80000000004748        1.6644008469380442     
   320.90000000004750        1.6631571266864518     
   321.00000000004752        1.6619150194645489     
   321.10000000004754        1.6606745221467725     
   321.20000000004757        1.6594356316155348     
   321.30000000004759        1.6581983447612676     
   321.40000000004761        1.6569626584825736     
   321.50000000004763        1.6557285696857129     
   321.60000000004766        1.6544960752850240     
   321.70000000004768        1.6532651722027540     
   321.80000000004770        1.6520358573690419     
   321.90000000004773        1.6508081277219036     
   322.00000000004775        1.6495819802070657     
   322.10000000004777        1.6483574117781084     
   322.20000000004779        1.6471344193965665     
   322.30000000004782        1.6459130000314643     
   322.40000000004784        1.6446931506597828     
   322.50000000004786        1.6434748682660580     
   322.60000000004788        1.6422581498426263     
   322.70000000004791        1.6410429923894432     
   322.80000000004793        1.6398293929140306     
   322.90000000004795        1.6386173484316306     
   323.00000000004798        1.6374068559650528     
   323.10000000004800        1.6361979125446584     
   323.20000000004802        1.6349905152083550     
   323.30000000004804        1.6337846610015558     
   323.40000000004807        1.6325803469771965     
   323.50000000004809        1.6313775701955919     
   323.60000000004811        1.6301763277247776     
   323.70000000004814        1.6289766166398654     
   323.80000000004816        1.6277784340236545     
   323.90000000004818        1.6265817769661213     
   324.00000000004820        1.6253866425647432     
   324.10000000004823        1.6241930279242935     
   324.20000000004825        1.6230009301567616     
   324.30000000004827        1.6218103463815825     
   324.40000000004829        1.6206212737253984     
   324.50000000004832        1.6194337093221107     
   324.60000000004834        1.6182476503127350     
   324.70000000004836        1.6170630938456123     
   324.80000000004839        1.6158800370762592     
   324.90000000004841        1.6146984771673443     
   325.00000000004843        1.6135184112885101     
   325.10000000004845        1.6123398366168071     
   325.20000000004848        1.6111627503361319     
   325.30000000004850        1.6099871496375746     
   325.40000000004852        1.6088130317192597     
   325.50000000004854        1.6076403937862136     
   325.60000000004857        1.6064692330506349     
   325.70000000004859        1.6052995467315991     
   325.80000000004861        1.6041313320552213     
   325.90000000004864        1.6029645862545550     
   326.00000000004866        1.6017993065694309     
   326.10000000004868        1.6006354902467053     
   326.20000000004870        1.5994731345402156     
   326.30000000004873        1.5983122367103717     
   326.40000000004875        1.5971527940246246     
   326.50000000004877        1.5959948037572469     
   326.60000000004879        1.5948382631891427     
   326.70000000004882        1.5936831696081661     
   326.80000000004884        1.5925295203088166     
   326.90000000004886        1.5913773125924053     
   327.00000000004889        1.5902265437668737     
   327.10000000004891        1.5890772111468467     
   327.20000000004893        1.5879293120536992     
   327.30000000004895        1.5867828438154044     
   327.40000000004898        1.5856378037666068     
   327.50000000004900        1.5844941892484692     
   327.60000000004902        1.5833519976088717     
   327.70000000004904        1.5822112262020951     
   327.80000000004907        1.5810718723891748     
   327.90000000004909        1.5799339335374860     
   328.00000000004911        1.5787974070210942     
   328.10000000004914        1.5776622902203434     
   328.20000000004916        1.5765285805222777     
   328.30000000004918        1.5753962753201516     
   328.40000000004920        1.5742653720138244     
   328.50000000004923        1.5731358680095791     
   328.60000000004925        1.5720077607199410     
   328.70000000004927        1.5708810475639141     
   328.80000000004929        1.5697557259669028     
   328.90000000004932        1.5686317933604799     
   329.00000000004934        1.5675092471827108     
   329.10000000004936        1.5663880848778484     
   329.20000000004939        1.5652683038964597     
   329.30000000004941        1.5641499016953861     
   329.40000000004943        1.5630328757376679     
   329.50000000004945        1.5619172234925736     
   329.60000000004948        1.5608029424356038     
   329.70000000004950        1.5596900300484158     
   329.80000000004952        1.5585784838188452     
   329.90000000004954        1.5574683012408317     
   330.00000000004957        1.5563594798145162     
   330.10000000004959        1.5552520170461874     
   330.20000000004961        1.5541459104480226     
   330.30000000004964        1.5530411575384615     
   330.40000000004966        1.5519377558419143     
   330.50000000004968        1.5508357028889024     
   330.60000000004970        1.5497349962158755     
   330.70000000004973        1.5486356333652755     
   330.80000000004975        1.5475376118856206     
   330.90000000004977        1.5464409293314088     
   331.00000000004979        1.5453455832629195     
   331.10000000004982        1.5442515712465092     
   331.20000000004984        1.5431588908543921     
   331.30000000004986        1.5420675396646777     
   331.40000000004989        1.5409775152613934     
   331.50000000004991        1.5398888152343237     
   331.60000000004993        1.5388014371792709     
   331.70000000004995        1.5377153786976370     
   331.80000000004998        1.5366306373967489     
   331.90000000005000        1.5355472108898203     
   332.00000000005002        1.5344650967956313     
   332.10000000005004        1.5333842927389252     
   332.20000000005007        1.5323047963499359     
   332.30000000005009        1.5312266052649022     
   332.40000000005011        1.5301497171255645     
   332.50000000005014        1.5290740150836288     
   332.60000000005016        1.5279997256600373     
   332.70000000005018        1.5269267321413516     
   332.80000000005020        1.5258550321921711     
   332.90000000005023        1.5247846234824334     
   333.00000000005025        1.5237155036878418     
   333.10000000005027        1.5226476704896514     
   333.20000000005030        1.5215811215746964     
   333.30000000005032        1.5205158546354041     
   333.40000000005034        1.5194518673696058     
   333.50000000005036        1.5183891574807629     
   333.60000000005039        1.5173277226778414     
   333.70000000005041        1.5162675606752702     
   333.80000000005043        1.5152086691929778     
   333.90000000005045        1.5141510459562604     
   334.00000000005048        1.5130946886959793     
   334.10000000005050        1.5120395951482479     
   334.20000000005052        1.5109857630548424     
   334.30000000005055        1.5099331901627753     
   334.40000000005057        1.5088818888164406     
   334.50000000005059        1.5078318276404448     
   334.60000000005061        1.5067830189390756     
   334.70000000005064        1.5057354604807995     
   334.80000000005066        1.5046891500393742     
   334.90000000005068        1.5036440853938107     
   335.00000000005070        1.5026002643285292     
   335.10000000005073        1.5015576846329743     
   335.20000000005075        1.5005163441021132     
   335.30000000005077        1.4994762405359658     
   335.40000000005080        1.4984373717398818     
   335.50000000005082        1.4973997355243367     
   335.60000000005084        1.4963633297050645     
   335.70000000005086        1.4953281521029345     
   335.80000000005089        1.4942942005439548     
   335.90000000005091        1.4932614728593430     
   336.00000000005093        1.4922299668853682     
   336.10000000005095        1.4911996804634930     
   336.20000000005098        1.4901706114402777     
   336.30000000005100        1.4891427576672165     
   336.40000000005102        1.4881161170011430     
   336.50000000005105        1.4870906873037115     
   336.60000000005107        1.4860664664417051     
   336.70000000005109        1.4850434522869556     
   336.80000000005111        1.4840216427162911     
   336.90000000005114        1.4830010356114898     
   337.00000000005116        1.4819816288593723     
   337.10000000005118        1.4809634203517017     
   337.20000000005120        1.4799464079852345     
   337.30000000005123        1.4789305896615967     
   337.40000000005125        1.4779159632874104     
   337.50000000005127        1.4769025267741371     
   337.60000000005130        1.4758902780382179     
   337.70000000005132        1.4748792150008989     
   337.80000000005134        1.4738693355883128     
   337.90000000005136        1.4728606377315385     
   338.00000000005139        1.4718531193663273     
   338.10000000005141        1.4708467784334280     
   338.20000000005143        1.4698416128782765     
   338.30000000005145        1.4688376206511990     
   338.40000000005148        1.4678347997072438     
   338.50000000005150        1.4668331480062100     
   338.60000000005152        1.4658326635127681     
   338.70000000005155        1.4648333441961912     
   338.80000000005157        1.4638351880306537     
   338.90000000005159        1.4628381929948187     
   339.00000000005161        1.4618423570721979     
   339.10000000005164        1.4608476782510644     
   339.20000000005166        1.4598541545242532     
   339.30000000005168        1.4588617838892426     
   339.40000000005170        1.4578705643482048     
   339.50000000005173        1.4568804939079445     
   339.60000000005175        1.4558915705799311     
   339.70000000005177        1.4549037923801760     
   339.80000000005180        1.4539171573293264     
   339.90000000005182        1.4529316634526062     
   340.00000000005184        1.4519473087798160     
   340.10000000005186        1.4509640913452408     
   340.20000000005189        1.4499820091877968     
   340.30000000005191        1.4490010603509673     
   340.40000000005193        1.4480212428826387     
   340.50000000005195        1.4470425548352652     
   340.60000000005198        1.4460649942658073     
   340.70000000005200        1.4450885592356733     
   340.80000000005202        1.4441132478107122     
   340.90000000005205        1.4431390580613079     
   341.00000000005207        1.4421659880622353     
   341.10000000005209        1.4411940358926696     
   341.20000000005211        1.4402231996363115     
   341.30000000005214        1.4392534773811236     
   341.40000000005216        1.4382848672195689     
   341.50000000005218        1.4373173672484270     
   341.60000000005220        1.4363509755688701     
   341.70000000005223        1.4353856902864202     
   341.80000000005225        1.4344215095109603     
   341.90000000005227        1.4334584313566929     
   342.00000000005230        1.4324964539420451     
   342.10000000005232        1.4315355753899541     
   342.20000000005234        1.4305757938274561     
   342.30000000005236        1.4296171073859683     
   342.40000000005239        1.4286595142010787     
   342.50000000005241        1.4277030124127765     
   342.60000000005243        1.4267476001652100     
   342.70000000005246        1.4257932756067693     
   342.80000000005248        1.4248400368900800     
   342.90000000005250        1.4238878821719099     
   343.00000000005252        1.4229368096133677     
   343.10000000005255        1.4219868173795454     
   343.20000000005257        1.4210379036399294     
   343.30000000005259        1.4200900665679854     
   343.40000000005261        1.4191433043414479     
   343.50000000005264        1.4181976151421132     
   343.60000000005266        1.4172529971559360     
   343.70000000005268        1.4163094485729855     
   343.80000000005271        1.4153669675874596     
   343.90000000005273        1.4144255523976257     
   344.00000000005275        1.4134852012058114     
   344.10000000005277        1.4125459122183768     
   344.20000000005280        1.4116076836459188     
   344.30000000005282        1.4106705137028270     
   344.40000000005284        1.4097344006076880     
   344.50000000005286        1.4087993425831611     
   344.60000000005289        1.4078653378557919     
   344.70000000005291        1.4069323846561037     
   344.80000000005293        1.4060004812187132     
   344.90000000005296        1.4050696257822666     
   345.00000000005298        1.4041398165891827     
   345.10000000005300        1.4032110518860144     
   345.20000000005302        1.4022833299231288     
   345.30000000005305        1.4013566489549585     
   345.40000000005307        1.4004310072397432     
   345.50000000005309        1.3995064030396975     
   345.60000000005311        1.3985828346209457     
   345.70000000005314        1.3976603002534782     
   345.80000000005316        1.3967387982111399     
   345.90000000005318        1.3958183267717035     
   346.00000000005321        1.3948988842168042     
   346.10000000005323        1.3939804688318029     
   346.20000000005325        1.3930630789060683     
   346.30000000005327        1.3921467127327336     
   346.40000000005330        1.3912313686086528     
   346.50000000005332        1.3903170448345583     
   346.60000000005334        1.3894037397150854     
   346.70000000005336        1.3884914515584617     
   346.80000000005339        1.3875801786768740     
   346.90000000005341        1.3866699193860910     
   347.00000000005343        1.3857606720057680     
   347.10000000005346        1.3848524348592395     
   347.20000000005348        1.3839452062735464     
   347.30000000005350        1.3830389845795803     
   347.40000000005352        1.3821337681118413     
   347.50000000005355        1.3812295552085327     
   347.60000000005357        1.3803263442115574     
   347.70000000005359        1.3794241334665347     
   347.80000000005361        1.3785229213227228     
   347.90000000005364        1.3776227061330135     
   348.00000000005366        1.3767234862540525     
   348.10000000005368        1.3758252600460124     
   348.20000000005371        1.3749280258727894     
   348.30000000005373        1.3740317821018135     
   348.40000000005375        1.3731365271041560     
   348.50000000005377        1.3722422592545493     
   348.60000000005380        1.3713489769312743     
   348.70000000005382        1.3704566785161270     
   348.80000000005384        1.3695653623945712     
   348.90000000005386        1.3686750269555952     
   349.00000000005389        1.3677856705917761     
   349.10000000005391        1.3668972916991675     
   349.20000000005393        1.3660098886773788     
   349.30000000005396        1.3651234599295776     
   349.40000000005398        1.3642380038624131     
   349.50000000005400        1.3633535188860635     
   349.60000000005402        1.3624700034141366     
   349.70000000005405        1.3615874558638763     
   349.80000000005407        1.3607058746557479     
   349.90000000005409        1.3598252582139327     
   350.00000000005411        1.3589456049659372     


==> anc/Fig1/Fig1aOPmu0.0xvsTmpi138sm500RQM.dat <==
#RQM  model data points for order parameter at chemical potential (\mu) =0 at the physical point (mpi=138),for msigma=500 MeV.

  #Temperature (MeV)               x (MeV)
  0.10000000000000001        92.399999558386185     
  0.20000000000000001        92.399999558386185     
  0.30000000000000004        92.399999558386185     
  0.40000000000000002        92.399999558386185     
  0.50000000000000000        92.399999558386185     
  0.59999999999999998        92.399999558386185     
  0.69999999999999996        92.399999558386185     
  0.79999999999999993        92.399999558386185     
  0.89999999999999991        92.399999558386185     
  0.99999999999999989        92.399999558386185     
   1.0999999999999999        92.399999558386185     
   1.2000000000000000        92.399999558386185     
   1.3000000000000000        92.399999558386185     
   1.4000000000000001        92.399999558386185     
   1.5000000000000002        92.399999558386185     
   1.6000000000000003        92.399999558386185     
   1.7000000000000004        92.399999558386185     
   1.8000000000000005        92.399999558386185     
   1.9000000000000006        92.399999558386185     
   2.0000000000000004        92.399999558386185     
   2.1000000000000005        92.399999558386185     
   2.2000000000000006        92.399999558386185     
   2.3000000000000007        92.399999558386185     
   2.4000000000000008        92.399999558386185     
   2.5000000000000009        92.399999558386185     
   2.6000000000000010        92.399999558386185     
   2.7000000000000011        92.399999558386185     
   2.8000000000000012        92.399999558386185     
   2.9000000000000012        92.399999558386185     
   3.0000000000000013        92.399999558386185     
   3.1000000000000014        92.399999558386185     
   3.2000000000000015        92.399999558386185     
   3.3000000000000016        92.399999558386185     
   3.4000000000000017        92.399999558386185     
   3.5000000000000018        92.399999558386185     
   3.6000000000000019        92.399999558386185     
   3.7000000000000020        92.399999558386185     
   3.8000000000000020        92.399999558386185     
   3.9000000000000021        92.399999558386185     
   4.0000000000000018        92.399999558386185     
   4.1000000000000014        92.399999558386185     
   4.2000000000000011        92.399999558386185     
   4.3000000000000007        92.399999558386185     
   4.4000000000000004        92.399999558386185     
   4.5000000000000000        92.399999558386185     
   4.5999999999999996        92.399999558386185     
   4.6999999999999993        92.399999558386185     
   4.7999999999999989        92.399999558386185     
   4.8999999999999986        92.399999558386185     
   4.9999999999999982        92.399999558386185     
   5.0999999999999979        92.399999558386185     
   5.1999999999999975        92.399999558386185     
   5.2999999999999972        92.399999558386185     
   5.3999999999999968        92.399999558386185     
   5.4999999999999964        92.399999558386185     
   5.5999999999999961        92.399999558386185     
   5.6999999999999957        92.399999558386185     
   5.7999999999999954        92.399999558386185     
   5.8999999999999950        92.399999558386185     
   5.9999999999999947        92.399999558386185     
   6.0999999999999943        92.399999558386185     
   6.1999999999999940        92.399999558386185     
   6.2999999999999936        92.399999558386185     
   6.3999999999999932        92.399999558386185     
   6.4999999999999929        92.399999558386185     
   6.5999999999999925        92.399999558386185     
   6.6999999999999922        92.399999558386185     
   6.7999999999999918        92.399999558386185     
   6.8999999999999915        92.399999558386185     
   6.9999999999999911        92.399999558386185     
   7.0999999999999908        92.399999558386185     
   7.1999999999999904        92.399999558386185     
   7.2999999999999901        92.399999558386185     
   7.3999999999999897        92.399999558386185     
   7.4999999999999893        92.399999558386185     
   7.5999999999999890        92.399999558386185     
   7.6999999999999886        92.399999558386185     
   7.7999999999999883        92.399999558386185     
   7.8999999999999879        92.399999558386185     
   7.9999999999999876        92.399999558386185     
   8.0999999999999872        92.399999558386185     
   8.1999999999999869        92.399999558386185     
   8.2999999999999865        92.399999558386185     
   8.3999999999999861        92.399999558386185     
   8.4999999999999858        92.399999558386185     
   8.5999999999999854        92.399999558386185     
   8.6999999999999851        92.399999558386185     
   8.7999999999999847        92.399999558386185     
   8.8999999999999844        92.399999558386185     
   8.9999999999999840        92.399999558386185     
   9.0999999999999837        92.399999558386185     
   9.1999999999999833        92.399999558386185     
   9.2999999999999829        92.399999558386185     
   9.3999999999999826        92.399999558386185     
   9.4999999999999822        92.399999558386185     
   9.5999999999999819        92.399999558386185     
   9.6999999999999815        92.399999558386185     
   9.7999999999999812        92.399999558386185     
   9.8999999999999808        92.399999558386185     
   9.9999999999999805        92.399999558386185     
   10.099999999999980        92.399999558386185     
   10.199999999999980        92.399999558386185     
   10.299999999999979        92.399999558386185     
   10.399999999999979        92.399999558386185     
   10.499999999999979        92.399999558386185     
   10.599999999999978        92.399999558386185     
   10.699999999999978        92.399999558386185     
   10.799999999999978        92.399999558386185     
   10.899999999999977        92.399999558386185     
   10.999999999999977        92.399999558386185     
   11.099999999999977        92.399999558386185     
   11.199999999999976        92.399999558386185     
   11.299999999999976        92.399999558386185     
   11.399999999999975        92.399999558386185     
   11.499999999999975        92.399999558386185     
   11.599999999999975        92.399999558386185     
   11.699999999999974        92.399999558386185     
   11.799999999999974        92.399999558386185     
   11.899999999999974        92.399999558386185     
   11.999999999999973        92.399999558386185     
   12.099999999999973        92.399999558386185     
   12.199999999999973        92.399999558386185     
   12.299999999999972        92.399999558386185     
   12.399999999999972        92.399999558386185     
   12.499999999999972        92.399999558386185     
   12.599999999999971        92.399999558386185     
   12.699999999999971        92.399999558386185     
   12.799999999999971        92.399999558386185     
   12.899999999999970        92.399999558386185     
   12.999999999999970        92.399999558386185     
   13.099999999999969        92.399999558386185     
   13.199999999999969        92.399999558386185     
   13.299999999999969        92.399999558386185     
   13.399999999999968        92.399999558386185     
   13.499999999999968        92.399999558386185     
   13.599999999999968        92.399999558386185     
   13.699999999999967        92.399999558386185     
   13.799999999999967        92.399999558386185     
   13.899999999999967        92.399999558386185     
   13.999999999999966        92.399999558386185     
   14.099999999999966        92.399999558386185     
   14.199999999999966        92.399999558386185     
   14.299999999999965        92.399999558386185     
   14.399999999999965        92.399999558386185     
   14.499999999999964        92.399999558386185     
   14.599999999999964        92.399999558386185     
   14.699999999999964        92.399999558386185     
   14.799999999999963        92.399999558386185     
   14.899999999999963        92.399999558386185     
   14.999999999999963        92.399999558386185     
   15.099999999999962        92.399999558386185     
   15.199999999999962        92.399999558386185     
   15.299999999999962        92.399999558386185     
   15.399999999999961        92.399999558386185     
   15.499999999999961        92.399999558386185     
   15.599999999999961        92.399999558386185     
   15.699999999999960        92.399999558386185     
   15.799999999999960        92.399999558386185     
   15.899999999999959        92.399999558386185     
   15.999999999999959        92.399999558386185     
   16.099999999999959        92.399999558386185     
   16.199999999999960        92.399999558386185     
   16.299999999999962        92.399999558386185     
   16.399999999999963        92.399999558386185     
   16.499999999999964        92.399999558386185     
   16.599999999999966        92.399999558386185     
   16.699999999999967        92.399999558386185     
   16.799999999999969        92.399999558386185     
   16.899999999999970        92.399999558386185     
   16.999999999999972        92.399999558386185     
   17.099999999999973        92.399999558386185     
   17.199999999999974        92.399999558386185     
   17.299999999999976        92.399999558386185     
   17.399999999999977        92.399999558386185     
   17.499999999999979        92.399999558386185     
   17.599999999999980        92.399999558386185     
   17.699999999999982        92.399999558386185     
   17.799999999999983        92.399999558386185     
   17.899999999999984        92.399999558386185     
   17.999999999999986        92.399999558386185     
   18.099999999999987        92.399999558386185     
   18.199999999999989        92.399999558386185     
   18.299999999999990        92.399999558386185     
   18.399999999999991        92.399999558386185     
   18.499999999999993        92.399999558386185     
   18.599999999999994        92.399999558386185     
   18.699999999999996        92.399999558386185     
   18.799999999999997        92.399999558386185     
   18.899999999999999        92.399999558386185     
   19.000000000000000        92.399999558386185     
   19.100000000000001        92.399999558386185     
   19.200000000000003        92.399999558386185     
   19.300000000000004        92.399999558386185     
   19.400000000000006        92.399999558386185     
   19.500000000000007        92.399999558386185     
   19.600000000000009        92.399999558386185     
   19.700000000000010        92.399999558386185     
   19.800000000000011        92.399999558386185     
   19.900000000000013        92.399999558386185     
   20.000000000000014        92.399999558386185     
   20.100000000000016        92.399999558386185     
   20.200000000000017        92.399999558386185     
   20.300000000000018        92.399999558386185     
   20.400000000000020        92.399999558386185     
   20.500000000000021        92.399999558386185     
   20.600000000000023        92.399999558386185     
   20.700000000000024        92.399999558386185     
   20.800000000000026        92.399990181773035     
   20.900000000000027        92.399990181773035     
   21.000000000000028        92.399990181773035     
   21.100000000000030        92.399990181773035     
   21.200000000000031        92.399990181773035     
   21.300000000000033        92.399990181773035     
   21.400000000000034        92.399990181773035     
   21.500000000000036        92.399990181773035     
   21.600000000000037        92.399990181773035     
   21.700000000000038        92.399990181773035     
   21.800000000000040        92.399980019718569     
   21.900000000000041        92.399980019718569     
   22.000000000000043        92.399980019718569     
   22.100000000000044        92.399980019718569     
   22.200000000000045        92.399980019718569     
   22.300000000000047        92.399980019718569     
   22.400000000000048        92.399970098459079     
   22.500000000000050        92.399970098459079     
   22.600000000000051        92.399970098459079     
   22.700000000000053        92.399970098459079     
   22.800000000000054        92.399970098459079     
   22.900000000000055        92.399958718677368     
   23.000000000000057        92.399958718677368     
   23.100000000000058        92.399958718677368     
   23.200000000000060        92.399958718677368     
   23.300000000000061        92.399947027122025     
   23.400000000000063        92.399947027122025     
   23.500000000000064        92.399947027122025     
   23.600000000000065        92.399936444919788     
   23.700000000000067        92.399936444919788     
   23.800000000000068        92.399936444919788     
   23.900000000000070        92.399924060056804     
   24.000000000000071        92.399924060056804     
   24.100000000000072        92.399914679406095     
   24.200000000000074        92.399914679406095     
   24.300000000000075        92.399904306528356     
   24.400000000000077        92.399904306528356     
   24.500000000000078        92.399892855309346     
   24.600000000000080        92.399892855309346     
   24.700000000000081        92.399880234057505     
   24.800000000000082        92.399880234057505     
   24.900000000000084        92.399866345135095     
   25.000000000000085        92.399866345135095     
   25.100000000000087        92.399851084708502     
   25.200000000000088        92.399851084708502     
   25.300000000000090        92.399834342495666     
   25.400000000000091        92.399834342495666     
   25.500000000000092        92.399816001509507     
   25.600000000000094        92.399806192731205     
   25.700000000000095        92.399795937497643     
   25.800000000000097        92.399785218907198     
   25.900000000000098        92.399774019867820     
   26.000000000000099        92.399762322811611     
   26.100000000000101        92.399750109686579     
   26.200000000000102        92.399737361947729     
   26.300000000000104        92.399724060549985     
   26.400000000000105        92.399710185938531     
   26.500000000000107        92.399695718041698     
   26.600000000000108        92.399680636262090     
   26.700000000000109        92.399664919467611     
   26.800000000000111        92.399648545984547     
   26.900000000000112        92.399631493588146     
   27.000000000000114        92.399613739494797     
   27.100000000000115        92.399595260353166     
   27.200000000000117        92.399576032236553     
   27.300000000000118        92.399556030633789     
   27.400000000000119        92.399535230441444     
   27.500000000000121        92.399513605955519     
   27.600000000000122        92.399491130862785     
   27.700000000000124        92.399467778232776     
   27.800000000000125        92.399443520509351     
   27.900000000000126        92.399418329502254     
   28.000000000000128        92.399392176379493     
   28.100000000000129        92.399365031658149     
   28.200000000000131        92.399336865197171     
   28.300000000000132        92.399307646188475     
   28.400000000000134        92.399277343149322     
   28.500000000000135        92.399245923913213     
   28.600000000000136        92.399213355623431     
   28.700000000000138        92.399179604723130     
   28.800000000000139        92.399144636948805     
   28.900000000000141        92.399108417320861     
   29.000000000000142        92.399070910137425     
   29.100000000000144        92.399032078965092     
   29.200000000000145        92.398991886630739     
   29.300000000000146        92.398950295215087     
   29.400000000000148        92.398907266043821     
   29.500000000000149        92.398862759680071     
   29.600000000000151        92.398816735916952     
   29.700000000000152        92.398769153769635     
   29.800000000000153        92.398719971467727     
   29.900000000000155        92.398669146447418     
   30.000000000000156        92.398616635345462     
   30.100000000000158        92.398562393989195     
   30.200000000000159        92.398506377391399     
   30.300000000000161        92.398448539741779     
   30.400000000000162        92.398388834399825     
   30.500000000000163        92.398327213888251     
   30.600000000000165        92.398263629884397     
   30.700000000000166        92.398198033214697     
   30.800000000000168        92.398130373846826     
   30.900000000000169        92.398060600882189     
   31.000000000000171        92.397988662550873     
   31.100000000000172        92.397914506202028     
   31.200000000000173        92.397838078299301     
   31.300000000000175        92.397759324413698     
   31.400000000000176        92.397678189216052     
   31.500000000000178        92.397594616471025     
   31.600000000000179        92.397508549031087     
   31.700000000000180        92.397419928828640     
   31.800000000000182        92.397328696871057     
   31.900000000000183        92.397234793234006     
   32.000000000000185        92.397138157054755     
   32.100000000000186        92.397038726526063     
   32.200000000000188        92.396936438891089     
   32.300000000000189        92.396831230435652     
   32.400000000000190        92.396723036484047     
   32.500000000000192        92.396611791392075     
   32.600000000000193        92.396497428541920     
   32.700000000000195        92.396379880335019     
   32.800000000000196        92.396259078189217     
   32.900000000000198        92.396134952530574     
   33.000000000000199        92.396007432788224     
   33.100000000000200        92.395876447391331     
   33.200000000000202        92.395741923760241     
   33.300000000000203        92.395603788304470     
   33.400000000000205        92.395461966415439     
   33.500000000000206        92.395316382461843     
   33.600000000000207        92.395166959785968     
   33.700000000000209        92.395013620696815     
   33.800000000000210        92.394856286466421     
   33.900000000000212        92.394694877324952     
   34.000000000000213        92.394529312456044     
   34.100000000000215        92.394359509992213     
   34.200000000000216        92.394185387010140     
   34.300000000000217        92.394006859526542     
   34.400000000000219        92.393823842493205     
   34.500000000000220        92.393636249793701     
   34.600000000000222        92.393443994238780     
   34.700000000000223        92.393246987562364     
   34.800000000000225        92.393045140416419     
   34.900000000000226        92.392838362368678     
   35.000000000000227        92.392626561898709     
   35.100000000000229        92.392409646392352     
   35.200000000000230        92.392187522140446     
   35.300000000000232        92.391960094332703     
   35.400000000000233        92.391727267056595     
   35.500000000000234        92.391488943292444     
   35.600000000000236        92.391245024910390     
   35.700000000000237        92.390995412666911     
   35.800000000000239        92.390740006202506     
   35.900000000000240        92.390478704037605     
   36.000000000000242        92.390211403569765     
   36.100000000000243        92.389938001071215     
   36.200000000000244        92.389658391684677     
   36.300000000000246        92.389372469422540     
   36.400000000000247        92.389080127162742     
   36.500000000000249        92.388781256646240     
   36.600000000000250        92.388475748474832     
   36.700000000000252        92.388163492107978     
   36.800000000000253        92.387844375862045     
   36.900000000000254        92.387518286906086     
   37.000000000000256        92.387185111260251     
   37.100000000000257        92.386844733793993     
   37.200000000000259        92.386497038223766     
   37.300000000000260        92.386141907110584     
   37.400000000000261        92.385779221858627     
   37.500000000000263        92.385408862713206     
   37.600000000000264        92.385030708758336     
   37.700000000000266        92.384644637916509     
   37.800000000000267        92.384250526944996     
   37.900000000000269        92.383848251436049     
   38.000000000000270        92.383437685814584     
   38.100000000000271        92.383018703336745     
   38.200000000000273        92.382591176088525     
   38.300000000000274        92.382154974984488     
   38.400000000000276        92.381709969766987     
   38.500000000000277        92.381256029004291     
   38.600000000000279        92.380793020089953     
   38.700000000000280        92.380320809241326     
   38.800000000000281        92.379839261499654     
   38.900000000000283        92.379348240727708     
   39.000000000000284        92.378847609609792     
   39.100000000000286        92.378337229651422     
   39.200000000000287        92.377816961177686     
   39.300000000000288        92.377286663332725     
   39.400000000000290        92.376746194080539     
   39.500000000000291        92.376195410201959     
   39.600000000000293        92.375634167296667     
   39.700000000000294        92.375062319781478     
   39.800000000000296        92.374479720890875     
   39.900000000000297        92.373886222674813     
   40.000000000000298        92.373281676001568     
   40.100000000000300        92.372665930554675     
   40.200000000000301        92.372038834835180     
   40.300000000000303        92.371400236159587     
   40.400000000000304        92.370749980662040     
   40.500000000000306        92.370087913291925     
   40.600000000000307        92.369413877815958     
   40.700000000000308        92.368727716818370     
   40.800000000000310        92.368029271699598     
   40.900000000000311        92.367318382678121     
   41.000000000000313        92.366594888790033     
   41.100000000000314        92.365858627889651     
   41.200000000000315        92.365109436650400     
   41.300000000000317        92.364347150564413     
   41.400000000000318        92.363571603944777     
   41.500000000000320        92.362782629923501     
   41.600000000000321        92.361980060455096     
   41.700000000000323        92.361163726314857     
   41.800000000000324        92.360333457101589     
   41.900000000000325        92.359489081237356     
   42.000000000000327        92.358630425968045     
   42.100000000000328        92.357757317365511     
   42.200000000000330        92.356869580327157     
   42.300000000000331        92.355967038578115     
   42.400000000000333        92.355049514671691     
   42.500000000000334        92.354116829989948     
   42.600000000000335        92.353168804746545     
   42.700000000000337        92.352205257985972     
   42.800000000000338        92.351226007585595     
   42.900000000000340        92.350230870257249     
   43.000000000000341        92.349219661548631     
   43.100000000000342        92.348192195843296     
   43.200000000000344        92.347148286363733     
   43.300000000000345        92.346087745171602     
   43.400000000000347        92.345010383170063     
   43.500000000000348        92.343916010104849     
   43.600000000000350        92.342804434565153     
   43.700000000000351        92.341675463986292     
   43.800000000000352        92.340528904651421     
   43.900000000000354        92.339364561691880     
   44.000000000000355        92.338182239089875     
   44.100000000000357        92.336981739680397     
   44.200000000000358        92.335762865151750     
   44.300000000000360        92.334525416048763     
   44.400000000000361        92.333269191773667     
   44.500000000000362        92.331993990588344     
   44.600000000000364        92.330699609616119     
   44.700000000000365        92.329385844843884     
   44.800000000000367        92.328052491123458     
   44.900000000000368        92.326699342173640     
   45.000000000000369        92.325326190583624     
   45.100000000000371        92.323932827812854     
   45.200000000000372        92.322519044194436     
   45.300000000000374        92.321084628937044     
   45.400000000000375        92.319629370126819     
   45.500000000000377        92.318153054729763     
   45.600000000000378        92.316655468593467     
   45.700000000000379        92.315136396449788     
   45.800000000000381        92.313595621917059     
   45.900000000000382        92.312032927501733     
   46.000000000000384        92.310448094601483     
   46.100000000000385        92.308840903506706     
   46.200000000000387        92.307211133403456     
   46.300000000000388        92.305558562375737     
   46.400000000000389        92.303882967407489     
   46.500000000000391        92.302184124384809     
   46.600000000000392        92.300461808099456     
   46.700000000000394        92.298715792250292     
   46.800000000000395        92.296945849445862     
   46.900000000000396        92.295151751207115     
   47.000000000000398        92.293333267969885     
   47.100000000000399        92.291490169087027     
   47.200000000000401        92.289622222831326     
   47.300000000000402        92.287729196398459     
   47.400000000000404        92.285810855908466     
   47.500000000000405        92.283866966409150     
   47.600000000000406        92.281897291878906     
   47.700000000000408        92.279901595227940     
   47.800000000000409        92.277879638303062     
   47.900000000000411        92.275831181888577     
   48.000000000000412        92.273755985709414     
   48.100000000000414        92.271653808434237     
   48.200000000000415        92.269524407678290     
   48.300000000000416        92.267367540004841     
   48.400000000000418        92.265182960929707     
   48.500000000000419        92.262970424922557     
   48.600000000000421        92.260729685410325     
   48.700000000000422        92.258460494780451     
   48.800000000000423        92.256162604382098     
   48.900000000000425        92.253835764531360     
   49.000000000000426        92.251479724511270     
   49.100000000000428        92.249094232577491     
   49.200000000000429        92.246679035958863     
   49.300000000000431        92.244233880861756     
   49.400000000000432        92.241758512471577     
   49.500000000000433        92.239252674957726     
   49.600000000000435        92.236716111474237     
   49.700000000000436        92.234148564164173     
   49.800000000000438        92.231549774161650     
   49.900000000000439        92.228919481596037     
   50.000000000000441        92.226257425593090     
   50.100000000000442        92.223563344279285     
   50.200000000000443        92.220836974784561     
   50.300000000000445        92.218078053245250     
   50.400000000000446        92.215286314806420     
   50.500000000000448        92.212461493625327     
   50.600000000000449        92.209603322875367     
   50.700000000000450        92.206711534747555     
   50.800000000000452        92.203785860454232     
   50.900000000000453        92.200826030231838     
   51.000000000000455        92.197831773345257     
   51.100000000000456        92.194802818088519     
   51.200000000000458        92.191738891789981     
   51.300000000000459        92.188639720813853     
   51.400000000000460        92.185505030565125     
   51.500000000000462        92.182334545489994     
   51.600000000000463        92.179127989082261     
   51.700000000000465        92.175885083882662     
   51.800000000000466        92.172605551485688     
   51.900000000000468        92.169289112539829     
   52.000000000000469        92.165935486752304     
   52.100000000000470        92.162544392891618     
   52.200000000000472        92.159115548790936     
   52.300000000000473        92.155648671350690     
   52.400000000000475        92.152143476543031     
   52.500000000000476        92.148599679412897     
   52.600000000000477        92.145016994083150     
   52.700000000000479        92.141395133756276     
   52.800000000000480        92.137733810718913     
   52.900000000000482        92.134032736344139     
   53.000000000000483        92.130291621094713     
   53.100000000000485        92.126510174526445     
   53.200000000000486        92.122688105290834     
   53.300000000000487        92.118825121140162     
   53.400000000000489        92.114920928928115     
   53.500000000000490        92.110975234614742     
   53.600000000000492        92.106987743268547     
   53.700000000000493        92.102958159071051     
   53.800000000000495        92.098886185319103     
   53.900000000000496        92.094771524427856     
   54.000000000000497        92.090613877934615     
   54.100000000000499        92.086412946501767     
   54.200000000000500        92.082168429920955     
   54.300000000000502        92.077880027114603     
   54.400000000000503        92.073547436139989     
   54.500000000000504        92.069170354193147     
   54.600000000000506        92.064748477611857     
   54.700000000000507        92.060281501877853     
   54.800000000000509        92.055769121621580     
   54.900000000000510        92.051211030623818     
   55.000000000000512        92.046606921820754     
   55.100000000000513        92.041956487306493     
   55.200000000000514        92.037259418335793     
   55.300000000000516        92.032515405327985     
   55.400000000000517        92.027724137870450     
   55.500000000000519        92.022885304721271     
   55.600000000000520        92.017998593812948     
   55.700000000000522        92.013063692255287     
   55.800000000000523        92.008080286340018     
   55.900000000000524        92.003048061542145     
   56.000000000000526        91.997966702524920     
   56.100000000000527        91.992835893141716     
   56.200000000000529        91.987655316441547     
   56.300000000000530        91.982424654669430     
   56.400000000000531        91.977143589272202     
   56.500000000000533        91.971811800900625     
   56.600000000000534        91.966428969413357     
   56.700000000000536        91.960994773880003     
   56.800000000000537        91.955508892584007     
   56.900000000000539        91.949971003026434     
   57.000000000000540        91.944380781929496     
   57.100000000000541        91.938737905240203     
   57.200000000000543        91.933042048132705     
   57.300000000000544        91.927292885012406     
   57.400000000000546        91.921490089518784     
   57.500000000000547        91.915633334529915     
   57.600000000000549        91.909722292163863     
   57.700000000000550        91.903756633784496     
   57.800000000000551        91.897736030002946     
   57.900000000000553        91.891660150681602     
   58.000000000000554        91.885528664937368     
   58.100000000000556        91.879341241146136     
   58.200000000000557        91.873097546943910     
   58.300000000000558        91.866797249232931     
   58.400000000000560        91.860440014182728     
   58.500000000000561        91.854025507235107     
   58.600000000000563        91.847553393106395     
   58.700000000000564        91.841023335791533     
   58.800000000000566        91.834434998567943     
   58.900000000000567        91.827788043996847     
   59.000000000000568        91.821082133930076     
   59.100000000000570        91.814316929510014     
   59.200000000000571        91.807492091175419     
   59.300000000000573        91.800607278663534     
   59.400000000000574        91.793662151014644     
   59.500000000000576        91.786656366573681     
   59.600000000000577        91.779589582996152     
   59.700000000000578        91.772461457248980     
   59.800000000000580        91.765271645616053     
   59.900000000000581        91.758019803700378     
   60.000000000000583        91.750705586428126     
   60.100000000000584        91.743328648051488     
   60.200000000000585        91.735888642152915     
   60.300000000000587        91.728385221647940     
   60.400000000000588        91.720818038788778     
   60.500000000000590        91.713186745168173     
   60.600000000000591        91.705490991721959     
   60.700000000000593        91.697730428733209     
   60.800000000000594        91.689904705835815     
   60.900000000000595        91.682013472017289     
   61.000000000000597        91.674056375623280     
   61.100000000000598        91.666033064359112     
   61.200000000000600        91.657943185295707     
   61.300000000000601        91.649786384871092     
   61.400000000000603        91.641562308894592     
   61.500000000000604        91.633270602550624     
   61.600000000000605        91.624910910401724     
   61.700000000000607        91.616482876391899     
   61.800000000000608        91.607986143850994     
   61.900000000000610        91.599420355495880     
   62.000000000000611        91.590785153437935     
   62.100000000000612        91.582080179181958     
   62.200000000000614        91.573305073632767     
   62.300000000000615        91.564459477097316     
   62.400000000000617        91.555543029289339     
   62.500000000000618        91.546555369330648     
   62.600000000000620        91.537496135757792     
   62.700000000000621        91.528364966521707     
   62.800000000000622        91.519161498994876     
   62.900000000000624        91.509885369972793     
   63.000000000000625        91.500536215676775     
   63.100000000000627        91.491113671760061     
   63.200000000000628        91.481617373308154     
   63.300000000000630        91.472046954845098     
   63.400000000000631        91.462402050334802     
   63.500000000000632        91.452682293185916     
   63.600000000000634        91.442887316254399     
   63.700000000000635        91.433016751847674     
   63.800000000000637        91.423070231727763     
   63.900000000000638        91.413047387114872     
   64.000000000000639        91.402947848690673     
   64.100000000000634        91.392771246601995     
   64.200000000000628        91.382517210463817     
   64.300000000000622        91.372185369364047     
   64.400000000000617        91.361775351864694     
   64.500000000000611        91.351286786008146     
   64.600000000000605        91.340719299318394     
   64.700000000000600        91.330072518804954     
   64.800000000000594        91.319346070967597     
   64.900000000000588        91.308539581798485     
   65.000000000000583        91.297652676785546     
   65.100000000000577        91.286684980916235     
   65.200000000000571        91.275636118682812     
   65.300000000000566        91.264505714082475     
   65.400000000000560        91.253293390622233     
   65.500000000000554        91.241998771323907     
   65.600000000000549        91.230621478724998     
   65.700000000000543        91.219161134884430     
   65.800000000000537        91.207617361383711     
   65.900000000000531        91.195989779331754     
   66.000000000000526        91.184278009368654     
   66.100000000000520        91.172481671668635     
   66.200000000000514        91.160600385941976     
   66.300000000000509        91.148633771441155     
   66.400000000000503        91.136581446962637     
   66.500000000000497        91.124443030850045     
   66.600000000000492        91.112218140997385     
   66.700000000000486        91.099906394854628     
   66.800000000000480        91.087507409428511     
   66.900000000000475        91.075020801286769     
   67.000000000000469        91.062446186561957     
   67.100000000000463        91.049783180954421     
   67.200000000000458        91.037031399736293     
   67.300000000000452        91.024190457752596     
   67.400000000000446        91.011259969427741     
   67.500000000000441        90.998239548767046     
   67.600000000000435        90.985128809359651     
   67.700000000000429        90.971927364383518     
   67.800000000000423        90.958634826606783     
   67.900000000000418        90.945250808393183     
   68.000000000000412        90.931774921702583     
   68.100000000000406        90.918206778097201     
   68.200000000000401        90.904545988743195     
   68.300000000000395        90.890792164413625     
   68.400000000000389        90.876944915492970     
   68.500000000000384        90.863003851979684     
   68.600000000000378        90.848968583489253     
   68.700000000000372        90.834838719257576     
   68.800000000000367        90.820613868143980     
   68.900000000000361        90.806293638635523     
   69.000000000000355        90.791877638848391     
   69.100000000000350        90.777365476532879     
   69.200000000000344        90.762756759073994     
   69.300000000000338        90.748051093497949     
   69.400000000000333        90.733248086472940     
   69.500000000000327        90.718347344313202     
   69.600000000000321        90.703348472981148     
   69.700000000000315        90.688251078091767     
   69.800000000000310        90.673054764915122     
   69.900000000000304        90.657759138378950     
   70.000000000000298        90.642363803072769     
   70.100000000000293        90.626868363249372     
   70.200000000000287        90.611272422829401     
   70.300000000000281        90.595575585404106     
   70.400000000000276        90.579777454236634     
   70.500000000000270        90.563877632267705     
   70.600000000000264        90.547875722116373     
   70.700000000000259        90.531771326083842     
   70.800000000000253        90.515564046156427     
   70.900000000000247        90.499253484008435     
   71.000000000000242        90.482839241004484     
   71.100000000000236        90.466320918203223     
   71.200000000000230        90.449698116360196     
   71.300000000000225        90.432970435929477     
   71.400000000000219        90.416137477067352     
   71.500000000000213        90.399198839635289     
   71.600000000000207        90.382154123202739     
   71.700000000000202        90.365002927048522     
   71.800000000000196        90.347744850166251     
   71.900000000000190        90.330379491263230     
   72.000000000000185        90.312906448766995     
   72.100000000000179        90.295325320826393     
   72.200000000000173        90.277635705313074     
   72.300000000000168        90.259837199825427     
   72.400000000000162        90.241929401691579     
   72.500000000000156        90.223911907970177     
   72.600000000000151        90.205784315455091     
   72.700000000000145        90.187546220676111     
   72.800000000000139        90.169197219902955     
   72.900000000000134        90.150736909146218     
   73.000000000000128        90.132164884161583     
   73.100000000000122        90.113480740449802     
   73.200000000000117        90.094684073261902     
   73.300000000000111        90.075774477599523     
   73.400000000000105        90.056751548218912     
   73.500000000000099        90.037614879630326     
   73.600000000000094        90.018364066104340     
   73.700000000000088        89.998998701671056     
   73.800000000000082        89.979518380122428     
   73.900000000000077        89.959922695017795     
   74.000000000000071        89.940211239681190     
   74.100000000000065        89.920383607206887     
   74.200000000000060        89.900439390459937     
   74.300000000000054        89.880378182080293     
   74.400000000000048        89.860199574482039     
   74.500000000000043        89.839903159856732     
   74.600000000000037        89.819488530176372     
   74.700000000000031        89.798955277193556     
   74.800000000000026        89.778302992444225     
   74.900000000000020        89.757531267249988     
   75.000000000000014        89.736639692719919     
   75.100000000000009        89.715627859751251     
   75.200000000000003        89.694495359032629     
   75.299999999999997        89.673241781044069     
   75.399999999999991        89.651866716060866     
   75.499999999999986        89.630369754153136     
   75.599999999999980        89.608750485190924     
   75.699999999999974        89.587008498840220     
   75.799999999999969        89.565143384568998     
   75.899999999999963        89.543154731648571     
   75.999999999999957        89.521042129153003     
   76.099999999999952        89.498805165961073     
   76.199999999999946        89.476443430758280     
   76.299999999999940        89.453956512040776     
   76.399999999999935        89.431343998109156     
   76.499999999999929        89.408605477079533     
   76.599999999999923        89.385740536876284     
   76.699999999999918        89.362748765239701     
   76.799999999999912        89.339629749722391     
   76.899999999999906        89.316383077694283     
   76.999999999999901        89.293008336340193     
   77.099999999999895        89.269505112662671     
   77.199999999999889        89.245872993485207     
   77.299999999999883        89.222111565448301     
   77.399999999999878        89.198220415013623     
   77.499999999999872        89.174199128465474     
   77.599999999999866        89.150047291910298     
   77.699999999999861        89.125764491276158     
   77.799999999999855        89.101350312316413     
   77.899999999999849        89.076804340607666     
   77.999999999999844        89.052126161553986     
   78.099999999999838        89.027315360383525     
   78.199999999999832        89.002371522152416     
   78.299999999999827        88.977294231741112     
   78.399999999999821        88.952083073859896     
   78.499999999999815        88.926737633046926     
   78.599999999999810        88.901257493667430     
   78.699999999999804        88.875642239916445     
   78.799999999999798        88.849891455817115     
   78.899999999999793        88.824004725222338     
   78.999999999999787        88.797981631814324     
   79.099999999999781        88.771821759104100     
   79.199999999999775        88.745524690433740     
   79.299999999999770        88.719090008971833     
   79.399999999999764        88.692517297722091     
   79.499999999999758        88.665806139513421     
   79.599999999999753        88.638956117004867     
   79.699999999999747        88.611966812685964     
   79.799999999999741        88.584837808875136     
   79.899999999999736        88.557568687718941     
   79.999999999999730        88.530159031193605     
   80.099999999999724        88.502608421102579     
   80.199999999999719        88.474916439077333     
   80.299999999999713        88.447082666577401     
   80.399999999999707        88.419106684888177     
   80.499999999999702        88.390988075121456     
   80.599999999999696        88.362726418215331     
   80.699999999999690        88.334321294931925     
   80.799999999999685        88.305772285857870     
   80.899999999999679        88.277078971402489     
   80.999999999999673        88.248240931799174     
   81.099999999999667        88.219257747101381     
   81.199999999999662        88.190128997183791     
   81.299999999999656        88.160854261741406     
   81.399999999999650        88.131433120285863     
   81.499999999999645        88.101865152148349     
   81.599999999999639        88.072149936474517     
   81.699999999999633        88.042287052225674     
   81.799999999999628        88.012276078177052     
   81.899999999999622        87.982116592914963     
   81.999999999999616        87.951808174840423     
   82.099999999999611        87.921350402157415     
   82.199999999999605        87.890742852882937     
   82.299999999999599        87.859985104837591     
   82.399999999999594        87.829076735648528     
   82.499999999999588        87.798017322745054     
   82.599999999999582        87.766806443354952     
   82.699999999999577        87.735443674509440     
   82.799999999999571        87.703928593035428     
   82.899999999999565        87.672260775552886     
   82.999999999999559        87.640439798479704     
   83.099999999999554        87.608465238020386     
   83.199999999999548        87.576336670173006     
   83.299999999999542        87.544053670718384     
   83.399999999999537        87.511615815225056     
   83.499999999999531        87.479022679043524     
   83.599999999999525        87.446273837301547     
   83.699999999999520        87.413368864909671     
   83.799999999999514        87.380307336548341     
   83.899999999999508        87.347088826672390     
   83.999999999999503        87.313712909507927     
   84.099999999999497        87.280179159046440     
   84.199999999999491        87.246487149044782     
   84.299999999999486        87.212636453019897     
   84.399999999999480        87.178626644249036     
   84.499999999999474        87.144457295765392     
   84.599999999999469        87.110127980353454     
   84.699999999999463        87.075638270548410     
   84.799999999999457        87.040987738631699     
   84.899999999999451        87.006175956627658     
   84.999999999999446        86.971202496303462     
   85.099999999999440        86.936066929157860     
   85.199999999999434        86.900768826428944     
   85.299999999999429        86.865307759078860     
   85.399999999999423        86.829683297802276     
   85.499999999999417        86.793895013011550     
   85.599999999999412        86.757942474840959     
   85.699999999999406        86.721825253140366     
   85.799999999999400        86.685542917469718     
   85.899999999999395        86.649095037098164     
   85.999999999999389        86.612481180999808     
   86.099999999999383        86.575700917847115     
   86.199999999999378        86.538753816007485     
   86.299999999999372        86.501639443545542     
   86.399999999999366        86.464357368208113     
   86.499999999999361        86.426907157427905     
   86.599999999999355        86.389288378316991     
   86.699999999999349        86.351500597661783     
   86.799999999999343        86.313543381920596     
   86.899999999999338        86.275416297218030     
   86.999999999999332        86.237118909337653     
   87.099999999999326        86.198650783722826     
   87.199999999999321        86.160011485468530     
   87.299999999999315        86.121200579315385     
   87.399999999999309        86.082217629650245     
   87.499999999999304        86.043062200496379     
   87.599999999999298        86.003733855509793     
   87.699999999999292        85.964232157974550     
   87.799999999999287        85.924556670798509     
   87.899999999999281        85.884706956506875     
   87.999999999999275        85.844682577237990     
   88.099999999999270        85.804483094738799     
   88.199999999999264        85.764108070356485     
   88.299999999999258        85.723557065037241     
   88.399999999999253        85.682829639317163     
   88.499999999999247        85.641925353319152     
   88.599999999999241        85.600843766748667     
   88.699999999999235        85.559584438881231     
   88.799999999999230        85.518146928566580     
   88.899999999999224        85.476530794215634     
   88.999999999999218        85.434735593797427     
   89.099999999999213        85.392760884832725     
   89.199999999999207        85.350606224388898     
   89.299999999999201        85.308271169074132     
   89.399999999999196        85.265755275028610     
   89.499999999999190        85.223058097922646     
   89.599999999999184        85.180179192946468     
   89.699999999999179        85.137118114808899     
   89.799999999999173        85.093874417723811     
   89.899999999999167        85.050447655412754     
   89.999999999999162        85.006837381090861     
   90.099999999999156        84.963043147464276     
   90.199999999999150        84.919064506723657     
   90.299999999999145        84.874901010537229     
   90.399999999999139        84.830552210041262     
   90.499999999999133        84.786017655838691     
   90.599999999999127        84.741296897990139     
   90.699999999999122        84.696389486002559     
   90.799999999999116        84.651294968832730     
   90.899999999999110        84.606012894866794     
   90.999999999999105        84.560542811928769     
   91.099999999999099        84.514884267259276     
   91.199999999999093        84.469036807516886     
   91.299999999999088        84.422999978769937     
   91.399999999999082        84.376773326486685     
   91.499999999999076        84.330356395529734     
   91.599999999999071        84.283748730148531     
   91.699999999999065        84.236949873975917     
   91.799999999999059        84.189959370011039     
   91.899999999999054        84.142776760621700     
   91.999999999999048        84.095401587533630     
   92.099999999999042        84.047833391820433     
   92.199999999999037        84.000071713899828     
   92.299999999999031        83.952116093522832     
   92.399999999999025        83.903966069768387     
   92.499999999999019        83.855621181035701     
   92.599999999999014        83.807080965033393     
   92.699999999999008        83.758344958776959     
   92.799999999999002        83.709412698575562     
   92.899999999998997        83.660283720026868     
   92.999999999998991        83.610957558008622     
   93.099999999998985        83.561433746673103     
   93.199999999998980        83.511711819433174     
   93.299999999998974        83.461791308959150     
   93.399999999998968        83.411671747172278     
   93.499999999998963        83.361352665227642     
   93.599999999998957        83.310833593519021     
   93.699999999998951        83.260114061657873     
   93.799999999998946        83.209193598473192     
   93.899999999998940        83.158071732001289     
   93.999999999998934        83.106747989476688     
   94.099999999998929        83.055221897322795     
   94.199999999998923        83.003492981146834     
   94.299999999998917        82.951560765726242     
   94.399999999998911        82.899424775007674     
   94.499999999998906        82.847084532090378     
   94.599999999998900        82.794539559222471     
   94.699999999998894        82.741789377792202     
   94.799999999998889        82.688833508317231     
   94.899999999998883        82.635671470436762     
   94.999999999998877        82.582302782904975     
   95.099999999998872        82.528726963578677     
   95.199999999998866        82.474943529413466     
   95.299999999998860        82.420951996445595     
   95.399999999998855        82.366751879798741     
   95.499999999998849        82.312342693658138     
   95.599999999998843        82.257723951275324     
   95.699999999998838        82.202895164950405     
   95.799999999998832        82.147855846027838     
   95.899999999998826        82.092605504886137     
   95.999999999998820        82.037143650928172     
   96.099999999998815        81.981469792574956     
   96.199999999998809        81.925583437252328     
   96.299999999998803        81.869484091388728     
   96.399999999998798        81.813171260397965     
   96.499999999998792        81.756644448677307     
   96.599999999998786        81.699903159594513     
   96.699999999998781        81.642946895479227     
   96.799999999998775        81.585775157615558     
   96.899999999998769        81.528387446234191     
   96.999999999998764        81.470783260498862     
   97.099999999998758        81.412962098501808     
   97.199999999998752        81.354923457250706     
   97.299999999998747        81.296666832664727     
   97.399999999998741        81.238191719562010     
   97.499999999998735        81.179497611650689     
   97.599999999998730        81.120584001521607     
   97.699999999998724        81.061450380637780     
   97.799999999998718        81.002096239325780     
   97.899999999998712        80.942521066768947     
   97.999999999998707        80.882724350994636     
   98.099999999998701        80.822705578867527     
   98.199999999998695        80.762464236080689     
   98.299999999998690        80.701999807149889     
   98.399999999998684        80.641311775394840     
   98.499999999998678        80.580399622941073     
   98.599999999998673        80.519262830706367     
   98.699999999998667        80.457900878391754     
   98.799999999998661        80.396313244473617     
   98.899999999998656        80.334499406195704     
   98.999999999998650        80.272458839556279     
   99.099999999998644        80.210191019307132     
   99.199999999998639        80.147695418939350     
   99.299999999998633        80.084971510671750     
   99.399999999998627        80.022018765451421     
   99.499999999998622        79.958836652939283     
   99.599999999998616        79.895424641500682     
   99.699999999998610        79.831782198200045     
   99.799999999998604        79.767908788789427     
   99.899999999998599        79.703803877706989     
   99.999999999998593        79.639466928060344     
   100.09999999999859        79.574897401619864     
   100.19999999999858        79.510094758816209     
   100.29999999999858        79.445058458730472     
   100.39999999999857        79.379787959076452     
   100.49999999999856        79.314282716210130     
   100.59999999999856        79.248542185104725     
   100.69999999999855        79.182565819356199     
   100.79999999999855        79.116353071165420     
   100.89999999999854        79.049903391341601     
   100.99999999999854        78.983216229276749     
   101.09999999999853        78.916291032962292     
   101.19999999999852        78.849127248962716     
   101.29999999999852        78.781724322414263     
   101.39999999999851        78.714081697020475     
   101.49999999999851        78.646198815043249     
   101.59999999999850        78.578075117296095     
   101.69999999999850        78.509710043134220     
   101.79999999999849        78.441103030452567     
   101.89999999999849        78.372253515676832     
   101.99999999999848        78.303160933757852     
   102.09999999999847        78.233824718164570     
   102.19999999999847        78.164244300878735     
   102.29999999999846        78.094419112385793     
   102.39999999999846        78.024348581675838     
   102.49999999999845        77.954032136230950     
   102.59999999999845        77.883469202019143     
   102.69999999999844        77.812659203501170     
   102.79999999999843        77.741601563604249     
   102.89999999999843        77.670295703734780     
   102.99999999999842        77.598741043769138     
   103.09999999999842        77.526937002041095     
   103.19999999999841        77.454882995349877     
   103.29999999999841        77.382578438945814     
   103.39999999999840        77.310022746526812     
   103.49999999999839        77.237215330240332     
   103.59999999999839        77.164155600674775     
   103.69999999999838        77.090842966856101     
   103.79999999999838        77.017276836248499     
   103.89999999999837        76.943456614744363     
   103.99999999999837        76.869381706668094     
   104.09999999999836        76.795051514767337     
   104.19999999999835        76.720465440218234     
   104.29999999999835        76.645622882612912     
   104.39999999999834        76.570523239965979     
   104.49999999999834        76.495165908713446     
   104.59999999999833        76.419550283699579     
   104.69999999999833        76.343675758188112     
   104.79999999999832        76.267541723860461     
   104.89999999999831        76.191147570804318     
   104.99999999999831        76.114492687527033     
   105.09999999999830        76.037576460946994     
   105.19999999999830        75.960398276396475     
   105.29999999999829        75.882957517617868     
   105.39999999999829        75.805253566775505     
   105.49999999999828        75.727285804445714     
   105.59999999999827        75.649053609624687     
   105.69999999999827        75.570556359726169     
   105.79999999999826        75.491793430588075     
   105.89999999999826        75.412764196473660     
   105.99999999999825        75.333468030073163     
   106.09999999999825        75.253904302509156     
   106.19999999999824        75.174072383336863     
   106.29999999999824        75.093971640555964     
   106.39999999999823        75.013601440606436     
   106.49999999999822        74.932961148379903     
   106.59999999999822        74.852050127222398     
   106.69999999999821        74.770867738941732     
   106.79999999999821        74.689413343809733     
   106.89999999999820        74.607686300580312     
   106.99999999999820        74.525685966479998     
   107.09999999999819        74.443411697233401     
   107.19999999999818        74.360862847059494     
   107.29999999999818        74.278038768686670     
   107.39999999999817        74.194938813357950     
   107.49999999999817        74.111562330843910     
   107.59999999999816        74.027908669454504     
   107.69999999999816        73.943977176046374     
   107.79999999999815        73.859767196042171     
   107.89999999999814        73.775278073429874     
   107.99999999999814        73.690509150786241     
   108.09999999999813        73.605459769291201     
   108.19999999999813        73.520129268735886     
   108.29999999999812        73.434516987542139     
   108.39999999999812        73.348622262773802     
   108.49999999999811        73.262444430155909     
   108.59999999999810        73.175982824096025     
   108.69999999999810        73.089236777694992     
   108.79999999999809        73.002205622762887     
   108.89999999999809        72.914888689853214     
   108.99999999999808        72.827285308265061     
   109.09999999999808        72.739394806076291     
   109.19999999999807        72.651216510158363     
   109.29999999999806        72.562749746206308     
   109.39999999999806        72.473993838751710     
   109.49999999999805        72.384948111194532     
   109.59999999999805        72.295611885827896     
   109.69999999999804        72.205984483860220     
   109.79999999999804        72.116065225444743     
   109.89999999999803        72.025853429707965     
   109.99999999999802        71.935348414777849     
   110.09999999999802        71.844549497812977     
   110.19999999999801        71.753455995034699     
   110.29999999999801        71.662067221756303     
   110.39999999999800        71.570382492422667     
   110.49999999999800        71.478401120633322     
   110.59999999999799        71.386122419196326     
   110.69999999999798        71.293545700134530     
   110.79999999999798        71.200670274759261     
   110.89999999999797        71.107495453681850     
   110.99999999999797        71.014020546862881     
   111.09999999999796        70.920244863657388     
   111.19999999999796        70.826167712851273     
   111.29999999999795        70.731788402708290     
   111.39999999999795        70.637106241009249     
   111.49999999999794        70.542120535110868     
   111.59999999999793        70.446830591985417     
   111.69999999999793        70.351235718261677     
   111.79999999999792        70.255335220297169     
   111.89999999999792        70.159128404211998     
   111.99999999999791        70.062614575949382     
   112.09999999999791        69.965793041328666     
   112.19999999999790        69.868663106111185     
   112.29999999999789        69.771224076044959     
   112.39999999999789        69.673475256930033     
   112.49999999999788        69.575415954688395     
   112.59999999999788        69.477045475417896     
   112.69999999999787        69.378363125459884     
   112.79999999999787        69.279368211471365     
   112.89999999999786        69.180060040485031     
   112.99999999999785        69.080437919989606     
   113.09999999999785        68.980501157997324     
   113.19999999999784        68.880249063115642     
   113.29999999999784        68.779680944635530     
   113.39999999999783        68.678796112596984     
   113.49999999999783        68.577593877882137     
   113.59999999999782        68.476073552283381     
   113.69999999999781        68.374234448603744     
   113.79999999999781        68.272075880739649     
   113.89999999999780        68.169597163762461     
   113.99999999999780        68.066797614026001     
   114.09999999999779        67.963676549245790     
   114.19999999999779        67.860233288602387     
   114.29999999999778        67.756467152847819     
   114.39999999999777        67.652377464395684     
   114.49999999999777        67.547963547425354     
   114.59999999999776        67.443224728007138     
   114.69999999999776        67.338160334186611     
   114.79999999999775        67.232769696117018     
   114.89999999999775        67.127052146165425     
   114.99999999999774        67.021007019033235     
   115.09999999999773        66.914633651872165     
   115.19999999999773        66.807931384420399     
   115.29999999999772        66.700899559119890     
   115.39999999999772        66.593537521242993     
   115.49999999999771        66.485844619040108     
   115.59999999999771        66.377820203858107     
   115.69999999999770        66.269463630303235     
   115.79999999999769        66.160774256357371     
   115.89999999999769        66.051751443542116     
   115.99999999999768        65.942394557070998     
   116.09999999999768        65.832702965989242     
   116.19999999999767        65.722676043336946     
   116.29999999999767        65.612313166321215     
   116.39999999999766        65.501613716463680     
   116.49999999999766        65.390577079774133     
   116.59999999999765        65.279202646934550     
   116.69999999999764        65.167389966374230     
   116.79999999999764        65.055337044174763     
   116.89999999999763        64.942944520370673     
   116.99999999999763        64.830211805218639     
   117.09999999999762        64.717138315428400     
   117.19999999999762        64.603723473495407     
   117.29999999999761        64.489966707901615     
   117.39999999999760        64.375867453322371     
   117.49999999999760        64.261425150837681     
   117.59999999999759        64.146639248147295     
   117.69999999999759        64.031509199792694     
   117.79999999999758        63.916034467381103     
   117.89999999999758        63.800214519817068     
   117.99999999999757        63.684048833536842     
   118.09999999999756        63.567536892750518     
   118.19999999999756        63.450678189686286     
   118.29999999999755        63.333472224842950     
   118.39999999999755        63.215918507245902     
   118.49999999999754        63.098016554709680     
   118.59999999999754        62.979765894105206     
   118.69999999999753        62.861166061633760     
   118.79999999999752        62.742216603106201     
   118.89999999999752        62.622917074227743     
   118.99999999999751        62.503267040889682     
   119.09999999999751        62.383266079466331     
   119.19999999999750        62.262913777118222     
   119.29999999999750        62.142209732102870     
   119.39999999999749        62.021153554089778     
   119.49999999999748        61.899744864483594     
   119.59999999999748        61.777983296753440     
   119.69999999999747        61.655868496768854     
   119.79999999999747        61.533400123142187     
   119.89999999999746        61.410577847578644     
   119.99999999999746        61.287401355232767     
   120.09999999999745        61.163870345071942     
   120.10099999999746        61.162633051378705     
   120.10199999999746        61.161395914416914     
   120.10299999999746        61.160158742010800     
   120.10399999999747        61.158921534123181     
   120.10499999999747        61.157684290753814     
   120.10599999999748        61.156447011902550     
   120.10699999999748        61.155209697568885     
   120.10799999999749        61.153972347752777     
   120.10899999999749        61.152734962453842     
   120.10999999999750        61.151497541671752     
   120.11099999999750        61.150260085406217     
   120.11199999999751        61.149022593657136     
   120.11299999999751        61.147785066424142     
   120.11399999999752        61.146547503706806     
   120.11499999999752        61.145309905505052     
   120.11599999999753        61.144072271818530     
   120.11699999999753        61.142834602646893     
   120.11799999999754        61.141596897989942     
   120.11899999999754        61.140359157847499     
   120.11999999999755        61.139121382219066     
   120.12099999999755        61.137883571104432     
   120.12199999999756        61.136645724503573     
   120.12299999999756        61.135407842415852     
   120.12399999999757        61.134169924841125     
   120.12499999999757        61.132931971779101     
   120.12599999999757        61.131693983229617     
   120.12699999999758        61.130455959192417     
   120.12799999999758        61.129217899666877     
   120.12899999999759        61.127979804653158     
   120.12999999999759        61.126741674150693     
   120.13099999999760        61.125503508159376     
   120.13199999999760        61.124265306678822     
   120.13299999999761        61.123027069708854     
   120.13399999999761        61.121788797249103     
   120.13499999999762        61.120550489299397     
   120.13599999999762        61.119312145859340     
   120.13699999999763        61.118073766928674     
   120.13799999999763        61.116835352507280     
   120.13899999999764        61.115596902594845     
   120.13999999999764        61.114358417190736     
   120.14099999999765        61.113119896295068     
   120.14199999999765        61.111881339907569     
   120.14299999999766        61.110642748027679     
   120.14399999999766        61.109404120655476     
   120.14499999999767        61.108165457790498     
   120.14599999999767        61.106926759432461     
   120.14699999999767        61.105688025581038     
   120.14799999999768        61.104449256236094     
   120.14899999999768        61.103210451397295     
   120.14999999999769        61.101971611064428     
   120.15099999999769        61.100732735237180     
   120.15199999999770        61.099493823915218     
   120.15299999999770        61.098254877098306     
   120.15399999999771        61.097015894786175     
   120.15499999999771        61.095776876978533     
   120.15599999999772        61.094537823675310     
   120.15699999999772        61.093298734875830     
   120.15799999999773        61.092059610580272     
   120.15899999999773        61.090820450787973     
   120.15999999999774        61.089581255498800     
   120.16099999999774        61.088342024712752     
   120.16199999999775        61.087102758429246     
   120.16299999999775        61.085863456647900     
   120.16399999999776        61.084624119368790     
   120.16499999999776        61.083384746591477     
   120.16599999999777        61.082145338315726     
   120.16699999999777        61.080905894541196     
   120.16799999999778        61.079666415267674     
   120.16899999999778        61.078426900494826     
   120.16999999999778        61.077187350222474     
   120.17099999999779        61.075947764450362     
   120.17199999999779        61.074708143178107     
   120.17299999999780        61.073468486405538     
   120.17399999999780        61.072228794132251     
   120.17499999999781        61.070989066358187     
   120.17599999999781        61.069749303082958     
   120.17699999999782        61.068509504306299     
   120.17799999999782        61.067269670027947     
   120.17899999999783        61.066029800247634     
   120.17999999999783        61.064789894964974     
   120.18099999999784        61.063549954179926     
   120.18199999999784        61.062309977892141     
   120.18299999999785        61.061069966101321     
   120.18399999999785        61.059829918807139     
   120.18499999999786        61.058589836009396     
   120.18599999999786        61.057349717707886     
   120.18699999999787        61.056109563902154     
   120.18799999999787        61.054869374592208     
   120.18899999999788        61.053629149777557     
   120.18999999999788        61.052388889457994     
   120.19099999999789        61.051148593633222     
   120.19199999999789        61.049908262302935     
   120.19299999999789        61.048667895467197     
   120.19399999999790        61.047427493125326     
   120.19499999999790        61.046187055277152     
   120.19599999999791        61.044946581922574     
   120.19699999999791        61.043706073061337     
   120.19799999999792        61.042465528692851     
   120.19899999999792        61.041224948817238     
   120.19999999999793        61.039984333433978     
   120.20099999999793        61.038743682543000     
   120.20199999999794        61.037502996143964     
   120.20299999999794        61.036262274236449     
   120.20399999999795        61.035021516820230     
   120.20499999999795        61.033780723895191     
   120.20599999999796        61.032539895461163     
   120.20699999999796        61.031299031517499     
   120.20799999999797        61.030058132064291     
   120.20899999999797        61.028817197101141     
   120.20999999999798        61.027576226627779     
   120.21099999999798        61.026335220643965     
   120.21199999999799        61.025094179149299     
   120.21299999999799        61.023853102143704     
   120.21399999999799        61.022611989626867     
   120.21499999999800        61.021370841598547     
   120.21599999999800        61.020129658058373     
   120.21699999999801        61.018888439006226     
   120.21799999999801        61.017647184441785     
   120.21899999999802        61.016405894364631     
   120.21999999999802        61.015164568774665     
   120.22099999999803        61.013923207671809     
   120.22199999999803        61.012681811055458     
   120.22299999999804        61.011440378925421     
   120.22399999999804        61.010198911281627     
   120.22499999999805        61.008957408123671     
   120.22599999999805        61.007715869451289     
   120.22699999999806        61.006474295264240     
   120.22799999999806        61.005232685562291     
   120.22899999999807        61.003991040345120     
   120.22999999999807        61.002749359612608     
   120.23099999999808        61.001507643364263     
   120.23199999999808        61.000265891599952     
   120.23299999999809        60.999024104319517     
   120.23399999999809        60.997782281522447     
   120.23499999999810        60.996540423208820     
   120.23599999999810        60.995298529377997     
   120.23699999999810        60.994056600030071     
   120.23799999999811        60.992814635164557     
   120.23899999999811        60.991572634781221     
   120.23999999999812        60.990330598879972     
   120.24099999999812        60.989088527460218     
   120.24199999999813        60.987846420521990     
   120.24299999999813        60.986604278065052     
   120.24399999999814        60.985362100088892     
   120.24499999999814        60.984119886593405     
   120.24599999999815        60.982877637578341     
   120.24699999999815        60.981635353043451     
   120.24799999999816        60.980393032988545     
   120.24899999999816        60.979150677413067     
   120.24999999999817        60.977908286317152     
   120.25099999999817        60.976665859700248     
   120.25199999999818        60.975423397562281     
   120.25299999999818        60.974180899902890     
   120.25399999999819        60.972938366721777     
   120.25499999999819        60.971695798018779     
   120.25599999999820        60.970453193793574     
   120.25699999999820        60.969210554046057     
   120.25799999999820        60.967967878775767     
   120.25899999999821        60.966725167982567     
   120.25999999999821        60.965482421666124     
   120.26099999999822        60.964239639826289     
   120.26199999999822        60.962996822462792     
   120.26299999999823        60.961753969575319     
   120.26399999999823        60.960511081163538     
   120.26499999999824        60.959268157227420     
   120.26599999999824        60.958025197766418     
   120.26699999999825        60.956782202780495     
   120.26799999999825        60.955539172269305     
   120.26899999999826        60.954296106232690     
   120.26999999999826        60.953053004670402     
   120.27099999999827        60.951809867581829     
   120.27199999999827        60.950566694967392     
   120.27299999999828        60.949323486826088     
   120.27399999999828        60.948080243158337     
   120.27499999999829        60.946836963963321     
   120.27599999999829        60.945593649241083     
   120.27699999999830        60.944350298991388     
   120.27799999999830        60.943106913213867     
   120.27899999999831        60.941863491908414     
   120.27999999999831        60.940620035074538     
   120.28099999999831        60.939376542712168     
   120.28199999999832        60.938133014821041     
   120.28299999999832        60.936889451400766     
   120.28399999999833        60.935645852451337     
   120.28499999999833        60.934402217972369     
   120.28599999999834        60.933158547963536     
   120.28699999999834        60.931914842424675     
   120.28799999999835        60.930671101355514     
   120.28899999999835        60.929427324755650     
   120.28999999999836        60.928183512625232     
   120.29099999999836        60.926939664963577     
   120.29199999999837        60.925695781770699     
   120.29299999999837        60.924451863046151     
   120.29399999999838        60.923207908789855     
   120.29499999999838        60.921963919001577     
   120.29599999999839        60.920719893680825     
   120.29699999999839        60.919475832827708     
   120.29799999999840        60.918231736441712     
   120.29899999999840        60.916987604522554     
   120.29999999999841        60.915743437070148     
   120.30099999999841        60.914499234084225     
   120.30199999999842        60.913254995564451     
   120.30299999999842        60.912010721510555     
   120.30399999999842        60.910766411922545     
   120.30499999999843        60.909522066799688     
   120.30599999999843        60.908277686142100     
   120.30699999999844        60.907033269949594     
   120.30799999999844        60.905788818221701     
   120.30899999999845        60.904544330958203     
   120.30999999999845        60.903299808159012     
   120.31099999999846        60.902055249823725     
   120.31199999999846        60.900810655952093     
   120.31299999999847        60.899566026543958     
   120.31399999999847        60.898321361599038     
   120.31499999999848        60.897076661116955     
   120.31599999999848        60.895831925097639     
   120.31699999999849        60.894587153540805     
   120.31799999999849        60.893342346446225     
   120.31899999999850        60.892097503813694     
   120.31999999999850        60.890852625642722     
   120.32099999999851        60.889607711933209     
   120.32199999999851        60.888362762685077     
   120.32299999999852        60.887117777897714     
   120.32399999999852        60.885872757571185     
   120.32499999999852        60.884627701705313     
   120.32599999999853        60.883382610299520     
   120.32699999999853        60.882137483353624     
   120.32799999999854        60.880892320867652     
   120.32899999999854        60.879647122841043     
   120.32999999999855        60.878401889273775     
   120.33099999999855        60.877156620165479     
   120.33199999999856        60.875911315515999     
   120.33299999999856        60.874665975325023     
   120.33399999999857        60.873420599592386     
   120.33499999999857        60.872175188317620     
   120.33599999999858        60.870929741500781     
   120.33699999999858        60.869684259141486     
   120.33799999999859        60.868438741239530     
   120.33899999999859        60.867193187794491     
   120.33999999999860        60.865947598806329     
   120.34099999999860        60.864701974274681     
   120.34199999999861        60.863456314199411     
   120.34299999999861        60.862210618580278     
   120.34399999999862        60.860964887416884     
   120.34499999999862        60.859719120709194     
   120.34599999999863        60.858473318456788     
   120.34699999999863        60.857227480659525     
   120.34799999999863        60.855981607317140     
   120.34899999999864        60.854735698429401     
   120.34999999999864        60.853489753995895     
   120.35099999999865        60.852243774016799     
   120.35199999999865        60.850997758491246     
   120.35299999999866        60.849751707419586     
   120.35399999999866        60.848505620801305     
   120.35499999999867        60.847259498636213     
   120.35599999999867        60.846013340924031     
   120.35699999999868        60.844767147664562     
   120.35799999999868        60.843520918857472     
   120.35899999999869        60.842274654502759     
   120.35999999999869        60.841028354599807     
   120.36099999999870        60.839782019148757     
   120.36199999999870        60.838535648148941     
   120.36299999999871        60.837289241600608     
   120.36399999999871        60.836042799503275     
   120.36499999999872        60.834796321856594     
   120.36599999999872        60.833549808660699     
   120.36699999999873        60.832303259914774     
   120.36799999999873        60.831056675619067     
   120.36899999999874        60.829810055773173     
   120.36999999999874        60.828563400376730     
   120.37099999999874        60.827316709429716     
   120.37199999999875        60.826069982931820     
   120.37299999999875        60.824823220882614     
   120.37399999999876        60.823576423282169     
   120.37499999999876        60.822329590130174     
   120.37599999999877        60.821082721426166     
   120.37699999999877        60.819835817169967     
   120.37799999999878        60.818588877361655     
   120.37899999999878        60.817341902000770     
   120.37999999999879        60.816094891086912     
   120.38099999999879        60.814847844620012     
   120.38199999999880        60.813600762599890     
   120.38299999999880        60.812353645026306     
   120.38399999999881        60.811106491898855     
   120.38499999999881        60.809859303217479     
   120.38599999999882        60.808612078981909     
   120.38699999999882        60.807364819191712     
   120.38799999999883        60.806117523846844     
   120.38899999999883        60.804870192947149     
   120.38999999999884        60.803622826492152     
   120.39099999999884        60.802375424481873     
   120.39199999999884        60.801127986915880     
   120.39299999999885        60.799880513793930     
   120.39399999999885        60.798633005115867     
   120.39499999999886        60.797385460881564     
   120.39599999999886        60.796137881090687     
   120.39699999999887        60.794890265742843     
   120.39799999999887        60.793642614837928     
   120.39899999999888        60.792394928375771     
   120.39999999999888        60.791147206356150     
   120.40099999999889        60.789899448778669     
   120.40199999999889        60.788651655643108     
   120.40299999999890        60.787403826949465     
   120.40399999999890        60.786155962697386     
   120.40499999999891        60.784908062886522     
   120.40599999999891        60.783660127516711     
   120.40699999999892        60.782412156587704     
   120.40799999999892        60.781164150099386     
   120.40899999999893        60.779916108051360     
   120.40999999999893        60.778668030443434     
   120.41099999999894        60.777419917275509     
   120.41199999999894        60.776171768547201     
   120.41299999999895        60.774923584258289     
   120.41399999999895        60.773675364408696     
   120.41499999999895        60.772427108998052     
   120.41599999999896        60.771178818026101     
   120.41699999999896        60.769930491492659     
   120.41799999999897        60.768682129397426     
   120.41899999999897        60.767433731740269     
   120.41999999999898        60.766185298520888     
   120.42099999999898        60.764936829739206     
   120.42199999999899        60.763688325394902     
   120.42299999999899        60.762439785487636     
   120.42399999999900        60.761191210017166     
   120.42499999999900        60.759942598983443     
   120.42599999999901        60.758693952386309     
   120.42699999999901        60.757445270225134     
   120.42799999999902        60.756196552500057     
   120.42899999999902        60.754947799210562     
   120.42999999999903        60.753699010356634     
   120.43099999999903        60.752450185938201     
   120.43199999999904        60.751201325954575     
   120.43299999999904        60.749952430405827     
   120.43399999999905        60.748703499291665     
   120.43499999999905        60.747454532611862     
   120.43599999999905        60.746205530366304     
   120.43699999999906        60.744956492554564     
   120.43799999999906        60.743707419176367     
   120.43899999999907        60.742458310231825     
   120.43999999999907        60.741209165720477     
   120.44099999999908        60.739959985642024     
   120.44199999999908        60.738710769996338     
   120.44299999999909        60.737461518783313     
   120.44399999999909        60.736212232002480     
   120.44499999999910        60.734962909653653     
   120.44599999999910        60.733713551736834     
   120.44699999999911        60.732464158251702     
   120.44799999999911        60.731214729197738     
   120.44899999999912        60.729965264575149     
   120.44999999999912        60.728715764383423     
   120.45099999999913        60.727466228622397     
   120.45199999999913        60.726216657291857     
   120.45299999999914        60.724967050391577     
   120.45399999999914        60.723717407921434     
   120.45499999999915        60.722467729881089     
   120.45599999999915        60.721218016270292     
   120.45699999999916        60.719968267088774     
   120.45799999999916        60.718718482336620     
   120.45899999999916        60.717468662013239     
   120.45999999999917        60.716218806118491     
   120.46099999999917        60.714968914652289     
   120.46199999999918        60.713718987614243     
   120.46299999999918        60.712469025004374     
   120.46399999999919        60.711219026822228     
   120.46499999999919        60.709968993067640     
   120.46599999999920        60.708718923740498     
   120.46699999999920        60.707468818840184     
   120.46799999999921        60.706218678366945     
   120.46899999999921        60.704968502320384     
   120.46999999999922        60.703718290700230     
   120.47099999999922        60.702468043506393     
   120.47199999999923        60.701217760738530     
   120.47299999999923        60.699967442396428     
   120.47399999999924        60.698717088479825     
   120.47499999999924        60.697466698988599     
   120.47599999999925        60.696216273922474     
   120.47699999999925        60.694965813281399     
   120.47799999999926        60.693715317064765     
   120.47899999999926        60.692464785272691     
   120.47999999999927        60.691214217904815     
   120.48099999999927        60.689963614961044     
   120.48199999999927        60.688712976440883     
   120.48299999999928        60.687462302344230     
   120.48399999999928        60.686211592671256     
   120.48499999999929        60.684960847421081     
   120.48599999999929        60.683710066593910     
   120.48699999999930        60.682459250189446     
   120.48799999999930        60.681208398207417     
   120.48899999999931        60.679957510647526     
   120.48999999999931        60.678706587509801     
   120.49099999999932        60.677455628793908     
   120.49199999999932        60.676204634499499     
   120.49299999999933        60.674953604626367     
   120.49399999999933        60.673702539174457     
   120.49499999999934        60.672451438143504     
   120.49599999999934        60.671200301533069     
   120.49699999999935        60.669949129343358     
   120.49799999999935        60.668697921573688     
   120.49899999999936        60.667446678224294     
   120.49999999999936        60.666195399294494     
   120.50099999999937        60.664944084784523     
   120.50199999999937        60.663692734693797     
   120.50299999999937        60.662441349022174     
   120.50399999999938        60.661189927769627     
   120.50499999999938        60.659938470935749     
   120.50599999999939        60.658686978520521     
   120.50699999999939        60.657435450523472     
   120.50799999999940        60.656183886944426     
   120.50899999999940        60.654932287783225     
   120.50999999999941        60.653680653039892     
   120.51099999999941        60.652428982713921     
   120.51199999999942        60.651177276804979     
   120.51299999999942        60.649925535313393     
   120.51399999999943        60.648673758238218     
   120.51499999999943        60.647421945579886     
   120.51599999999944        60.646170097337610     
   120.51699999999944        60.644918213511744     
   120.51799999999945        60.643666294101678     
   120.51899999999945        60.642414339107262     
   120.51999999999946        60.641162348528468     
   120.52099999999946        60.639910322364820     
   120.52199999999947        60.638658260616332     
   120.52299999999947        60.637406163282634     
   120.52399999999948        60.636154030363592     
   120.52499999999948        60.634901861858943     
   120.52599999999948        60.633649657768402     
   120.52699999999949        60.632397418091948     
   120.52799999999949        60.631145142829233     
   120.52899999999950        60.629892831980122     
   120.52999999999950        60.628640485544295     
   120.53099999999951        60.627388103521611     
   120.53199999999951        60.626135685911827     
   120.53299999999952        60.624883232714829     
   120.53399999999952        60.623630743930335     
   120.53499999999953        60.622378219557923     
   120.53599999999953        60.621125659597801     
   120.53699999999954        60.619873064049472     
   120.53799999999954        60.618620432912714     
   120.53899999999955        60.617367766187385     
   120.53999999999955        60.616115063873231     
   120.54099999999956        60.614862325970137     
   120.54199999999956        60.613609552477840     
   120.54299999999957        60.612356743396177     
   120.54399999999957        60.611103898724799     
   120.54499999999958        60.609851018463495     
   120.54599999999958        60.608598102612383     
   120.54699999999958        60.607345151170954     
   120.54799999999959        60.606092164138929     
   120.54899999999959        60.604839141516308     
   120.54999999999960        60.603586083302723     
   120.55099999999960        60.602332989498024     
   120.55199999999961        60.601079860102061     
   120.55299999999961        60.599826695114515     
   120.55399999999962        60.598573494535252     
   120.55499999999962        60.597320258364164     
   120.55599999999963        60.596066986600654     
   120.55699999999963        60.594813679245057     
   120.55799999999964        60.593560336296747     
   120.55899999999964        60.592306957755724     
   120.55999999999965        60.591053543621683     
   120.56099999999965        60.589800093894439     
   120.56199999999966        60.588546608573672     
   120.56299999999966        60.587293087659361     
   120.56399999999967        60.586039531151314     
   120.56499999999967        60.584785939049112     
   120.56599999999968        60.583532311352783     
   120.56699999999968        60.582278648061973     
   120.56799999999969        60.581024949176580     
   120.56899999999969        60.579771214696137     
   120.56999999999969        60.578517444620836     
   120.57099999999970        60.577263638950036     
   120.57199999999970        60.576009797683867     
   120.57299999999971        60.574755920821964     
   120.57399999999971        60.573502008364137     
   120.57499999999972        60.572248060310308     
   120.57599999999972        60.570994076660114     
   120.57699999999973        60.569740057413497     
   120.57799999999973        60.568486002570182     
   120.57899999999974        60.567231912129827     
   120.57999999999974        60.565977786092326     
   120.58099999999975        60.564723624457578     
   120.58199999999975        60.563469427225208     
   120.58299999999976        60.562215194395009     
   120.58399999999976        60.560960925967038     
   120.58499999999977        60.559706621940798     
   120.58599999999977        60.558452282316161     
   120.58699999999978        60.557197907093119     
   120.58799999999978        60.555943496271233     
   120.58899999999979        60.554689049850460     
   120.58999999999979        60.553434567830273     
   120.59099999999980        60.552180050210779     
   120.59199999999980        60.550925496991859     
   120.59299999999980        60.549670908173056     
   120.59399999999981        60.548416283754271     
   120.59499999999981        60.547161623735285     
   120.59599999999982        60.545906928115897     
   120.59699999999982        60.544652196895917     
   120.59799999999983        60.543397430075167     
   120.59899999999983        60.542142627653277     
   120.59999999999984        60.540887789630311     
   120.60099999999984        60.539632916005914     
   120.60199999999985        60.538378006779872     
   120.60299999999985        60.537123061952094     
   120.60399999999986        60.535868081522331     
   120.60499999999986        60.534613065490134     
   120.60599999999987        60.533358013855725     
   120.60699999999987        60.532102926618549     
   120.60799999999988        60.530847803778698     
   120.60899999999988        60.529592645335718     
   120.60999999999989        60.528337451289516     
   120.61099999999989        60.527082221640093     
   120.61199999999990        60.525826956386894     
   120.61299999999990        60.524571655529812     
   120.61399999999990        60.523316319068755     
   120.61499999999991        60.522060947003574     
   120.61599999999991        60.520805539333828     
   120.61699999999992        60.519550096059533     
   120.61799999999992        60.518294617180516     
   120.61899999999993        60.517039102696423     
   120.61999999999993        60.515783552607090     
   120.62099999999994        60.514527966912276     
   120.62199999999994        60.513272345611917     
   120.62299999999995        60.512016688705714     
   120.62399999999995        60.510760996193554     
   120.62499999999996        60.509505268075031     
   120.62599999999996        60.508249504350282     
   120.62699999999997        60.506993705018949     
   120.62799999999997        60.505737870080800     
   120.62899999999998        60.504481999535550     
   120.62999999999998        60.503226093383176     
   120.63099999999999        60.501970151623439     
   120.63199999999999        60.500714174256068     
   120.63300000000000        60.499458161280870     
   120.63400000000000        60.498202112697818     
   120.63500000000001        60.496946028506471     
   120.63600000000001        60.495689908706829     
   120.63700000000001        60.494433753298487     
   120.63800000000002        60.493177562281410     
   120.63900000000002        60.491921335655469     
   120.64000000000003        60.490665073420267     
   120.64100000000003        60.489408775575875     
   120.64200000000004        60.488152442121759     
   120.64300000000004        60.486896073057927     
   120.64400000000005        60.485639668384259     
   120.64500000000005        60.484383228100462     
   120.64600000000006        60.483126752206317     
   120.64700000000006        60.481870240701546     
   120.64800000000007        60.480613693586001     
   120.64900000000007        60.479357110859681     
   120.65000000000008        60.478100492522366     
   120.65100000000008        60.476843838573437     
   120.65200000000009        60.475587149013343     
   120.65300000000009        60.474330423841494     
   120.65400000000010        60.473073663057612     
   120.65500000000010        60.471816866661754     
   120.65600000000011        60.470560034653680     
   120.65700000000011        60.469303167033175     
   120.65800000000011        60.468046263799856     
   120.65900000000012        60.466789324953723     
   120.66000000000012        60.465532350494719     
   120.66100000000013        60.464275340422368     
   120.66200000000013        60.463018294736749     
   120.66300000000014        60.461761213437292     
   120.66400000000014        60.460504096524126     
   120.66500000000015        60.459246943996973     
   120.66600000000015        60.457989755855657     
   120.66700000000016        60.456732532099927     
   120.66800000000016        60.455475272729750     
   120.66900000000017        60.454217977744754     
   120.67000000000017        60.452960647144820     
   120.67100000000018        60.451703280929578     
   120.67200000000018        60.450445879099199     
   120.67300000000019        60.449188441653327     
   120.67400000000019        60.447930968591727     
   120.67500000000020        60.446673459914045     
   120.67600000000020        60.445415915620565     
   120.67700000000021        60.444158335710597     
   120.67800000000021        60.442900720184234     
   120.67900000000022        60.441643069041284     
   120.68000000000022        60.440385382281448     
   120.68100000000022        60.439127659904436     
   120.68200000000023        60.437869901910474     
   120.68300000000023        60.436612108298881     
   120.68400000000024        60.435354279069834     
   120.68500000000024        60.434096414222985     
   120.68600000000025        60.432838513758142     
   120.68700000000025        60.431580577675106     
   120.68800000000026        60.430322605973736     
   120.68900000000026        60.429064598653930     
   120.69000000000027        60.427806555715350     
   120.69100000000027        60.426548477157901     
   120.69200000000028        60.425290362981215     
   120.69300000000028        60.424032213185313     
   120.69400000000029        60.422774027769954     
   120.69500000000029        60.421515806735059     
   120.69600000000030        60.420257550080173     
   120.69700000000030        60.418999257805417     
   120.69800000000031        60.417740929910231     
   120.69900000000031        60.416482566394826     
   120.70000000000032        60.415224167258707     
   120.70100000000032        60.413965732501929     
   120.70200000000033        60.412707262124179     
   120.70300000000033        60.411448756125402     
   120.70400000000033        60.410190214505128     
   120.70500000000034        60.408931637263365     
   120.70600000000034        60.407673024399827     
   120.70700000000035        60.406414375914657     
   120.70800000000035        60.405155691807352     
   120.70900000000036        60.403896972077725     
   120.71000000000036        60.402638216725670     
   120.71100000000037        60.401379425751003     
   120.71200000000037        60.400120599153603     
   120.71300000000038        60.398861736933284     
   120.71400000000038        60.397602839089679     
   120.71500000000039        60.396343905622793     
   120.71600000000039        60.395084936532442     
   120.71700000000040        60.393825931818235     
   120.71800000000040        60.392566891480264     
   120.71900000000041        60.391307815518289     
   120.72000000000041        60.390048703931953     
   120.72100000000042        60.388789556721107     
   120.72200000000042        60.387530373885731     
   120.72300000000043        60.386271155425490     
   120.72400000000043        60.385011901340377     
   120.72500000000043        60.383752611630072     
   120.72600000000044        60.382493286294419     
   120.72700000000044        60.381233925333120     
   120.72800000000045        60.379974528746388     
   120.72900000000045        60.378715096533519     
   120.73000000000046        60.377455628694683     
   120.73100000000046        60.376196125229733     
   120.73200000000047        60.374936586138190     
   120.73300000000047        60.373677011420021     
   120.73400000000048        60.372417401075175     
   120.73500000000048        60.371157755103276     
   120.73600000000049        60.369898073504231     
   120.73700000000049        60.368638356277998     
   120.73800000000050        60.367378603424193     
   120.73900000000050        60.366118814942709     
   120.74000000000051        60.364858990833241     
   120.74100000000051        60.363599131095924     
   120.74200000000052        60.362339235730211     
   120.74300000000052        60.361079304736272     
   120.74400000000053        60.359819338113759     
   120.74500000000053        60.358559335862438     
   120.74600000000054        60.357299297982230     
   120.74700000000054        60.356039224472745     
   120.74800000000054        60.354779115334168     
   120.74900000000055        60.353518970566135     
   120.75000000000055        60.352258790168470     
   120.75100000000056        60.350998574140952     
   120.75200000000056        60.349738322483297     
   120.75300000000057        60.348478035195754     
   120.75400000000057        60.347217712277697     
   120.75500000000058        60.345957353729176     
   120.75600000000058        60.344696959549964     
   120.75700000000059        60.343436529739868     
   120.75800000000059        60.342176064298691     
   120.75900000000060        60.340915563226467     
   120.76000000000060        60.339655026522713     
   120.76100000000061        60.338394454187366     
   120.76200000000061        60.337133846220325     
   120.76300000000062        60.335873202621357     
   120.76400000000062        60.334612523390348     
   120.76500000000063        60.333351808527084     
   120.76600000000063        60.332091058031281     
   120.76700000000064        60.330830271902940     
   120.76800000000064        60.329569450141705     
   120.76900000000064        60.328308592747554     
   120.77000000000065        60.327047699720460     
   120.77100000000065        60.325786771059775     
   120.77200000000066        60.324525806765664     
   120.77300000000066        60.323264806837997     
   120.77400000000067        60.322003771276442     
   120.77500000000067        60.320742700080928     
   120.77600000000068        60.319481593251240     
   120.77700000000068        60.318220450787237     
   120.77800000000069        60.316959272688713     
   120.77900000000069        60.315698058955462     
   120.78000000000070        60.314436809587313     
   120.78100000000070        60.313175524584246     
   120.78200000000071        60.311914203945896     
   120.78300000000071        60.310652847672074     
   120.78400000000072        60.309391455762913     
   120.78500000000072        60.308130028217924     
   120.78600000000073        60.306868565037050     
   120.78700000000073        60.305607066220141     
   120.78800000000074        60.304345531767019     
   120.78900000000074        60.303083961677473     
   120.79000000000075        60.301822355951288     
   120.79100000000075        60.300560714588585     
   120.79200000000075        60.299299037588817     
   120.79300000000076        60.298037324951963     
   120.79400000000076        60.296775576678023     
   120.79500000000077        60.295513792766414     
   120.79600000000077        60.294251973217392     
   120.79700000000078        60.292990118030673     
   120.79800000000078        60.291728227205901     
   120.79900000000079        60.290466300743084     
   120.80000000000079        60.289204338641973     
   120.80100000000080        60.287942340902397     
   120.80200000000080        60.286680307524321     
   120.80300000000081        60.285418238507539     
   120.80400000000081        60.284156133851667     
   120.80500000000082        60.282893993556876     
   120.80600000000082        60.281631817622731     
   120.80700000000083        60.280369606049177     
   120.80800000000083        60.279107358836022     
   120.80900000000084        60.277845075983251     
   120.81000000000084        60.276582757490360     
   120.81100000000085        60.275320403357433     
   120.81200000000085        60.274058013584096     
   120.81300000000086        60.272795588170418     
   120.81400000000086        60.271533127116186     
   120.81500000000086        60.270270630421358     
   120.81600000000087        60.269008098085450     
   120.81700000000087        60.267745530108414     
   120.81800000000088        60.266482926490170     
   120.81900000000088        60.265220287230456     
   120.82000000000089        60.263957612329278     
   120.82100000000089        60.262694901786269     
   120.82200000000090        60.261432155601241     
   120.82300000000090        60.260169373774268     
   120.82400000000091        60.258906556305107     
   120.82500000000091        60.257643703193430     
   120.82600000000092        60.256380814439268     
   120.82700000000092        60.255117890042250     
   120.82800000000093        60.253854930002461     
   120.82900000000093        60.252591934319526     
   120.83000000000094        60.251328902993443     
   120.83100000000094        60.250065836024042     
   120.83200000000095        60.248802733411047     
   120.83300000000095        60.247539595154166     
   120.83400000000096        60.246276421253548     
   120.83500000000096        60.245013211708951     
   120.83600000000096        60.243749966519992     
   120.83700000000097        60.242486685686842     
   120.83800000000097        60.241223369209138     
   120.83900000000098        60.239960017086574     
   120.84000000000098        60.238696629319406     
   120.84100000000099        60.237433205907202     
   120.84200000000099        60.236169746849761     
   120.84300000000100        60.234906252147034     
   120.84400000000100        60.233642721798866     
   120.84500000000101        60.232379155804900     
   120.84600000000101        60.231115554165299     
   120.84700000000102        60.229851916879603     
   120.84800000000102        60.228588243947868     
   120.84900000000103        60.227324535369881     
   120.85000000000103        60.226060791145379     
   120.85100000000104        60.224797011274255     
   120.85200000000104        60.223533195756382     
   120.85300000000105        60.222269344591581     
   120.85400000000105        60.221005457779768     
   120.85500000000106        60.219741535320587     
   120.85600000000106        60.218477577214109     
   120.85700000000107        60.217213583460193     
   120.85800000000107        60.215949554058334     
   120.85900000000107        60.214685489008737     
   120.86000000000108        60.213421388310984     
   120.86100000000108        60.212157251965259     
   120.86200000000109        60.210893079971044     
   120.86300000000109        60.209628872328381     
   120.86400000000110        60.208364629037035     
   120.86500000000110        60.207100350096887     
   120.86600000000111        60.205836035507701     
   120.86700000000111        60.204571685269507     
   120.86800000000112        60.203307299382018     
   120.86900000000112        60.202042877845024     
   120.87000000000113        60.200778420658459     
   120.87100000000113        60.199513927822075     
   120.87200000000114        60.198249399335850     
   120.87300000000114        60.196984835199551     
   120.87400000000115        60.195720235413098     
   120.87500000000115        60.194455599976195     
   120.87600000000116        60.193190928888811     
   120.87700000000116        60.191926222150656     
   120.87800000000117        60.190661479761701     
   120.87900000000117        60.189396701721861     
   120.88000000000117        60.188131888030803     
   120.88100000000118        60.186867038688391     
   120.88200000000118        60.185602153694575     
   120.88300000000119        60.184337233049213     
   120.88400000000119        60.183072276752057     
   120.88500000000120        60.181807284802858     
   120.88600000000120        60.180542257201807     
   120.88700000000121        60.179277193948394     
   120.88800000000121        60.178012095042710     
   120.88900000000122        60.176746960484358     
   120.89000000000122        60.175481790273423     
   120.89100000000123        60.174216584409614     
   120.89200000000123        60.172951342892816     
   120.89300000000124        60.171686065722973     
   120.89400000000124        60.170420752899801     
   120.89500000000125        60.169155404423194     
   120.89600000000125        60.167890020293065     
   120.89700000000126        60.166624600509024     
   120.89800000000126        60.165359145071221     
   120.89900000000127        60.164093653979442     
   120.90000000000127        60.162828127233404     
   120.90100000000128        60.161562564832934     
   120.90200000000128        60.160296966778027     
   120.90300000000128        60.159031333068548     
   120.90400000000129        60.157765663704296     
   120.90500000000129        60.156499958685089     
   120.90600000000130        60.155234218010683     
   120.90700000000130        60.153968441681052     
   120.90800000000131        60.152702629696002     
   120.90900000000131        60.151436782055590     
   120.91000000000132        60.150170898759519     
   120.91100000000132        60.148904979807376     
   120.91200000000133        60.147639025199389     
   120.91300000000133        60.146373034935230     
   120.91400000000134        60.145107009014787     
   120.91500000000134        60.143840947438100     
   120.91600000000135        60.142574850204596     
   120.91700000000135        60.141308717314551     
   120.91800000000136        60.140042548767390     
   120.91900000000136        60.138776344563411     
   120.92000000000137        60.137510104702116     
   120.92100000000137        60.136243829183677     
   120.92200000000138        60.134977518007659     
   120.92300000000138        60.133711171174149     
   120.92400000000139        60.132444788682875     
   120.92500000000139        60.131178370533583     
   120.92600000000139        60.129911916726414     
   120.92700000000140        60.128645427260963     
   120.92800000000140        60.127378902137124     
   120.92900000000141        60.126112341354862     
   120.93000000000141        60.124845744913983     
   120.93100000000142        60.123579112814369     
   120.93200000000142        60.122312445055854     
   120.93300000000143        60.121045741638248     
   120.93400000000143        60.119779002561401     
   120.93500000000144        60.118512227825164     
   120.93600000000144        60.117245417429537     
   120.93700000000145        60.115978571374264     
   120.93800000000145        60.114711689659202     
   120.93900000000146        60.113444772284147     
   120.94000000000146        60.112177819249148     
   120.94100000000147        60.110910830553891     
   120.94200000000147        60.109643806198271     
   120.94300000000148        60.108376746182060     
   120.94400000000148        60.107109650505329     
   120.94500000000149        60.105842519167815     
   120.94600000000149        60.104575352169327     
   120.94700000000149        60.103308149509836     
   120.94800000000150        60.102040911189100     
   120.94900000000150        60.100773637206949     
   120.95000000000151        60.099506327563525     
   120.95100000000151        60.098238982258259     
   120.95200000000152        60.096971601291372     
   120.95300000000152        60.095704184662495     
   120.95400000000153        60.094436732371484     
   120.95500000000153        60.093169244418348     
   120.95600000000154        60.091901720802952     
   120.95700000000154        60.090634161525031     
   120.95800000000155        60.089366566584353     
   120.95900000000155        60.088098935981023     
   120.96000000000156        60.086831269714750     
   120.96100000000156        60.085563567785663     
   120.96200000000157        60.084295830193192     
   120.96300000000157        60.083028056937451     
   120.96400000000158        60.081760248018199     
   120.96500000000158        60.080492403435471     
   120.96600000000159        60.079224523189055     
   120.96700000000159        60.077956607278580     
   120.96800000000160        60.076688655704189     
   120.96900000000160        60.075420668465775     
   120.97000000000160        60.074152645562798     
   120.97100000000161        60.072884586995571     
   120.97200000000161        60.071616492763852     
   120.97300000000162        60.070348362867300     
   120.97400000000162        60.069080197306029     
   120.97500000000163        60.067811996079719     
   120.97600000000163        60.066543759188313     
   120.97700000000164        60.065275486631727     
   120.97800000000164        60.064007178409632     
   120.97900000000165        60.062738834522023     
   120.98000000000165        60.061470454968870     
   120.98100000000166        60.060202039749804     
   120.98200000000166        60.058933588865017     
   120.98300000000167        60.057665102313962     
   120.98400000000167        60.056396580096781     
   120.98500000000168        60.055128022213324     
   120.98600000000168        60.053859428663344     
   120.98700000000169        60.052590799446769     
   120.98800000000169        60.051322134563392     
   120.98900000000170        60.050053434013222     
   120.99000000000170        60.048784697796009     
   120.99100000000170        60.047515925911704     
   120.99200000000171        60.046247118360156     
   120.99300000000171        60.044978275141261     
   120.99400000000172        60.043709396254627     
   120.99500000000172        60.042440481700382     
   120.99600000000173        60.041171531478369     
   120.99700000000173        60.039902545588440     
   120.99800000000174        60.038633524030395     
   120.99900000000174        60.037364466804135     
   121.00000000000175        60.036095373909575     
   121.00100000000175        60.034826245346579     
   121.00200000000176        60.033557081114921     
   121.00300000000176        60.032287881214600     
   121.00400000000177        60.031018645645226     
   121.00500000000177        60.029749374407011     
   121.00600000000178        60.028480067499778     
   121.00700000000178        60.027210724923023     
   121.00800000000179        60.025941346677044     
   121.00900000000179        60.024671932761429     
   121.01000000000180        60.023402483176234     
   121.01100000000180        60.022132997921304     
   121.01200000000181        60.020863476996354     
   121.01300000000181        60.019593920401483     
   121.01400000000181        60.018324328136323     
   121.01500000000182        60.017054700200880     
   121.01600000000182        60.015785036595076     
   121.01700000000183        60.014515337318649     
   121.01800000000183        60.013245602371526     
   121.01900000000184        60.011975831753624     
   121.02000000000184        60.010706025464771     
   121.02100000000185        60.009436183504832     
   121.02200000000185        60.008166305873608     
   121.02300000000186        60.006896392571214     
   121.02400000000186        60.005626443597222     
   121.02500000000187        60.004356458951833     
   121.02600000000187        60.003086438634455     
   121.02700000000188        60.001816382645352     
   121.02800000000188        60.000546290984339     
   121.02900000000189        59.999276163651103     
   121.03000000000189        59.998006000645631     
   121.03100000000190        59.996735801967993     
   121.03200000000190        59.995465567617607     
   121.03300000000191        59.994195297594821     
   121.03400000000191        59.992924991899280     
   121.03500000000192        59.991654650530862     
   121.03600000000192        59.990384273489333     
   121.03700000000192        59.989113860774907     
   121.03800000000193        59.987843412387065     
   121.03900000000193        59.986572928325984     
   121.04000000000194        59.985302408591338     
   121.04100000000194        59.984031853183055     
   121.04200000000195        59.982761262101057     
   121.04300000000195        59.981490635345217     
   121.04400000000196        59.980219972915506     
   121.04500000000196        59.978949274811612     
   121.04600000000197        59.977678541033384     
   121.04700000000197        59.976407771580931     
   121.04800000000198        59.975136966453832     
   121.04900000000198        59.973866125652251     
   121.05000000000199        59.972595249175960     
   121.05100000000199        59.971324337024761     
   121.05200000000200        59.970053389198576     
   121.05300000000200        59.968782405697333     
   121.05400000000201        59.967511386520826     
   121.05500000000201        59.966240331669120     
   121.05600000000202        59.964969241141745     
   121.05700000000202        59.963698114938950     
   121.05800000000202        59.962426953060330     
   121.05900000000203        59.961155755505992     
   121.06000000000203        59.959884522275679     
   121.06100000000204        59.958613253369201     
   121.06200000000204        59.957341948786663     
   121.06300000000205        59.956070608527639     
   121.06400000000205        59.954799232592293     
   121.06500000000206        59.953527820980320     
   121.06600000000206        59.952256373691853     
   121.06700000000207        59.950984890726367     
   121.06800000000207        59.949713372084112     
   121.06900000000208        59.948441817764760     
   121.07000000000208        59.947170227768240     
   121.07100000000209        59.945898602094466     
   121.07200000000209        59.944626940743404     
   121.07300000000210        59.943355243714727     
   121.07400000000210        59.942083511008384     
   121.07500000000211        59.940811742624234     
   121.07600000000211        59.939539938562461     
   121.07700000000212        59.938268098822491     
   121.07800000000212        59.936996223404442     
   121.07900000000213        59.935724312308245     
   121.08000000000213        59.934452365533680     
   121.08100000000213        59.933180383080575     
   121.08200000000214        59.931908364949010     
   121.08300000000214        59.930636311138706     
   121.08400000000215        59.929364221649713     
   121.08500000000215        59.928092096481564     
   121.08600000000216        59.926819935634562     
   121.08700000000216        59.925547739108261     
   121.08800000000217        59.924275506902831     
   121.08900000000217        59.923003239017909     
   121.09000000000218        59.921730935453617     
   121.09100000000218        59.920458596209478     
   121.09200000000219        59.919186221285784     
   121.09300000000219        59.917913810682045     
   121.09400000000220        59.916641364398494     
   121.09500000000220        59.915368882434819     
   121.09600000000221        59.914096364790943     
   121.09700000000221        59.912823811466751     
   121.09800000000222        59.911551222462180     
   121.09900000000222        59.910278597776966     
   121.10000000000223        59.909005937411123     
   121.10100000000223        59.907733241364632     
   121.10200000000223        59.906460509637178     
   121.10300000000224        59.905187742228705     
   121.10400000000224        59.903914939139199     
   121.10500000000225        59.902642100368396     
   121.10600000000225        59.901369225916262     
   121.10700000000226        59.900096315782719     
   121.10800000000226        59.898823369967566     
   121.10900000000227        59.897550388470727     
   121.11000000000227        59.896277371292250     
   121.11100000000228        59.895004318431823     
   121.11200000000228        59.893731229889234     
   121.11300000000229        59.892458105664758     
   121.11400000000229        59.891184945757850     
   121.11500000000230        59.889911750168636     
   121.11600000000230        59.888638518897025     
   121.11700000000231        59.887365251942867     
   121.11800000000231        59.886091949306106     
   121.11900000000232        59.884818610986322     
   121.12000000000232        59.883545236983771     
   121.12100000000233        59.882271827298290     
   121.12200000000233        59.880998381929516     
   121.12300000000234        59.879724900877740     
   121.12400000000234        59.878451384142409     
   121.12500000000234        59.877177831723806     
   121.12600000000235        59.875904243621633     
   121.12700000000235        59.874630619835735     
   121.12800000000236        59.873356960366159     
   121.12900000000236        59.872083265212595     
   121.13000000000237        59.870809534375127     
   121.13100000000237        59.869535767853527     
   121.13200000000238        59.868261965647669     
   121.13300000000238        59.866988127757558     
   121.13400000000239        59.865714254183018     
   121.13500000000239        59.864440344924049     
   121.13600000000240        59.863166399980308     
   121.13700000000240        59.861892419351932     
   121.13800000000241        59.860618403038586     
   121.13900000000241        59.859344351040384     
   121.14000000000242        59.858070263357085     
   121.14100000000242        59.856796139988617     
   121.14200000000243        59.855521980935066     
   121.14300000000243        59.854247786195856     
   121.14400000000244        59.852973555771207     
   121.14500000000244        59.851699289661084     
   121.14600000000245        59.850424987865246     
   121.14700000000245        59.849150650383720     
   121.14800000000245        59.847876277216017     
   121.14900000000246        59.846601868362548     
   121.15000000000246        59.845327423822845     
   121.15100000000247        59.844052943596935     
   121.15200000000247        59.842778427684657     
   121.15300000000248        59.841503876086051     
   121.15400000000248        59.840229288800906     
   121.15500000000249        59.838954665829078     
   121.15600000000249        59.837680007170519     
   121.15700000000250        59.836405312825072     
   121.15800000000250        59.835130582792779     
   121.15900000000251        59.833855817073484     
   121.16000000000251        59.832581015666889     
   121.16100000000252        59.831306178573101     
   121.16200000000252        59.830031305792026     
   121.16300000000253        59.828756397323438     
   121.16400000000253        59.827481453167366     
   121.16500000000254        59.826206473323559     
   121.16600000000254        59.824931457791998     
   121.16700000000255        59.823656406572532     
   121.16800000000255        59.822381319665297     
   121.16900000000255        59.821106197069831     
   121.17000000000256        59.819831038786241     
   121.17100000000256        59.818555844814405     
   121.17200000000257        59.817280615154154     
   121.17300000000257        59.816005349805458     
   121.17400000000258        59.814730048768169     
   121.17500000000258        59.813454712042358     
   121.17600000000259        59.812179339627654     
   121.17700000000259        59.810903931524116     
   121.17800000000260        59.809628487731587     
   121.17900000000260        59.808353008250030     
   121.18000000000261        59.807077493079376     
   121.18100000000261        59.805801942219375     
   121.18200000000262        59.804526355670113     
   121.18300000000262        59.803250733431291     
   121.18400000000263        59.801975075502966     
   121.18500000000263        59.800699381884861     
   121.18600000000264        59.799423652577140     
   121.18700000000264        59.798147887579546     
   121.18800000000265        59.796872086892151     
   121.18900000000265        59.795596250514556     
   121.19000000000266        59.794320378446791     
   121.19100000000266        59.793044470688940     
   121.19200000000266        59.791768527240627     
   121.19300000000267        59.790492548101959     
   121.19400000000267        59.789216533272651     
   121.19500000000268        59.787940482752866     
   121.19600000000268        59.786664396542257     
   121.19700000000269        59.785388274640923     
   121.19800000000269        59.784112117048579     
   121.19900000000270        59.782835923765383     
   121.20000000000270        59.781559694791028     
   121.20100000000271        59.780283430125515     
   121.20200000000271        59.779007129768686     
   121.20300000000272        59.777730793720480     
   121.20400000000272        59.776454421980674     
   121.20500000000273        59.775178014549510     
   121.20600000000273        59.773901571426535     
   121.20700000000274        59.772625092611953     
   121.20800000000274        59.771348578105375     
   121.20900000000275        59.770072027906892     
   121.21000000000275        59.768795442016319     
   121.21100000000276        59.767518820433843     
   121.21200000000276        59.766242163158992     
   121.21300000000276        59.764965470191775     
   121.21400000000277        59.763688741532256     
   121.21500000000277        59.762411977180264     
   121.21600000000278        59.761135177135550     
   121.21700000000278        59.759858341398193     
   121.21800000000279        59.758581469968114     
   121.21900000000279        59.757304562845150     
   121.22000000000280        59.756027620029165     
   121.22100000000280        59.754750641520268     
   121.22200000000281        59.753473627318137     
   121.22300000000281        59.752196577422779     
   121.22400000000282        59.750919491834054     
   121.22500000000282        59.749642370552117     
   121.22600000000283        59.748365213576513     
   121.22700000000283        59.747088020907420     
   121.22800000000284        59.745810792544624     
   121.22900000000284        59.744533528488027     
   121.23000000000285        59.743256228737515     
   121.23100000000285        59.741978893293208     
   121.23200000000286        59.740701522154865     
   121.23300000000286        59.739424115322180     
   121.23400000000287        59.738146672795608     
   121.23500000000287        59.736869194574481     
   121.23600000000287        59.735591680659162     
   121.23700000000288        59.734314131049196     
   121.23800000000288        59.733036545744653     
   121.23900000000289        59.731758924745584     
   121.24000000000289        59.730481268051840     
   121.24100000000290        59.729203575663107     
   121.24200000000290        59.727925847579598     
   121.24300000000291        59.726648083801095     
   121.24400000000291        59.725370284327290     
   121.24500000000292        59.724092449158455     
   121.24600000000292        59.722814578294383     
   121.24700000000293        59.721536671734953     
   121.24800000000293        59.720258729480143     
   121.24900000000294        59.718980751529735     
   121.25000000000294        59.717702737883876     
   121.25100000000295        59.716424688542240     
   121.25200000000295        59.715146603504820     
   121.25300000000296        59.713868482771588     
   121.25400000000296        59.712590326342216     
   121.25500000000297        59.711312134217081     
   121.25600000000297        59.710033906395836     
   121.25700000000298        59.708755642878394     
   121.25800000000298        59.707477343664479     
   121.25900000000298        59.706199008754325     
   121.26000000000299        59.704920638147698     
   121.26100000000299        59.703642231844647     
   121.26200000000300        59.702363789845030     
   121.26300000000300        59.701085312148514     
   121.26400000000301        59.699806798755425     
   121.26500000000301        59.698528249665458     
   121.26600000000302        59.697249664878413     
   121.26700000000302        59.695971044394469     
   121.26800000000303        59.694692388213362     
   121.26900000000303        59.693413696335213     
   121.27000000000304        59.692134968759575     
   121.27100000000304        59.690856205486675     
   121.27200000000305        59.689577406516392     
   121.27300000000305        59.688298571848627     
   121.27400000000306        59.687019701483194     
   121.27500000000306        59.685740795420287     
   121.27600000000307        59.684461853659407     
   121.27700000000307        59.683182876200796     
   121.27800000000308        59.681903863044298     
   121.27900000000308        59.680624814189734     
   121.28000000000308        59.679345729637170     
   121.28100000000309        59.678066609386406     
   121.28200000000309        59.676787453437484     
   121.28300000000310        59.675508261790291     
   121.28400000000310        59.674229034444586     
   121.28500000000311        59.672949771400525     
   121.28600000000311        59.671670472657837     
   121.28700000000312        59.670391138216672     
   121.28800000000312        59.669111768076782     
   121.28900000000313        59.667832362238038     
   121.29000000000313        59.666552920700468     
   121.29100000000314        59.665273443463981     
   121.29200000000314        59.663993930528456     
   121.29300000000315        59.662714381893949     
   121.29400000000315        59.661434797560148     
   121.29500000000316        59.660155177527152     
   121.29600000000316        59.658875521794975     
   121.29700000000317        59.657595830363292     
   121.29800000000317        59.656316103232101     
   121.29900000000318        59.655036340401473     
   121.30000000000318        59.653756541871218     
   121.30100000000319        59.652476707641185     
   121.30200000000319        59.651196837711481     
   121.30300000000319        59.649916932081908     
   121.30400000000320        59.648636990752514     
   121.30500000000320        59.647357013723074     
   121.30600000000321        59.646077000993579     
   121.30700000000321        59.644796952563773     
   121.30800000000322        59.643516868433998     
   121.30900000000322        59.642236748603793     
   121.31000000000323        59.640956593073291     
   121.31100000000323        59.639676401842273     
   121.31200000000324        59.638396174910980     
   121.31300000000324        59.637115912278759     
   121.31400000000325        59.635835613946156     
   121.31500000000325        59.634555279912782     
   121.31600000000326        59.633274910178585     
   121.31700000000326        59.631994504743552     
   121.31800000000327        59.630714063607584     
   121.31900000000327        59.629433586770453     
   121.32000000000328        59.628153074232344     
   121.32100000000328        59.626872525993214     
   121.32200000000329        59.625591942052793     
   121.32300000000329        59.624311322410939     
   121.32400000000329        59.623030667067781     
   121.32500000000330        59.621749976023246     
   121.32600000000330        59.620469249277242     
   121.32700000000331        59.619188486829586     
   121.32800000000331        59.617907688680226     
   121.32900000000332        59.616626854829143     
   121.33000000000332        59.615345985276385     
   121.33100000000333        59.614065080021703     
   121.33200000000333        59.612784139065184     
   121.33300000000334        59.611503162406628     
   121.33400000000334        59.610222150045971     
   121.33500000000335        59.608941101983270     
   121.33600000000335        59.607660018218198     
   121.33700000000336        59.606378898750982     
   121.33800000000336        59.605097743581439     
   121.33900000000337        59.603816552709482     
   121.34000000000337        59.602535326134955     
   121.34100000000338        59.601254063858043     
   121.34200000000338        59.599972765878370     
   121.34300000000339        59.598691432196176     
   121.34400000000339        59.597410062811157     
   121.34500000000340        59.596128657723334     
   121.34600000000340        59.594847216932692     
   121.34700000000340        59.593565740439047     
   121.34800000000341        59.592284228242363     
   121.34900000000341        59.591002680342761     
   121.35000000000342        59.589721096739879     
   121.35100000000342        59.588439477433887     
   121.35200000000343        59.587157822424402     
   121.35300000000343        59.585876131711927     
   121.35400000000344        59.584594405295888     
   121.35500000000344        59.583312643176306     
   121.35600000000345        59.582030845353366     
   121.35700000000345        59.580749011826640     
   121.35800000000346        59.579467142596435     
   121.35900000000346        59.578185237662382     
   121.36000000000347        59.576903297024600     
   121.36100000000347        59.575621320683105     
   121.36200000000348        59.574339308637676     
   121.36300000000348        59.573057260888113     
   121.36400000000349        59.571775177434532     
   121.36500000000349        59.570493058277037     
   121.36600000000350        59.569210903415161     
   121.36700000000350        59.567928712849245     
   121.36800000000351        59.566646486578925     
   121.36900000000351        59.565364224604323     
   121.37000000000351        59.564081926925297     
   121.37100000000352        59.562799593541854     
   121.37200000000352        59.561517224453816     
   121.37300000000353        59.560234819661204     
   121.37400000000353        59.558952379163834     
   121.37500000000354        59.557669902961955     
   121.37600000000354        59.556387391055239     
   121.37700000000355        59.555104843443537     
   121.37800000000355        59.553822260127113     
   121.37900000000356        59.552539641105668     
   121.38000000000356        59.551256986379244     
   121.38100000000357        59.549974295947671     
   121.38200000000357        59.548691569811147     
   121.38300000000358        59.547408807969248     
   121.38400000000358        59.546126010422228     
   121.38500000000359        59.544843177169817     
   121.38600000000359        59.543560308212186     
   121.38700000000360        59.542277403548979     
   121.38800000000360        59.540994463180354     
   121.38900000000361        59.539711487105990     
   121.39000000000361        59.538428475326384     
   121.39100000000361        59.537145427840912     
   121.39200000000362        59.535862344649885     
   121.39300000000362        59.534579225752836     
   121.39400000000363        59.533296071150147     
   121.39500000000363        59.532012880841485     
   121.39600000000364        59.530729654827056     
   121.39700000000364        59.529446393106412     
   121.39800000000365        59.528163095679766     
   121.39900000000365        59.526879762547232     
   121.40000000000366        59.525596393708362     
   121.40100000000366        59.524312989163228     
   121.40200000000367        59.523029548911921     
   121.40300000000367        59.521746072954215     
   121.40400000000368        59.520462561290259     
   121.40500000000368        59.519179013919789     
   121.40600000000369        59.517895430842707     
   121.40700000000369        59.516611812059196     
   121.40800000000370        59.515328157569066     
   121.40900000000370        59.514044467372223     
   121.41000000000371        59.512760741468881     
   121.41100000000371        59.511476979858529     
   121.41200000000372        59.510193182541443     
   121.41300000000372        59.508909349517694     
   121.41400000000372        59.507625480786743     
   121.41500000000373        59.506341576348980     
   121.41600000000373        59.505057636204178     
   121.41700000000374        59.503773660352309     
   121.41800000000374        59.502489648793272     
   121.41900000000375        59.501205601527026     
   121.42000000000375        59.499921518553649     
   121.42100000000376        59.498637399872990     
   121.42200000000376        59.497353245484852     
   121.42300000000377        59.496069055389469     
   121.42400000000377        59.494784829586592     
   121.42500000000378        59.493500568076257     
   121.42600000000378        59.492216270858400     
   121.42700000000379        59.490931937932913     
   121.42800000000379        59.489647569299777     
   121.42900000000380        59.488363164959047     
   121.43000000000380        59.487078724910504     
   121.43100000000381        59.485794249154203     
   121.43200000000381        59.484509737689976     
   121.43300000000382        59.483225190518034     
   121.43400000000382        59.481940607638180     
   121.43500000000382        59.480655989050277     
   121.43600000000383        59.479371334754283     
   121.43700000000383        59.478086644750299     
   121.43800000000384        59.476801919038152     
   121.43900000000384        59.475517157617737     
   121.44000000000385        59.474232360489282     
   121.44100000000385        59.472947527652479     
   121.44200000000386        59.471662659107430     
   121.44300000000386        59.470377754853949     
   121.44400000000387        59.469092814892107     
   121.44500000000387        59.467807839221763     
   121.44600000000388        59.466522827842986     
   121.44700000000388        59.465237780755572     
   121.44800000000389        59.463952697959677     
   121.44900000000389        59.462667579455029     
   121.45000000000390        59.461382425241744     
   121.45100000000390        59.460097235319743     
   121.45200000000391        59.458812009688970     
   121.45300000000391        59.457526748349473     
   121.45400000000392        59.456241451301004     
   121.45500000000392        59.454956118543762     
   121.45600000000393        59.453670750077414     
   121.45700000000393        59.452385345902080     
   121.45800000000393        59.451099906017809     
   121.45900000000394        59.449814430424382     
   121.46000000000394        59.448528919121898     
   121.46100000000395        59.447243372110144     
   121.46200000000395        59.445957789389340     
   121.46300000000396        59.444672170959123     
   121.46400000000396        59.443386516819722     
   121.46500000000397        59.442100826970936     
   121.46600000000397        59.440815101412753     
   121.46700000000398        59.439529340145171     
   121.46800000000398        59.438243543168156     
   121.46900000000399        59.436957710481678     
   121.47000000000399        59.435671842085469     
   121.47100000000400        59.434385937979862     
   121.47200000000400        59.433099998164472     
   121.47300000000401        59.431814022639443     
   121.47400000000401        59.430528011404739     
   121.47500000000402        59.429241964460438     
   121.47600000000402        59.427955881806220     
   121.47700000000403        59.426669763442057     
   121.47800000000403        59.425383609368218     
   121.47900000000404        59.424097419584349     
   121.48000000000404        59.422811194090649     
   121.48100000000404        59.421524932886790     
   121.48200000000405        59.420238635973057     
   121.48300000000405        59.418952303349066     
   121.48400000000406        59.417665935015350     
   121.48500000000406        59.416379530971085     
   121.48600000000407        59.415093091216910     
   121.48700000000407        59.413806615752328     
   121.48800000000408        59.412520104577638     
   121.48900000000408        59.411233557692512     
   121.49000000000409        59.409946975097185     
   121.49100000000409        59.408660356791437     
   121.49200000000410        59.407373702775288     
   121.49300000000410        59.406087013048754     
   121.49400000000411        59.404800287611700     
   121.49500000000411        59.403513526464089     
   121.49600000000412        59.402226729605928     
   121.49700000000412        59.400939897037297     
   121.49800000000413        59.399653028757989     
   121.49900000000413        59.398366124768110     
   121.50000000000414        59.397079185067334     
   121.50100000000414        59.395792209655987     
   121.50200000000414        59.394505198533786     
   121.50300000000415        59.393218151700843     
   121.50400000000415        59.391931069157053     
   121.50500000000416        59.390643950902465     
   121.50600000000416        59.389356796937022     
   121.50700000000417        59.388069607260412     
   121.50800000000417        59.386782381873040     
   121.50900000000418        59.385495120774614     
   121.51000000000418        59.384207823965255     
   121.51100000000419        59.382920491444629     
   121.51200000000419        59.381633123213028     
   121.51300000000420        59.380345719270323     
   121.51400000000420        59.379058279616459     
   121.51500000000421        59.377770804251433     
   121.51600000000421        59.376483293175099     
   121.51700000000422        59.375195746387533     
   121.51800000000422        59.373908163888686     
   121.51900000000423        59.372620545678522     
   121.52000000000423        59.371332891756978     
   121.52100000000424        59.370045202124174     
   121.52200000000424        59.368757476779791     
   121.52300000000425        59.367469715724027     
   121.52400000000425        59.366181918956798     
   121.52500000000425        59.364894086478088     
   121.52600000000426        59.363606218287842     
   121.52700000000426        59.362318314386016     
   121.52800000000427        59.361030374772611     
   121.52900000000427        59.359742399447612     
   121.53000000000428        59.358454388410962     
   121.53100000000428        59.357166341662676     
   121.53200000000429        59.355878259202598     
   121.53300000000429        59.354590141030741     
   121.53400000000430        59.353301987147304     
   121.53500000000430        59.352013797551876     
   121.53600000000431        59.350725572244819     
   121.53700000000431        59.349437311225813     
   121.53800000000432        59.348149014494986     
   121.53900000000432        59.346860682052238     
   121.54000000000433        59.345572313897492     
   121.54100000000433        59.344283910030896     
   121.54200000000434        59.342995470452195     
   121.54300000000434        59.341706995161644     
   121.54400000000435        59.340418484159059     
   121.54500000000435        59.339129937444355     
   121.54600000000436        59.337841355017517     
   121.54700000000436        59.336552736878730     
   121.54800000000436        59.335264083027681     
   121.54900000000437        59.333975393464371     
   121.55000000000437        59.332686668189083     
   121.55100000000438        59.331397907201584     
   121.55200000000438        59.330109110501759     
   121.55300000000439        59.328820278089701     
   121.55400000000439        59.327531409965367     
   121.55500000000440        59.326242506128672     
   121.55600000000440        59.324953566579573     
   121.55700000000441        59.323664591318476     
   121.55800000000441        59.322375580344762     
   121.55900000000442        59.321086533658701     
   121.56000000000442        59.319797451260214     
   121.56100000000443        59.318508333149282     
   121.56200000000443        59.317219179325868     
   121.56300000000444        59.315929989789922     
   121.56400000000444        59.314640764541643     
   121.56500000000445        59.313351503580648     
   121.56600000000445        59.312062206907122     
   121.56700000000446        59.310772874521142     
   121.56800000000446        59.309483506422502     
   121.56900000000446        59.308194102611431     
   121.57000000000447        59.306904663087394     
   121.57100000000447        59.305615187850904     
   121.57200000000448        59.304325676901676     
   121.57300000000448        59.303036130239775     
   121.57400000000449        59.301746547865214     
   121.57500000000449        59.300456929777923     
   121.57600000000450        59.299167275977844     
   121.57700000000450        59.297877586464921     
   121.57800000000451        59.296587861239296     
   121.57900000000451        59.295298100300734     
   121.58000000000452        59.294008303649512     
   121.58100000000452        59.292718471285319     
   121.58200000000453        59.291428603208459     
   121.58300000000453        59.290138699418456     
   121.58400000000454        59.288848759915716     
   121.58500000000454        59.287558784700082     
   121.58600000000455        59.286268773771511     
   121.58700000000455        59.284978727129989     
   121.58800000000456        59.283688644775367     
   121.58900000000456        59.282398526707887     
   121.59000000000457        59.281108372927349     
   121.59100000000457        59.279818183433818     
   121.59200000000457        59.278527958227272     
   121.59300000000458        59.277237697307697     
   121.59400000000458        59.275947400674973     
   121.59500000000459        59.274657068329191     
   121.59600000000459        59.273366700270380     
   121.59700000000460        59.272076296498390     
   121.59800000000460        59.270785857013479     
   121.59900000000461        59.269495381815183     
   121.60000000000461        59.268204870903745     
   121.60100000000462        59.266914324279377     
   121.60200000000462        59.265623741941575     
   121.60300000000463        59.264333123890722     
   121.60400000000463        59.263042470126514     
   121.60500000000464        59.261751780649256     
   121.60600000000464        59.260461055458670     
   121.60700000000465        59.259170294554956     
   121.60800000000465        59.257879497937836     
   121.60900000000466        59.256588665607588     
   121.61000000000466        59.255297797563884     
   121.61100000000467        59.254006893806960     
   121.61200000000467        59.252715954336772     
   121.61300000000467        59.251424979153164     
   121.61400000000468        59.250133968256492     
   121.61500000000468        59.248842921646265     
   121.61600000000469        59.247551839322739     
   121.61700000000469        59.246260721285800     
   121.61800000000470        59.244969567535534     
   121.61900000000470        59.243678378071870     
   121.62000000000471        59.242387152894850     
   121.62100000000471        59.241095892004410     
   121.62200000000472        59.239804595400550     
   121.62300000000472        59.238513263083291     
   121.62400000000473        59.237221895052549     
   121.62500000000473        59.235930491308530     
   121.62600000000474        59.234639051850870     
   121.62700000000474        59.233347576679940     
   121.62800000000475        59.232056065795319     
   121.62900000000475        59.230764519197393     
   121.63000000000476        59.229472936885948     
   121.63100000000476        59.228181318860983     
   121.63200000000477        59.226889665122535     
   121.63300000000477        59.225597975670595     
   121.63400000000478        59.224306250505251     
   121.63500000000478        59.223014489626209     
   121.63600000000478        59.221722693033804     
   121.63700000000479        59.220430860727745     
   121.63800000000479        59.219138992708203     
   121.63900000000480        59.217847088975162     
   121.64000000000480        59.216555149528538     
   121.64100000000481        59.215263174368339     
   121.64200000000481        59.213971163494598     
   121.64300000000482        59.212679116907310     
   121.64400000000482        59.211387034606446     
   121.64500000000483        59.210094916592091     
   121.64600000000483        59.208802762864089     
   121.64700000000484        59.207510573422432     
   121.64800000000484        59.206218348267321     
   121.64900000000485        59.204926087398647     
   121.65000000000485        59.203633790816184     
   121.65100000000486        59.202341458520252     
   121.65200000000486        59.201049090510814     
   121.65300000000487        59.199756686787545     
   121.65400000000487        59.198464247350785     
   121.65500000000488        59.197171772200555     
   121.65600000000488        59.195879261336529     
   121.65700000000489        59.194586714759076     
   121.65800000000489        59.193294132467848     
   121.65900000000489        59.192001514463072     
   121.66000000000490        59.190708860744678     
   121.66100000000490        59.189416171312573     
   121.66200000000491        59.188123446166948     
   121.66300000000491        59.186830685307811     
   121.66400000000492        59.185537888734885     
   121.66500000000492        59.184245056448454     
   121.66600000000493        59.182952188448240     
   121.66700000000493        59.181659284734501     
   121.66800000000494        59.180366345307235     
   121.66900000000494        59.179073370166250     
   121.67000000000495        59.177780359311669     
   121.67100000000495        59.176487312743582     
   121.67200000000496        59.175194230461749     
   121.67300000000496        59.173901112466226     
   121.67400000000497        59.172607958757261     
   121.67500000000497        59.171314769334657     
   121.67600000000498        59.170021544198356     
   121.67700000000498        59.168728283348436     
   121.67800000000499        59.167434986785061     
   121.67900000000499        59.166141654507960     
   121.68000000000499        59.164848286517348     
   121.68100000000500        59.163554882813045     
   121.68200000000500        59.162261443395209     
   121.68300000000501        59.160967968263769     
   121.68400000000501        59.159674457418760     
   121.68500000000502        59.158380910860139     
   121.68600000000502        59.157087328587920     
   121.68700000000503        59.155793710602190     
   121.68800000000503        59.154500056902904     
   121.68900000000504        59.153206367490000     
   121.69000000000504        59.151912642363577     
   121.69100000000505        59.150618881523656     
   121.69200000000505        59.149325084970080     
   121.69300000000506        59.148031252703063     
   121.69400000000506        59.146737384722357     
   121.69500000000507        59.145443481028302     
   121.69600000000507        59.144149541620607     
   121.69700000000508        59.142855566499378     
   121.69800000000508        59.141561555664758     
   121.69900000000509        59.140267509116583     
   121.70000000000509        59.138973426854854     
   121.70100000000510        59.137679308879740     
   121.70200000000510        59.136385155191071     
   121.70300000000510        59.135090965789004     
   121.70400000000511        59.133796740673375     
   121.70500000000511        59.132502479844369     
   121.70600000000512        59.131208183301823     
   121.70700000000512        59.129913851045913     
   121.70800000000513        59.128619483076498     
   121.70900000000513        59.127325079393891     
   121.71000000000514        59.126030639997701     
   121.71100000000514        59.124736164888098     
   121.71200000000515        59.123441654065040     
   121.71300000000515        59.122147107528640     
   121.71400000000516        59.120852525278977     
   121.71500000000516        59.119557907315851     
   121.71600000000517        59.118263253639469     
   121.71700000000517        59.116968564249660     
   121.71800000000518        59.115673839146559     
   121.71900000000518        59.114379078330181     
   121.72000000000519        59.113084281800390     
   121.72100000000519        59.111789449557421     
   121.72200000000520        59.110494581601138     
   121.72300000000520        59.109199677931464     
   121.72400000000520        59.107904738548726     
   121.72500000000521        59.106609763452596     
   121.72600000000521        59.105314752643324     
   121.72700000000522        59.104019706120830     
   121.72800000000522        59.102724623885038     
   121.72900000000523        59.101429505936174     
   121.73000000000523        59.100134352273976     
   121.73100000000524        59.098839162898813     
   121.73200000000524        59.097543937810336     
   121.73300000000525        59.096248677008901     
   121.73400000000525        59.094953380494296     
   121.73500000000526        59.093658048266406     
   121.73600000000526        59.092362680325600     
   121.73700000000527        59.091067276671680     
   121.73800000000527        59.089771837304632     
   121.73900000000528        59.088476362224675     
   121.74000000000528        59.087180851431576     
   121.74100000000529        59.085885304925561     
   121.74200000000529        59.084589722706426     
   121.74300000000530        59.083294104774389     
   121.74400000000530        59.081998451129230     
   121.74500000000531        59.080702761771363     
   121.74600000000531        59.079407036700516     
   121.74700000000531        59.078111275916619     
   121.74800000000532        59.076815479420041     
   121.74900000000532        59.075519647210442     
   121.75000000000533        59.074223779288019     
   121.75100000000533        59.072927875652766     
   121.75200000000534        59.071631936304556     
   121.75300000000534        59.070335961243870     
   121.75400000000535        59.069039950470184     
   121.75500000000535        59.067743903983647     
   121.75600000000536        59.066447821784557     
   121.75700000000536        59.065151703872623     
   121.75800000000537        59.063855550248050     
   121.75900000000537        59.062559360910740     
   121.76000000000538        59.061263135860749     
   121.76100000000538        59.059966875098240     
   121.76200000000539        59.058670578623087     
   121.76300000000539        59.057374246435124     
   121.76400000000540        59.056077878534786     
   121.76500000000540        59.054781474921825     
   121.76600000000541        59.053485035596374     
   121.76700000000541        59.052188560558321     
   121.76800000000542        59.050892049807821     
   121.76900000000542        59.049595503344946     
   121.77000000000542        59.048298921169533     
   121.77100000000543        59.047002303281680     
   121.77200000000543        59.045705649681494     
   121.77300000000544        59.044408960368727     
   121.77400000000544        59.043112235343827     
   121.77500000000545        59.041815474606487     
   121.77600000000545        59.040518678156879     
   121.77700000000546        59.039221845994945     
   121.77800000000546        59.037924978120792     
   121.77900000000547        59.036628074534413     
   121.78000000000547        59.035331135235793     
   121.78100000000548        59.034034160224998     
   121.78200000000548        59.032737149501990     
   121.78300000000549        59.031440103066878     
   121.78400000000549        59.030143020919702     
   121.78500000000550        59.028845903060429     
   121.78600000000550        59.027548749489029     
   121.78700000000551        59.026251560205736     
   121.78800000000551        59.024954335210367     
   121.78900000000552        59.023657074502999     
   121.79000000000552        59.022359778083711     
   121.79100000000552        59.021062445952388     
   121.79200000000553        59.019765078109238     
   121.79300000000553        59.018467674554252     
   121.79400000000554        59.017170235287431     
   121.79500000000554        59.015872760308724     
   121.79600000000555        59.014575249618339     
   121.79700000000555        59.013277703216069     
   121.79800000000556        59.011980121102191     
   121.79900000000556        59.010682503276506     
   121.80000000000557        59.009384849739263     
   121.80100000000557        59.008087160490341     
   121.80200000000558        59.006789435529711     
   121.80300000000558        59.005491674857538     
   121.80400000000559        59.004193878473856     
   121.80500000000559        59.002896046378751     
   121.80600000000560        59.001598178572053     
   121.80700000000560        59.000300275053789     
   121.80800000000561        58.999002335824251     
   121.80900000000561        58.997704360883276     
   121.81000000000562        58.996406350230842     
   121.81100000000562        58.995108303867198     
   121.81200000000563        58.993810221792309     
   121.81300000000563        58.992512104005975     
   121.81400000000563        58.991213950508502     
   121.81500000000564        58.989915761299827     
   121.81600000000564        58.988617536379856     
   121.81700000000565        58.987319275748852     
   121.81800000000565        58.986020979406753     
   121.81900000000566        58.984722647353621     
   121.82000000000566        58.983424279589357     
   121.82100000000567        58.982125876113983     
   121.82200000000567        58.980827436927839     
   121.82300000000568        58.979528962030678     
   121.82400000000568        58.978230451422625     
   121.82500000000569        58.976931905103648     
   121.82600000000569        58.975633323073922     
   121.82700000000570        58.974334705333312     
   121.82800000000570        58.973036051881984     
   121.82900000000571        58.971737362719949     
   121.83000000000571        58.970438637847167     
   121.83100000000572        58.969139877263771     
   121.83200000000572        58.967841080969805     
   121.83300000000573        58.966542248965162     
   121.83400000000573        58.965243381250019     
   121.83500000000573        58.963944477824370     
   121.83600000000574        58.962645538688193     
   121.83700000000574        58.961346563841616     
   121.83800000000575        58.960047553284575     
   121.83900000000575        58.958748507017212     
   121.84000000000576        58.957449425039769     
   121.84100000000576        58.956150307351713     
   121.84200000000577        58.954851153953491     
   121.84300000000577        58.953551964845168     
   121.84400000000578        58.952252740026623     
   121.84500000000578        58.950953479497926     
   121.84600000000579        58.949654183259199     
   121.84700000000579        58.948354851310363     
   121.84800000000580        58.947055483651432     
   121.84900000000580        58.945756080282727     
   121.85000000000581        58.944456641203956     
   121.85100000000581        58.943157166415261     
   121.85200000000582        58.941857655916820     
   121.85300000000582        58.940558109708569     
   121.85400000000583        58.939258527790528     
   121.85500000000583        58.937958910162799     
   121.85600000000584        58.936659256825386     
   121.85700000000584        58.935359567778278     
   121.85800000000584        58.934059843021593     
   121.85900000000585        58.932760082555298     
   121.86000000000585        58.931460286379611     
   121.86100000000586        58.930160454494455     
   121.86200000000586        58.928860586899724     
   121.86300000000587        58.927560683595672     
   121.86400000000587        58.926260744582414     
   121.86500000000588        58.924960769859581     
   121.86600000000588        58.923660759427825     
   121.86700000000589        58.922360713286643     
   121.86800000000589        58.921060631436276     
   121.86900000000590        58.919760513876895     
   121.87000000000590        58.918460360608357     
   121.87100000000591        58.917160171630933     
   121.87200000000591        58.915859946944380     
   121.87300000000592        58.914559686548927     
   121.87400000000592        58.913259390444587     
   121.87500000000593        58.911959058631446     
   121.87600000000593        58.910658691109568     
   121.87700000000594        58.909358287878760     
   121.87800000000594        58.908057848939244     
   121.87900000000595        58.906757374291217     
   121.88000000000595        58.905456863934397     
   121.88100000000595        58.904156317869173     
   121.88200000000596        58.902855736095347     
   121.88300000000596        58.901555118613047     
   121.88400000000597        58.900254465422385     
   121.88500000000597        58.898953776523207     
   121.88600000000598        58.897653051915846     
   121.88700000000598        58.896352291600131     
   121.88800000000599        58.895051495576283     
   121.88900000000599        58.893750663844081     
   121.89000000000600        58.892449796403916     
   121.89100000000600        58.891148893255718     
   121.89200000000601        58.889847954399151     
   121.89300000000601        58.888546979834963     
   121.89400000000602        58.887245969562656     
   121.89500000000602        58.885944923582535     
   121.89600000000603        58.884643841894565     
   121.89700000000603        58.883342724498831     
   121.89800000000604        58.882041571395312     
   121.89900000000604        58.880740382584136     
   121.90000000000605        58.879439158065423     
   121.90100000000605        58.878137897839125     
   121.90200000000605        58.876836601905062     
   121.90300000000606        58.875535270263796     
   121.90400000000606        58.874233902914952     
   121.90500000000607        58.872932499858955     
   121.90600000000607        58.871631061095471     
   121.90700000000608        58.870329586624749     
   121.90800000000608        58.869028076446973     
   121.90900000000609        58.867726530561804     
   121.91000000000609        58.866424948969737     
   121.91100000000610        58.865123331670539     
   121.91200000000610        58.863821678664280     
   121.91300000000611        58.862519989951238     
   121.91400000000611        58.861218265531285     
   121.91500000000612        58.859916505404492     
   121.91600000000612        58.858614709570887     
   121.91700000000613        58.857312878030470     
   121.91800000000613        58.856011010783504     
   121.91900000000614        58.854709107830047     
   121.92000000000614        58.853407169169955     
   121.92100000000615        58.852105194803372     
   121.92200000000615        58.850803184730275     
   121.92300000000616        58.849501138950906     
   121.92400000000616        58.848199057465145     
   121.92500000000616        58.846896940273119     
   121.92600000000617        58.845594787375020     
   121.92700000000617        58.844292598770714     
   121.92800000000618        58.842990374460328     
   121.92900000000618        58.841688114443727     
   121.93000000000619        58.840385818721366     
   121.93100000000619        58.839083487293067     
   121.93200000000620        58.837781120158816     
   121.93300000000620        58.836478717318784     
   121.93400000000621        58.835176278773282     
   121.93500000000621        58.833873804521772     
   121.93600000000622        58.832571294564787     
   121.93700000000622        58.831268748902268     
   121.93800000000623        58.829966167534188     
   121.93900000000623        58.828663550460668     
   121.94000000000624        58.827360897681814     
   121.94100000000624        58.826058209197697     
   121.94200000000625        58.824755485008218     
   121.94300000000625        58.823452725113498     
   121.94400000000626        58.822149929513770     
   121.94500000000626        58.820847098209001     
   121.94600000000626        58.819544231199167     
   121.94700000000627        58.818241328484412     
   121.94800000000627        58.816938390064806     
   121.94900000000628        58.815635415940243     
   121.95000000000628        58.814332406111177     
   121.95100000000629        58.813029360577275     
   121.95200000000629        58.811726279338615     
   121.95300000000630        58.810423162395487     
   121.95400000000630        58.809120009747957     
   121.95500000000631        58.807816821395939     
   121.95600000000631        58.806513597339574     
   121.95700000000632        58.805210337578778     
   121.95800000000632        58.803907042113828     
   121.95900000000633        58.802603710944766     
   121.96000000000633        58.801300344071471     
   121.96100000000634        58.799996941494143     
   121.96200000000634        58.798693503212931     
   121.96300000000635        58.797390029227799     
   121.96400000000635        58.796086519538832     
   121.96500000000636        58.794782974145903     
   121.96600000000636        58.793479393049502     
   121.96700000000637        58.792175776249302     
   121.96800000000637        58.790872123745523     
   121.96900000000637        58.789568435538207     
   121.97000000000638        58.788264711627455     
   121.97100000000638        58.786960952013438     
   121.97200000000639        58.785657156696047     
   121.97300000000639        58.784353325675433     
   121.97400000000640        58.783049458951623     
   121.97500000000640        58.781745556524719     
   121.97600000000641        58.780441618394718     
   121.97700000000641        58.779137644561857     
   121.97800000000642        58.777833635026084     
   121.97900000000642        58.776529589787373     
   121.98000000000643        58.775225508846120     
   121.98100000000643        58.773921392201991     
   121.98200000000644        58.772617239855364     
   121.98300000000644        58.771313051806096     
   121.98400000000645        58.770008828054316     
   121.98500000000645        58.768704568600150     
   121.98600000000646        58.767400273443833     
   121.98700000000646        58.766095942585153     
   121.98800000000647        58.764791576024223     
   121.98900000000647        58.763487173761277     
   121.99000000000648        58.762182735796138     
   121.99100000000648        58.760878262129040     
   121.99200000000648        58.759573752760275     
   121.99300000000649        58.758269207689509     
   121.99400000000649        58.756964626916997     
   121.99500000000650        58.755660010442845     
   121.99600000000650        58.754355358267055     
   121.99700000000651        58.753050670389811     
   121.99800000000651        58.751745946811035     
   121.99900000000652        58.750441187530832     
   122.00000000000652        58.749136392549417     
   122.00100000000653        58.747831561866811     
   122.00200000000653        58.746526695482892     
   122.00300000000654        58.745221793397938     
   122.00400000000654        58.743916855611971     
   122.00500000000655        58.742611882125125     
   122.00600000000655        58.741306872937429     
   122.00700000000656        58.740001828048953     
   122.00800000000656        58.738696747459755     
   122.00900000000657        58.737391631169871     
   122.01000000000657        58.736086479179569     
   122.01100000000658        58.734781291488723     
   122.01200000000658        58.733476068097431     
   122.01300000000658        58.732170809005886     
   122.01400000000659        58.730865514214067     
   122.01500000000659        58.729560183722114     
   122.01600000000660        58.728254817530171     
   122.01700000000660        58.726949415638025     
   122.01800000000661        58.725643978046158     
   122.01900000000661        58.724338504754201     
   122.02000000000662        58.723032995762686     
   122.02100000000662        58.721727451071288     
   122.02200000000663        58.720421870680525     
   122.02300000000663        58.719116254590034     
   122.02400000000664        58.717810602800206     
   122.02500000000664        58.716504915311027     
   122.02600000000665        58.715199192122611     
   122.02700000000665        58.713893433234730     
   122.02800000000666        58.712587638647996     
   122.02900000000666        58.711281808362060     
   122.03000000000667        58.709975942377163     
   122.03100000000667        58.708670040693569     
   122.03200000000668        58.707364103311036     
   122.03300000000668        58.706058130229685     
   122.03400000000669        58.704752121449886     
   122.03500000000669        58.703446076971481     
   122.03600000000669        58.702139996794543     
   122.03700000000670        58.700833880919298     
   122.03800000000670        58.699527729345689     
   122.03900000000671        58.698221542073931     
   122.04000000000671        58.696915319104015     
   122.04100000000672        58.695609060436063     
   122.04200000000672        58.694302766070159     
   122.04300000000673        58.692996436006290     
   122.04400000000673        58.691690070244668     
   122.04500000000674        58.690383668785422     
   122.04600000000674        58.689077231628481     
   122.04700000000675        58.687770758773993     
   122.04800000000675        58.686464250222066     
   122.04900000000676        58.685157705972777     
   122.05000000000676        58.683851126026148     
   122.05100000000677        58.682544510382343     
   122.05200000000677        58.681237859041531     
   122.05300000000678        58.679931172003577     
   122.05400000000678        58.678624449268817     
   122.05500000000679        58.677317690837107     
   122.05600000000679        58.676010896708611     
   122.05700000000679        58.674704066883557     
   122.05800000000680        58.673397201361873     
   122.05900000000680        58.672090300143715     
   122.06000000000681        58.670783363229106     
   122.06100000000681        58.669476390618279     
   122.06200000000682        58.668169382311120     
   122.06300000000682        58.666862338307830     
   122.06400000000683        58.665555258608563     
   122.06500000000683        58.664248143213236     
   122.06600000000684        58.662940992122152     
   122.06700000000684        58.661633805335114     
   122.06800000000685        58.660326582852612     
   122.06900000000685        58.659019324674524     
   122.07000000000686        58.657712030800788     
   122.07100000000686        58.656404701231651     
   122.07200000000687        58.655097335967135     
   122.07300000000687        58.653789935007531     
   122.07400000000688        58.652482498352718     
   122.07500000000688        58.651175026002903     
   122.07600000000689        58.649867517958157     
   122.07700000000689        58.648559974218536     
   122.07800000000690        58.647252394783962     
   122.07900000000690        58.645944779655053     
   122.08000000000690        58.644637128831235     
   122.08100000000691        58.643329442313039     
   122.08200000000691        58.642021720100509     
   122.08300000000692        58.640713962193743     
   122.08400000000692        58.639406168592522     
   122.08500000000693        58.638098339297365     
   122.08600000000693        58.636790474308171     
   122.08700000000694        58.635482573625112     
   122.08800000000694        58.634174637248165     
   122.08900000000695        58.632866665177502     
   122.09000000000695        58.631558657413045     
   122.09100000000696        58.630250613955262     
   122.09200000000696        58.628942534803969     
   122.09300000000697        58.627634419959350     
   122.09400000000697        58.626326269421476     
   122.09500000000698        58.625018083190362     
   122.09600000000698        58.623709861266299     
   122.09700000000699        58.622401603649308     
   122.09800000000699        58.621093310339454     
   122.09900000000700        58.619784981336686     
   122.10000000000700        58.618476616641246     
   122.10100000000701        58.617168216253482     
   122.10200000000701        58.615859780173160     
   122.10300000000701        58.614551308400365     
   122.10400000000702        58.613242800935396     
   122.10500000000702        58.611934257778081     
   122.10600000000703        58.610625678928969     
   122.10700000000703        58.609317064387724     
   122.10800000000704        58.608008414154590     
   122.10900000000704        58.606699728229636     
   122.11000000000705        58.605391006613253     
   122.11100000000705        58.604082249305137     
   122.11200000000706        58.602773456305513     
   122.11300000000706        58.601464627614575     
   122.11400000000707        58.600155763232436     
   122.11500000000707        58.598846863159103     
   122.11600000000708        58.597537927394654     
   122.11700000000708        58.596228955939210     
   122.11800000000709        58.594919948793027     
   122.11900000000709        58.593610905956069     
   122.12000000000710        58.592301827428294     
   122.12100000000710        58.590992713210134     
   122.12200000000711        58.589683563301520     
   122.12300000000711        58.588374377702614     
   122.12400000000711        58.587065156413423     
   122.12500000000712        58.585755899433956     
   122.12600000000712        58.584446606764637     
   122.12700000000713        58.583137278405303     
   122.12800000000713        58.581827914356133     
   122.12900000000714        58.580518514617381     
   122.13000000000714        58.579209079188843     
   122.13100000000715        58.577899608070958     
   122.13200000000715        58.576590101263633     
   122.13300000000716        58.575280558767055     
   122.13400000000716        58.573970980581166     
   122.13500000000717        58.572661366706228     
   122.13600000000717        58.571351717142434     
   122.13700000000718        58.570042031889685     
   122.13800000000718        58.568732310948114     
   122.13900000000719        58.567422554317950     
   122.14000000000719        58.566112761999321     
   122.14100000000720        58.564802933992112     
   122.14200000000720        58.563493070296865     
   122.14300000000721        58.562183170913023     
   122.14400000000721        58.560873235841285     
   122.14500000000722        58.559563265081422     
   122.14600000000722        58.558253258633812     
   122.14700000000722        58.556943216498290     
   122.14800000000723        58.555633138675255     
   122.14900000000723        58.554323025164521     
   122.15000000000724        58.553012875966296     
   122.15100000000724        58.551702691080905     
   122.15200000000725        58.550392470508285     
   122.15300000000725        58.549082214248315     
   122.15400000000726        58.547771922301486     
   122.15500000000726        58.546461594667718     
   122.15600000000727        58.545151231347191     
   122.15700000000727        58.543840832340024     
   122.15800000000728        58.542530397646196     
   122.15900000000728        58.541219927266070     
   122.16000000000729        58.539909421199354     
   122.16100000000729        58.538598879446646     
   122.16200000000730        58.537288302007646     
   122.16300000000730        58.535977688882760     
   122.16400000000731        58.534667040072129     
   122.16500000000731        58.533356355575442     
   122.16600000000732        58.532045635393310     
   122.16700000000732        58.530734879525419     
   122.16800000000732        58.529424087972252     
   122.16900000000733        58.528113260733782     
   122.17000000000733        58.526802397810123     
   122.17100000000734        58.525491499201316     
   122.17200000000734        58.524180564907553     
   122.17300000000735        58.522869594928899     
   122.17400000000735        58.521558589265616     
   122.17500000000736        58.520247547917585     
   122.17600000000736        58.518936470885059     
   122.17700000000737        58.517625358168225     
   122.17800000000737        58.516314209767067     
   122.17900000000738        58.515003025681764     
   122.18000000000738        58.513691805912472     
   122.18100000000739        58.512380550459127     
   122.18200000000739        58.511069259322149     
   122.18300000000740        58.509757932501465     
   122.18400000000740        58.508446569997069     
   122.18500000000741        58.507135171809338     
   122.18600000000741        58.505823737938343     
   122.18700000000742        58.504512268383984     
   122.18800000000742        58.503200763146545     
   122.18900000000743        58.501889222226275     
   122.19000000000743        58.500577645623025     
   122.19100000000743        58.499266033337143     
   122.19200000000744        58.497954385368594     
   122.19300000000744        58.496642701717526     
   122.19400000000745        58.495330982384147     
   122.19500000000745        58.494019227368518     
   122.19600000000746        58.492707436670692     
   122.19700000000746        58.491395610291001     
   122.19800000000747        58.490083748229296     
   122.19900000000747        58.488771850485897     
   122.20000000000748        58.487459917060747     
   122.20100000000748        58.486147947954287     
   122.20200000000749        58.484835943166281     
   122.20300000000749        58.483523902697023     
   122.20400000000750        58.482211826546639     
   122.20500000000750        58.480899714715228     
   122.20600000000751        58.479587567202813     
   122.20700000000751        58.478275384009820     
   122.20800000000752        58.476963165135942     
   122.20900000000752        58.475650910581749     
   122.21000000000753        58.474338620347119     
   122.21100000000753        58.473026294432067     
   122.21200000000754        58.471713932836970     
   122.21300000000754        58.470401535561834     
   122.21400000000754        58.469089102606809     
   122.21500000000755        58.467776633971901     
   122.21600000000755        58.466464129657552     
   122.21700000000756        58.465151589663442     
   122.21800000000756        58.463839013990082     
   122.21900000000757        58.462526402637415     
   122.22000000000757        58.461213755605570     
   122.22100000000758        58.459901072894787     
   122.22200000000758        58.458588354505103     
   122.22300000000759        58.457275600436667     
   122.22400000000759        58.455962810689577     
   122.22500000000760        58.454649985263849     
   122.22600000000760        58.453337124159908     
   122.22700000000761        58.452024227377606     
   122.22800000000761        58.450711294917326     
   122.22900000000762        58.449398326778947     
   122.23000000000762        58.448085322962733     
   122.23100000000763        58.446772283468789     
   122.23200000000763        58.445459208297329     
   122.23300000000764        58.444146097448211     
   122.23400000000764        58.442832950921854     
   122.23500000000764        58.441519768718450     
   122.23600000000765        58.440206550837793     
   122.23700000000765        58.438893297280110     
   122.23800000000766        58.437580008045856     
   122.23900000000766        58.436266683134761     
   122.24000000000767        58.434953322547166     
   122.24100000000767        58.433639926283092     
   122.24200000000768        58.432326494342753     
   122.24300000000768        58.431013026726248     
   122.24400000000769        58.429699523433790     
   122.24500000000769        58.428385984465351     
   122.24600000000770        58.427072409821292     
   122.24700000000770        58.425758799501509     
   122.24800000000771        58.424445153506120     
   122.24900000000771        58.423131471835546     
   122.25000000000772        58.421817754489787     
   122.25100000000772        58.420504001468913     
   122.25200000000773        58.419190212773060     
   122.25300000000773        58.417876388402398     
   122.25400000000774        58.416562528357083     
   122.25500000000774        58.415248632637223     
   122.25600000000775        58.413934701243022     
   122.25700000000775        58.412620734174375     
   122.25800000000775        58.411306731431658     
   122.25900000000776        58.409992693015027     
   122.26000000000776        58.408678618924618     
   122.26100000000777        58.407364509160274     
   122.26200000000777        58.406050363722379     
   122.26300000000778        58.404736182611231     
   122.26400000000778        58.403421965826617     
   122.26500000000779        58.402107713368814     
   122.26600000000779        58.400793425237985     
   122.26700000000780        58.399479101434345     
   122.26800000000780        58.398164741957871     
   122.26900000000781        58.396850346808812     
   122.27000000000781        58.395535915987296     
   122.27100000000782        58.394221449493408     
   122.27200000000782        58.392906947327440     
   122.27300000000783        58.391592409489256     
   122.27400000000783        58.390277835979212     
   122.27500000000784        58.388963226797316     
   122.27600000000784        58.387648581944006     
   122.27700000000785        58.386333901419007     
   122.27800000000785        58.385019185222632     
   122.27900000000785        58.383704433355227     
   122.28000000000786        58.382389645816723     
   122.28100000000786        58.381074822607133     
   122.28200000000787        58.379759963726769     
   122.28300000000787        58.378445069175868     
   122.28400000000788        58.377130138954477     
   122.28500000000788        58.375815173062755     
   122.28600000000789        58.374500171500827     
   122.28700000000789        58.373185134268724     
   122.28800000000790        58.371870061366650     
   122.28900000000790        58.370554952795047     
   122.29000000000791        58.369239808553566     
   122.29100000000791        58.367924628642641     
   122.29200000000792        58.366609413062413     
   122.29300000000792        58.365294161813026     
   122.29400000000793        58.363978874894478     
   122.29500000000793        58.362663552307161     
   122.29600000000794        58.361348194050919     
   122.29700000000794        58.360032800126120     
   122.29800000000795        58.358717370532872     
   122.29900000000795        58.357401905271317     
   122.30000000000796        58.356086404341639     
   122.30100000000796        58.354770867743802     
   122.30200000000796        58.353455295478049     
   122.30300000000797        58.352139687544636     
   122.30400000000797        58.350824043943625     
   122.30500000000798        58.349508364675245     
   122.30600000000798        58.348192649739516     
   122.30700000000799        58.346876899136610     
   122.30800000000799        58.345561112866747     
   122.30900000000800        58.344245290930075     
   122.31000000000800        58.342929433326788     
   122.31100000000801        58.341613540056684     
   122.31200000000801        58.340297611120377     
   122.31300000000802        58.338981646517773     
   122.31400000000802        58.337665646248951     
   122.31500000000803        58.336349610314372     
   122.31600000000803        58.335033538714043     
   122.31700000000804        58.333717431447866     
   122.31800000000804        58.332401288516287     
   122.31900000000805        58.331085109919385     
   122.32000000000805        58.329768895657246     
   122.32100000000806        58.328452645730110     
   122.32200000000806        58.327136360138084     
   122.32300000000807        58.325820038881389     
   122.32400000000807        58.324503681960060     
   122.32500000000807        58.323187289374204     
   122.32600000000808        58.321870861124140     
   122.32700000000808        58.320554397210046     
   122.32800000000809        58.319237897631837     
   122.32900000000809        58.317921362390038     
   122.33000000000810        58.316604791484380     
   122.33100000000810        58.315288184915246     
   122.33200000000811        58.313971542682943     
   122.33300000000811        58.312654864787234     
   122.33400000000812        58.311338151228597     
   122.33500000000812        58.310021402006974     
   122.33600000000813        58.308704617122665     
   122.33700000000813        58.307387796575895     
   122.33800000000814        58.306070940366602     
   122.33900000000814        58.304754048495049     
   122.34000000000815        58.303437120961476     
   122.34100000000815        58.302120157766012     
   122.34200000000816        58.300803158908614     
   122.34300000000816        58.299486124389595     
   122.34400000000817        58.298169054209154     
   122.34500000000817        58.296851948367411     
   122.34600000000817        58.295534806864545     
   122.34700000000818        58.294217629700640     
   122.34800000000818        58.292900416875902     
   122.34900000000819        58.291583168390517     
   122.35000000000819        58.290265884244661     
   122.35100000000820        58.288948564438378     
   122.35200000000820        58.287631208971817     
   122.35300000000821        58.286313817845297     
   122.35400000000821        58.284996391058911     
   122.35500000000822        58.283678928612808     
   122.35600000000822        58.282361430507201     
   122.35700000000823        58.281043896742197     
   122.35800000000823        58.279726327317739     
   122.35900000000824        58.278408722234374     
   122.36000000000824        58.277091081492109     
   122.36100000000825        58.275773405091194     
   122.36200000000825        58.274455693031584     
   122.36300000000826        58.273137945313515     
   122.36400000000826        58.271820161937200     
   122.36500000000827        58.270502342902802     
   122.36600000000827        58.269184488210570     
   122.36700000000828        58.267866597860483     
   122.36800000000828        58.266548671852711     
   122.36900000000828        58.265230710187595     
   122.37000000000829        58.263912712865199     
   122.37100000000829        58.262594679885709     
   122.37200000000830        58.261276611249308     
   122.37300000000830        58.259958506955961     
   122.37400000000831        58.258640367006130     
   122.37500000000831        58.257322191399879     
   122.37600000000832        58.256003980137287     
   122.37700000000832        58.254685733218544     
   122.37800000000833        58.253367450643779     
   122.37900000000833        58.252049132413468     
   122.38000000000834        58.250730778527299     
   122.38100000000834        58.249412388985860     
   122.38200000000835        58.248093963789032     
   122.38300000000835        58.246775502937048     
   122.38400000000836        58.245457006430271     
   122.38500000000836        58.244138474268617     
   122.38600000000837        58.242819906452269     
   122.38700000000837        58.241501302981597     
   122.38800000000838        58.240182663856721     
   122.38900000000838        58.238863989077629     
   122.39000000000838        58.237545278644561     
   122.39100000000839        58.236226532557851     
   122.39200000000839        58.234907750817392     
   122.39300000000840        58.233588933423626     
   122.39400000000840        58.232270080376558     
   122.39500000000841        58.230951191676489     
   122.39600000000841        58.229632267323531     
   122.39700000000842        58.228313307317691     
   122.39800000000842        58.226994311659347     
   122.39900000000843        58.225675280348554     
   122.40000000000843        58.224356213385619     
   122.40100000000844        58.223037110770619     
   122.40200000000844        58.221717972503654     
   122.40300000000845        58.220398798585023     
   122.40400000000845        58.219079589014925     
   122.40500000000846        58.217760343793429     
   122.40600000000846        58.216441062920694     
   122.40700000000847        58.215121746397074     
   122.40800000000847        58.213802394222476     
   122.40900000000848        58.212483006397271     
   122.41000000000848        58.211163582921550     
   122.41100000000849        58.209844123795470     
   122.41200000000849        58.208524629019450     
   122.41300000000849        58.207205098593214     
   122.41400000000850        58.205885532517385     
   122.41500000000850        58.204565930791809     
   122.41600000000851        58.203246293416818     
   122.41700000000851        58.201926620392712     
   122.41800000000852        58.200606911719298     
   122.41900000000852        58.199287167397081     
   122.42000000000853        58.197967387426175     
   122.42100000000853        58.196647571806707     
   122.42200000000854        58.195327720538749     
   122.42300000000854        58.194007833622635     
   122.42400000000855        58.192687911058663     
   122.42500000000855        58.191367952846676     
   122.42600000000856        58.190047958987080     
   122.42700000000856        58.188727929479903     
   122.42800000000857        58.187407864325642     
   122.42900000000857        58.186087763524036     
   122.43000000000858        58.184767627075693     
   122.43100000000858        58.183447454980531     
   122.43200000000859        58.182127247238661     
   122.43300000000859        58.180807003850511     
   122.43400000000860        58.179486724816051     
   122.43500000000860        58.178166410135574     
   122.43600000000860        58.176846059809222     
   122.43700000000861        58.175525673837178     
   122.43800000000861        58.174205252219586     
   122.43900000000862        58.172884794956836     
   122.44000000000862        58.171564302048900     
   122.44100000000863        58.170243773496033     
   122.44200000000863        58.168923209298342     
   122.44300000000864        58.167602609455990     
   122.44400000000864        58.166281973969404     
   122.44500000000865        58.164961302838591     
   122.44600000000865        58.163640596063573     
   122.44700000000866        58.162319853644881     
   122.44800000000866        58.160999075582353     
   122.44900000000867        58.159678261876479     
   122.45000000000867        58.158357412527288     
   122.45100000000868        58.157036527534899     
   122.45200000000868        58.155715606899768     
   122.45300000000869        58.154394650621825     
   122.45400000000869        58.153073658701203     
   122.45500000000870        58.151752631138365     
   122.45600000000870        58.150431567933303     
   122.45700000000870        58.149110469086182     
   122.45800000000871        58.147789334597341     
   122.45900000000871        58.146468164466789     
   122.46000000000872        58.145146958694774     
   122.46100000000872        58.143825717281601     
   122.46200000000873        58.142504440227363     
   122.46300000000873        58.141183127532322     
   122.46400000000874        58.139861779196480     
   122.46500000000874        58.138540395220261     
   122.46600000000875        58.137218975603702     
   122.46700000000875        58.135897520346916     
   122.46800000000876        58.134576029450322     
   122.46900000000876        58.133254502914056     
   122.47000000000877        58.131932940738025     
   122.47100000000877        58.130611342922847     
   122.47200000000878        58.129289709468360     
   122.47300000000878        58.127968040375073     
   122.47400000000879        58.126646335642953     
   122.47500000000879        58.125324595272069     
   122.47600000000880        58.124002819262948     
   122.47700000000880        58.122681007615569     
   122.47800000000881        58.121359160330208     
   122.47900000000881        58.120037277406894     
   122.48000000000881        58.118715358846060     
   122.48100000000882        58.117393404647792     
   122.48200000000882        58.116071414812296     
   122.48300000000883        58.114749389339799     
   122.48400000000883        58.113427328230337     
   122.48500000000884        58.112105231484271     
   122.48600000000884        58.110783099101788     
   122.48700000000885        58.109460931082829     
   122.48800000000885        58.108138727427935     
   122.48900000000886        58.106816488137135     
   122.49000000000886        58.105494213210690     
   122.49100000000887        58.104171902648822     
   122.49200000000887        58.102849556451510     
   122.49300000000888        58.101527174619044     
   122.49400000000888        58.100204757151921     
   122.49500000000889        58.098882304049937     
   122.49600000000889        58.097559815313446     
   122.49700000000890        58.096237290942604     
   122.49800000000890        58.094914730937582     
   122.49900000000891        58.093592135298820     
   122.50000000000891        58.092269504026291     
   122.50100000000891        58.090946837120072     
   122.50200000000892        58.089624134580738     
   122.50300000000892        58.088301396408099     
   122.50400000000893        58.086978622602679     
   122.50500000000893        58.085655813164415     
   122.50600000000894        58.084332968093747     
   122.50700000000894        58.083010087390733     
   122.50800000000895        58.081687171055492     
   122.50900000000895        58.080364219088452     
   122.51000000000896        58.079041231489661     
   122.51100000000896        58.077718208259164     
   122.51200000000897        58.076395149397541     
   122.51300000000897        58.075072054904666     
   122.51400000000898        58.073748924780809     
   122.51500000000898        58.072425759026430     
   122.51600000000899        58.071102557641382     
   122.51700000000899        58.069779320626068     
   122.51800000000900        58.068456047980618     
   122.51900000000900        58.067132739705258     
   122.52000000000901        58.065809395800279     
   122.52100000000901        58.064486016265668     
   122.52200000000902        58.063162601101773     
   122.52300000000902        58.061839150308835     
   122.52400000000902        58.060515663886903     
   122.52500000000903        58.059192141836384     
   122.52600000000903        58.057868584157418     
   122.52700000000904        58.056544990850050     
   122.52800000000904        58.055221361914690     
   122.52900000000905        58.053897697351381     
   122.53000000000905        58.052573997160351     
   122.53100000000906        58.051250261341984     
   122.53200000000906        58.049926489896379     
   122.53300000000907        58.048602682823663     
   122.53400000000907        58.047278840124150     
   122.53500000000908        58.045954961797861     
   122.53600000000908        58.044631047845378     
   122.53700000000909        58.043307098266503     
   122.53800000000909        58.041983113061683     
   122.53900000000910        58.040659092231053     
   122.54000000000910        58.039335035774826     
   122.54100000000911        58.038010943693230     
   122.54200000000911        58.036686815986428     
   122.54300000000912        58.035362652654776     
   122.54400000000912        58.034038453698237     
   122.54500000000913        58.032714219117167     
   122.54600000000913        58.031389948911880     
   122.54700000000913        58.030065643082288     
   122.54800000000914        58.028741301628678     
   122.54900000000914        58.027416924551588     
   122.55000000000915        58.026092511851040     
   122.55100000000915        58.024768063527134     
   122.55200000000916        58.023443579580061     
   122.55300000000916        58.022119060010233     
   122.55400000000917        58.020794504817658     
   122.55500000000917        58.019469914002769     
   122.55600000000918        58.018145287565531     
   122.55700000000918        58.016820625506419     
   122.55800000000919        58.015495927825413     
   122.55900000000919        58.014171194522810     
   122.56000000000920        58.012846425598937     
   122.56100000000920        58.011521621053731     
   122.56200000000921        58.010196780887718     
   122.56300000000921        58.008871905101017     
   122.56400000000922        58.007546993693659     
   122.56500000000922        58.006222046666046     
   122.56600000000923        58.004897064018330     
   122.56700000000923        58.003572045750907     
   122.56800000000923        58.002246991863608     
   122.56900000000924        58.000921902357028     
   122.57000000000924        57.999596777231147     
   122.57100000000925        57.998271616486186     
   122.57200000000925        57.996946420122676     
   122.57300000000926        57.995621188140412     
   122.57400000000926        57.994295920539770     
   122.57500000000927        57.992970617321156     
   122.57600000000927        57.991645278484405     
   122.57700000000928        57.990319904030123     
   122.57800000000928        57.988994493958344     
   122.57900000000929        57.987669048269154     
   122.58000000000929        57.986343566962965     
   122.58100000000930        57.985018050040111     
   122.58200000000930        57.983692497500577     
   122.58300000000931        57.982366909344691     
   122.58400000000931        57.981041285572495     
   122.58500000000932        57.979715626184493     
   122.58600000000932        57.978389931180665     
   122.58700000000933        57.977064200561415     
   122.58800000000933        57.975738434326828     
   122.58900000000934        57.974412632477204     
   122.59000000000934        57.973086795012705     
   122.59100000000934        57.971760921933559     
   122.59200000000935        57.970435013240063     
   122.59300000000935        57.969109068932433     
   122.59400000000936        57.967783089010815     
   122.59500000000936        57.966457073475418     
   122.59600000000937        57.965131022326588     
   122.59700000000937        57.963804935564461     
   122.59800000000938        57.962478813189264     
   122.59900000000938        57.961152655201154     
   122.60000000000939        57.959826461600635     
   122.60100000000939        57.958500232387550     
   122.60200000000940        57.957173967562355     
   122.60300000000940        57.955847667125134     
   122.60400000000941        57.954521331076322     
   122.60500000000941        57.953194959416052     
   122.60600000000942        57.951868552144461     
   122.60700000000942        57.950542109261775     
   122.60800000000943        57.949215630768407     
   122.60900000000943        57.947889116664300     
   122.61000000000944        57.946562566949950     
   122.61100000000944        57.945235981625608     
   122.61200000000944        57.943909360691087     
   122.61300000000945        57.942582704147064     
   122.61400000000945        57.941256011993467     
   122.61500000000946        57.939929284230772     
   122.61600000000946        57.938602520859035     
   122.61700000000947        57.937275721878606     
   122.61800000000947        57.935948887289648     
   122.61900000000948        57.934622017092430     
   122.62000000000948        57.933295111286867     
   122.62100000000949        57.931968169873727     
   122.62200000000949        57.930641192852953     
   122.62300000000950        57.929314180224779     
   122.62400000000950        57.927987131989319     
   122.62500000000951        57.926660048147006     
   122.62600000000951        57.925332928698104     
   122.62700000000952        57.924005773642733     
   122.62800000000952        57.922678582980964     
   122.62900000000953        57.921351356713402     
   122.63000000000953        57.920024094840045     
   122.63100000000954        57.918696797361051     
   122.63200000000954        57.917369464276916     
   122.63300000000955        57.916042095587549     
   122.63400000000955        57.914714691293433     
   122.63500000000955        57.913387251394823     
   122.63600000000956        57.912059775891692     
   122.63700000000956        57.910732264784521     
   122.63800000000957        57.909404718073354     
   122.63900000000957        57.908077135758717     
   122.64000000000958        57.906749517840481     
   122.64100000000958        57.905421864319202     
   122.64200000000959        57.904094175194849     
   122.64300000000959        57.902766450467723     
   122.64400000000960        57.901438690138249     
   122.64500000000960        57.900110894206556     
   122.64600000000961        57.898783062672827     
   122.64700000000961        57.897455195537326     
   122.64800000000962        57.896127292800294     
   122.64900000000962        57.894799354461838     
   122.65000000000963        57.893471380522456     
   122.65100000000963        57.892143370982197     
   122.65200000000964        57.890815325841309     
   122.65300000000964        57.889487245100156     
   122.65400000000965        57.888159128758822     
   122.65500000000965        57.886830976817748     
   122.65600000000966        57.885502789277041     
   122.65700000000966        57.884174566136814     
   122.65800000000966        57.882846307397543     
   122.65900000000967        57.881518013059221     
   122.66000000000967        57.880189683122346     
   122.66100000000968        57.878861317587081     
   122.66200000000968        57.877532916453646     
   122.66300000000969        57.876204479722112     
   122.66400000000969        57.874876007392999     
   122.66500000000970        57.873547499466433     
   122.66600000000970        57.872218955942571     
   122.66700000000971        57.870890376821706     
   122.66800000000971        57.869561762104269     
   122.66900000000972        57.868233111790175     
   122.67000000000972        57.866904425879852     
   122.67100000000973        57.865575704373583     
   122.67200000000973        57.864246947271539     
   122.67300000000974        57.862918154574011     
   122.67400000000974        57.861589326281155     
   122.67500000000975        57.860260462393207     
   122.67600000000975        57.858931562910605     
   122.67700000000976        57.857602627833330     
   122.67800000000976        57.856273657161815     
   122.67900000000976        57.854944650896343     
   122.68000000000977        57.853615609037021     
   122.68100000000977        57.852286531584021     
   122.68200000000978        57.850957418537689     
   122.68300000000978        57.849628269898425     
   122.68400000000979        57.848299085666270     
   122.68500000000979        57.846969865841679     
   122.68600000000980        57.845640610424603     
   122.68700000000980        57.844311319415610     
   122.68800000000981        57.842981992814600     
   122.68900000000981        57.841652630622143     
   122.69000000000982        57.840323232838301     
   122.69100000000982        57.838993799463360     
   122.69200000000983        57.837664330497610     
   122.69300000000983        57.836334825941293     
   122.69400000000984        57.835005285794580     
   122.69500000000984        57.833675710057790     
   122.69600000000985        57.832346098731286     
   122.69700000000985        57.831016451815074     
   122.69800000000986        57.829686769309454     
   122.69900000000986        57.828357051214866     
   122.70000000000987        57.827027297531380     
   122.70100000000987        57.825697508259360     
   122.70200000000987        57.824367683398975     
   122.70300000000988        57.823037822950624     
   122.70400000000988        57.821707926914378     
   122.70500000000989        57.820377995290563     
   122.70600000000989        57.819048028079401     
   122.70700000000990        57.817718025281202     
   122.70800000000990        57.816387986896260     
   122.70900000000991        57.815057912924573     
   122.71000000000991        57.813727803366689     
   122.71100000000992        57.812397658222771     
   122.71200000000992        57.811067477493012     
   122.71300000000993        57.809737261177759     
   122.71400000000993        57.808407009277197     
   122.71500000000994        57.807076721791589     
   122.71600000000994        57.805746398721148     
   122.71700000000995        57.804416040066229     
   122.71800000000995        57.803085645827053     
   122.71900000000996        57.801755216003890     
   122.72000000000996        57.800424750596932     
   122.72100000000997        57.799094249606540     
   122.72200000000997        57.797763713032836     
   122.72300000000997        57.796433140876204     
   122.72400000000998        57.795102533136806     
   122.72500000000998        57.793771889815019     
   122.72600000000999        57.792441210911065     
   122.72700000000999        57.791110496424920     
   122.72800000001000        57.789779746357297     
   122.72900000001000        57.788448960708152     
   122.73000000001001        57.787118139477904     
   122.73100000001001        57.785787282666739     
   122.73200000001002        57.784456390274855     
   122.73300000001002        57.783125462302614     
   122.73400000001003        57.781794498750322     
   122.73500000001003        57.780463499618108     
   122.73600000001004        57.779132464906120     
   122.73700000001004        57.777801394615111     
   122.73800000001005        57.776470288744648     
   122.73900000001005        57.775139147295683     
   122.74000000001006        57.773807970267995     
   122.74100000001006        57.772476757662034     
   122.74200000001007        57.771145509478096     
   122.74300000001007        57.769814225716310     
   122.74400000001008        57.768482906376910     
   122.74500000001008        57.767151551460429     
   122.74600000001008        57.765820160966996     
   122.74700000001009        57.764488734896752     
   122.74800000001009        57.763157273250044     
   122.74900000001010        57.761825776027131     
   122.75000000001010        57.760494243228393     
   122.75100000001011        57.759162674853911     
   122.75200000001011        57.757831070904096     
   122.75300000001012        57.756499431379119     
   122.75400000001012        57.755167756279235     
   122.75500000001013        57.753836045604857     
   122.75600000001013        57.752504299356012     
   122.75700000001014        57.751172517533199     
   122.75800000001014        57.749840700136552     
   122.75900000001015        57.748508847166477     
   122.76000000001015        57.747176958622944     
   122.76100000001016        57.745845034506551     
   122.76200000001016        57.744513074817405     
   122.76300000001017        57.743181079555832     
   122.76400000001017        57.741849048722059     
   122.76500000001018        57.740516982316386     
   122.76600000001018        57.739184880339018     
   122.76700000001019        57.737852742790267     
   122.76800000001019        57.736520569670354     
   122.76900000001019        57.735188360979798     
   122.77000000001020        57.733856116718520     
   122.77100000001020        57.732523836886998     
   122.77200000001021        57.731191521485329     
   122.77300000001021        57.729859170514040     
   122.77400000001022        57.728526783973258     
   122.77500000001022        57.727194361863170     
   122.77600000001023        57.725861904184235     
   122.77700000001023        57.724529410936498     
   122.77800000001024        57.723196882120490     
   122.77900000001024        57.721864317736376     
   122.78000000001025        57.720531717784354     
   122.78100000001025        57.719199082264694     
   122.78200000001026        57.717866411177795     
   122.78300000001026        57.716533704523982     
   122.78400000001027        57.715200962303342     
   122.78500000001027        57.713868184516208     
   122.78600000001028        57.712535371162780     
   122.78700000001028        57.711202522243426     
   122.78800000001029        57.709869637758523     
   122.78900000001029        57.708536717708228     
   122.79000000001029        57.707203762092846     
   122.79100000001030        57.705870770912504     
   122.79200000001030        57.704537744167730     
   122.79300000001031        57.703204681858672     
   122.79400000001031        57.701871583985564     
   122.79500000001032        57.700538450548819     
   122.79600000001032        57.699205281548487     
   122.79700000001033        57.697872076985149     
   122.79800000001033        57.696538836858920     
   122.79900000001034        57.695205561170035     
   122.80000000001034        57.693872249918819     
   122.80100000001035        57.692538903105529     
   122.80200000001035        57.691205520730477     
   122.80300000001036        57.689872102793984     
   122.80400000001036        57.688538649296206     
   122.80500000001037        57.687205160237582     
   122.80600000001037        57.685871635618149     
   122.80700000001038        57.684538075438518     
   122.80800000001038        57.683204479698780     
   122.80900000001039        57.681870848399200     
   122.81000000001039        57.680537181540188     
   122.81100000001040        57.679203479121767     
   122.81200000001040        57.677869741144391     
   122.81300000001040        57.676535967608451     
   122.81400000001041        57.675202158513997     
   122.81500000001041        57.673868313861597     
   122.81600000001042        57.672534433651194     
   122.81700000001042        57.671200517883371     
   122.81800000001043        57.669866566558291     
   122.81900000001043        57.668532579676089     
   122.82000000001044        57.667198557237228     
   122.82100000001044        57.665864499242140     
   122.82200000001045        57.664530405690741     
   122.82300000001045        57.663196276583520     
   122.82400000001046        57.661862111920847     
   122.82500000001046        57.660527911702793     
   122.82600000001047        57.659193675929821     
   122.82700000001047        57.657859404602128     
   122.82800000001048        57.656525097720063     
   122.82900000001048        57.655190755283797     
   122.83000000001049        57.653856377293820     
   122.83100000001049        57.652521963750303     
   122.83200000001050        57.651187514653344     
   122.83300000001050        57.649853030003484     
   122.83400000001051        57.648518509800951     
   122.83500000001051        57.647183954046085     
   122.83600000001051        57.645849362739042     
   122.83700000001052        57.644514735880350     
   122.83800000001052        57.643180073469843     
   122.83900000001053        57.641845375508204     
   122.84000000001053        57.640510641995768     
   122.84100000001054        57.639175872932562     
   122.84200000001054        57.637841068318963     
   122.84300000001055        57.636506228155220     
   122.84400000001055        57.635171352441809     
   122.84500000001056        57.633836441178893     
   122.84600000001056        57.632501494366771     
   122.84700000001057        57.631166512005755     
   122.84800000001057        57.629831494096010     
   122.84900000001058        57.628496440637996     
   122.85000000001058        57.627161351631898     
   122.85100000001059        57.625826227078242     
   122.85200000001059        57.624491066977043     
   122.85300000001060        57.623155871328642     
   122.85400000001060        57.621820640133421     
   122.85500000001061        57.620485373391652     
   122.85600000001061        57.619150071103554     
   122.85700000001061        57.617814733269448     
   122.85800000001062        57.616479359889773     
   122.85900000001062        57.615143950964665     
   122.86000000001063        57.613808506494479     
   122.86100000001063        57.612473026479485     
   122.86200000001064        57.611137510919896     
   122.86300000001064        57.609801959816259     
   122.86400000001065        57.608466373168596     
   122.86500000001065        57.607130750977433     
   122.86600000001066        57.605795093242953     
   122.86700000001066        57.604459399965393     
   122.86800000001067        57.603123671145212     
   122.86900000001067        57.601787906782370     
   122.87000000001068        57.600452106877711     
   122.87100000001068        57.599116271431065     
   122.87200000001069        57.597780400442971     
   122.87300000001069        57.596444493913545     
   122.87400000001070        57.595108551843396     
   122.87500000001070        57.593772574232389     
   122.87600000001071        57.592436561081229     
   122.87700000001071        57.591100512389964     
   122.87800000001072        57.589764428159022     
   122.87900000001072        57.588428308388643     
   122.88000000001072        57.587092153079070     
   122.88100000001073        57.585755962230692     
   122.88200000001073        57.584419735843888     
   122.88300000001074        57.583083473918855     
   122.88400000001074        57.581747176455835     
   122.88500000001075        57.580410843455311     
   122.88600000001075        57.579074474917427     
   122.88700000001076        57.577738070842493     
   122.88800000001076        57.576401631230993     
   122.88900000001077        57.575065156083014     
   122.89000000001077        57.573728645398994     
   122.89100000001078        57.572392099178984     
   122.89200000001078        57.571055517423744     
   122.89300000001079        57.569718900133083     
   122.89400000001079        57.568382247307895     
   122.89500000001080        57.567045558947825     
   122.89600000001080        57.565708835053627     
   122.89700000001081        57.564372075625499     
   122.89800000001081        57.563035280663669     
   122.89900000001082        57.561698450168507     
   122.90000000001082        57.560361584140296     
   122.90100000001082        57.559024682579377     
   122.90200000001083        57.557687745486128     
   122.90300000001083        57.556350772860633     
   122.90400000001084        57.555013764703261     
   122.90500000001084        57.553676721014533     
   122.90600000001085        57.552339641794681     
   122.90700000001085        57.551002527043778     
   122.90800000001086        57.549665376762455     
   122.90900000001086        57.548328190950890     
   122.91000000001087        57.546990969609134     
   122.91100000001087        57.545653712737973     
   122.91200000001088        57.544316420337431     
   122.91300000001088        57.542979092407776     
   122.91400000001089        57.541641728949486     
   122.91500000001089        57.540304329962822     
   122.91600000001090        57.538966895448084     
   122.91700000001090        57.537629425405584     
   122.91800000001091        57.536291919835435     
   122.91900000001091        57.534954378738362     
   122.92000000001092        57.533616802114253     
   122.92100000001092        57.532279189963894     
   122.92200000001093        57.530941542287067     
   122.92300000001093        57.529603859084567     
   122.92400000001093        57.528266140356273     
   122.92500000001094        57.526928386102895     
   122.92600000001094        57.525590596324378     
   122.92700000001095        57.524252771021423     
   122.92800000001095        57.522914910193990     
   122.92900000001096        57.521577013842595     
   122.93000000001096        57.520239081967460     
   122.93100000001097        57.518901114568926     
   122.93200000001097        57.517563111647441     
   122.93300000001098        57.516225073203167     
   122.93400000001098        57.514886999236403     
   122.93500000001099        57.513548889747575     
   122.93600000001099        57.512210744736919     
   122.93700000001100        57.510872564204902     
   122.93800000001100        57.509534348151568     
   122.93900000001101        57.508196096577485     
   122.94000000001101        57.506857809483009     
   122.94100000001102        57.505519486868110     
   122.94200000001102        57.504181128733542     
   122.94300000001103        57.502842735079071     
   122.94400000001103        57.501504305905570     
   122.94500000001104        57.500165841213111     
   122.94600000001104        57.498827341002148     
   122.94700000001104        57.497488805272717     
   122.94800000001105        57.496150234025443     
   122.94900000001105        57.494811627260511     
   122.95000000001106        57.493472984978311     
   122.95100000001106        57.492134307178944     
   122.95200000001107        57.490795593863041     
   122.95300000001107        57.489456845030737     
   122.95400000001108        57.488118060682446     
   122.95500000001108        57.486779240818279     
   122.95600000001109        57.485440385438984     
   122.95700000001109        57.484101494544404     
   122.95800000001110        57.482762568135051     
   122.95900000001110        57.481423606211472     
   122.96000000001111        57.480084608773666     
   122.96100000001111        57.478745575822053     
   122.96200000001112        57.477406507357188     
   122.96300000001112        57.476067403379076     
   122.96400000001113        57.474728263888103     
   122.96500000001113        57.473389088884844     
   122.96600000001114        57.472049878369191     
   122.96700000001114        57.470710632341920     
   122.96800000001114        57.469371350803073     
   122.96900000001115        57.468032033753090     
   122.97000000001115        57.466692681192256     
   122.97100000001116        57.465353293120906     
   122.97200000001116        57.464013869539357     
   122.97300000001117        57.462674410448010     
   122.97400000001117        57.461334915847118     
   122.97500000001118        57.459995385737052     
   122.97600000001118        57.458655820118075     
   122.97700000001119        57.457316218990641     
   122.97800000001119        57.455976582354765     
   122.97900000001120        57.454636910211306     
   122.98000000001120        57.453297202560016     
   122.98100000001121        57.451957459401768     
   122.98200000001121        57.450617680736542     
   122.98300000001122        57.449277866564643     
   122.98400000001122        57.447938016886617     
   122.98500000001123        57.446598131702615     
   122.98600000001123        57.445258211013083     
   122.98700000001124        57.443918254818428     
   122.98800000001124        57.442578263118740     
   122.98900000001125        57.441238235914533     
   122.99000000001125        57.439898173206039     
   122.99100000001125        57.438558074993779     
   122.99200000001126        57.437217941277808     
   122.99300000001126        57.435877772058653     
   122.99400000001127        57.434537567336648     
   122.99500000001127        57.433197327112005     
   122.99600000001128        57.431857051385137     
   122.99700000001128        57.430516740156406     
   122.99800000001129        57.429176393426026     
   122.99900000001129        57.427836011194493     
   123.00000000001130        57.426495593462043     
   123.00100000001130        57.425155140229094     
   123.00200000001131        57.423814651495817     
   123.00300000001131        57.422474127262781     
   123.00400000001132        57.421133567530106     
   123.00500000001132        57.419792972298232     
   123.00600000001133        57.418452341567544     
   123.00700000001133        57.417111675338354     
   123.00800000001134        57.415770973610840     
   123.00900000001134        57.414430236385549     
   123.01000000001135        57.413089463662743     
   123.01100000001135        57.411748655442736     
   123.01200000001135        57.410407811725854     
   123.01300000001136        57.409066932512602     
   123.01400000001136        57.407726017803107     
   123.01500000001137        57.406385067597753     
   123.01600000001137        57.405044081896925     
   123.01700000001138        57.403703060700956     
   123.01800000001138        57.402362004010243     
   123.01900000001139        57.401020911825022     
   123.02000000001139        57.399679784145704     
   123.02100000001140        57.398338620972702     
   123.02200000001140        57.396997422306157     
   123.02300000001141        57.395656188146567     
   123.02400000001141        57.394314918494210     
   123.02500000001142        57.392973613349461     
   123.02600000001142        57.391632272712670     
   123.02700000001143        57.390290896584112     
   123.02800000001143        57.388949484964222     
   123.02900000001144        57.387608037853376     
   123.03000000001144        57.386266555251638     
   123.03100000001145        57.384925037159810     
   123.03200000001145        57.383583483577773     
   123.03300000001146        57.382241894506230     
   123.03400000001146        57.380900269945315     
   123.03500000001146        57.379558609895390     
   123.03600000001147        57.378216914356976     
   123.03700000001147        57.376875183330327     
   123.03800000001148        57.375533416815642     
   123.03900000001148        57.374191614813427     
   123.04000000001149        57.372849777324113     
   123.04100000001149        57.371507904347716     
   123.04200000001150        57.370165995884982     
   123.04300000001150        57.368824051935924     
   123.04400000001151        57.367482072501069     
   123.04500000001151        57.366140057580758     
   123.04600000001152        57.364798007175338     
   123.04700000001152        57.363455921285144     
   123.04800000001153        57.362113799910475     
   123.04900000001153        57.360771643051656     
   123.05000000001154        57.359429450709214     
   123.05100000001154        57.358087222883277     
   123.05200000001155        57.356744959574485     
   123.05300000001155        57.355402660782957     
   123.05400000001156        57.354060326509043     
   123.05500000001156        57.352717956753153     
   123.05600000001157        57.351375551515638     
   123.05700000001157        57.350033110796943     
   123.05800000001157        57.348690634597176     
   123.05900000001158        57.347348122916991     
   123.06000000001158        57.346005575756486     
   123.06100000001159        57.344662993116216     
   123.06200000001159        57.343320374996331     
   123.06300000001160        57.341977721397456     
   123.06400000001160        57.340635032319732     
   123.06500000001161        57.339292307763365     
   123.06600000001161        57.337949547729231     
   123.06700000001162        57.336606752217229     
   123.06800000001162        57.335263921227778     
   123.06900000001163        57.333921054761419     
   123.07000000001163        57.332578152818328     
   123.07100000001164        57.331235215399005     
   123.07200000001164        57.329892242503689     
   123.07300000001165        57.328549234132723     
   123.07400000001165        57.327206190286567     
   123.07500000001166        57.325863110965557     
   123.07600000001166        57.324519996170032     
   123.07700000001167        57.323176845900427     
   123.07800000001167        57.321833660156891     
   123.07900000001167        57.320490438940006     
   123.08000000001168        57.319147182249928     
   123.08100000001168        57.317803890087269     
   123.08200000001169        57.316460562452043     
   123.08300000001169        57.315117199345011     
   123.08400000001170        57.313773800766235     
   123.08500000001170        57.312430366716129     
   123.08600000001171        57.311086897195267     
   123.08700000001171        57.309743392203778     
   123.08800000001172        57.308399851741974     
   123.08900000001172        57.307056275810424     
   123.09000000001173        57.305712664409491     
   123.09100000001173        57.304369017539251     
   123.09200000001174        57.303025335200509     
   123.09300000001174        57.301681617393058     
   123.09400000001175        57.300337864117957     
   123.09500000001175        57.298994075375056     
   123.09600000001176        57.297650251164704     
   123.09700000001176        57.296306391487555     
   123.09800000001177        57.294962496343892     
   123.09900000001177        57.293618565733880     
   123.10000000001178        57.292274599658157     
   123.10100000001178        57.290930598116816     
   123.10200000001178        57.289586561110539     
   123.10300000001179        57.288242488639511     
   123.10400000001179        57.286898380704081     
   123.10500000001180        57.285554237304630     
   123.10600000001180        57.284210058441488     
   123.10700000001181        57.282865844115157     
   123.10800000001181        57.281521594325909     
   123.10900000001182        57.280177309074091     
   123.11000000001182        57.278832988360065     
   123.11100000001183        57.277488632184273     
   123.11200000001183        57.276144240547197     
   123.11300000001184        57.274799813448844     
   123.11400000001184        57.273455350889954     
   123.11500000001185        57.272110852870632     
   123.11600000001185        57.270766319391505     
   123.11700000001186        57.269421750452679     
   123.11800000001186        57.268077146054686     
   123.11900000001187        57.266732506197798     
   123.12000000001187        57.265387830882510     
   123.12100000001188        57.264043120109157     
   123.12200000001188        57.262698373877974     
   123.12300000001188        57.261353592189572     
   123.12400000001189        57.260008775043964     
   123.12500000001189        57.258663922441926     
   123.12600000001190        57.257319034383599     
   123.12700000001190        57.255974110869438     
   123.12800000001191        57.254629151899763     
   123.12900000001191        57.253284157474951     
   123.13000000001192        57.251939127595421     
   123.13100000001192        57.250594062261527     
   123.13200000001193        57.249248961473725     
   123.13300000001193        57.247903825232228     
   123.13400000001194        57.246558653537527     
   123.13500000001194        57.245213446389847     
   123.13600000001195        57.243868203789802     
   123.13700000001195        57.242522925737596     
   123.13800000001196        57.241177612233614     
   123.13900000001196        57.239832263278309     
   123.14000000001197        57.238486878872038     
   123.14100000001197        57.237141459015177     
   123.14200000001198        57.235796003707961     
   123.14300000001198        57.234450512951042     
   123.14400000001199        57.233104986744713     
   123.14500000001199        57.231759425089159     
   123.14600000001199        57.230413827984904     
   123.14700000001200        57.229068195432312     
   123.14800000001200        57.227722527431773     
   123.14900000001201        57.226376823983593     
   123.15000000001201        57.225031085088389     
   123.15100000001202        57.223685310746234     
   123.15200000001202        57.222339500957787     
   123.15300000001203        57.220993655723134     
   123.15400000001203        57.219647775042951     
   123.15500000001204        57.218301858917307     
   123.15600000001204        57.216955907346808     
   123.15700000001205        57.215609920331886     
   123.15800000001205        57.214263897872733     
   123.15900000001206        57.212917839969755     
   123.16000000001206        57.211571746623520     
   123.16100000001207        57.210225617834283     
   123.16200000001207        57.208879453602449     
   123.16300000001208        57.207533253928318     
   123.16400000001208        57.206187018812379     
   123.16500000001209        57.204840748255045     
   123.16600000001209        57.203494442256591     
   123.16700000001210        57.202148100817396     
   123.16800000001210        57.200801723937957     
   123.16900000001210        57.199455311618649     
   123.17000000001211        57.198108863859694     
   123.17100000001211        57.196762380661724     
   123.17200000001212        57.195415862024831     
   123.17300000001212        57.194069307949697     
   123.17400000001213        57.192722718436592     
   123.17500000001213        57.191376093485950     
   123.17600000001214        57.190029433097955     
   123.17700000001214        57.188682737273204     
   123.17800000001215        57.187336006011918     
   123.17900000001215        57.185989239314850     
   123.18000000001216        57.184642437181921     
   123.18100000001216        57.183295599613864     
   123.18200000001217        57.181948726610827     
   123.18300000001217        57.180601818173365     
   123.18400000001218        57.179254874301684     
   123.18500000001218        57.177907894996515     
   123.18600000001219        57.176560880257924     
   123.18700000001219        57.175213830086527     
   123.18800000001220        57.173866744482559     
   123.18900000001220        57.172519623446341     
   123.19000000001220        57.171172466978355     
   123.19100000001221        57.169825275079191     
   123.19200000001221        57.168478047749055     
   123.19300000001222        57.167130784988224     
   123.19400000001222        57.165783486797295     
   123.19500000001223        57.164436153176624     
   123.19600000001223        57.163088784126472     
   123.19700000001224        57.161741379647395     
   123.19800000001224        57.160393939739826     
   123.19900000001225        57.159046464403943     
   123.20000000001225        57.157698953640327     
   123.20100000001226        57.156351407449243     
   123.20200000001226        57.155003825831187     
   123.20300000001227        57.153656208786501     
   123.20400000001227        57.152308556315617     
   123.20500000001228        57.150960868418892     
   123.20600000001228        57.149613145096716     
   123.20700000001229        57.148265386349451     
   123.20800000001229        57.146917592177786     
   123.20900000001230        57.145569762581651     
   123.21000000001230        57.144221897561835     
   123.21100000001231        57.142873997118571     
   123.21200000001231        57.141526061252321     
   123.21300000001231        57.140178089963271     
   123.21400000001232        57.138830083252031     
   123.21500000001232        57.137482041119007     
   123.21600000001233        57.136133963564532     
   123.21700000001233        57.134785850589026     
   123.21800000001234        57.133437702192928     
   123.21900000001234        57.132089518376524     
   123.22000000001235        57.130741299140325     
   123.22100000001235        57.129393044484587     
   123.22200000001236        57.128044754409878     
   123.22300000001236        57.126696428916610     
   123.22400000001237        57.125348068005209     
   123.22500000001237        57.123999671675826     
   123.22600000001238        57.122651239929148     
   123.22700000001238        57.121302772765290     
   123.22800000001239        57.119954270184927     
   123.22900000001239        57.118605732188399     
   123.23000000001240        57.117257158775871     
   123.23100000001240        57.115908549948131     
   123.23200000001241        57.114559905705370     
   123.23300000001241        57.113211226048065     
   123.23400000001241        57.111862510976572     
   123.23500000001242        57.110513760491202     
   123.23600000001242        57.109164974592503     
   123.23700000001243        57.107816153280886     
   123.23800000001243        57.106467296556694     
   123.23900000001244        57.105118404420303     
   123.24000000001244        57.103769476872230     
   123.24100000001245        57.102420513912769     
   123.24200000001245        57.101071515542458     
   123.24300000001246        57.099722481761624     
   123.24400000001246        57.098373412570616     
   123.24500000001247        57.097024307970038     
   123.24600000001247        57.095675167959975     
   123.24700000001248        57.094325992541137     
   123.24800000001248        57.092976781713880     
   123.24900000001249        57.091627535478402     
   123.25000000001249        57.090278253835521     
   123.25100000001250        57.088928936785209     
   123.25200000001250        57.087579584328203     
   123.25300000001251        57.086230196464697     
   123.25400000001251        57.084880773195103     
   123.25500000001252        57.083531314520023     
   123.25600000001252        57.082181820439871     
   123.25700000001252        57.080832290954788     
   123.25800000001253        57.079482726065308     
   123.25900000001253        57.078133125772048     
   123.26000000001254        57.076783490075357     
   123.26100000001254        57.075433818975277     
   123.26200000001255        57.074084112472626     
   123.26300000001255        57.072734370567680     
   123.26400000001256        57.071384593260916     
   123.26500000001256        57.070034780552653     
   123.26600000001257        57.068684932443240     
   123.26700000001257        57.067335048933401     
   123.26800000001258        57.065985130023236     
   123.26900000001258        57.064635175713349     
   123.27000000001259        57.063285186004094     
   123.27100000001259        57.061935160895843     
   123.27200000001260        57.060585100389041     
   123.27300000001260        57.059235004484115     
   123.27400000001261        57.057884873181536     
   123.27500000001261        57.056534706481727     
   123.27600000001262        57.055184504384933     
   123.27700000001262        57.053834266891734     
   123.27800000001263        57.052483994002465     
   123.27900000001263        57.051133685717744     
   123.28000000001263        57.049783342037706     
   123.28100000001264        57.048432962962934     
   123.28200000001264        57.047082548493741     
   123.28300000001265        57.045732098630687     
   123.28400000001265        57.044381613374036     
   123.28500000001266        57.043031092724441     
   123.28600000001266        57.041680536682136     
   123.28700000001267        57.040329945247592     
   123.28800000001267        57.038979318421198     
   123.28900000001268        57.037628656203395     
   123.29000000001268        57.036277958594667     
   123.29100000001269        57.034927225595382     
   123.29200000001269        57.033576457206046     
   123.29300000001270        57.032225653426828     
   123.29400000001270        57.030874814258489     
   123.29500000001271        57.029523939701207     
   123.29600000001271        57.028173029755521     
   123.29700000001272        57.026822084421823     
   123.29800000001272        57.025471103700596     
   123.29900000001273        57.024120087592216     
   123.30000000001273        57.022769036096960     
   123.30100000001273        57.021417949215682     
   123.30200000001274        57.020066826948316     
   123.30300000001274        57.018715669295432     
   123.30400000001275        57.017364476257775     
   123.30500000001275        57.016013247835325     
   123.30600000001276        57.014661984028798     
   123.30700000001276        57.013310684838601     
   123.30800000001277        57.011959350264917     
   123.30900000001277        57.010607980308542     
   123.31000000001278        57.009256574969584     
   123.31100000001278        57.007905134248709     
   123.31200000001279        57.006553658146110     
   123.31300000001279        57.005202146662356     
   123.31400000001280        57.003850599798049     
   123.31500000001280        57.002499017553390     
   123.31600000001281        57.001147399928769     
   123.31700000001281        56.999795746924832     
   123.31800000001282        56.998444058541772     
   123.31900000001282        56.997092334780163     
   123.32000000001283        56.995740575640532     
   123.32100000001283        56.994388781123085     
   123.32200000001284        56.993036951228312     
   123.32300000001284        56.991685085956817     
   123.32400000001284        56.990333185308771     
   123.32500000001285        56.988981249284826     
   123.32600000001285        56.987629277885318     
   123.32700000001286        56.986277271110779     
   123.32800000001286        56.984925228961465     
   123.32900000001287        56.983573151437945     
   123.33000000001287        56.982221038540750     
   123.33100000001288        56.980868890270081     
   123.33200000001288        56.979516706626534     
   123.33300000001289        56.978164487610492     
   123.33400000001289        56.976812233222333     
   123.33500000001290        56.975459943462603     
   123.33600000001290        56.974107618331566     
   123.33700000001291        56.972755257829952     
   123.33800000001291        56.971402861957976     
   123.33900000001292        56.970050430716064     
   123.34000000001292        56.968697964104869     
   123.34100000001293        56.967345462124591     
   123.34200000001293        56.965992924775712     
   123.34300000001294        56.964640352058737     
   123.34400000001294        56.963287743974192     
   123.34500000001294        56.961935100522332     
   123.34600000001295        56.960582421703641     
   123.34700000001295        56.959229707518666     
   123.34800000001296        56.957876957967763     
   123.34900000001296        56.956524173051385     
   123.35000000001297        56.955171352770023     
   123.35100000001297        56.953818497123983     
   123.35200000001298        56.952465606113968     
   123.35300000001298        56.951112679740092     
   123.35400000001299        56.949759718002959     
   123.35500000001299        56.948406720903137     
   123.35600000001300        56.947053688440754     
   123.35700000001300        56.945700620616641     
   123.35800000001301        56.944347517430927     
   123.35900000001301        56.942994378884194     
   123.36000000001302        56.941641204976818     
   123.36100000001302        56.940287995709390     
   123.36200000001303        56.938934751082265     
   123.36300000001303        56.937581471095818     
   123.36400000001304        56.936228155750527     
   123.36500000001304        56.934874805046860     
   123.36600000001305        56.933521418985428     
   123.36700000001305        56.932167997566538     
   123.36800000001305        56.930814540790401     
   123.36900000001306        56.929461048657927     
   123.37000000001306        56.928107521169139     
   123.37100000001307        56.926753958324703     
   123.37200000001307        56.925400360125067     
   123.37300000001308        56.924046726570637     
   123.37400000001308        56.922693057661903     
   123.37500000001309        56.921339353399240     
   123.37600000001309        56.919985613783162     
   123.37700000001310        56.918631838814143     
   123.37800000001310        56.917278028492575     
   123.37900000001311        56.915924182818820     
   123.38000000001311        56.914570301793532     
   123.38100000001312        56.913216385417101     
   123.38200000001312        56.911862433689898     
   123.38300000001313        56.910508446612432     
   123.38400000001313        56.909154424185111     
   123.38500000001314        56.907800366408416     
   123.38600000001314        56.906446273282747     
   123.38700000001315        56.905092144808663     
   123.38800000001315        56.903737980986641     
   123.38900000001316        56.902383781817065     
   123.39000000001316        56.901029547300155     
   123.39100000001316        56.899675277436849     
   123.39200000001317        56.898320972227189     
   123.39300000001317        56.896966631671802     
   123.39400000001318        56.895612255771326     
   123.39500000001318        56.894257844525882     
   123.39600000001319        56.892903397936060     
   123.39700000001319        56.891548916002314     
   123.39800000001320        56.890194398725178     
   123.39900000001320        56.888839846104929     
   123.40000000001321        56.887485258142227     
   123.40100000001321        56.886130634837436     
   123.40200000001322        56.884775976191008     
   123.40300000001322        56.883421282203358     
   123.40400000001323        56.882066552875038     
   123.40500000001323        56.880711788206369     
   123.40600000001324        56.879356988198076     
   123.40700000001324        56.878002152850286     
   123.40800000001325        56.876647282163731     
   123.40900000001325        56.875292376138773     
   123.41000000001326        56.873937434775947     
   123.41100000001326        56.872582458075485     
   123.41200000001326        56.871227446038084     
   123.41300000001327        56.869872398663944     
   123.41400000001327        56.868517315953824     
   123.41500000001328        56.867162197908009     
   123.41600000001328        56.865807044527145     
   123.41700000001329        56.864451855811460     
   123.41800000001329        56.863096631761501     
   123.41900000001330        56.861741372377850     
   123.42000000001330        56.860386077660728     
   123.42100000001331        56.859030747610817     
   123.42200000001331        56.857675382228500     
   123.42300000001332        56.856319981514268     
   123.42400000001332        56.854964545468576     
   123.42500000001333        56.853609074091814     
   123.42600000001333        56.852253567384565     
   123.42700000001334        56.850898025347178     
   123.42800000001334        56.849542447980234     
   123.42900000001335        56.848186835284210     
   123.43000000001335        56.846831187259426     
   123.43100000001336        56.845475503906449     
   123.43200000001336        56.844119785225729     
   123.43300000001337        56.842764031217811     
   123.43400000001337        56.841408241883009     
   123.43500000001337        56.840052417221905     
   123.43600000001338        56.838696557234968     
   123.43700000001338        56.837340661922454     
   123.43800000001339        56.835984731285293     
   123.43900000001339        56.834628765323501     
   123.44000000001340        56.833272764037822     
   123.44100000001340        56.831916727428514     
   123.44200000001341        56.830560655496363     
   123.44300000001341        56.829204548241378     
   123.44400000001342        56.827848405664383     
   123.44500000001342        56.826492227765819     
   123.44600000001343        56.825136014546104     
   123.44700000001343        56.823779766005657     
   123.44800000001344        56.822423482144906     
   123.44900000001344        56.821067162964646     
   123.45000000001345        56.819710808464968     
   123.45100000001345        56.818354418646457     
   123.45200000001346        56.816997993509730     
   123.45300000001346        56.815641533055107     
   123.45400000001347        56.814285037283170     
   123.45500000001347        56.812928506194289     
   123.45600000001347        56.811571939788948     
   123.45700000001348        56.810215338067771     
   123.45800000001348        56.808858701030999     
   123.45900000001349        56.807502028679345     
   123.46000000001349        56.806145321013133     
   123.46100000001350        56.804788578032799     
   123.46200000001350        56.803431799739144     
   123.46300000001351        56.802074986132240     
   123.46400000001351        56.800718137212641     
   123.46500000001352        56.799361252981022     
   123.46600000001352        56.798004333437788     
   123.46700000001353        56.796647378583287     
   123.46800000001353        56.795290388418266     
   123.46900000001354        56.793933362942894     
   123.47000000001354        56.792576302157762     
   123.47100000001355        56.791219206063410     
   123.47200000001355        56.789862074660341     
   123.47300000001356        56.788504907949019     
   123.47400000001356        56.787147705929897     
   123.47500000001357        56.785790468603324     
   123.47600000001357        56.784433195969989     
   123.47700000001358        56.783075888030183     
   123.47800000001358        56.781718544784560     
   123.47900000001358        56.780361166233504     
   123.48000000001359        56.779003752377612     
   123.48100000001359        56.777646303217217     
   123.48200000001360        56.776288818753038     
   123.48300000001360        56.774931298985216     
   123.48400000001361        56.773573743914469     
   123.48500000001361        56.772216153541258     
   123.48600000001362        56.770858527866046     
   123.48700000001362        56.769500866889246     
   123.48800000001363        56.768143170611403     
   123.48900000001363        56.766785439033093     
   123.49000000001364        56.765427672154615     
   123.49100000001364        56.764069869976602     
   123.49200000001365        56.762712032499557     
   123.49300000001365        56.761354159723886     
   123.49400000001366        56.759996251649966     
   123.49500000001366        56.758638308278464     
   123.49600000001367        56.757280329609877     
   123.49700000001367        56.755922315644675     
   123.49800000001368        56.754564266383227     
   123.49900000001368        56.753206181826087     
   123.50000000001369        56.751848061973739     
   123.50100000001369        56.750489906826843     
   123.50200000001369        56.749131716385641     
   123.50300000001370        56.747773490650779     
   123.50400000001370        56.746415229622642     
   123.50500000001371        56.745056933301825     
   123.50600000001371        56.743698601688607     
   123.50700000001372        56.742340234783811     
   123.50800000001372        56.740981832587678     
   123.50900000001373        56.739623395100679     
   123.51000000001373        56.738264922323594     
   123.51100000001374        56.736906414256694     
   123.51200000001374        56.735547870900469     
   123.51300000001375        56.734189292255522     
   123.51400000001375        56.732830678322173     
   123.51500000001376        56.731472029100871     
   123.51600000001376        56.730113344592525     
   123.51700000001377        56.728754624797240     
   123.51800000001377        56.727395869715750     
   123.51900000001378        56.726037079348302     
   123.52000000001378        56.724678253695608     
   123.52100000001379        56.723319392758064     
   123.52200000001379        56.721960496536262     
   123.52300000001379        56.720601565030535     
   123.52400000001380        56.719242598241394     
   123.52500000001380        56.717883596169457     
   123.52600000001381        56.716524558815259     
   123.52700000001381        56.715165486179217     
   123.52800000001382        56.713806378261665     
   123.52900000001382        56.712447235063323     
   123.53000000001383        56.711088056584792     
   123.53100000001383        56.709728842826252     
   123.53200000001384        56.708369593788468     
   123.53300000001384        56.707010309471627     
   123.53400000001385        56.705650989876631     
   123.53500000001385        56.704291635003777     
   123.53600000001386        56.702932244853493     
   123.53700000001386        56.701572819426474     
   123.53800000001387        56.700213358723026     
   123.53900000001387        56.698853862743640     
   123.54000000001388        56.697494331489075     
   123.54100000001388        56.696134764959631     
   123.54200000001389        56.694775163155875     
   123.54300000001389        56.693415526078176     
   123.54400000001390        56.692055853727226     
   123.54500000001390        56.690696146103541     
   123.54600000001390        56.689336403207456     
   123.54700000001391        56.687976625039497     
   123.54800000001391        56.686616811600373     
   123.54900000001392        56.685256962890342     
   123.55000000001392        56.683897078910007     
   123.55100000001393        56.682537159659915     
   123.55200000001393        56.681177205140578     
   123.55300000001394        56.679817215352401     
   123.55400000001394        56.678457190295909     
   123.55500000001395        56.677097129971855     
   123.55600000001395        56.675737034380369     
   123.55700000001396        56.674376903522230     
   123.55800000001396        56.673016737397681     
   123.55900000001397        56.671656536007546     
   123.56000000001397        56.670296299352231     
   123.56100000001398        56.668936027432188     
   123.56200000001398        56.667575720247903     
   123.56300000001399        56.666215377799865     
   123.56400000001399        56.664855000088721     
   123.56500000001400        56.663494587114819     
   123.56600000001400        56.662134138878919     
   123.56700000001400        56.660773655381263     
   123.56800000001401        56.659413136622497     
   123.56900000001401        56.658052582603084     
   123.57000000001402        56.656691993323662     
   123.57100000001402        56.655331368784452     
   123.57200000001403        56.653970708986321     
   123.57300000001403        56.652610013929532     
   123.57400000001404        56.651249283614703     
   123.57500000001404        56.649888518042331     
   123.57600000001405        56.648527717212964     
   123.57700000001405        56.647166881127021     
   123.57800000001406        56.645806009785112     
   123.57900000001406        56.644445103187778     
   123.58000000001407        56.643084161335388     
   123.58100000001407        56.641723184228603     
   123.58200000001408        56.640362171867842     
   123.58300000001408        56.639001124253603     
   123.58400000001409        56.637640041386483     
   123.58500000001409        56.636278923267042     
   123.58600000001410        56.634917769895821     
   123.58700000001410        56.633556581273098     
   123.58800000001411        56.632195357399560     
   123.58900000001411        56.630834098275621     
   123.59000000001411        56.629472803902118     
   123.59100000001412        56.628111474279166     
   123.59200000001412        56.626750109407496     
   123.59300000001413        56.625388709287698     
   123.59400000001413        56.624027273919992     
   123.59500000001414        56.622665803305267     
   123.59600000001414        56.621304297443785     
   123.59700000001415        56.619942756336108     
   123.59800000001415        56.618581179982797     
   123.59900000001416        56.617219568384456     
   123.60000000001416        56.615857921541512     
   123.60100000001417        56.614496239454503     
   123.60200000001417        56.613134522123993     
   123.60300000001418        56.611772769550299     
   123.60400000001418        56.610410981734262     
   123.60500000001419        56.609049158676264     
   123.60600000001419        56.607687300376668     
   123.60700000001420        56.606325406836241     
   123.60800000001420        56.604963478055410     
   123.60900000001421        56.603601514034871     
   123.61000000001421        56.602239514774780     
   123.61100000001422        56.600877480275820     
   123.61200000001422        56.599515410538750     
   123.61300000001422        56.598153305563947     
   123.61400000001423        56.596791165351675     
   123.61500000001423        56.595428989902871     
   123.61600000001424        56.594066779217783     
   123.61700000001424        56.592704533297095     
   123.61800000001425        56.591342252141253     
   123.61900000001425        56.589979935750762     
   123.62000000001426        56.588617584126297     
   123.62100000001426        56.587255197268256     
   123.62200000001427        56.585892775177186     
   123.62300000001427        56.584530317853613     
   123.62400000001428        56.583167825298119     
   123.62500000001428        56.581805297511188     
   123.62600000001429        56.580442734493332     
   123.62700000001429        56.579080136245153     
   123.62800000001430        56.577717502767207     
   123.62900000001430        56.576354834059849     
   123.63000000001431        56.574992130123775     
   123.63100000001431        56.573629390959496     
   123.63200000001432        56.572266616567582     
   123.63300000001432        56.570903806948373     
   123.63400000001432        56.569540962102522     
   123.63500000001433        56.568178082030713     
   123.63600000001433        56.566815166733129     
   123.63700000001434        56.565452216210765     
   123.63800000001434        56.564089230463807     
   123.63900000001435        56.562726209492872     
   123.64000000001435        56.561363153298359     
   123.64100000001436        56.560000061881063     
   123.64200000001436        56.558636935241530     
   123.64300000001437        56.557273773380061     
   123.64400000001437        56.555910576297407     
   123.64500000001438        56.554547343994031     
   123.64600000001438        56.553184076470380     
   123.64700000001439        56.551820773726988     
   123.64800000001439        56.550457435764550     
   123.64900000001440        56.549094062583450     
   123.65000000001440        56.547730654184527     
   123.65100000001441        56.546367210567851     
   123.65200000001441        56.545003731734283     
   123.65300000001442        56.543640217684285     
   123.65400000001442        56.542276668418410     
   123.65500000001443        56.540913083937227     
   123.65600000001443        56.539549464241205     
   123.65700000001443        56.538185809330855     
   123.65800000001444        56.536822119206789     
   123.65900000001444        56.535458393869476     
   123.66000000001445        56.534094633319711     
   123.66100000001445        56.532730837557764     
   123.66200000001446        56.531367006584304     
   123.66300000001446        56.530003140399749     
   123.66400000001447        56.528639239004768     
   123.66500000001447        56.527275302399708     
   123.66600000001448        56.525911330585458     
   123.66700000001448        56.524547323562260     
   123.66800000001449        56.523183281330908     
   123.66900000001449        56.521819203891638     
   123.67000000001450        56.520455091245218     
   123.67100000001450        56.519090943392278     
   123.67200000001451        56.517726760333112     
   123.67300000001451        56.516362542068393     
   123.67400000001452        56.514998288598470     
   123.67500000001452        56.513633999924409     
   123.67600000001453        56.512269676046238     
   123.67700000001453        56.510905316964802     
   123.67800000001453        56.509540922680365     
   123.67900000001454        56.508176493193787     
   123.68000000001454        56.506812028505514     
   123.68100000001455        56.505447528616017     
   123.68200000001455        56.504082993525827     
   123.68300000001456        56.502718423235621     
   123.68400000001456        56.501353817745837     
   123.68500000001457        56.499989177057195     
   123.68600000001457        56.498624501170077     
   123.68700000001458        56.497259790084982     
   123.68800000001458        56.495895043802733     
   123.68900000001459        56.494530262323678     
   123.69000000001459        56.493165445648181     
   123.69100000001460        56.491800593777207     
   123.69200000001460        56.490435706711153     
   123.69300000001461        56.489070784450504     
   123.69400000001461        56.487705826995921     
   123.69500000001462        56.486340834347622     
   123.69600000001462        56.484975806506633     
   123.69700000001463        56.483610743473264     
   123.69800000001463        56.482245645248199     
   123.69900000001464        56.480880511831764     
   123.70000000001464        56.479515343224655     
   123.70100000001464        56.478150139427477     
   123.70200000001465        56.476784900440805     
   123.70300000001465        56.475419626265086     
   123.70400000001466        56.474054316900890     
   123.70500000001466        56.472688972348728     
   123.70600000001467        56.471323592609423     
   123.70700000001467        56.469958177683154     
   123.70800000001468        56.468592727570709     
   123.70900000001468        56.467227242272536     
   123.71000000001469        56.465861721789281     
   123.71100000001469        56.464496166121684     
   123.71200000001470        56.463130575269972     
   123.71300000001470        56.461764949234862     
   123.71400000001471        56.460399288016909     
   123.71500000001471        56.459033591616432     
   123.71600000001472        56.457667860034498     
   123.71700000001472        56.456302093271304     
   123.71800000001473        56.454936291327485     
   123.71900000001473        56.453570454203550     
   123.72000000001474        56.452204581900176     
   123.72100000001474        56.450838674417824     
   123.72200000001475        56.449472731757325     
   123.72300000001475        56.448106753918822     
   123.72400000001475        56.446740740903110     
   123.72500000001476        56.445374692710715     
   123.72600000001476        56.444008609342227     
   123.72700000001477        56.442642490798107     
   123.72800000001477        56.441276337079195     
   123.72900000001478        56.439910148185824     
   123.73000000001478        56.438543924118527     
   123.73100000001479        56.437177664877900     
   123.73200000001479        56.435811370464556     
   123.73300000001480        56.434445040879275     
   123.73400000001480        56.433078676122321     
   123.73500000001481        56.431712276194155     
   123.73600000001481        56.430345841095885     
   123.73700000001482        56.428979370827449     
   123.73800000001482        56.427612865389897     
   123.73900000001483        56.426246324783435     
   123.74000000001483        56.424879749008973     
   123.74100000001484        56.423513138066696     
   123.74200000001484        56.422146491957605     
   123.74300000001485        56.420779810681942     
   123.74400000001485        56.419413094240404     
   123.74500000001485        56.418046342633552     
   123.74600000001486        56.416679555861982     
   123.74700000001486        56.415312733926207     
   123.74800000001487        56.413945876826844     
   123.74900000001487        56.412578984564448     
   123.75000000001488        56.411212057139558     
   123.75100000001488        56.409845094552878     
   123.75200000001489        56.408478096804821     
   123.75300000001489        56.407111063896011     
   123.75400000001490        56.405743995827017     
   123.75500000001490        56.404376892598542     
   123.75600000001491        56.403009754210927     
   123.75700000001491        56.401642580664962     
   123.75800000001492        56.400275371961044     
   123.75900000001492        56.398908128099869     
   123.76000000001493        56.397540849081999     
   123.76100000001493        56.396173534908023     
   123.76200000001494        56.394806185578496     
   123.76300000001494        56.393438801093900     
   123.76400000001495        56.392071381454940     
   123.76500000001495        56.390703926662205     
   123.76600000001496        56.389336436716285     
   123.76700000001496        56.387968911617612     
   123.76800000001496        56.386601351366785     
   123.76900000001497        56.385233755964435     
   123.77000000001497        56.383866125411338     
   123.77100000001498        56.382498459707669     
   123.77200000001498        56.381130758854297     
   123.77300000001499        56.379763022851755     
   123.77400000001499        56.378395251700596     
   123.77500000001500        56.377027445401446     
   123.77600000001500        56.375659603954766     
   123.77700000001501        56.374291727361253     
   123.77800000001501        56.372923815621498     
   123.77900000001502        56.371555868736017     
   123.78000000001502        56.370187886705459     
   123.78100000001503        56.368819869530299     
   123.78200000001503        56.367451817211254     
   123.78300000001504        56.366083729748858     
   123.78400000001504        56.364715607143523     
   123.78500000001505        56.363347449396187     
   123.78600000001505        56.361979256507098     
   123.78700000001506        56.360611028477031     
   123.78800000001506        56.359242765306611     
   123.78900000001506        56.357874466996122     
   123.79000000001507        56.356506133546453     
   123.79100000001507        56.355137764958215     
   123.79200000001508        56.353769361231826     
   123.79300000001508        56.352400922367842     
   123.79400000001509        56.351032448367057     
   123.79500000001509        56.349663939229892     
   123.79600000001510        56.348295394956978     
   123.79700000001510        56.346926815548898     
   123.79800000001511        56.345558201006277     
   123.79900000001511        56.344189551329734     
   123.80000000001512        56.342820866519759     
   123.80100000001512        56.341452146576863     
   123.80200000001513        56.340083391501949     
   123.80300000001513        56.338714601295216     
   123.80400000001514        56.337345775957679     
   123.80500000001514        56.335976915489553     
   123.80600000001515        56.334608019891682     
   123.80700000001515        56.333239089164650     
   123.80800000001516        56.331870123308789     
   123.80900000001516        56.330501122324932     
   123.81000000001517        56.329132086213491     
   123.81100000001517        56.327763014975439     
   123.81200000001517        56.326393908610953     
   123.81300000001518        56.325024767120730     
   123.81400000001518        56.323655590505425     
   123.81500000001519        56.322286378765625     
   123.81600000001519        56.320917131902057     
   123.81700000001520        56.319547849915125     
   123.81800000001520        56.318178532805469     
   123.81900000001521        56.316809180573578     
   123.82000000001521        56.315439793220392     
   123.82100000001522        56.314070370746101     
   123.82200000001522        56.312700913151552     
   123.82300000001523        56.311331420437391     
   123.82400000001523        56.309961892603930     
   123.82500000001524        56.308592329651965     
   123.82600000001524        56.307222731582158     
   123.82700000001525        56.305853098395040     
   123.82800000001525        56.304483430091132     
   123.82900000001526        56.303113726671036     
   123.83000000001526        56.301743988135485     
   123.83100000001527        56.300374214485025     
   123.83200000001527        56.299004405720297     
   123.83300000001528        56.297634561841683     
   123.83400000001528        56.296264682850044     
   123.83500000001528        56.294894768745948     
   123.83600000001529        56.293524819529843     
   123.83700000001529        56.292154835202417     
   123.83800000001530        56.290784815764155     
   123.83900000001530        56.289414761215937     
   123.84000000001531        56.288044671558225     
   123.84100000001531        56.286674546791652     
   123.84200000001532        56.285304386916678     
   123.84300000001532        56.283934191933980     
   123.84400000001533        56.282563961844275     
   123.84500000001533        56.281193696648145     
   123.84600000001534        56.279823396345890     
   123.84700000001534        56.278453060938638     
   123.84800000001535        56.277082690426468     
   123.84900000001535        56.275712284810488     
   123.85000000001536        56.274341844091012     
   123.85100000001536        56.272971368268458     
   123.85200000001537        56.271600857343991     
   123.85300000001537        56.270230311317796     
   123.85400000001538        56.268859730190314     
   123.85500000001538        56.267489113962682     
   123.85600000001538        56.266118462635241     
   123.85700000001539        56.264747776208587     
   123.85800000001539        56.263377054683353     
   123.85900000001540        56.262006298060179     
   123.86000000001540        56.260635506339604     
   123.86100000001541        56.259264679522303     
   123.86200000001541        56.257893817608860     
   123.86300000001542        56.256522920599814     
   123.86400000001542        56.255151988495882     
   123.86500000001543        56.253781021297705     
   123.86600000001543        56.252410019005801     
   123.86700000001544        56.251038981620937     
   123.86800000001544        56.249667909143575     
   123.86900000001545        56.248296801574270     
   123.87000000001545        56.246925658913803     
   123.87100000001546        56.245554481162614     
   123.87200000001546        56.244183268321571     
   123.87300000001547        56.242812020391021     
   123.87400000001547        56.241440737371782     
   123.87500000001548        56.240069419264330     
   123.87600000001548        56.238698066069439     
   123.87700000001549        56.237326677787529     
   123.87800000001549        56.235955254419210     
   123.87900000001549        56.234583795965378     
   123.88000000001550        56.233212302426537     
   123.88100000001550        56.231840773802944     
   123.88200000001551        56.230469210095769     
   123.88300000001551        56.229097611305292     
   123.88400000001552        56.227725977432215     
   123.88500000001552        56.226354308477177     
   123.88600000001553        56.224982604440825     
   123.88700000001553        56.223610865323614     
   123.88800000001554        56.222239091126454     
   123.88900000001554        56.220867281849664     
   123.89000000001555        56.219495437494011     
   123.89100000001555        56.218123558060149     
   123.89200000001556        56.216751643548633     
   123.89300000001556        56.215379693960145     
   123.89400000001557        56.214007709295224     
   123.89500000001557        56.212635689554538     
   123.89600000001558        56.211263634738806     
   123.89700000001558        56.209891544848489     
   123.89800000001559        56.208519419884098     
   123.89900000001559        56.207147259846678     
   123.90000000001559        56.205775064736514     
   123.90100000001560        56.204402834554415     
   123.90200000001560        56.203030569300815     
   123.90300000001561        56.201658268976594     
   123.90400000001561        56.200285933582023     
   123.90500000001562        56.198913563118246     
   123.90600000001562        56.197541157585398     
   123.90700000001563        56.196168716984246     
   123.90800000001563        56.194796241315586     
   123.90900000001564        56.193423730579589     
   123.91000000001564        56.192051184777597     
   123.91100000001565        56.190678603909632     
   123.91200000001565        56.189305987976688     
   123.91300000001566        56.187933336979242     
   123.91400000001566        56.186560650917784     
   123.91500000001567        56.185187929793273     
   123.91600000001567        56.183815173606128     
   123.91700000001568        56.182442382356982     
   123.91800000001568        56.181069556046516     
   123.91900000001569        56.179696694675251     
   123.92000000001569        56.178323798244101     
   123.92100000001570        56.176950866753288     
   123.92200000001570        56.175577900203784     
   123.92300000001570        56.174204898596066     
   123.92400000001571        56.172831861930952     
   123.92500000001571        56.171458790208725     
   123.92600000001572        56.170085683430216     
   123.92700000001572        56.168712541596285     
   123.92800000001573        56.167339364707139     
   123.92900000001573        56.165966152763751     
   123.93000000001574        56.164592905766554     
   123.93100000001574        56.163219623716316     
   123.93200000001575        56.161846306613512     
   123.93300000001575        56.160472954459010     
   123.93400000001576        56.159099567253222     
   123.93500000001576        56.157726144997007     
   123.93600000001577        56.156352687690642     
   123.93700000001577        56.154979195335216     
   123.93800000001578        56.153605667930997     
   123.93900000001578        56.152232105478852     
   123.94000000001579        56.150858507979173     
   123.94100000001579        56.149484875433075     
   123.94200000001580        56.148111207840671     
   123.94300000001580        56.146737505202864     
   123.94400000001581        56.145363767520308     
   123.94500000001581        56.143989994793579     
   123.94600000001581        56.142616187023336     
   123.94700000001582        56.141242344210141     
   123.94800000001582        56.139868466354699     
   123.94900000001583        56.138494553457640     
   123.95000000001583        56.137120605519804     
   123.95100000001584        56.135746622541340     
   123.95200000001584        56.134372604523428     
   123.95300000001585        56.132998551466578     
   123.95400000001585        56.131624463371239     
   123.95500000001586        56.130250340238071     
   123.95600000001586        56.128876182067891     
   123.95700000001587        56.127501988861418     
   123.95800000001587        56.126127760618935     
   123.95900000001588        56.124753497341352     
   123.96000000001588        56.123379199029223     
   123.96100000001589        56.122004865683294     
   123.96200000001589        56.120630497304099     
   123.96300000001590        56.119256093892389     
   123.96400000001590        56.117881655448727     
   123.96500000001591        56.116507181973660     
   123.96600000001591        56.115132673468153     
   123.96700000001591        56.113758129932449     
   123.96800000001592        56.112383551367621     
   123.96900000001592        56.111008937774066     
   123.97000000001593        56.109634289152510     
   123.97100000001593        56.108259605503576     
   123.97200000001594        56.106884886827721     
   123.97300000001594        56.105510133125968     
   123.97400000001595        56.104135344398728     
   123.97500000001595        56.102760520646775     
   123.97600000001596        56.101385661870665     
   123.97700000001596        56.100010768070867     
   123.97800000001597        56.098635839248523     
   123.97900000001597        56.097260875403904     
   123.98000000001598        56.095885876537650     
   123.98100000001598        56.094510842650756     
   123.98200000001599        56.093135773743612     
   123.98300000001599        56.091760669816843     
   123.98400000001600        56.090385530871075     
   123.98500000001600        56.089010356907295     
   123.98600000001601        56.087635147925802     
   123.98700000001601        56.086259903927470     
   123.98800000001602        56.084884624912704     
   123.98900000001602        56.083509310882327     
   123.99000000001602        56.082133961837037     
   123.99100000001603        56.080758577777424     
   123.99200000001603        56.079383158704189     
   123.99300000001604        56.078007704618003     
   123.99400000001604        56.076632215519382     
   123.99500000001605        56.075256691409052     
   123.99600000001605        56.073881132287831     
   123.99700000001606        56.072505538156214     
   123.99800000001606        56.071129909014985     
   123.99900000001607        56.069754244864519     
   124.00000000001607        56.068378545705826     
   124.00100000001608        56.067002811539354     
   124.00200000001608        56.065627042365861     
   124.00300000001609        56.064251238185861     
   124.00400000001609        56.062875399000326     
   124.00500000001610        56.061499524809491     
   124.00600000001610        56.060123615614337     
   124.00700000001611        56.058747671415546     
   124.00800000001611        56.057371692213508     
   124.00900000001612        56.055995678009161     
   124.01000000001612        56.054619628803003     
   124.01100000001613        56.053243544595844     
   124.01200000001613        56.051867425388110     
   124.01300000001613        56.050491271180825     
   124.01400000001614        56.049115081974357     
   124.01500000001614        56.047738857769374     
   124.01600000001615        56.046362598566674     
   124.01700000001615        56.044986304366788     
   124.01800000001616        56.043609975170618     
   124.01900000001616        56.042233610978606     
   124.02000000001617        56.040857211791476     
   124.02100000001617        56.039480777609924     
   124.02200000001618        56.038104308434718     
   124.02300000001618        56.036727804266349     
   124.02400000001619        56.035351265105490     
   124.02500000001619        56.033974690953002     
   124.02600000001620        56.032598081809361     
   124.02700000001620        56.031221437675271     
   124.02800000001621        56.029844758551512     
   124.02900000001621        56.028468044438654     
   124.03000000001622        56.027091295337385     
   124.03100000001622        56.025714511248360     
   124.03200000001623        56.024337692172388     
   124.03300000001623        56.022960838109931     
   124.03400000001623        56.021583949061757     
   124.03500000001624        56.020207025028675     
   124.03600000001624        56.018830066011105     
   124.03700000001625        56.017453072009822     
   124.03800000001625        56.016076043025535     
   124.03900000001626        56.014698979058878     
   124.04000000001626        56.013321880110652     
   124.04100000001627        56.011944746181342     
   124.04200000001627        56.010567577271800     
   124.04300000001628        56.009190373382580     
   124.04400000001628        56.007813134514386     
   124.04500000001629        56.006435860667871     
   124.04600000001629        56.005058551843824     
   124.04700000001630        56.003681208042707     
   124.04800000001630        56.002303829265315     
   124.04900000001631        56.000926415512488     
   124.05000000001631        55.999548966784673     
   124.05100000001632        55.998171483082729     
   124.05200000001632        55.996793964407182     
   124.05300000001633        55.995416410758693     
   124.05400000001633        55.994038822138151     
   124.05500000001634        55.992661198545967     
   124.05600000001634        55.991283539983087     
   124.05700000001634        55.989905846449936     
   124.05800000001635        55.988528117947503     
   124.05900000001635        55.987150354476192     
   124.06000000001636        55.985772556036686     
   124.06100000001636        55.984394722629936     
   124.06200000001637        55.983016854256334     
   124.06300000001637        55.981638950916775     
   124.06400000001638        55.980261012611770     
   124.06500000001638        55.978883039342072     
   124.06600000001639        55.977505031108478     
   124.06700000001639        55.976126987911428     
   124.06800000001640        55.974748909751838     
   124.06900000001640        55.973370796630448     
   124.07000000001641        55.971992648547477     
   124.07100000001641        55.970614465503992     
   124.07200000001642        55.969236247500831     
   124.07300000001642        55.967857994538377     
   124.07400000001643        55.966479706617484     
   124.07500000001643        55.965101383738542     
   124.07600000001644        55.963723025902645     
   124.07700000001644        55.962344633110376     
   124.07800000001644        55.960966205362155     
   124.07900000001645        55.959587742658961     
   124.08000000001645        55.958209245001314     
   124.08100000001646        55.956830712390037     
   124.08200000001646        55.955452144825728     
   124.08300000001647        55.954073542309153     
   124.08400000001647        55.952694904840911     
   124.08500000001648        55.951316232421831     
   124.08600000001648        55.949937525052363     
   124.08700000001649        55.948558782733500     
   124.08800000001649        55.947180005465761     
   124.08900000001650        55.945801193249729     
   124.09000000001650        55.944422346086291     
   124.09100000001651        55.943043463976068     
   124.09200000001651        55.941664546919974     
   124.09300000001652        55.940285594918251     
   124.09400000001652        55.938906607971866     
   124.09500000001653        55.937527586081480     
   124.09600000001653        55.936148529247895     
   124.09700000001654        55.934769437471623     
   124.09800000001654        55.933390310753445     
   124.09900000001655        55.932011149094066     
   124.10000000001655        55.930631952494181     
   124.10100000001655        55.929252720954473     
   124.10200000001656        55.927873454475645     
   124.10300000001656        55.926494153058435     
   124.10400000001657        55.925114816703406     
   124.10500000001657        55.923735445411374     
   124.10600000001658        55.922356039183008     
   124.10700000001658        55.920976598019095     
   124.10800000001659        55.919597121920120     
   124.10900000001659        55.918217610886948     
   124.11000000001660        55.916838064920199     
   124.11100000001660        55.915458484020697     
   124.11200000001661        55.914078868189094     
   124.11300000001661        55.912699217425974     
   124.11400000001662        55.911319531732239     
   124.11500000001662        55.909939811108380     
   124.11600000001663        55.908560055555256     
   124.11700000001663        55.907180265073457     
   124.11800000001664        55.905800439663857     
   124.11900000001664        55.904420579326967     
   124.12000000001665        55.903040684063512     
   124.12100000001665        55.901660753874303     
   124.12200000001666        55.900280788759922     
   124.12300000001666        55.898900788721328     
   124.12400000001666        55.897520753758997     
   124.12500000001667        55.896140683873561     
   124.12600000001667        55.894760579065995     
   124.12700000001668        55.893380439336838     
   124.12800000001668        55.892000264686736     
   124.12900000001669        55.890620055116493     
   124.13000000001669        55.889239810626762     
   124.13100000001670        55.887859531218446     
   124.13200000001670        55.886479216891892     
   124.13300000001671        55.885098867648104     
   124.13400000001671        55.883718483487698     
   124.13500000001672        55.882338064411478     
   124.13600000001672        55.880957610420090     
   124.13700000001673        55.879577121514011     
   124.13800000001673        55.878196597694242     
   124.13900000001674        55.876816038961529     
   124.14000000001674        55.875435445316256     
   124.14100000001675        55.874054816759511     
   124.14200000001675        55.872674153291705     
   124.14300000001676        55.871293454913875     
   124.14400000001676        55.869912721626456     
   124.14500000001676        55.868531953430235     
   124.14600000001677        55.867151150325967     
   124.14700000001677        55.865770312314275     
   124.14800000001678        55.864389439395993     
   124.14900000001678        55.863008531571722     
   124.15000000001679        55.861627588842296     
   124.15100000001679        55.860246611208289     
   124.15200000001680        55.858865598670619     
   124.15300000001680        55.857484551229781     
   124.15400000001681        55.856103468886594     
   124.15500000001681        55.854722351641833     
   124.15600000001682        55.853341199496128     
   124.15700000001682        55.851960012450249     
   124.15800000001683        55.850578790504805     
   124.15900000001683        55.849197533660643     
   124.16000000001684        55.847816241918501     
   124.16100000001684        55.846434915278934     
   124.16200000001685        55.845053553742829     
   124.16300000001685        55.843672157310877     
   124.16400000001686        55.842290725983638     
   124.16500000001686        55.840909259761851     
   124.16600000001687        55.839527758646582     
   124.16700000001687        55.838146222638173     
   124.16800000001687        55.836764651737553     
   124.16900000001688        55.835383045945463     
   124.17000000001688        55.834001405262335     
   124.17100000001689        55.832619729689050     
   124.17200000001689        55.831238019226610     
   124.17300000001690        55.829856273875357     
   124.17400000001690        55.828474493636257     
   124.17500000001691        55.827092678509736     
   124.17600000001691        55.825710828496881     
   124.17700000001692        55.824328943598303     
   124.17800000001692        55.822947023814599     
   124.17900000001693        55.821565069146558     
   124.18000000001693        55.820183079595076     
   124.18100000001694        55.818801055160577     
   124.18200000001694        55.817418995843930     
   124.18300000001695        55.816036901646044     
   124.18400000001695        55.814654772567295     
   124.18500000001696        55.813272608608600     
   124.18600000001696        55.811890409770704     
   124.18700000001697        55.810508176054363     
   124.18800000001697        55.809125907460164     
   124.18900000001697        55.807743603988939     
   124.19000000001698        55.806361265641549     
   124.19100000001698        55.804978892418490     
   124.19200000001699        55.803596484320629     
   124.19300000001699        55.802214041348542     
   124.19400000001700        55.800831563503088     
   124.19500000001700        55.799449050785135     
   124.19600000001701        55.798066503195066     
   124.19700000001701        55.796683920733933     
   124.19800000001702        55.795301303402198     
   124.19900000001702        55.793918651200926     
   124.20000000001703        55.792535964130629     
   124.20100000001703        55.791153242191918     
   124.20200000001704        55.789770485385809     
   124.20300000001704        55.788387693712956     
   124.20400000001705        55.787004867173955     
   124.20500000001705        55.785622005769689     
   124.20600000001706        55.784239109500810     
   124.20700000001706        55.782856178368164     
   124.20800000001707        55.781473212372291     
   124.20900000001707        55.780090211514221     
   124.21000000001708        55.778707175794352     
   124.21100000001708        55.777324105213808     
   124.21200000001708        55.775940999772921     
   124.21300000001709        55.774557859472630     
   124.21400000001709        55.773174684313673     
   124.21500000001710        55.771791474296734     
   124.21600000001710        55.770408229422721     
   124.21700000001711        55.769024949692195     
   124.21800000001711        55.767641635105861     
   124.21900000001712        55.766258285664605     
   124.22000000001712        55.764874901369261     
   124.22100000001713        55.763491482220253     
   124.22200000001713        55.762108028218591     
   124.22300000001714        55.760724539364858     
   124.22400000001714        55.759341015659835     
   124.22500000001715        55.757957457104311     
   124.22600000001715        55.756573863699082     
   124.22700000001716        55.755190235444687     
   124.22800000001716        55.753806572342008     
   124.22900000001717        55.752422874391854     
   124.23000000001717        55.751039141594845     
   124.23100000001718        55.749655373951825     
   124.23200000001718        55.748271571463569     
   124.23300000001719        55.746887734130702     
   124.23400000001719        55.745503861953750     
   124.23500000001719        55.744119954934064     
   124.23600000001720        55.742736013071898     
   124.23700000001720        55.741352036368276     
   124.23800000001721        55.739968024823682     
   124.23900000001721        55.738583978438939     
   124.24000000001722        55.737199897215056     
   124.24100000001722        55.735815781152546     
   124.24200000001723        55.734431630252260     
   124.24300000001723        55.733047444514796     
   124.24400000001724        55.731663223940934     
   124.24500000001724        55.730278968531621     
   124.24600000001725        55.728894678287297     
   124.24700000001725        55.727510353209077     
   124.24800000001726        55.726125993297330     
   124.24900000001726        55.724741598553145     
   124.25000000001727        55.723357168977266     
   124.25100000001727        55.721972704570057     
   124.25200000001728        55.720588205332710     
   124.25300000001728        55.719203671265682     
   124.25400000001729        55.717819102369880     
   124.25500000001729        55.716434498646009     
   124.25600000001729        55.715049860094943     
   124.25700000001730        55.713665186717300     
   124.25800000001730        55.712280478513797     
   124.25900000001731        55.710895735485209     
   124.26000000001731        55.709510957632467     
   124.26100000001732        55.708126144956090     
   124.26200000001732        55.706741297457008     
   124.26300000001733        55.705356415135945     
   124.26400000001733        55.703971497993578     
   124.26500000001734        55.702586546030744     
   124.26600000001734        55.701201559248112     
   124.26700000001735        55.699816537646534     
   124.26800000001735        55.698431481226891     
   124.26900000001736        55.697046389989680     
   124.27000000001736        55.695661263935776     
   124.27100000001737        55.694276103065825     
   124.27200000001737        55.692890907380800     
   124.27300000001738        55.691505676881341     
   124.27400000001738        55.690120411568387     
   124.27500000001739        55.688735111442291     
   124.27600000001739        55.687349776504277     
   124.27700000001740        55.685964406754806     
   124.27800000001740        55.684579002194795     
   124.27900000001740        55.683193562824769     
   124.28000000001741        55.681808088645923     
   124.28100000001741        55.680422579658448     
   124.28200000001742        55.679037035863722     
   124.28300000001742        55.677651457262051     
   124.28400000001743        55.676265843854480     
   124.28500000001743        55.674880195641634     
   124.28600000001744        55.673494512624238     
   124.28700000001744        55.672108794802966     
   124.28800000001745        55.670723042179048     
   124.28900000001745        55.669337254752918     
   124.29000000001746        55.667951432525307     
   124.29100000001746        55.666565575497060     
   124.29200000001747        55.665179683668882     
   124.29300000001747        55.663793757041702     
   124.29400000001748        55.662407795616019     
   124.29500000001748        55.661021799392813     
   124.29600000001749        55.659635768372830     
   124.29700000001749        55.658249702556986     
   124.29800000001750        55.656863601945673     
   124.29900000001750        55.655477466539963     
   124.30000000001750        55.654091296340589     
   124.30100000001751        55.652705091348125     
   124.30200000001751        55.651318851563502     
   124.30300000001752        55.649932576987538     
   124.30400000001752        55.648546267620894     
   124.30500000001753        55.647159923464486     
   124.30600000001753        55.645773544518995     
   124.30700000001754        55.644387130785169     
   124.30800000001754        55.643000682263740     
   124.30900000001755        55.641614198955708     
   124.31000000001755        55.640227680861578     
   124.31100000001756        55.638841127982296     
   124.31200000001756        55.637454540318522     
   124.31300000001757        55.636067917871102     
   124.31400000001757        55.634681260640967     
   124.31500000001758        55.633294568628600     
   124.31600000001758        55.631907841834845     
   124.31700000001759        55.630521080260735     
   124.31800000001759        55.629134283906716     
   124.31900000001760        55.627747452773697     
   124.32000000001760        55.626360586862532     
   124.32100000001761        55.624973686173902     
   124.32200000001761        55.623586750708704     
   124.32300000001761        55.622199780467682     
   124.32400000001762        55.620812775451391     
   124.32500000001762        55.619425735660997     
   124.32600000001763        55.618038661096854     
   124.32700000001763        55.616651551760036     
   124.32800000001764        55.615264407651317     
   124.32900000001764        55.613877228771472     
   124.33000000001765        55.612490015121203     
   124.33100000001765        55.611102766701308     
   124.33200000001766        55.609715483512574     
   124.33300000001766        55.608328165555847     
   124.33400000001767        55.606940812831766     
   124.33500000001767        55.605553425341263     
   124.33600000001768        55.604166003085126     
   124.33700000001768        55.602778546064108     
   124.33800000001769        55.601391054278864     
   124.33900000001769        55.600003527730372     
   124.34000000001770        55.598615966419189     
   124.34100000001770        55.597228370346514     
   124.34200000001771        55.595840739512646     
   124.34300000001771        55.594453073918665     
   124.34400000001772        55.593065373565260     
   124.34500000001772        55.591677638453355     
   124.34600000001772        55.590289868583504     
   124.34700000001773        55.588902063956795     
   124.34800000001773        55.587514224573745     
   124.34900000001774        55.586126350435265     
   124.35000000001774        55.584738441542022     
   124.35100000001775        55.583350497895061     
   124.35200000001775        55.581962519494944     
   124.35300000001776        55.580574506342749     
   124.35400000001776        55.579186458438905     
   124.35500000001777        55.577798375784219     
   124.35600000001777        55.576410258379887     
   124.35700000001778        55.575022106226378     
   124.35800000001778        55.573633919324600     
   124.35900000001779        55.572245697675186     
   124.36000000001779        55.570857441279031     
   124.36100000001780        55.569469150137124     
   124.36200000001780        55.568080824249868     
   124.36300000001781        55.566692463618487     
   124.36400000001781        55.565304068243378     
   124.36500000001782        55.563915638125586     
   124.36600000001782        55.562527173265920     
   124.36700000001782        55.561138673665049     
   124.36800000001783        55.559750139323803     
   124.36900000001783        55.558361570242994     
   124.37000000001784        55.556972966423501     
   124.37100000001784        55.555584327865965     
   124.37200000001785        55.554195654571267     
   124.37300000001785        55.552806946540230     
   124.37400000001786        55.551418203773729     
   124.37500000001786        55.550029426272360     
   124.37600000001787        55.548640614037026     
   124.37700000001787        55.547251767068616     
   124.37800000001788        55.545862885367704     
   124.37900000001788        55.544473968935471     
   124.38000000001789        55.543085017772285     
   124.38100000001789        55.541696031879262     
   124.38200000001790        55.540307011256971     
   124.38300000001790        55.538917955906442     
   124.38400000001791        55.537528865828385     
   124.38500000001791        55.536139741023497     
   124.38600000001792        55.534750581492759     
   124.38700000001792        55.533361387236823     
   124.38800000001793        55.531972158256650     
   124.38900000001793        55.530582894552857     
   124.39000000001793        55.529193596126539     
   124.39100000001794        55.527804262978187     
   124.39200000001794        55.526414895108708     
   124.39300000001795        55.525025492518871     
   124.39400000001795        55.523636055209742     
   124.39500000001796        55.522246583181932     
   124.39600000001796        55.520857076436251     
   124.39700000001797        55.519467534973444     
   124.39800000001797        55.518077958794372     
   124.39900000001798        55.516688347899873     
   124.40000000001798        55.515298702290877     
   124.40100000001799        55.513909021967969     
   124.40200000001799        55.512519306931999     
   124.40300000001800        55.511129557183878     
   124.40400000001800        55.509739772724544     
   124.40500000001801        55.508349953554415     
   124.40600000001801        55.506960099674600     
   124.40700000001802        55.505570211085882     
   124.40800000001802        55.504180287788856     
   124.40900000001803        55.502790329784730     
   124.41000000001803        55.501400337074067     
   124.41100000001803        55.500010309657604     
   124.41200000001804        55.498620247536351     
   124.41300000001804        55.497230150711097     
   124.41400000001805        55.495840019182587     
   124.41500000001805        55.494449852951547     
   124.41600000001806        55.493059652018957     
   124.41700000001806        55.491669416385449     
   124.41800000001807        55.490279146052089     
   124.41900000001807        55.488888841019644     
   124.42000000001808        55.487498501288755     
   124.42100000001808        55.486108126860387     
   124.42200000001809        55.484717717735222     
   124.42300000001809        55.483327273914270     
   124.42400000001810        55.481936795398276     
   124.42500000001810        55.480546282187987     
   124.42600000001811        55.479155734284184     
   124.42700000001811        55.477765151687898     
   124.42800000001812        55.476374534399717     
   124.42900000001812        55.474983882420680     
   124.43000000001813        55.473593195751469     
   124.43100000001813        55.472202474392944     
   124.43200000001814        55.470811718345914     
   124.43300000001814        55.469420927611090     
   124.43400000001814        55.468030102189630     
   124.43500000001815        55.466639242082117     
   124.43600000001815        55.465248347289176     
   124.43700000001816        55.463857417812072     
   124.43800000001816        55.462466453651373     
   124.43900000001817        55.461075454807983     
   124.44000000001817        55.459684421282624     
   124.44100000001818        55.458293353076066     
   124.44200000001818        55.456902250189401     
   124.44300000001819        55.455511112623469     
   124.44400000001819        55.454119940378710     
   124.44500000001820        55.452728733456198     
   124.44600000001820        55.451337491856897     
   124.44700000001821        55.449946215581278     
   124.44800000001821        55.448554904630527     
   124.44900000001822        55.447163559005261     
   124.45000000001822        55.445772178706378     
   124.45100000001823        55.444380763734706     
   124.45200000001823        55.442989314091101     
   124.45300000001824        55.441597829776349     
   124.45400000001824        55.440206310791289     
   124.45500000001825        55.438814757136790     
   124.45600000001825        55.437423168813581     
   124.45700000001825        55.436031545822587     
   124.45800000001826        55.434639888164654     
   124.45900000001826        55.433248195840648     
   124.46000000001827        55.431856468851109     
   124.46100000001827        55.430464707197387     
   124.46200000001828        55.429072910879768     
   124.46300000001828        55.427681079899550     
   124.46400000001829        55.426289214257267     
   124.46500000001829        55.424897313953885     
   124.46600000001830        55.423505378990164     
   124.46700000001830        55.422113409367000     
   124.46800000001831        55.420721405085281     
   124.46900000001831        55.419329366145661     
   124.47000000001832        55.417937292549162     
   124.47100000001832        55.416545184296538     
   124.47200000001833        55.415153041388692     
   124.47300000001833        55.413760863826255     
   124.47400000001834        55.412368651610407     
   124.47500000001834        55.410976404741788     
   124.47600000001835        55.409584123221137     
   124.47700000001835        55.408191807049477     
   124.47800000001835        55.406799456227709     
   124.47900000001836        55.405407070756340     
   124.48000000001836        55.404014650636462     
   124.48100000001837        55.402622195868922     
   124.48200000001837        55.401229706454430     
   124.48300000001838        55.399837182394037     
   124.48400000001838        55.398444623688448     
   124.48500000001839        55.397052030338450     
   124.48600000001839        55.395659402344990     
   124.48700000001840        55.394266739708932     
   124.48800000001840        55.392874042430961     
   124.48900000001841        55.391481310512141     
   124.49000000001841        55.390088543953063     
   124.49100000001842        55.388695742754784     
   124.49200000001842        55.387302906918151     
   124.49300000001843        55.385910036443811     
   124.49400000001843        55.384517131332956     
   124.49500000001844        55.383124191586120     
   124.49600000001844        55.381731217204184     
   124.49700000001845        55.380338208188057     
   124.49800000001845        55.378945164538692     
   124.49900000001846        55.377552086256834     
   124.50000000001846        55.376158973343244     
   124.50100000001846        55.374765825798924     
   124.50200000001847        55.373372643624542     
   124.50300000001847        55.371979426821277     
   124.50400000001848        55.370586175389633     
   124.50500000001848        55.369192889330748     
   124.50600000001849        55.367799568645069     
   124.50700000001849        55.366406213333924     
   124.50800000001850        55.365012823397969     
   124.50900000001850        55.363619398837940     
   124.51000000001851        55.362225939654685     
   124.51100000001851        55.360832445849390     
   124.51200000001852        55.359438917422544     
   124.51300000001852        55.358045354375243     
   124.51400000001853        55.356651756708210     
   124.51500000001853        55.355258124422129     
   124.51600000001854        55.353864457518249     
   124.51700000001854        55.352470755997196     
   124.51800000001855        55.351077019859900     
   124.51900000001855        55.349683249107166     
   124.52000000001856        55.348289443739766     
   124.52100000001856        55.346895603758654     
   124.52200000001856        55.345501729164845     
   124.52300000001857        55.344107819958850     
   124.52400000001857        55.342713876141808     
   124.52500000001858        55.341319897714612     
   124.52600000001858        55.339925884677832     
   124.52700000001859        55.338531837032590     
   124.52800000001859        55.337137754779732     
   124.52900000001860        55.335743637919833     
   124.53000000001860        55.334349486454194     
   124.53100000001861        55.332955300383219     
   124.53200000001861        55.331561079708138     
   124.53300000001862        55.330166824429625     
   124.53400000001862        55.328772534548520     
   124.53500000001863        55.327378210065909     
   124.53600000001863        55.325983850982304     
   124.53700000001864        55.324589457298941     
   124.53800000001864        55.323195029016404     
   124.53900000001865        55.321800566135735     
   124.54000000001865        55.320406068657718     
   124.54100000001866        55.319011536583183     
   124.54200000001866        55.317616969913054     
   124.54300000001867        55.316222368648432     
   124.54400000001867        55.314827732789666     
   124.54500000001867        55.313433062337886     
   124.54600000001868        55.312038357294007     
   124.54700000001868        55.310643617658926     
   124.54800000001869        55.309248843433465     
   124.54900000001869        55.307854034618423     
   124.55000000001870        55.306459191214749     
   124.55100000001870        55.305064313223106     
   124.55200000001871        55.303669400644850     
   124.55300000001871        55.302274453480265     
   124.55400000001872        55.300879471730646     
   124.55500000001872        55.299484455396694     
   124.55600000001873        55.298089404479271     
   124.55700000001873        55.296694318979256     
   124.55800000001874        55.295299198897688     
   124.55900000001874        55.293904044235283     
   124.56000000001875        55.292508854992739     
   124.56100000001875        55.291113631171292     
   124.56200000001876        55.289718372771588     
   124.56300000001876        55.288323079794715     
   124.56400000001877        55.286927752241134     
   124.56500000001877        55.285532390112124     
   124.56600000001878        55.284136993408474     
   124.56700000001878        55.282741562130873     
   124.56800000001878        55.281346096280387     
   124.56900000001879        55.279950595857855     
   124.57000000001879        55.278555060864107     
   124.57100000001880        55.277159491300068     
   124.57200000001880        55.275763887166541     
   124.57300000001881        55.274368248464526     
   124.57400000001881        55.272972575194885     
   124.57500000001882        55.271576867358306     
   124.57600000001882        55.270181124955940     
   124.57700000001883        55.268785347988391     
   124.57800000001883        55.267389536456761     
   124.57900000001884        55.265993690361817     
   124.58000000001884        55.264597809704604     
   124.58100000001885        55.263201894485739     
   124.58200000001885        55.261805944706325     
   124.58300000001886        55.260409960367241     
   124.58400000001886        55.259013941469163     
   124.58500000001887        55.257617888013115     
   124.58600000001887        55.256221799999992     
   124.58700000001888        55.254825677430588     
   124.58800000001888        55.253429520306007     
   124.58900000001888        55.252033328626823     
   124.59000000001889        55.250637102394109     
   124.59100000001889        55.249240841608838     
   124.59200000001890        55.247844546271743     
   124.59300000001890        55.246448216383840     
   124.59400000001891        55.245051851945654     
   124.59500000001891        55.243655452958585     
   124.59600000001892        55.242259019423180     
   124.59700000001892        55.240862551340342     
   124.59800000001893        55.239466048711265     
   124.59900000001893        55.238069511536487     
   124.60000000001894        55.236672939817019     
   124.60100000001894        55.235276333553735     
   124.60200000001895        55.233879692747742     
   124.60300000001895        55.232483017399460     
   124.60400000001896        55.231086307510161     
   124.60500000001896        55.229689563080733     
   124.60600000001897        55.228292784111886     
   124.60700000001897        55.226895970604645     
   124.60800000001898        55.225499122559846     
   124.60900000001898        55.224102239978372     
   124.61000000001899        55.222705322861053     
   124.61100000001899        55.221308371209034     
   124.61200000001899        55.219911385022840     
   124.61300000001900        55.218514364303772     
   124.61400000001900        55.217117309052398     
   124.61500000001901        55.215720219269748     
   124.61600000001901        55.214323094956775     
   124.61700000001902        55.212925936114210     
   124.61800000001902        55.211528742743070     
   124.61900000001903        55.210131514844242     
   124.62000000001903        55.208734252418651     
   124.62100000001904        55.207336955467120     
   124.62200000001904        55.205939623990545     
   124.62300000001905        55.204542257989921     
   124.62400000001905        55.203144857466050     
   124.62500000001906        55.201747422419864     
   124.62600000001906        55.200349952852179     
   124.62700000001907        55.198952448764082     
   124.62800000001907        55.197554910156448     
   124.62900000001908        55.196157337029994     
   124.63000000001908        55.194759729385773     
   124.63100000001909        55.193362087224500     
   124.63200000001909        55.191964410547449     
   124.63300000001909        55.190566699355209     
   124.63400000001910        55.189168953648831     
   124.63500000001910        55.187771173429056     
   124.63600000001911        55.186373358696969     
   124.63700000001911        55.184975509453345     
   124.63800000001912        55.183577625699165     
   124.63900000001912        55.182179707435296     
   124.64000000001913        55.180781754662782     
   124.64100000001913        55.179383767382362     
   124.64200000001914        55.177985745594796     
   124.64300000001914        55.176587689301336     
   124.64400000001915        55.175189598502762     
   124.64500000001915        55.173791473199906     
   124.64600000001916        55.172393313393691     
   124.64700000001916        55.170995119085070     
   124.64800000001917        55.169596890274924     
   124.64900000001917        55.168198626964319     
   124.65000000001918        55.166800329153965     
   124.65100000001918        55.165401996844793     
   124.65200000001919        55.164003630037840     
   124.65300000001919        55.162605228733781     
   124.65400000001920        55.161206792933811     
   124.65500000001920        55.159808322638618     
   124.65600000001920        55.158409817849190     
   124.65700000001921        55.157011278566486     
   124.65800000001921        55.155612704791608     
   124.65900000001922        55.154214096524996     
   124.66000000001922        55.152815453767694     
   124.66100000001923        55.151416776520989     
   124.66200000001923        55.150018064785485     
   124.66300000001924        55.148619318562140     
   124.66400000001924        55.147220537851908     
   124.66500000001925        55.145821722655647     
   124.66600000001925        55.144422872974403     
   124.66700000001926        55.143023988808906     
   124.66800000001926        55.141625070160167     
   124.66900000001927        55.140226117029073     
   124.67000000001927        55.138827129416740     
   124.67100000001928        55.137428107323778     
   124.67200000001928        55.136029050751233     
   124.67300000001929        55.134629959700149     
   124.67400000001929        55.133230834171258     
   124.67500000001930        55.131831674165689     
   124.67600000001930        55.130432479684067     
   124.67700000001931        55.129033250727637     
   124.67800000001931        55.127633987296967     
   124.67900000001931        55.126234689393293     
   124.68000000001932        55.124835357017425     
   124.68100000001932        55.123435990170123     
   124.68200000001933        55.122036588852772     
   124.68300000001933        55.120637153065836     
   124.68400000001934        55.119237682810343     
   124.68500000001934        55.117838178087254     
   124.68600000001935        55.116438638897520     
   124.68700000001935        55.115039065242030     
   124.68800000001936        55.113639457121742     
   124.68900000001936        55.112239814537688     
   124.69000000001937        55.110840137490470     
   124.69100000001937        55.109440425981383     
   124.69200000001938        55.108040680011214     
   124.69300000001938        55.106640899580746     
   124.69400000001939        55.105241084691109     
   124.69500000001939        55.103841235343069     
   124.69600000001940        55.102441351537820     
   124.69700000001940        55.101041433275945     
   124.69800000001941        55.099641480558674     
   124.69900000001941        55.098241493386631     
   124.70000000001941        55.096841471761010     
   124.70100000001942        55.095441415682579     
   124.70200000001942        55.094041325152361     
   124.70300000001943        55.092641200171293     
   124.70400000001943        55.091241040740343     
   124.70500000001944        55.089840846860270     
   124.70600000001944        55.088440618532225     
   124.70700000001945        55.087040355756884     
   124.70800000001945        55.085640058535461     
   124.70900000001946        55.084239726868617     
   124.71000000001946        55.082839360757525     
   124.71100000001947        55.081438960203194     
   124.71200000001947        55.080038525206078     
   124.71300000001948        55.078638055767570     
   124.71400000001948        55.077237551888445     
   124.71500000001949        55.075837013569668     
   124.71600000001949        55.074436440812136     
   124.71700000001950        55.073035833616821     
   124.71800000001950        55.071635191984690     
   124.71900000001951        55.070234515916454     
   124.72000000001951        55.068833805413455     
   124.72100000001952        55.067433060476390     
   124.72200000001952        55.066032281106246     
   124.72300000001952        55.064631467303848     
   124.72400000001953        55.063230619070254     
   124.72500000001953        55.061829736406473     
   124.72600000001954        55.060428819313181     
   124.72700000001954        55.059027867791670     
   124.72800000001955        55.057626881842666     
   124.72900000001955        55.056225861467084     
   124.73000000001956        55.054824806666055     
   124.73100000001956        55.053423717440239     
   124.73200000001957        55.052022593790838     
   124.73300000001957        55.050621435718718     
   124.73400000001958        55.049220243224660     
   124.73500000001958        55.047819016309802     
   124.73600000001959        55.046417754975138     
   124.73700000001959        55.045016459221458     
   124.73800000001960        55.043615129049918     
   124.73900000001960        55.042213764461117     
   124.74000000001961        55.040812365456262     
   124.74100000001961        55.039410932036283     
   124.74200000001962        55.038009464201956     
   124.74300000001962        55.036607961954473     
   124.74400000001962        55.035206425294618     
   124.74500000001963        55.033804854223447     
   124.74600000001963        55.032403248741787     
   124.74700000001964        55.031001608850680     
   124.74800000001964        55.029599934550966     
   124.74900000001965        55.028198225843759     
   124.75000000001965        55.026796482729893     
   124.75100000001966        55.025394705210410     
   124.75200000001966        55.023992893286213     
   124.75300000001967        55.022591046958141     
   124.75400000001967        55.021189166227323     
   124.75500000001968        55.019787251094677     
   124.75600000001968        55.018385301561032     
   124.75700000001969        55.016983317627563     
   124.75800000001969        55.015581299294993     
   124.75900000001970        55.014179246564460     
   124.76000000001970        55.012777159436787     
   124.76100000001971        55.011375037912998     
   124.76200000001971        55.009972881993910     
   124.76300000001972        55.008570691680632     
   124.76400000001972        55.007168466974186     
   124.76500000001973        55.005766207875432     
   124.76600000001973        55.004363914385287     
   124.76700000001973        55.002961586504725     
   124.76800000001974        55.001559224234697     
   124.76900000001974        55.000156827576390     
   124.77000000001975        54.998754396530408     
   124.77100000001975        54.997351931097917     
   124.77200000001976        54.995949431279868     
   124.77300000001976        54.994546897077043     
   124.77400000001977        54.993144328490700     
   124.77500000001977        54.991741725521500     
   124.77600000001978        54.990339088170742     
   124.77700000001978        54.988936416439124     
   124.77800000001979        54.987533710327597     
   124.77900000001979        54.986130969837262     
   124.78000000001980        54.984728194968966     
   124.78100000001980        54.983325385723880     
   124.78200000001981        54.981922542102716     
   124.78300000001981        54.980519664106659     
   124.78400000001982        54.979116751736548     
   124.78500000001982        54.977713804993222     
   124.78600000001983        54.976310823877938     
   124.78700000001983        54.974907808391421     
   124.78800000001984        54.973504758534830     
   124.78900000001984        54.972101674308867     
   124.79000000001984        54.970698555714790     
   124.79100000001985        54.969295402753431     
   124.79200000001985        54.967892215425806     
   124.79300000001986        54.966488993732810     
   124.79400000001986        54.965085737675423     
   124.79500000001987        54.963682447254698     
   124.79600000001987        54.962279122471585     
   124.79700000001988        54.960875763326932     
   124.79800000001988        54.959472369821810     
   124.79900000001989        54.958068941957201     
   124.80000000001989        54.956665479734184     
   124.80100000001990        54.955261983153378     
   124.80200000001990        54.953858452216195     
   124.80300000001991        54.952454886923128     
   124.80400000001991        54.951051287275696     
   124.80500000001992        54.949647653274532     
   124.80600000001992        54.948243984920566     
   124.80700000001993        54.946840282215035     
   124.80800000001993        54.945436545158628     
   124.80900000001994        54.944032773752497     
   124.81000000001994        54.942628967997585     
   124.81100000001994        54.941225127894803     
   124.81200000001995        54.939821253445402     
   124.81300000001995        54.938417344649878     
   124.81400000001996        54.937013401509617     
   124.81500000001996        54.935609424025301     
   124.81600000001997        54.934205412198246     
   124.81700000001997        54.932801366029125     
   124.81800000001998        54.931397285519097     
   124.81900000001998        54.929993170669093     
   124.82000000001999        54.928589021480065     
   124.82100000001999        54.927184837952915     
   124.82200000002000        54.925780620088943     
   124.82300000002000        54.924376367888733     
   124.82400000002001        54.922972081353521     
   124.82500000002001        54.921567760484137     
   124.82600000002002        54.920163405281706     
   124.82700000002002        54.918759015747199     
   124.82800000002003        54.917354591881406     
   124.82900000002003        54.915950133685634     
   124.83000000002004        54.914545641160494     
   124.83100000002004        54.913141114307209     
   124.83200000002005        54.911736553126730     
   124.83300000002005        54.910331957620173     
   124.83400000002005        54.908927327788206     
   124.83500000002006        54.907522663632157     
   124.83600000002006        54.906117965152724     
   124.83700000002007        54.904713232350957     
   124.83800000002007        54.903308465228029     
   124.83900000002008        54.901903663784807     
   124.84000000002008        54.900498828022215     
   124.84100000002009        54.899093957941311     
   124.84200000002009        54.897689053543161     
   124.84300000002010        54.896284114828653     
   124.84400000002010        54.894879141798704     
   124.84500000002011        54.893474134454529     
   124.84600000002011        54.892069092796866     
   124.84700000002012        54.890664016826882     
   124.84800000002012        54.889258906545507     
   124.84900000002013        54.887853761953764     
   124.85000000002013        54.886448583052712     
   124.85100000002014        54.885043369843146     
   124.85200000002014        54.883638122326154     
   124.85300000002015        54.882232840502901     
   124.85400000002015        54.880827524374077     
   124.85500000002015        54.879422173940917     
   124.85600000002016        54.878016789204345     
   124.85700000002016        54.876611370165278     
   124.85800000002017        54.875205916824811     
   124.85900000002017        54.873800429183959     
   124.86000000002018        54.872394907243574     
   124.86100000002018        54.870989351004788     
   124.86200000002019        54.869583760468608     
   124.86300000002019        54.868178135635929     
   124.86400000002020        54.866772476507869     
   124.86500000002020        54.865366783085243     
   124.86600000002021        54.863961055369401     
   124.86700000002021        54.862555293360913     
   124.86800000002022        54.861149497061120     
   124.86900000002022        54.859743666470841     
   124.87000000002023        54.858337801591041     
   124.87100000002023        54.856931902422780     
   124.87200000002024        54.855525968967150     
   124.87300000002024        54.854120001225120     
   124.87400000002025        54.852713999197725     
   124.87500000002025        54.851307962885784     
   124.87600000002026        54.849901892290440     
   124.87700000002026        54.848495787412688     
   124.87800000002026        54.847089648253608     
   124.87900000002027        54.845683474814031     
   124.88000000002027        54.844277267095094     
   124.88100000002028        54.842871025097679     
   124.88200000002028        54.841464748823043     
   124.88300000002029        54.840058438272010     
   124.88400000002029        54.838652093445511     
   124.88500000002030        54.837245714344647     
   124.88600000002030        54.835839300970491     
   124.88700000002031        54.834432853323996     
   124.88800000002031        54.833026371406142     
   124.88900000002032        54.831619855217951     
   124.89000000002032        54.830213304760420     
   124.89100000002033        54.828806720034621     
   124.89200000002033        54.827400101041462     
   124.89300000002034        54.825993447782281     
   124.89400000002034        54.824586760257539     
   124.89500000002035        54.823180038468621     
   124.89600000002035        54.821773282416522     
   124.89700000002036        54.820366492102067     
   124.89800000002036        54.818959667526450     
   124.89900000002037        54.817552808690657     
   124.90000000002037        54.816145915595747     
   124.90100000002037        54.814738988242638     
   124.90200000002038        54.813332026632317     
   124.90300000002038        54.811925030765913     
   124.90400000002039        54.810518000644223     
   124.90500000002039        54.809110936268681     
   124.90600000002040        54.807703837639899     
   124.90700000002040        54.806296704758985     
   124.90800000002041        54.804889537627126     
   124.90900000002041        54.803482336245168     
   124.91000000002042        54.802075100614140     
   124.91100000002042        54.800667830735229     
   124.91200000002043        54.799260526609210     
   124.91300000002043        54.797853188237355     
   124.91400000002044        54.796445815620579     
   124.91500000002044        54.795038408759773     
   124.91600000002045        54.793630967656171     
   124.91700000002045        54.792223492310590     
   124.91800000002046        54.790815982724233     
   124.91900000002046        54.789408438897993     
   124.92000000002047        54.788000860832966     
   124.92100000002047        54.786593248530252     
   124.92200000002047        54.785185601990669     
   124.92300000002048        54.783777921215268     
   124.92400000002048        54.782370206205435     
   124.92500000002049        54.780962456961703     
   124.92600000002049        54.779554673485237     
   124.92700000002050        54.778146855777457     
   124.92800000002050        54.776739003838742     
   124.92900000002051        54.775331117670646     
   124.93000000002051        54.773923197273845     
   124.93100000002052        54.772515242649618     
   124.93200000002052        54.771107253798839     
   124.93300000002053        54.769699230722736     
   124.93400000002053        54.768291173422163     
   124.93500000002054        54.766883081898037     
   124.93600000002054        54.765474956151635     
   124.93700000002055        54.764066796183890     
   124.93800000002055        54.762658601995817     
   124.93900000002056        54.761250373588375     
   124.94000000002056        54.759842110962893     
   124.94100000002057        54.758433814119940     
   124.94200000002057        54.757025483060950     
   124.94300000002058        54.755617117786699     
   124.94400000002058        54.754208718298500     
   124.94500000002058        54.752800284597058     
   124.94600000002059        54.751391816683622     
   124.94700000002059        54.749983314559195     
   124.94800000002060        54.748574778224793     
   124.94900000002060        54.747166207681403     
   124.95000000002061        54.745757602930027     
   124.95100000002061        54.744348963971873     
   124.95200000002062        54.742940290807894     
   124.95300000002062        54.741531583438977     
   124.95400000002063        54.740122841866445     
   124.95500000002063        54.738714066091120     
   124.95600000002064        54.737305256114169     
   124.95700000002064        54.735896411936430     
   124.95800000002065        54.734487533559303     
   124.95900000002065        54.733078620983491     
   124.96000000002066        54.731669674210217     
   124.96100000002066        54.730260693240382     
   124.96200000002067        54.728851678075060     
   124.96300000002067        54.727442628715437     
   124.96400000002068        54.726033545162387     
   124.96500000002068        54.724624427417027     
   124.96600000002068        54.723215275480385     
   124.96700000002069        54.721806089353514     
   124.96800000002069        54.720396869037550     
   124.96900000002070        54.718987614533354     
   124.97000000002070        54.717578325842119     
   124.97100000002071        54.716169002964783     
   124.97200000002071        54.714759645902518     
   124.97300000002072        54.713350254656163     
   124.97400000002072        54.711940829226968     
   124.97500000002073        54.710531369615929     
   124.97600000002073        54.709121875823996     
   124.97700000002074        54.707712347852436     
   124.97800000002074        54.706302785701986     
   124.97900000002075        54.704893189373905     
   124.98000000002075        54.703483558869245     
   124.98100000002076        54.702073894188949     
   124.98200000002076        54.700664195334085     
   124.98300000002077        54.699254462305831     
   124.98400000002077        54.697844695105147     
   124.98500000002078        54.696434893733077     
   124.98600000002078        54.695025058190744     
   124.98700000002079        54.693615188478965     
   124.98800000002079        54.692205284599183     
   124.98900000002079        54.690795346552079     
   124.99000000002080        54.689385374338947     
   124.99100000002080        54.687975367960782     
   124.99200000002081        54.686565327418556     
   124.99300000002081        54.685155252713393     
   124.99400000002082        54.683745143846295     
   124.99500000002082        54.682335000818533     
   124.99600000002083        54.680924823630704     
   124.99700000002083        54.679514612284343     
   124.99800000002084        54.678104366780268     
   124.99900000002084        54.676694087119628     
   125.00000000002085        54.675283773303399     
   125.00100000002085        54.673873425332708     
   125.00200000002086        54.672463043208623     
   125.00300000002086        54.671052626932017     
   125.00400000002087        54.669642176504091     
   125.00500000002087        54.668231691926159     
   125.00600000002088        54.666821173198848     
   125.00700000002088        54.665410620323314     
   125.00800000002089        54.664000033300880     
   125.00900000002089        54.662589412132348     
   125.01000000002090        54.661178756819019     
   125.01100000002090        54.659768067361668     
   125.01200000002090        54.658357343761402     
   125.01300000002091        54.656946586019487     
   125.01400000002091        54.655535794136938     
   125.01500000002092        54.654124968114637     
   125.01600000002092        54.652714107953791     
   125.01700000002093        54.651303213655432     
   125.01800000002093        54.649892285220758     
   125.01900000002094        54.648481322650582     
   125.02000000002094        54.647070325946267     
   125.02100000002095        54.645659295108437     
   125.02200000002095        54.644248230138743     
   125.02300000002096        54.642837131037716     
   125.02400000002096        54.641425997806714     
   125.02500000002097        54.640014830446852     
   125.02600000002097        54.638603628958997     
   125.02700000002098        54.637192393344385     
   125.02800000002098        54.635781123603884     
   125.02900000002099        54.634369819738893     
   125.03000000002099        54.632958481750173     
   125.03100000002100        54.631547109639030     
   125.03200000002100        54.630135703406154     
   125.03300000002100        54.628724263053144     
   125.03400000002101        54.627312788580689     
   125.03500000002101        54.625901279990003     
   125.03600000002102        54.624489737282303     
   125.03700000002102        54.623078160458249     
   125.03800000002103        54.621666549519261     
   125.03900000002103        54.620254904466393     
   125.04000000002104        54.618843225300445     
   125.04100000002104        54.617431512022812     
   125.04200000002105        54.616019764634522     
   125.04300000002105        54.614607983136487     
   125.04400000002106        54.613196167529921     
   125.04500000002106        54.611784317815960     
   125.04600000002107        54.610372433995416     
   125.04700000002107        54.608960516069665     
   125.04800000002108        54.607548564039519     
   125.04900000002108        54.606136577906334     
   125.05000000002109        54.604724557671013     
   125.05100000002109        54.603312503334600     
   125.05200000002110        54.601900414898289     
   125.05300000002110        54.600488292363096     
   125.05400000002111        54.599076135730179     
   125.05500000002111        54.597663945000548     
   125.05600000002111        54.596251720175296     
   125.05700000002112        54.594839461255518     
   125.05800000002112        54.593427168242272     
   125.05900000002113        54.592014841136709     
   125.06000000002113        54.590602479939953     
   125.06100000002114        54.589190084652842     
   125.06200000002114        54.587777655276540     
   125.06300000002115        54.586365191812504     
   125.06400000002115        54.584952694261339     
   125.06500000002116        54.583540162624416     
   125.06600000002116        54.582127596902666     
   125.06700000002117        54.580714997097253     
   125.06800000002117        54.579302363209322     
   125.06900000002118        54.577889695239747     
   125.07000000002118        54.576476993189964     
   125.07100000002119        54.575064257060738     
   125.07200000002119        54.573651486853265     
   125.07300000002120        54.572238682568674     
   125.07400000002120        54.570825844208059     
   125.07500000002121        54.569412971772380     
   125.07600000002121        54.568000065262900     
   125.07700000002121        54.566587124680652     
   125.07800000002122        54.565174150026728     
   125.07900000002122        54.563761141302145     
   125.08000000002123        54.562348098508238     
   125.08100000002123        54.560935021645783     
   125.08200000002124        54.559521910715965     
   125.08300000002124        54.558108765719950     
   125.08400000002125        54.556695586658996     
   125.08500000002125        54.555282373533792     
   125.08600000002126        54.553869126345752     
   125.08700000002126        54.552455845095928     
   125.08800000002127        54.551042529785299     
   125.08900000002127        54.549629180414975     
   125.09000000002128        54.548215796986206     
   125.09100000002128        54.546802379499923     
   125.09200000002129        54.545388927957440     
   125.09300000002129        54.543975442359510     
   125.09400000002130        54.542561922707598     
   125.09500000002130        54.541148369002421     
   125.09600000002131        54.539734781245478     
   125.09700000002131        54.538321159437672     
   125.09800000002132        54.536907503580132     
   125.09900000002132        54.535493813673689     
   125.10000000002132        54.534080089720050     
   125.10100000002133        54.532666331719803     
   125.10200000002133        54.531252539674249     
   125.10300000002134        54.529838713584475     
   125.10400000002134        54.528424853451497     
   125.10500000002135        54.527010959276524     
   125.10600000002135        54.525597031060663     
   125.10700000002136        54.524183068804909     
   125.10800000002136        54.522769072510528     
   125.10900000002137        54.521355042178541     
   125.11000000002137        54.519940977810052     
   125.11100000002138        54.518526879406032     
   125.11200000002138        54.517112746967804     
   125.11300000002139        54.515698580496469     
   125.11400000002139        54.514284379993050     
   125.11500000002140        54.512870145458550     
   125.11600000002140        54.511455876894374     
   125.11700000002141        54.510041574301404     
   125.11800000002141        54.508627237680678     
   125.11900000002142        54.507212867033637     
   125.12000000002142        54.505798462361057     
   125.12100000002143        54.504384023664187     
   125.12200000002143        54.502969550944066     
   125.12300000002143        54.501555044201986     
   125.12400000002144        54.500140503438857     
   125.12500000002144        54.498725928655972     
   125.12600000002145        54.497311319854248     
   125.12700000002145        54.495896677034985     
   125.12800000002146        54.494482000199064     
   125.12900000002146        54.493067289347948     
   125.13000000002147        54.491652544482449     
   125.13100000002147        54.490237765603759     
   125.13200000002148        54.488822952713043     
   125.13300000002148        54.487408105811490     
   125.13400000002149        54.485993224900099     
   125.13500000002149        54.484578309979959     
   125.13600000002150        54.483163361052263     
   125.13700000002150        54.481748378118105     
   125.13800000002151        54.480333361178616     
   125.13900000002151        54.478918310234917     
   125.14000000002152        54.477503225287990     
   125.14100000002152        54.476088106339283     
   125.14200000002153        54.474672953389614     
   125.14300000002153        54.473257766440298     
   125.14400000002153        54.471842545492215     
   125.14500000002154        54.470427290546802     
   125.14600000002154        54.469012001604852     
   125.14700000002155        54.467596678667775     
   125.14800000002155        54.466181321736492     
   125.14900000002156        54.464765930812398     
   125.15000000002156        54.463350505896223     
   125.15100000002157        54.461935046989296     
   125.15200000002157        54.460519554092876     
   125.15300000002158        54.459104027207808     
   125.15400000002158        54.457688466335490     
   125.15500000002159        54.456272871476934     
   125.15600000002159        54.454857242633146     
   125.15700000002160        54.453441579805464     
   125.15800000002160        54.452025882994818     
   125.15900000002161        54.450610152202479     
   125.16000000002161        54.449194387429635     
   125.16100000002162        54.447778588677238     
   125.16200000002162        54.446362755946495     
   125.16300000002163        54.444946889238395     
   125.16400000002163        54.443530988554350     
   125.16500000002164        54.442115053895435     
   125.16600000002164        54.440699085262501     
   125.16700000002164        54.439283082657013     
   125.16800000002165        54.437867046079873     
   125.16900000002165        54.436450975532388     
   125.17000000002166        54.435034871015496     
   125.17100000002166        54.433618732530533     
   125.17200000002167        54.432202560078530     
   125.17300000002167        54.430786353660636     
   125.17400000002168        54.429370113277940     
   125.17500000002168        54.427953838931757     
   125.17600000002169        54.426537530622973     
   125.17700000002169        54.425121188352833     
   125.17800000002170        54.423704812122551     
   125.17900000002170        54.422288401933081     
   125.18000000002171        54.420871957785771     
   125.18100000002171        54.419455479681694     
   125.18200000002172        54.418038967621904     
   125.18300000002172        54.416622421607578     
   125.18400000002173        54.415205841639896     
   125.18500000002173        54.413789227720052     
   125.18600000002174        54.412372579848970     
   125.18700000002174        54.410955898028007     
   125.18800000002174        54.409539182258222     
   125.18900000002175        54.408122432540765     
   125.19000000002175        54.406705648876709     
   125.19100000002176        54.405288831267299     
   125.19200000002176        54.403871979713600     
   125.19300000002177        54.402455094216876     
   125.19400000002177        54.401038174778250     
   125.19500000002178        54.399621221398647     
   125.19600000002178        54.398204234079522     
   125.19700000002179        54.396787212821835     
   125.19800000002179        54.395370157626715     
   125.19900000002180        54.393953068495371     
   125.20000000002180        54.392535945428982     
   125.20100000002181        54.391118788428791     
   125.20200000002181        54.389701597495630     
   125.20300000002182        54.388284372630785     
   125.20400000002182        54.386867113835464     
   125.20500000002183        54.385449821110889     
   125.20600000002183        54.384032494458175     
   125.20700000002184        54.382615133878311     
   125.20800000002184        54.381197739372581     
   125.20900000002185        54.379780310942088     
   125.21000000002185        54.378362848588026     
   125.21100000002185        54.376945352311544     
   125.21200000002186        54.375527822113867     
   125.21300000002186        54.374110257995838     
   125.21400000002187        54.372692659959036     
   125.21500000002187        54.371275028004348     
   125.21600000002188        54.369857362132890     
   125.21700000002188        54.368439662346070     
   125.21800000002189        54.367021928644832     
   125.21900000002189        54.365604161030298     
   125.22000000002190        54.364186359503734     
   125.22100000002190        54.362768524066460     
   125.22200000002191        54.361350654719175     
   125.22300000002191        54.359932751463596     
   125.22400000002192        54.358514814300449     
   125.22500000002192        54.357096843231062     
   125.22600000002193        54.355678838256509     
   125.22700000002193        54.354260799378075     
   125.22800000002194        54.352842726596741     
   125.22900000002194        54.351424619913992     
   125.23000000002195        54.350006479330602     
   125.23100000002195        54.348588304848001     
   125.23200000002196        54.347170096467281     
   125.23300000002196        54.345751854189423     
   125.23400000002196        54.344333578015863     
   125.23500000002197        54.342915267947625     
   125.23600000002197        54.341496923985900     
   125.23700000002198        54.340078546131799     
   125.23800000002198        54.338660134386650     
   125.23900000002199        54.337241688751519     
   125.24000000002199        54.335823209227321     
   125.24100000002200        54.334404695815785     
   125.24200000002200        54.332986148517428     
   125.24300000002201        54.331567567333941     
   125.24400000002201        54.330148952266299     
   125.24500000002202        54.328730303315517     
   125.24600000002202        54.327311620482973     
   125.24700000002203        54.325892903769713     
   125.24800000002203        54.324474153177029     
   125.24900000002204        54.323055368705987     
   125.25000000002204        54.321636550357873     
   125.25100000002205        54.320217698133632     
   125.25200000002205        54.318798812034636     
   125.25300000002206        54.317379892062036     
   125.25400000002206        54.315960938216925     
   125.25500000002206        54.314541950500477     
   125.25600000002207        54.313122928913948     
   125.25700000002207        54.311703873458441     
   125.25800000002208        54.310284784135149     
   125.25900000002208        54.308865660945209     
   125.26000000002209        54.307446503890013     
   125.26100000002209        54.306027312970308     
   125.26200000002210        54.304608088187678     
   125.26300000002210        54.303188829543082     
   125.26400000002211        54.301769537037757     
   125.26500000002211        54.300350210672882     
   125.26600000002212        54.298930850449700     
   125.26700000002212        54.297511456369101     
   125.26800000002213        54.296092028432582     
   125.26900000002213        54.294672566641481     
   125.27000000002214        54.293253070996357     
   125.27100000002214        54.291833541498960     
   125.27200000002215        54.290413978150070     
   125.27300000002215        54.288994380951223     
   125.27400000002216        54.287574749903378     
   125.27500000002216        54.286155085007735     
   125.27600000002217        54.284735386265510     
   125.27700000002217        54.283315653678009     
   125.27800000002217        54.281895887246144     
   125.27900000002218        54.280476086971134     
   125.28000000002218        54.279056252854524     
   125.28100000002219        54.277636384897107     
   125.28200000002219        54.276216483100264     
   125.28300000002220        54.274796547465186     
   125.28400000002220        54.273376577992899     
   125.28500000002221        54.271956574684694     
   125.28600000002221        54.270536537541723     
   125.28700000002222        54.269116466565094     
   125.28800000002222        54.267696361756222     
   125.28900000002223        54.266276223116222     
   125.29000000002223        54.264856050646181     
   125.29100000002224        54.263435844347377     
   125.29200000002224        54.262015604220899     
   125.29300000002225        54.260595330268004     
   125.29400000002225        54.259175022489941     
   125.29500000002226        54.257754680887800     
   125.29600000002226        54.256334305462779     
   125.29700000002227        54.254913896216038     
   125.29800000002227        54.253493453148891     
   125.29900000002228        54.252072976262497     
   125.30000000002228        54.250652465557827     
   125.30100000002228        54.249231921036397     
   125.30200000002229        54.247811342699364     
   125.30300000002229        54.246390730547766     
   125.30400000002230        54.244970084582846     
   125.30500000002230        54.243549404805783     
   125.30600000002231        54.242128691217822     
   125.30700000002231        54.240707943820183     
   125.30800000002232        54.239287162614040     
   125.30900000002232        54.237866347600345     
   125.31000000002233        54.236445498780689     
   125.31100000002233        54.235024616156082     
   125.31200000002234        54.233603699727688     
   125.31300000002234        54.232182749496793     
   125.31400000002235        54.230761765464614     
   125.31500000002235        54.229340747632229     
   125.31600000002236        54.227919696000967     
   125.31700000002236        54.226498610571902     
   125.31800000002237        54.225077491346262     
   125.31900000002237        54.223656338325398     
   125.32000000002238        54.222235151510240     
   125.32100000002238        54.220813930902267     
   125.32200000002238        54.219392676502565     
   125.32300000002239        54.217971388312399     
   125.32400000002239        54.216550066332715     
   125.32500000002240        54.215128710565125     
   125.32600000002240        54.213707321010460     
   125.32700000002241        54.212285897670114     
   125.32800000002241        54.210864440545258     
   125.32900000002242        54.209442949637179     
   125.33000000002242        54.208021424947084     
   125.33100000002243        54.206599866475877     
   125.33200000002243        54.205178274225183     
   125.33300000002244        54.203756648195949     
   125.33400000002244        54.202334988389445     
   125.33500000002245        54.200913294807052     
   125.33600000002245        54.199491567449591     
   125.33700000002246        54.198069806318550     
   125.33800000002246        54.196648011415149     
   125.33900000002247        54.195226182740626     
   125.34000000002247        54.193804320295939     
   125.34100000002248        54.192382424082503     
   125.34200000002248        54.190960494101532     
   125.34300000002249        54.189538530354255     
   125.34400000002249        54.188116532841747     
   125.34500000002249        54.186694501565270     
   125.34600000002250        54.185272436526013     
   125.34700000002250        54.183850337725467     
   125.34800000002251        54.182428205164456     
   125.34900000002251        54.181006038844544     
   125.35000000002252        54.179583838766611     
   125.35100000002252        54.178161604932029     
   125.35200000002253        54.176739337342134     
   125.35300000002253        54.175317035998056     
   125.35400000002254        54.173894700900838     
   125.35500000002254        54.172472332051818     
   125.35600000002255        54.171049929452415     
   125.35700000002255        54.169627493103533     
   125.35800000002256        54.168205023006585     
   125.35900000002256        54.166782519162723     
   125.36000000002257        54.165359981573253     
   125.36100000002257        54.163937410239335     
   125.36200000002258        54.162514805162090     
   125.36300000002258        54.161092166343003     
   125.36400000002259        54.159669493782879     
   125.36500000002259        54.158246787483421     
   125.36600000002259        54.156824047445461     
   125.36700000002260        54.155401273670535     
   125.36800000002260        54.153978466159565     
   125.36900000002261        54.152555624913973     
   125.37000000002261        54.151132749935016     
   125.37100000002262        54.149709841223739     
   125.37200000002262        54.148286898781521     
   125.37300000002263        54.146863922609597     
   125.37400000002263        54.145440912708992     
   125.37500000002264        54.144017869081146     
   125.37600000002264        54.142594791727291     
   125.37700000002265        54.141171680648448     
   125.37800000002265        54.139748535846032     
   125.37900000002266        54.138325357321250     
   125.38000000002266        54.136902145075297     
   125.38100000002267        54.135478899109479     
   125.38200000002267        54.134055619424750     
   125.38300000002268        54.132632306022714     
   125.38400000002268        54.131208958904473     
   125.38500000002269        54.129785578071079     
   125.38600000002269        54.128362163523953     
   125.38700000002270        54.126938715264323     
   125.38800000002270        54.125515233293392     
   125.38900000002270        54.124091717612323     
   125.39000000002271        54.122668168222525     
   125.39100000002271        54.121244585124991     
   125.39200000002272        54.119820968321207     
   125.39300000002272        54.118397317812217     
   125.39400000002273        54.116973633599386     
   125.39500000002273        54.115549915683829     
   125.39600000002274        54.114126164066853     
   125.39700000002274        54.112702378749702     
   125.39800000002275        54.111278559733705     
   125.39900000002275        54.109854707019970     
   125.40000000002276        54.108430820609556     
   125.40100000002276        54.107006900504174     
   125.40200000002277        54.105582946704651     
   125.40300000002277        54.104158959212349     
   125.40400000002278        54.102734938028803     
   125.40500000002278        54.101310883154724     
   125.40600000002279        54.099886794591669     
   125.40700000002279        54.098462672340872     
   125.40800000002280        54.097038516403572     
   125.40900000002280        54.095614326780940     
   125.41000000002281        54.094190103474340     
   125.41100000002281        54.092765846484745     
   125.41200000002281        54.091341555813841     
   125.41300000002282        54.089917231462472     
   125.41400000002282        54.088492873431989     
   125.41500000002283        54.087068481723826     
   125.41600000002283        54.085644056338978     
   125.41700000002284        54.084219597278818     
   125.41800000002284        54.082795104544616     
   125.41900000002285        54.081370578137616     
   125.42000000002285        54.079946018058948     
   125.42100000002286        54.078521424310026     
   125.42200000002286        54.077096796891922     
   125.42300000002287        54.075672135806066     
   125.42400000002287        54.074247441053558     
   125.42500000002288        54.072822712635677     
   125.42600000002288        54.071397950553866     
   125.42700000002289        54.069973154809155     
   125.42800000002289        54.068548325402908     
   125.42900000002290        54.067123462336397     
   125.43000000002290        54.065698565610660     
   125.43100000002291        54.064273635227202     
   125.43200000002291        54.062848671187112     
   125.43300000002291        54.061423673491831     
   125.43400000002292        54.059998642142368     
   125.43500000002292        54.058573577140230     
   125.43600000002293        54.057148478486390     
   125.43700000002293        54.055723346182390     
   125.43800000002294        54.054298180229345     
   125.43900000002294        54.052872980628699     
   125.44000000002295        54.051447747381324     
   125.44100000002295        54.050022480488714     
   125.44200000002296        54.048597179952097     
   125.44300000002296        54.047171845772873     
   125.44400000002297        54.045746477952150     
   125.44500000002297        54.044321076491215     
   125.44600000002298        54.042895641391254     
   125.44700000002298        54.041470172653618     
   125.44800000002299        54.040044670279642     
   125.44900000002299        54.038619134270483     
   125.45000000002300        54.037193564627358     
   125.45100000002300        54.035767961351667     
   125.45200000002301        54.034342324444573     
   125.45300000002301        54.032916653907293     
   125.45400000002302        54.031490949741304     
   125.45500000002302        54.030065211947573     
   125.45600000002302        54.028639440527648     
   125.45700000002303        54.027213635482696     
   125.45800000002303        54.025787796814043     
   125.45900000002304        54.024361924522736     
   125.46000000002304        54.022936018610224     
   125.46100000002305        54.021510079077729     
   125.46200000002305        54.020084105926529     
   125.46300000002306        54.018658099157854     
   125.46400000002306        54.017232058773047     
   125.46500000002307        54.015805984773372     
   125.46600000002307        54.014379877160010     
   125.46700000002308        54.012953735934310     
   125.46800000002308        54.011527561097537     
   125.46900000002309        54.010101352650992     
   125.47000000002309        54.008675110595853     
   125.47100000002310        54.007248834933478     
   125.47200000002310        54.005822525665145     
   125.47300000002311        54.004396182791908     
   125.47400000002311        54.002969806315392     
   125.47500000002312        54.001543396236755     
   125.47600000002312        54.000116952557008     
   125.47700000002312        53.998690475277826     
   125.47800000002313        53.997263964400219     
   125.47900000002313        53.995837419925472     
   125.48000000002314        53.994410841855156     
   125.48100000002314        53.992984230190153     
   125.48200000002315        53.991557584932039     
   125.48300000002315        53.990130906081873     
   125.48400000002316        53.988704193641063     
   125.48500000002316        53.987277447610772     
   125.48600000002317        53.985850667992416     
   125.48700000002317        53.984423854787273     
   125.48800000002318        53.982997007996580     
   125.48900000002318        53.981570127621517     
   125.49000000002319        53.980143213663567     
   125.49100000002319        53.978716266123918     
   125.49200000002320        53.977289285003799     
   125.49300000002320        53.975862270304518     
   125.49400000002321        53.974435222027282     
   125.49500000002321        53.973008140173654     
   125.49600000002322        53.971581024744744     
   125.49700000002322        53.970153875741644     
   125.49800000002323        53.968726693165948     
   125.49900000002323        53.967299477018841     
   125.50000000002323        53.965872227301517     
   125.50100000002324        53.964444944015369     
   125.50200000002324        53.963017627161747     
   125.50300000002325        53.961590276741745     
   125.50400000002325        53.960162892756813     
   125.50500000002326        53.958735475208066     
   125.50600000002326        53.957308024096925     
   125.50700000002327        53.955880539424790     
   125.50800000002327        53.954453021192741     
   125.50900000002328        53.953025469402007     
   125.51000000002328        53.951597884054173     
   125.51100000002329        53.950170265150447     
   125.51200000002329        53.948742612691966     
   125.51300000002330        53.947314926680065     
   125.51400000002330        53.945887207116115     
   125.51500000002331        53.944459454001418     
   125.51600000002331        53.943031667337245     
   125.51700000002332        53.941603847124867     
   125.51800000002332        53.940175993365585     
   125.51900000002333        53.938748106060665     
   125.52000000002333        53.937320185211384     
   125.52100000002334        53.935892230819206     
   125.52200000002334        53.934464242885298     
   125.52300000002334        53.933036221410951     
   125.52400000002335        53.931608166397417     
   125.52500000002335        53.930180077846174     
   125.52600000002336        53.928751955758408     
   125.52700000002336        53.927323800135369     
   125.52800000002337        53.925895610978493     
   125.52900000002337        53.924467388288818     
   125.53000000002338        53.923039132067949     
   125.53100000002338        53.921610842317058     
   125.53200000002339        53.920182519037439     
   125.53300000002339        53.918754162230407     
   125.53400000002340        53.917325771897353     
   125.53500000002340        53.915897348039401     
   125.53600000002341        53.914468890657929     
   125.53700000002341        53.913040399754365     
   125.53800000002342        53.911611875329761     
   125.53900000002342        53.910183317385680     
   125.54000000002343        53.908754725923366     
   125.54100000002343        53.907326100944005     
   125.54200000002344        53.905897442448925     
   125.54300000002344        53.904468750439555     
   125.54400000002344        53.903040024917139     
   125.54500000002345        53.901611265883055     
   125.54600000002345        53.900182473338418     
   125.54700000002346        53.898753647284707     
   125.54800000002346        53.897324787723093     
   125.54900000002347        53.895895894655112     
   125.55000000002347        53.894466968081908     
   125.55100000002348        53.893038008004652     
   125.55200000002348        53.891609014425093     
   125.55300000002349        53.890179987344176     
   125.55400000002349        53.888750926763329     
   125.55500000002350        53.887321832683817     
   125.55600000002350        53.885892705106848     
   125.55700000002351        53.884463544034105     
   125.55800000002351        53.883034349466548     
   125.55900000002352        53.881605121405727     
   125.56000000002352        53.880175859852798     
   125.56100000002353        53.878746564809113     
   125.56200000002353        53.877317236275935     
   125.56300000002354        53.875887874254651     
   125.56400000002354        53.874458478746703     
   125.56500000002355        53.873029049753249     
   125.56600000002355        53.871599587275661     
   125.56700000002355        53.870170091315067     
   125.56800000002356        53.868740561873196     
   125.56900000002356        53.867310998951112     
   125.57000000002357        53.865881402550045     
   125.57100000002357        53.864451772671288     
   125.57200000002358        53.863022109316596     
   125.57300000002358        53.861592412486822     
   125.57400000002359        53.860162682183436     
   125.57500000002359        53.858732918407938     
   125.57600000002360        53.857303121161394     
   125.57700000002360        53.855873290445274     
   125.57800000002361        53.854443426260843     
   125.57900000002361        53.853013528609438     
   125.58000000002362        53.851583597492372     
   125.58100000002362        53.850153632911031     
   125.58200000002363        53.848723634866744     
   125.58300000002363        53.847293603360725     
   125.58400000002364        53.845863538394319     
   125.58500000002364        53.844433439969016     
   125.58600000002365        53.843003308085926     
   125.58700000002365        53.841573142746633     
   125.58800000002365        53.840142943952209     
   125.58900000002366        53.838712711704119     
   125.59000000002366        53.837282446003712     
   125.59100000002367        53.835852146852240     
   125.59200000002367        53.834421814251108     
   125.59300000002368        53.832991448201547     
   125.59400000002368        53.831561048704906     
   125.59500000002369        53.830130615762684     
   125.59600000002369        53.828700149376026     
   125.59700000002370        53.827269649546309     
   125.59800000002370        53.825839116275006     
   125.59900000002371        53.824408549563273     
   125.60000000002371        53.822977949412447     
   125.60100000002372        53.821547315823963     
   125.60200000002372        53.820116648799150     
   125.60300000002373        53.818685948339265     
   125.60400000002373        53.817255214445744     
   125.60500000002374        53.815824447119979     
   125.60600000002374        53.814393646363015     
   125.60700000002375        53.812962812176437     
   125.60800000002375        53.811531944561573     
   125.60900000002376        53.810101043519701     
   125.61000000002376        53.808670109052159     
   125.61100000002376        53.807239141160302     
   125.61200000002377        53.805808139845496     
   125.61300000002377        53.804377105108983     
   125.61400000002378        53.802946036952207     
   125.61500000002378        53.801514935376623     
   125.61600000002379        53.800083800383270     
   125.61700000002379        53.798652631973781     
   125.61800000002380        53.797221430149314     
   125.61900000002380        53.795790194911277     
   125.62000000002381        53.794358926260962     
   125.62100000002381        53.792927624199791     
   125.62200000002382        53.791496288729235     
   125.62300000002382        53.790064919850316     
   125.62400000002383        53.788633517564620     
   125.62500000002383        53.787202081873531     
   125.62600000002384        53.785770612777995     
   125.62700000002384        53.784339110279966     
   125.62800000002385        53.782907574380310     
   125.62900000002385        53.781476005080748     
   125.63000000002386        53.780044402382195     
   125.63100000002386        53.778612766286422     
   125.63200000002387        53.777181096794507     
   125.63300000002387        53.775749393907923     
   125.63400000002387        53.774317657627975     
   125.63500000002388        53.772885887956093     
   125.63600000002388        53.771454084893534     
   125.63700000002389        53.770022248441677     
   125.63800000002389        53.768590378601928     
   125.63900000002390        53.767158475375503     
   125.64000000002390        53.765726538763978     
   125.64100000002391        53.764294568768499     
   125.64200000002391        53.762862565390634     
   125.64300000002392        53.761430528631401     
   125.64400000002392        53.759998458492497     
   125.64500000002393        53.758566354975144     
   125.64600000002393        53.757134218080651     
   125.64700000002394        53.755702047810438     
   125.64800000002394        53.754269844165847     
   125.64900000002395        53.752837607148273     
   125.65000000002395        53.751405336759099     
   125.65100000002396        53.749973032999634     
   125.65200000002396        53.748540695871171     
   125.65300000002397        53.747108325375173     
   125.65400000002397        53.745675921513026     
   125.65500000002397        53.744243484286073     
   125.65600000002398        53.742811013695359     
   125.65700000002398        53.741378509742731     
   125.65800000002399        53.739945972429304     
   125.65900000002399        53.738513401756428     
   125.66000000002400        53.737080797725667     
   125.66100000002400        53.735648160338059     
   125.66200000002401        53.734215489595393     
   125.66300000002401        53.732782785498749     
   125.66400000002402        53.731350048049428     
   125.66500000002402        53.729917277248994     
   125.66600000002403        53.728484473098561     
   125.66700000002403        53.727051635599885     
   125.66800000002404        53.725618764753989     
   125.66900000002404        53.724185860562400     
   125.67000000002405        53.722752923026427     
   125.67100000002405        53.721319952147518     
   125.67200000002406        53.719886947926987     
   125.67300000002406        53.718453910366158     
   125.67400000002407        53.717020839466556     
   125.67500000002407        53.715587735229363     
   125.67600000002408        53.714154597656069     
   125.67700000002408        53.712721426748054     
   125.67800000002408        53.711288222506582     
   125.67900000002409        53.709854984933202     
   125.68000000002409        53.708421714029136     
   125.68100000002410        53.706988409795819     
   125.68200000002410        53.705555072234610     
   125.68300000002411        53.704121701346914     
   125.68400000002411        53.702688297134067     
   125.68500000002412        53.701254859597420     
   125.68600000002412        53.699821388738506     
   125.68700000002413        53.698387884558500     
   125.68800000002413        53.696954347058991     
   125.68900000002414        53.695520776241175     
   125.69000000002414        53.694087172106371     
   125.69100000002415        53.692653534656316     
   125.69200000002415        53.691219863891995     
   125.69300000002416        53.689786159815050     
   125.69400000002416        53.688352422426640     
   125.69500000002417        53.686918651728476     
   125.69600000002417        53.685484847721526     
   125.69700000002418        53.684051010407458     
   125.69800000002418        53.682617139787688     
   125.69900000002418        53.681183235863429     
   125.70000000002419        53.679749298635954     
   125.70100000002419        53.678315328107089     
   125.70200000002420        53.676881324277865     
   125.70300000002420        53.675447287149645     
   125.70400000002421        53.674013216724077     
   125.70500000002421        53.672579113002342     
   125.70600000002422        53.671144975985811     
   125.70700000002422        53.669710805676068     
   125.70800000002423        53.668276602074300     
   125.70900000002423        53.666842365181978     
   125.71000000002424        53.665408095000437     
   125.71100000002424        53.663973791531319     
   125.71200000002425        53.662539454775604     
   125.71300000002425        53.661105084734913     
   125.71400000002426        53.659670681410809     
   125.71500000002426        53.658236244804215     
   125.71600000002427        53.656801774916843     
   125.71700000002427        53.655367271750187     
   125.71800000002428        53.653932735305503     
   125.71900000002428        53.652498165584049     
   125.72000000002429        53.651063562587467     
   125.72100000002429        53.649628926316836     
   125.72200000002429        53.648194256773856     
   125.72300000002430        53.646759553959889     
   125.72400000002430        53.645324817876116     
   125.72500000002431        53.643890048524192     
   125.72600000002431        53.642455245905360     
   125.72700000002432        53.641020410021099     
   125.72800000002432        53.639585540872744     
   125.72900000002433        53.638150638461603     
   125.73000000002433        53.636715702789189     
   125.73100000002434        53.635280733856973     
   125.73200000002434        53.633845731666412     
   125.73300000002435        53.632410696218550     
   125.73400000002435        53.630975627514999     
   125.73500000002436        53.629540525557253     
   125.73600000002436        53.628105390346668     
   125.73700000002437        53.626670221884616     
   125.73800000002437        53.625235020172433     
   125.73900000002438        53.623799785211702     
   125.74000000002438        53.622364517003561     
   125.74100000002439        53.620929215549580     
   125.74200000002439        53.619493880851252     
   125.74300000002440        53.618058512909883     
   125.74400000002440        53.616623111726831     
   125.74500000002440        53.615187677303467     
   125.74600000002441        53.613752209641390     
   125.74700000002441        53.612316708741801     
   125.74800000002442        53.610881174606192     
   125.74900000002442        53.609445607236133     
   125.75000000002443        53.608010006632874     
   125.75100000002443        53.606574372797773     
   125.75200000002444        53.605138705732209     
   125.75300000002444        53.603703005437815     
   125.75400000002445        53.602267271915821     
   125.75500000002445        53.600831505167754     
   125.75600000002446        53.599395705194965     
   125.75700000002446        53.597959871998739     
   125.75800000002447        53.596524005580669     
   125.75900000002447        53.595088105942246     
   125.76000000002448        53.593652173084649     
   125.76100000002448        53.592216207009429     
   125.76200000002449        53.590780207717891     
   125.76300000002449        53.589344175211593     
   125.76400000002450        53.587908109491906     
   125.76500000002450        53.586472010560108     
   125.76600000002450        53.585035878417798     
   125.76700000002451        53.583599713066420     
   125.76800000002451        53.582163514507300     
   125.76900000002452        53.580727282741705     
   125.77000000002452        53.579291017771375     
   125.77100000002453        53.577854719597553     
   125.77200000002453        53.576418388221654     
   125.77300000002454        53.574982023645013     
   125.77400000002454        53.573545625869258     
   125.77500000002455        53.572109194895660     
   125.77600000002455        53.570672730725654     
   125.77700000002456        53.569236233360741     
   125.77800000002456        53.567799702802411     
   125.77900000002457        53.566363139051802     
   125.78000000002457        53.564926542110641     
   125.78100000002458        53.563489911980220     
   125.78200000002458        53.562053248661876     
   125.78300000002459        53.560616552157185     
   125.78400000002459        53.559179822467499     
   125.78500000002460        53.557743059594245     
   125.78600000002460        53.556306263538900     
   125.78700000002461        53.554869434302873     
   125.78800000002461        53.553432571887647     
   125.78900000002461        53.551995676294496     
   125.79000000002462        53.550558747524995     
   125.79100000002462        53.549121785580489     
   125.79200000002463        53.547684790462355     
   125.79300000002463        53.546247762172193     
   125.79400000002464        53.544810700711281     
   125.79500000002464        53.543373606081154     
   125.79600000002465        53.541936478283226     
   125.79700000002465        53.540499317318854     
   125.79800000002466        53.539062123189701     
   125.79900000002466        53.537624895896890     
   125.80000000002467        53.536187635442019     
   125.80100000002467        53.534750341826324     
   125.80200000002468        53.533313015051640     
   125.80300000002468        53.531875655118995     
   125.80400000002469        53.530438262030167     
   125.80500000002469        53.529000835786469     
   125.80600000002470        53.527563376389089     
   125.80700000002470        53.526125883839839     
   125.80800000002471        53.524688358139890     
   125.80900000002471        53.523250799290956     
   125.81000000002471        53.521813207294116     
   125.81100000002472        53.520375582151132     
   125.81200000002472        53.518937923863305     
   125.81300000002473        53.517500232432013     
   125.81400000002473        53.516062507858905     
   125.81500000002474        53.514624750145032     
   125.81600000002474        53.513186959292398     
   125.81700000002475        53.511749135301862     
   125.81800000002475        53.510311278175330     
   125.81900000002476        53.508873387913972     
   125.82000000002476        53.507435464519368     
   125.82100000002477        53.505997507992888     
   125.82200000002477        53.504559518336073     
   125.82300000002478        53.503121495550296     
   125.82400000002478        53.501683439636921     
   125.82500000002479        53.500245350597531     
   125.82600000002479        53.498807228433407     
   125.82700000002480        53.497369073146373     
   125.82800000002480        53.495930884737433     
   125.82900000002481        53.494492663208291     
   125.83000000002481        53.493054408560347     
   125.83100000002482        53.491616120795030     
   125.83200000002482        53.490177799913752     
   125.83300000002482        53.488739445917993     
   125.83400000002483        53.487301058809173     
   125.83500000002483        53.485862638588884     
   125.83600000002484        53.484424185258455     
   125.83700000002484        53.482985698819334     
   125.83800000002485        53.481547179273100     
   125.83900000002485        53.480108626621032     
   125.84000000002486        53.478670040864706     
   125.84100000002486        53.477231422005552     
   125.84200000002487        53.475792770044933     
   125.84300000002487        53.474354084984448     
   125.84400000002488        53.472915366825532     
   125.84500000002488        53.471476615569635     
   125.84600000002489        53.470037831218043     
   125.84700000002489        53.468599013772405     
   125.84800000002490        53.467160163234098     
   125.84900000002490        53.465721279604637     
   125.85000000002491        53.464282362885541     
   125.85100000002491        53.462843413078105     
   125.85200000002492        53.461404430183869     
   125.85300000002492        53.459965414204362     
   125.85400000002493        53.458526365140827     
   125.85500000002493        53.457087282994905     
   125.85600000002493        53.455648167768203     
   125.85700000002494        53.454209019461835     
   125.85800000002494        53.452769838077565     
   125.85900000002495        53.451330623616720     
   125.86000000002495        53.449891376080714     
   125.86100000002496        53.448452095471168     
   125.86200000002496        53.447012781789404     
   125.86300000002497        53.445573435036962     
   125.86400000002497        53.444134055215116     
   125.86500000002498        53.442694642325769     
   125.86600000002498        53.441255196369994     
   125.86700000002499        53.439815717349454     
   125.86800000002499        53.438376205265506     
   125.86900000002500        53.436936660119528     
   125.87000000002500        53.435497081913276     
   125.87100000002501        53.434057470648177     
   125.87200000002501        53.432617826325519     
   125.87300000002502        53.431178148946785     
   125.87400000002502        53.429738438513574     
   125.87500000002503        53.428298695027259     
   125.87600000002503        53.426858918489437     
   125.87700000002503        53.425419108901508     
   125.87800000002504        53.423979266264730     
   125.87900000002504        53.422539390581058     
   125.88000000002505        53.421099481851655     
   125.88100000002505        53.419659540077859     
   125.88200000002506        53.418219565261495     
   125.88300000002506        53.416779557403835     
   125.88400000002507        53.415339516506272     
   125.88500000002507        53.413899442570582     
   125.88600000002508        53.412459335597930     
   125.88700000002508        53.411019195589979     
   125.88800000002509        53.409579022548108     
   125.88900000002509        53.408138816473937     
   125.89000000002510        53.406698577368708     
   125.89100000002510        53.405258305234106     
   125.89200000002511        53.403818000071674     
   125.89300000002511        53.402377661882660     
   125.89400000002512        53.400937290668672     
   125.89500000002512        53.399496886431173     
   125.89600000002513        53.398056449171676     
   125.89700000002513        53.396615978891717     
   125.89800000002514        53.395175475592559     
   125.89900000002514        53.393734939275980     
   125.90000000002514        53.392294369943222     
   125.90100000002515        53.390853767595843     
   125.90200000002515        53.389413132235475     
   125.90300000002516        53.387972463863420     
   125.90400000002516        53.386531762481226     
   125.90500000002517        53.385091028090336     
   125.90600000002517        53.383650260692271     
   125.90700000002518        53.382209460288756     
   125.90800000002518        53.380768626880794     
   125.90900000002519        53.379327760470233     
   125.91000000002519        53.377886861058542     
   125.91100000002520        53.376445928647151     
   125.91200000002520        53.375004963237359     
   125.91300000002521        53.373563964831035     
   125.91400000002521        53.372122933429317     
   125.91500000002522        53.370681869034172     
   125.91600000002522        53.369240771646353     
   125.91700000002523        53.367799641268071     
   125.91800000002523        53.366358477900441     
   125.91900000002524        53.364917281545061     
   125.92000000002524        53.363476052203367     
   125.92100000002524        53.362034789876972     
   125.92200000002525        53.360593494567340     
   125.92300000002525        53.359152166275869     
   125.92400000002526        53.357710805004025     
   125.92500000002526        53.356269410753526     
   125.92600000002527        53.354827983525723     
   125.92700000002527        53.353386523322129     
   125.92800000002528        53.351945030144222     
   125.92900000002528        53.350503503993572     
   125.93000000002529        53.349061944871600     
   125.93100000002529        53.347620352779892     
   125.93200000002530        53.346178727719924     
   125.93300000002530        53.344737069693146     
   125.93400000002531        53.343295378701100     
   125.93500000002531        53.341853654745194     
   125.93600000002532        53.340411897827209     
   125.93700000002532        53.338970107948384     
   125.93800000002533        53.337528285110103     
   125.93900000002533        53.336086429314278     
   125.94000000002534        53.334644540562238     
   125.94100000002534        53.333202618855367     
   125.94200000002535        53.331760664195336     
   125.94300000002535        53.330318676583403     
   125.94400000002535        53.328876656021457     
   125.94500000002536        53.327434602510756     
   125.94600000002536        53.325992516052757     
   125.94700000002537        53.324550396649215     
   125.94800000002537        53.323108244301388     
   125.94900000002538        53.321666059010937     
   125.95000000002538        53.320223840779363     
   125.95100000002539        53.318781589608008     
   125.95200000002539        53.317339305498628     
   125.95300000002540        53.315896988452536     
   125.95400000002540        53.314454638471524     
   125.95500000002541        53.313012255556771     
   125.95600000002541        53.311569839709982     
   125.95700000002542        53.310127390932657     
   125.95800000002542        53.308684909226066     
   125.95900000002543        53.307242394592187     
   125.96000000002543        53.305799847032176     
   125.96100000002544        53.304357266547811     
   125.96200000002544        53.302914653140249     
   125.96300000002545        53.301472006811451     
   125.96400000002545        53.300029327562449     
   125.96500000002546        53.298586615395308     
   125.96600000002546        53.297143870310983     
   125.96700000002546        53.295701092311276     
   125.96800000002547        53.294258281397944     
   125.96900000002547        53.292815437572138     
   125.97000000002548        53.291372560835526     
   125.97100000002548        53.289929651189510     
   125.97200000002549        53.288486708635865     
   125.97300000002549        53.287043733175786     
   125.97400000002550        53.285600724811140     
   125.97500000002550        53.284157683543214     
   125.97600000002551        53.282714609373606     
   125.97700000002551        53.281271502303852     
   125.97800000002552        53.279828362335394     
   125.97900000002552        53.278385189469930     
   125.98000000002553        53.276941983708767     
   125.98100000002553        53.275498745053603     
   125.98200000002554        53.274055473505946     
   125.98300000002554        53.272612169067159     
   125.98400000002555        53.271168831739082     
   125.98500000002555        53.269725461523009     
   125.98600000002556        53.268282058420539     
   125.98700000002556        53.266838622433191     
   125.98800000002556        53.265395153562416     
   125.98900000002557        53.263951651809862     
   125.99000000002557        53.262508117176985     
   125.99100000002558        53.261064549665377     
   125.99200000002558        53.259620949276567     
   125.99300000002559        53.258177316012201     
   125.99400000002559        53.256733649873532     
   125.99500000002560        53.255289950862185     
   125.99600000002560        53.253846218979859     
   125.99700000002561        53.252402454227955     
   125.99800000002561        53.250958656608006     
   125.99900000002562        53.249514826121683     
   126.00000000002562        53.248070962770349     
   126.00100000002563        53.246627066555646     
   126.00200000002563        53.245183137478989     
   126.00300000002564        53.243739175542153     
   126.00400000002564        53.242295180746417     
   126.00500000002565        53.240851153093473     
   126.00600000002565        53.239407092584891     
   126.00700000002566        53.237962999221992     
   126.00800000002566        53.236518873006588     
   126.00900000002567        53.235074713940115     
   126.01000000002567        53.233630522024022     
   126.01100000002567        53.232186297259972     
   126.01200000002568        53.230742039649499     
   126.01300000002568        53.229297749194131     
   126.01400000002569        53.227853425895383     
   126.01500000002569        53.226409069754773     
   126.01600000002570        53.224964680773930     
   126.01700000002570        53.223520258954338     
   126.01800000002571        53.222075804297603     
   126.01900000002571        53.220631316805211     
   126.02000000002572        53.219186796478773     
   126.02100000002572        53.217742243319805     
   126.02200000002573        53.216297657329790     
   126.02300000002573        53.214853038510363     
   126.02400000002574        53.213408386863058     
   126.02500000002574        53.211963702389291     
   126.02600000002575        53.210518985090864     
   126.02700000002575        53.209074234969222     
   126.02800000002576        53.207629452025785     
   126.02900000002576        53.206184636262314     
   126.03000000002577        53.204739787680246     
   126.03100000002577        53.203294906281208     
   126.03200000002577        53.201849992066542     
   126.03300000002578        53.200405045038003     
   126.03400000002578        53.198960065197198     
   126.03500000002579        53.197515052545583     
   126.03600000002579        53.196070007084501     
   126.03700000002580        53.194624928815855     
   126.03800000002580        53.193179817741218     
   126.03900000002581        53.191734673861838     
   126.04000000002581        53.190289497179606     
   126.04100000002582        53.188844287695666     
   126.04200000002582        53.187399045412008     
   126.04300000002583        53.185953770329895     
   126.04400000002583        53.184508462451063     
   126.04500000002584        53.183063121776968     
   126.04600000002584        53.181617748309137     
   126.04700000002585        53.180172342049424     
   126.04800000002585        53.178726902999017     
   126.04900000002586        53.177281431159656     
   126.05000000002586        53.175835926532919     
   126.05100000002587        53.174390389120219     
   126.05200000002587        53.172944818923398     
   126.05300000002588        53.171499215943811     
   126.05400000002588        53.170053580182923     
   126.05500000002588        53.168607911642638     
   126.05600000002589        53.167162210324321     
   126.05700000002589        53.165716476229456     
   126.05800000002590        53.164270709359776     
   126.05900000002590        53.162824909716676     
   126.06000000002591        53.161379077301945     
   126.06100000002591        53.159933212116940     
   126.06200000002592        53.158487314163473     
   126.06300000002592        53.157041383442845     
   126.06400000002593        53.155595419956711     
   126.06500000002593        53.154149423706819     
   126.06600000002594        53.152703394694434     
   126.06700000002594        53.151257332921432     
   126.06800000002595        53.149811238389312     
   126.06900000002595        53.148365111099324     
   126.07000000002596        53.146918951053507     
   126.07100000002596        53.145472758253206     
   126.07200000002597        53.144026532700039     
   126.07300000002597        53.142580274395421     
   126.07400000002598        53.141133983341305     
   126.07500000002598        53.139687659538836     
   126.07600000002599        53.138241302989911     
   126.07700000002599        53.136794913695852     
   126.07800000002599        53.135348491658512     
   126.07900000002600        53.133902036879213     
   126.08000000002600        53.132455549359797     
   126.08100000002601        53.131009029101584     
   126.08200000002601        53.129562476106301     
   126.08300000002602        53.128115890375462     
   126.08400000002602        53.126669271910572     
   126.08500000002603        53.125222620713515     
   126.08600000002603        53.123775936785641     
   126.08700000002604        53.122329220128528     
   126.08800000002604        53.120882470743865     
   126.08900000002605        53.119435688633175     
   126.09000000002605        53.117988873798069     
   126.09100000002606        53.116542026239955     
   126.09200000002606        53.115095145960687     
   126.09300000002607        53.113648232961694     
   126.09400000002607        53.112201287244595     
   126.09500000002608        53.110754308811060     
   126.09600000002608        53.109307297662546     
   126.09700000002609        53.107860253800730     
   126.09800000002609        53.106413177227132     
   126.09900000002609        53.104966067943273     
   126.10000000002610        53.103518925950944     
   126.10100000002610        53.102071751251763     
   126.10200000002611        53.100624543847012     
   126.10300000002611        53.099177303738564     
   126.10400000002612        53.097730030927899     
   126.10500000002612        53.096282725416579     
   126.10600000002613        53.094835387206381     
   126.10700000002613        53.093388016298491     
   126.10800000002614        53.091940612694927     
   126.10900000002614        53.090493176397203     
   126.11000000002615        53.089045707406804     
   126.11100000002615        53.087598205725342     
   126.11200000002616        53.086150671354481     
   126.11300000002616        53.084703104295620     
   126.11400000002617        53.083255504550657     
   126.11500000002617        53.081807872120898     
   126.11600000002618        53.080360207008219     
   126.11700000002618        53.078912509214099     
   126.11800000002619        53.077464778739966     
   126.11900000002619        53.076017015587638     
   126.12000000002620        53.074569219758693     
   126.12100000002620        53.073121391254730     
   126.12200000002620        53.071673530077241     
   126.12300000002621        53.070225636227896     
   126.12400000002621        53.068777709708222     
   126.12500000002622        53.067329750520038     
   126.12600000002622        53.065881758664744     
   126.12700000002623        53.064433734144110     
   126.12800000002623        53.062985676959535     
   126.12900000002624        53.061537587112788     
   126.13000000002624        53.060089464605355     
   126.13100000002625        53.058641309438990     
   126.13200000002625        53.057193121615178     
   126.13300000002626        53.055744901135562     
   126.13400000002626        53.054296648001674     
   126.13500000002627        53.052848362215279     
   126.13600000002627        53.051400043777853     
   126.13700000002628        53.049951692691117     
   126.13800000002628        53.048503308956683     
   126.13900000002629        53.047054892575950     
   126.14000000002629        53.045606443550774     
   126.14100000002630        53.044157961882682     
   126.14200000002630        53.042709447573280     
   126.14300000002630        53.041260900624202     
   126.14400000002631        53.039812321036884     
   126.14500000002631        53.038363708813186     
   126.14600000002632        53.036915063954773     
   126.14700000002632        53.035466386462993     
   126.14800000002633        53.034017676339538     
   126.14900000002633        53.032568933586077     
   126.15000000002634        53.031120158204359     
   126.15100000002634        53.029671350195791     
   126.15200000002635        53.028222509561992     
   126.15300000002635        53.026773636304796     
   126.15400000002636        53.025324730425616     
   126.15500000002636        53.023875791926045     
   126.15600000002637        53.022426820807816     
   126.15700000002637        53.020977817072577     
   126.15800000002638        53.019528780721899     
   126.15900000002638        53.018079711757402     
   126.16000000002639        53.016630610180698     
   126.16100000002639        53.015181475993487     
   126.16200000002640        53.013732309197167     
   126.16300000002640        53.012283109793529     
   126.16400000002641        53.010833877784414     
   126.16500000002641        53.009384613170887     
   126.16600000002641        53.007935315955052     
   126.16700000002642        53.006485986138493     
   126.16800000002642        53.005036623722603     
   126.16900000002643        53.003587228709208     
   126.17000000002643        53.002137801099849     
   126.17100000002644        53.000688340896069     
   126.17200000002644        52.999238848099687     
   126.17300000002645        52.997789322712308     
   126.17400000002645        52.996339764735474     
   126.17500000002646        52.994890174170713     
   126.17600000002646        52.993440551019965     
   126.17700000002647        52.991990895284403     
   126.17800000002647        52.990541206966206     
   126.17900000002648        52.989091486066670     
   126.18000000002648        52.987641732587292     
   126.18100000002649        52.986191946529999     
   126.18200000002649        52.984742127896403     
   126.18300000002650        52.983292276687955     
   126.18400000002650        52.981842392906493     
   126.18500000002651        52.980392476553554     
   126.18600000002651        52.978942527630707     
   126.18700000002652        52.977492546139779     
   126.18800000002652        52.976042532082225     
   126.18900000002652        52.974592485459738     
   126.19000000002653        52.973142406273773     
   126.19100000002653        52.971692294526292     
   126.19200000002654        52.970242150218986     
   126.19300000002654        52.968791973353113     
   126.19400000002655        52.967341763930555     
   126.19500000002655        52.965891521952841     
   126.19600000002656        52.964441247421810     
   126.19700000002656        52.962990940338884     
   126.19800000002657        52.961540600705824     
   126.19900000002657        52.960090228524130     
   126.20000000002658        52.958639823795679     
   126.20100000002658        52.957189386521939     
   126.20200000002659        52.955738916704661     
   126.20300000002659        52.954288414345484     
   126.20400000002660        52.952837879445859     
   126.20500000002660        52.951387312007654     
   126.20600000002661        52.949936712032375     
   126.20700000002661        52.948486079521750     
   126.20800000002662        52.947035414477483     
   126.20900000002662        52.945584716901230     
   126.21000000002662        52.944133986794434     
   126.21100000002663        52.942683224158863     
   126.21200000002663        52.941232428996194     
   126.21300000002664        52.939781601308084     
   126.21400000002664        52.938330741096117     
   126.21500000002665        52.936879848362075     
   126.21600000002665        52.935428923107430     
   126.21700000002666        52.933977965334059     
   126.21800000002666        52.932526975043253     
   126.21900000002667        52.931075952237094     
   126.22000000002667        52.929624896917034     
   126.22100000002668        52.928173809084598     
   126.22200000002668        52.926722688741684     
   126.22300000002669        52.925271535889848     
   126.22400000002669        52.923820350530740     
   126.22500000002670        52.922369132665807     
   126.22600000002670        52.920917882297267     
   126.22700000002671        52.919466599426066     
   126.22800000002671        52.918015284054498     
   126.22900000002672        52.916563936183863     
   126.23000000002672        52.915112555815810     
   126.23100000002673        52.913661142952115     
   126.23200000002673        52.912209697594541     
   126.23300000002673        52.910758219744636     
   126.23400000002674        52.909306709403829     
   126.23500000002674        52.907855166574215     
   126.23600000002675        52.906403591257238     
   126.23700000002675        52.904951983454545     
   126.23800000002676        52.903500343167799     
   126.23900000002676        52.902048670398642     
   126.24000000002677        52.900596965148843     
   126.24100000002677        52.899145227419993     
   126.24200000002678        52.897693457213862     
   126.24300000002678        52.896241654531906     
   126.24400000002679        52.894789819375987     
   126.24500000002679        52.893337951747782     
   126.24600000002680        52.891886051648683     
   126.24700000002680        52.890434119080801     
   126.24800000002681        52.888982154045351     
   126.24900000002681        52.887530156544344     
   126.25000000002682        52.886078126579200     
   126.25100000002682        52.884626064151881     
   126.25200000002683        52.883173969263730     
   126.25300000002683        52.881721841916736     
   126.25400000002683        52.880269682112385     
   126.25500000002684        52.878817489852189     
   126.25600000002684        52.877365265138273     
   126.25700000002685        52.875913007971917     
   126.25800000002685        52.874460718354882     
   126.25900000002686        52.873008396289023     
   126.26000000002686        52.871556041775804     
   126.26100000002687        52.870103654817065     
   126.26200000002687        52.868651235414241     
   126.26300000002688        52.867198783569293     
   126.26400000002688        52.865746299283728     
   126.26500000002689        52.864293782559443     
   126.26600000002689        52.862841233397738     
   126.26700000002690        52.861388651800553     
   126.26800000002690        52.859936037769479     
   126.26900000002691        52.858483391306351     
   126.27000000002691        52.857030712412566     
   126.27100000002692        52.855578001090223     
   126.27200000002692        52.854125257340606     
   126.27300000002693        52.852672481165598     
   126.27400000002693        52.851219672566685     
   126.27500000002694        52.849766831545935     
   126.27600000002694        52.848313958104569     
   126.27700000002694        52.846861052244556     
   126.27800000002695        52.845408113967601     
   126.27900000002695        52.843955143275288     
   126.28000000002696        52.842502140169337     
   126.28100000002696        52.841049104651482     
   126.28200000002697        52.839596036723314     
   126.28300000002697        52.838142936386532     
   126.28400000002698        52.836689803642919     
   126.28500000002698        52.835236638494088     
   126.28600000002699        52.833783440941716     
   126.28700000002699        52.832330210987628     
   126.28800000002700        52.830876948633176     
   126.28900000002700        52.829423653880610     
   126.29000000002701        52.827970326731176     
   126.29100000002701        52.826516967186642     
   126.29200000002702        52.825063575248748     
   126.29300000002702        52.823610150919336     
   126.29400000002703        52.822156694199833     
   126.29500000002703        52.820703205091945     
   126.29600000002704        52.819249683597732     
   126.29700000002704        52.817796129718417     
   126.29800000002705        52.816342543456038     
   126.29900000002705        52.814888924812202     
   126.30000000002705        52.813435273788549     
   126.30100000002706        52.811981590386686     
   126.30200000002706        52.810527874608631     
   126.30300000002707        52.809074126455791     
   126.30400000002707        52.807620345929990     
   126.30500000002708        52.806166533032908     
   126.30600000002708        52.804712687766234     
   126.30700000002709        52.803258810131645     
   126.30800000002709        52.801804900130861     
   126.30900000002710        52.800350957765602     
   126.31000000002710        52.798896983037551     
   126.31100000002711        52.797442975948414     
   126.31200000002711        52.795988936499967     
   126.31300000002712        52.794534864693901     
   126.31400000002712        52.793080760531794     
   126.31500000002713        52.791626624015464     
   126.31600000002713        52.790172455146617     
   126.31700000002714        52.788718253926895     
   126.31800000002714        52.787264020358052     
   126.31900000002715        52.785809754441750     
   126.32000000002715        52.784355456179817     
   126.32100000002715        52.782901125573858     
   126.32200000002716        52.781446762625649     
   126.32300000002716        52.779992367336689     
   126.32400000002717        52.778537939709032     
   126.32500000002717        52.777083479744242     
   126.32600000002718        52.775628987443909     
   126.32700000002718        52.774174462809817     
   126.32800000002719        52.772719905843836     
   126.32900000002719        52.771265316547407     
   126.33000000002720        52.769810694922434     
   126.33100000002720        52.768356040970609     
   126.33200000002721        52.766901354693594     
   126.33300000002721        52.765446636093124     
   126.33400000002722        52.763991885170888     
   126.33500000002722        52.762537101928849     
   126.33600000002723        52.761082286368399     
   126.33700000002723        52.759627438491236     
   126.33800000002724        52.758172558299279     
   126.33900000002724        52.756717645794389     
   126.34000000002725        52.755262700977958     
   126.34100000002725        52.753807723851757     
   126.34200000002726        52.752352714417647     
   126.34300000002726        52.750897672677198     
   126.34400000002726        52.749442598632434     
   126.34500000002727        52.747987492284636     
   126.34600000002727        52.746532353635857     
   126.34700000002728        52.745077182687709     
   126.34800000002728        52.743621979441855     
   126.34900000002729        52.742166743900192     
   126.35000000002729        52.740711476064341     
   126.35100000002730        52.739256175935971     
   126.35200000002730        52.737800843516951     
   126.35300000002731        52.736345478808772     
   126.35400000002731        52.734890081813489     
   126.35500000002732        52.733434652532623     
   126.35600000002732        52.731979190967941     
   126.35700000002733        52.730523697121043     
   126.35800000002733        52.729068170993841     
   126.35900000002734        52.727612612588182     
   126.36000000002734        52.726157021905458     
   126.36100000002735        52.724701398947559     
   126.36200000002735        52.723245743716276     
   126.36300000002736        52.721790056213301     
   126.36400000002736        52.720334336440196     
   126.36500000002736        52.718878584399128     
   126.36600000002737        52.717422800091427     
   126.36700000002737        52.715966983518960     
   126.36800000002738        52.714511134683455     
   126.36900000002738        52.713055253586653     
   126.37000000002739        52.711599340230265     
   126.37100000002739        52.710143394616260     
   126.37200000002740        52.708687416745995     
   126.37300000002740        52.707231406621389     
   126.37400000002741        52.705775364244197     
   126.37500000002741        52.704319289616166     
   126.37600000002742        52.702863182738945     
   126.37700000002742        52.701407043614410     
   126.37800000002743        52.699950872244138     
   126.37900000002743        52.698494668630090     
   126.38000000002744        52.697038432773873     
   126.38100000002744        52.695582164677134     
   126.38200000002745        52.694125864341778     
   126.38300000002745        52.692669531769461     
   126.38400000002746        52.691213166962072     
   126.38500000002746        52.689756769921168     
   126.38600000002747        52.688300340648446     
   126.38700000002747        52.686843879146004     
   126.38800000002747        52.685387385415183     
   126.38900000002748        52.683930859458016     
   126.39000000002748        52.682474301276116     
   126.39100000002749        52.681017710871224     
   126.39200000002749        52.679561088245237     
   126.39300000002750        52.678104433399589     
   126.39400000002750        52.676647746336371     
   126.39500000002751        52.675191027057267     
   126.39600000002751        52.673734275563724     
   126.39700000002752        52.672277491857997     
   126.39800000002752        52.670820675941371     
   126.39900000002753        52.669363827815900     
   126.40000000002753        52.667906947483196     
   126.40100000002754        52.666450034945122     
   126.40200000002754        52.664993090203154     
   126.40300000002755        52.663536113259340     
   126.40400000002755        52.662079104115371     
   126.40500000002756        52.660622062773058     
   126.40600000002756        52.659164989234043     
   126.40700000002757        52.657707883500024     
   126.40800000002757        52.656250745572947     
   126.40900000002758        52.654793575454470     
   126.41000000002758        52.653336373146416     
   126.41100000002758        52.651879138650358     
   126.41200000002759        52.650421871968277     
   126.41300000002759        52.648964573101807     
   126.41400000002760        52.647507242052676     
   126.41500000002760        52.646049878822787     
   126.41600000002761        52.644592483413945     
   126.41700000002761        52.643135055827649     
   126.41800000002762        52.641677596065847     
   126.41900000002762        52.640220104130229     
   126.42000000002763        52.638762580022643     
   126.42100000002763        52.637305023744879     
   126.42200000002764        52.635847435298622     
   126.42300000002764        52.634389814685569     
   126.42400000002765        52.632932161907554     
   126.42500000002765        52.631474476966368     
   126.42600000002766        52.630016759863871     
   126.42700000002766        52.628559010601705     
   126.42800000002767        52.627101229181562     
   126.42900000002767        52.625643415605403     
   126.43000000002768        52.624185569874847     
   126.43100000002768        52.622727691991777     
   126.43200000002768        52.621269781957956     
   126.43300000002769        52.619811839775032     
   126.43400000002769        52.618353865444860     
   126.43500000002770        52.616895858969180     
   126.43600000002770        52.615437820350003     
   126.43700000002771        52.613979749588616     
   126.43800000002771        52.612521646687235     
   126.43900000002772        52.611063511647465     
   126.44000000002772        52.609605344471063     
   126.44100000002773        52.608147145159819     
   126.44200000002773        52.606688913715594     
   126.44300000002774        52.605230650140115     
   126.44400000002774        52.603772354435030     
   126.44500000002775        52.602314026602315     
   126.44600000002775        52.600855666643568     
   126.44700000002776        52.599397274560879     
   126.44800000002776        52.597938850355632     
   126.44900000002777        52.596480394029690     
   126.45000000002777        52.595021905585178     
   126.45100000002778        52.593563385023515     
   126.45200000002778        52.592104832346600     
   126.45300000002779        52.590646247556229     
   126.45400000002779        52.589187630654258     
   126.45500000002779        52.587728981642279     
   126.45600000002780        52.586270300522237     
   126.45700000002780        52.584811587295896     
   126.45800000002781        52.583352841964988     
   126.45900000002781        52.581894064531220     
   126.46000000002782        52.580435254996672     
   126.46100000002782        52.578976413362767     
   126.46200000002783        52.577517539631629     
   126.46300000002783        52.576058633804777     
   126.46400000002784        52.574599695884231     
   126.46500000002784        52.573140725871575     
   126.46600000002785        52.571681723768663     
   126.46700000002785        52.570222689577179     
   126.46800000002786        52.568763623299361     
   126.46900000002786        52.567304524936375     
   126.47000000002787        52.565845394490580     
   126.47100000002787        52.564386231963411     
   126.47200000002788        52.562927037356829     
   126.47300000002788        52.561467810672411     
   126.47400000002789        52.560008551912183     
   126.47500000002789        52.558549261077850     
   126.47600000002789        52.557089938171160     
   126.47700000002790        52.555630583194088     
   126.47800000002790        52.554171196148239     
   126.47900000002791        52.552711777035569     
   126.48000000002791        52.551252325857654     
   126.48100000002792        52.549792842616498     
   126.48200000002792        52.548333327313820     
   126.48300000002793        52.546873779951554     
   126.48400000002793        52.545414200531248     
   126.48500000002794        52.543954589054827     
   126.48600000002794        52.542494945524133     
   126.48700000002795        52.541035269941055     
   126.48800000002795        52.539575562307022     
   126.48900000002796        52.538115822624292     
   126.49000000002796        52.536656050894415     
   126.49100000002797        52.535196247119245     
   126.49200000002797        52.533736411300694     
   126.49300000002798        52.532276543440211     
   126.49400000002798        52.530816643540092     
   126.49500000002799        52.529356711601778     
   126.49600000002799        52.527896747627217     
   126.49700000002800        52.526436751618235     
   126.49800000002800        52.524976723576700     
   126.49900000002800        52.523516663504225     
   126.50000000002801        52.522056571402729     
   126.50100000002801        52.520596447274244     
   126.50200000002802        52.519136291119985     
   126.50300000002802        52.517676102942374     
   126.50400000002803        52.516215882742941     
   126.50500000002803        52.514755630523538     
   126.50600000002804        52.513295346286007     
   126.50700000002804        52.511835030032039     
   126.50800000002805        52.510374681763750     
   126.50900000002805        52.508914301482605     
   126.51000000002806        52.507453889190550     
   126.51100000002806        52.505993444889455     
   126.51200000002807        52.504532968581152     
   126.51300000002807        52.503072460267290     
   126.51400000002808        52.501611919949852     
   126.51500000002808        52.500151347630698     
   126.51600000002809        52.498690743311421     
   126.51700000002809        52.497230106994131     
   126.51800000002810        52.495769438680348     
   126.51900000002810        52.494308738372027     
   126.52000000002811        52.492848006071171     
   126.52100000002811        52.491387241779165     
   126.52200000002811        52.489926445498327     
   126.52300000002812        52.488465617230027     
   126.52400000002812        52.487004756976638     
   126.52500000002813        52.485543864739441     
   126.52600000002813        52.484082940520473     
   126.52700000002814        52.482621984321469     
   126.52800000002814        52.481160996144595     
   126.52900000002815        52.479699975991345     
   126.53000000002815        52.478238923863486     
   126.53100000002816        52.476777839763059     
   126.53200000002816        52.475316723691854     
   126.53300000002817        52.473855575651655     
   126.53400000002817        52.472394395644329     
   126.53500000002818        52.470933183671683     
   126.53600000002818        52.469471939735541     
   126.53700000002819        52.468010663837639     
   126.53800000002819        52.466549355980014     
   126.53900000002820        52.465088016164437     
   126.54000000002820        52.463626644392605     
   126.54100000002821        52.462165240666344     
   126.54200000002821        52.460703804987830     
   126.54300000002821        52.459242337358383     
   126.54400000002822        52.457780837780270     
   126.54500000002822        52.456319306255146     
   126.54600000002823        52.454857742784874     
   126.54700000002823        52.453396147371237     
   126.54800000002824        52.451934520016124     
   126.54900000002824        52.450472860721227     
   126.55000000002825        52.449011169488777     
   126.55100000002825        52.447549446320174     
   126.55200000002826        52.446087691217556     
   126.55300000002826        52.444625904182587     
   126.55400000002827        52.443164085217148     
   126.55500000002827        52.441702234323159     
   126.55600000002828        52.440240351502311     
   126.55700000002828        52.438778436756635     
   126.55800000002829        52.437316490087831     
   126.55900000002829        52.435854511497681     
   126.56000000002830        52.434392500988324     
   126.56100000002830        52.432930458561295     
   126.56200000002831        52.431468384218583     
   126.56300000002831        52.430006277962079     
   126.56400000002832        52.428544139793424     
   126.56500000002832        52.427081969714692     
   126.56600000002832        52.425619767727682     
   126.56700000002833        52.424157533834119     
   126.56800000002833        52.422695268035781     
   126.56900000002834        52.421232970334977     
   126.57000000002834        52.419770640733098     
   126.57100000002835        52.418308279232207     
   126.57200000002835        52.416845885833951     
   126.57300000002836        52.415383460540475     
   126.57400000002836        52.413921003353458     
   126.57500000002837        52.412458514274611     
   126.57600000002837        52.410995993306081     
   126.57700000002838        52.409533440449685     
   126.57800000002838        52.408070855707010     
   126.57900000002839        52.406608239080043     
   126.58000000002839        52.405145590570910     
   126.58100000002840        52.403682910181089     
   126.58200000002840        52.402220197912527     
   126.58300000002841        52.400757453767369     
   126.58400000002841        52.399294677747058     
   126.58500000002842        52.397831869853555     
   126.58600000002842        52.396369030089019     
   126.58700000002843        52.394906158454901     
   126.58800000002843        52.393443254953269     
   126.58900000002843        52.391980319586004     
   126.59000000002844        52.390517352354976     
   126.59100000002844        52.389054353261912     
   126.59200000002845        52.387591322308936     
   126.59300000002845        52.386128259497561     
   126.59400000002846        52.384665164829926     
   126.59500000002846        52.383202038307680     
   126.59600000002847        52.381738879933017     
   126.59700000002847        52.380275689707332     
   126.59800000002848        52.378812467632827     
   126.59900000002848        52.377349213711355     
   126.60000000002849        52.375885927944694     
   126.60100000002849        52.374422610334662     
   126.60200000002850        52.372959260883249     
   126.60300000002850        52.371495879592175     
   126.60400000002851        52.370032466463663     
   126.60500000002851        52.368569021498999     
   126.60600000002852        52.367105544700671     
   126.60700000002852        52.365642036069922     
   126.60800000002853        52.364178495609316     
   126.60900000002853        52.362714923320191     
   126.61000000002853        52.361251319204669     
   126.61100000002854        52.359787683264486     
   126.61200000002854        52.358324015501616     
   126.61300000002855        52.356860315917842     
   126.61400000002855        52.355396584515212     
   126.61500000002856        52.353932821295395     
   126.61600000002856        52.352469026260351     
   126.61700000002857        52.351005199412093     
   126.61800000002857        52.349541340752353     
   126.61900000002858        52.348077450282823     
   126.62000000002858        52.346613528005740     
   126.62100000002859        52.345149573922846     
   126.62200000002859        52.343685588035896     
   126.62300000002860        52.342221570346979     
   126.62400000002860        52.340757520857920     
   126.62500000002861        52.339293439570433     
   126.62600000002861        52.337829326486549     
   126.62700000002862        52.336365181608230     
   126.62800000002862        52.334901004937009     
   126.62900000002863        52.333436796475240     
   126.63000000002863        52.331972556224507     
   126.63100000002864        52.330508284186777     
   126.63200000002864        52.329043980363863     
   126.63300000002864        52.327579644757812     
   126.63400000002865        52.326115277370278     
   126.63500000002865        52.324650878203371     
   126.63600000002866        52.323186447258998     
   126.63700000002866        52.321721984538726     
   126.63800000002867        52.320257490044767     
   126.63900000002867        52.318792963778762     
   126.64000000002868        52.317328405742927     
   126.64100000002868        52.315863815938926     
   126.64200000002869        52.314399194368676     
   126.64300000002869        52.312934541034089     
   126.64400000002870        52.311469855937069     
   126.64500000002870        52.310005139079486     
   126.64600000002871        52.308540390463243     
   126.64700000002871        52.307075610090159     
   126.64800000002872        52.305610797962139     
   126.64900000002872        52.304145954081370     
   126.65000000002873        52.302681078449346     
   126.65100000002873        52.301216171068155     
   126.65200000002874        52.299751231939744     
   126.65300000002874        52.298286261065847     
   126.65400000002874        52.296821258448468     
   126.65500000002875        52.295356224089502     
   126.65600000002875        52.293891157990892     
   126.65700000002876        52.292426060154483     
   126.65800000002876        52.290960930582187     
   126.65900000002877        52.289495769275753     
   126.66000000002877        52.288030576237325     
   126.66100000002878        52.286565351468724     
   126.66200000002878        52.285100094971860     
   126.66300000002879        52.283634806748630     
   126.66400000002879        52.282169486800839     
   126.66500000002880        52.280704135130435     
   126.66600000002880        52.279238751739413     
   126.66700000002881        52.277773336629728     
   126.66800000002881        52.276307889802958     
   126.66900000002882        52.274842411261396     
   126.67000000002882        52.273376901006849     
   126.67100000002883        52.271911359041098     
   126.67200000002883        52.270445785366078     
   126.67300000002884        52.268980179983693     
   126.67400000002884        52.267514542896009     
   126.67500000002885        52.266048874104683     
   126.67600000002885        52.264583173612046     
   126.67700000002885        52.263117441419411     
   126.67800000002886        52.261651677529194     
   126.67900000002886        52.260185881943180     
   126.68000000002887        52.258720054663051     
   126.68100000002887        52.257254195691104     
   126.68200000002888        52.255788305028908     
   126.68300000002888        52.254322382678573     
   126.68400000002889        52.252856428641898     
   126.68500000002889        52.251390442920822     
   126.68600000002890        52.249924425517520     
   126.68700000002890        52.248458376433483     
   126.68800000002891        52.246992295670886     
   126.68900000002891        52.245526183231661     
   126.69000000002892        52.244060039117699     
   126.69100000002892        52.242593863330661     
   126.69200000002893        52.241127655872901     
   126.69300000002893        52.239661416746046     
   126.69400000002894        52.238195145952126     
   126.69500000002894        52.236728843493012     
   126.69600000002895        52.235262509370749     
   126.69700000002895        52.233796143587099     
   126.69800000002896        52.232329746144032     
   126.69900000002896        52.230863317043521     
   126.70000000002896        52.229396856287458     
   126.70100000002897        52.227930363877718     
   126.70200000002897        52.226463839816368     
   126.70300000002898        52.224997284105221     
   126.70400000002898        52.223530696746174     
   126.70500000002899        52.222064077741344     
   126.70600000002899        52.220597427092407     
   126.70700000002900        52.219130744801397     
   126.70800000002900        52.217664030870402     
   126.70900000002901        52.216197285301163     
   126.71000000002901        52.214730508095698     
   126.71100000002902        52.213263699255705     
   126.71200000002902        52.211796858783579     
   126.71300000002903        52.210329986680769     
   126.71400000002903        52.208863082949499     
   126.71500000002904        52.207396147591716     
   126.71600000002904        52.205929180609232     
   126.71700000002905        52.204462182003901     
   126.71800000002905        52.202995151777891     
   126.71900000002906        52.201528089933007     
   126.72000000002906        52.200060996471201     
   126.72100000002906        52.198593871394344     
   126.72200000002907        52.197126714704460     
   126.72300000002907        52.195659526403496     
   126.72400000002908        52.194192306493335     
   126.72500000002908        52.192725054976009     
   126.72600000002909        52.191257771853365     
   126.72700000002909        52.189790457127302     
   126.72800000002910        52.188323110799892     
   126.72900000002910        52.186855732872999     
   126.73000000002911        52.185388323348597     
   126.73100000002911        52.183920882228698     
   126.73200000002912        52.182453409515105     
   126.73300000002912        52.180985905209724     
   126.73400000002913        52.179518369314714     
   126.73500000002913        52.178050801831752     
   126.73600000002914        52.176583202763084     
   126.73700000002914        52.175115572110521     
   126.73800000002915        52.173647909876003     
   126.73900000002915        52.172180216061363     
   126.74000000002916        52.170712490668642     
   126.74100000002916        52.169244733699912     
   126.74200000002917        52.167776945156980     
   126.74300000002917        52.166309125041884     
   126.74400000002917        52.164841273356551     
   126.74500000002918        52.163373390102755     
   126.74600000002918        52.161905475282680     
   126.74700000002919        52.160437528898235     
   126.74800000002919        52.158969550951340     
   126.74900000002920        52.157501541443871     
   126.75000000002920        52.156033500377937     
   126.75100000002921        52.154565427755443     
   126.75200000002921        52.153097323578258     
   126.75300000002922        52.151629187848350     
   126.75400000002922        52.150161020567680     
   126.75500000002923        52.148692821738436     
   126.75600000002923        52.147224591362097     
   126.75700000002924        52.145756329441262     
   126.75800000002924        52.144288035977297     
   126.75900000002925        52.142819710972503     
   126.76000000002925        52.141351354428679     
   126.76100000002926        52.139882966347962     
   126.76200000002926        52.138414546732115     
   126.76300000002927        52.136946095583134     
   126.76400000002927        52.135477612903173     
   126.76500000002927        52.134009098693902     
   126.76600000002928        52.132540552957529     
   126.76700000002928        52.131071975696059     
   126.76800000002929        52.129603366911049     
   126.76900000002929        52.128134726604962     
   126.77000000002930        52.126666054779569     
   126.77100000002930        52.125197351436547     
   126.77200000002931        52.123728616578191     
   126.77300000002931        52.122259850206483     
   126.77400000002932        52.120791052323497     
   126.77500000002932        52.119322222930691     
   126.77600000002933        52.117853362030594     
   126.77700000002933        52.116384469624961     
   126.77800000002934        52.114915545715689     
   126.77900000002934        52.113446590304775     
   126.78000000002935        52.111977603394202     
   126.78100000002935        52.110508584985972     
   126.78200000002936        52.109039535082047     
   126.78300000002936        52.107570453684552     
   126.78400000002937        52.106101340795185     
   126.78500000002937        52.104632196416034     
   126.78600000002938        52.103163020549090     
   126.78700000002938        52.101693813196427     
   126.78800000002938        52.100224574359892     
   126.78900000002939        52.098755304041582     
   126.79000000002939        52.097286002243216     
   126.79100000002940        52.095816668966989     
   126.79200000002940        52.094347304214971     
   126.79300000002941        52.092877907988928     
   126.79400000002941        52.091408480290937     
   126.79500000002942        52.089939021122966     
   126.79600000002942        52.088469530486833     
   126.79700000002943        52.087000008384877     
   126.79800000002943        52.085530454818851     
   126.79900000002944        52.084060869790726     
   126.80000000002944        52.082591253302702     
   126.80100000002945        52.081121605356444     
   126.80200000002945        52.079651925954103     
   126.80300000002946        52.078182215097677     
   126.80400000002946        52.076712472789062     
   126.80500000002947        52.075242699030369     
   126.80600000002947        52.073772893823502     
   126.80700000002948        52.072303057170529     
   126.80800000002948        52.070833189073362     
   126.80900000002949        52.069363289533932     
   126.81000000002949        52.067893358554393     
   126.81100000002949        52.066423396136727     
   126.81200000002950        52.064953402282761     
   126.81300000002950        52.063483376994562     
   126.81400000002951        52.062013320273998     
   126.81500000002951        52.060543232123543     
   126.81600000002952        52.059073112544560     
   126.81700000002952        52.057602961539516     
   126.81800000002953        52.056132779110051     
   126.81900000002953        52.054662565258432     
   126.82000000002954        52.053192319986557     
   126.82100000002954        52.051722043296479     
   126.82200000002955        52.050251735190074     
   126.82300000002955        52.048781395669302     
   126.82400000002956        52.047311024736352     
   126.82500000002956        52.045840622393150     
   126.82600000002957        52.044370188641651     
   126.82700000002957        52.042899723483885     
   126.82800000002958        52.041429226921949     
   126.82900000002958        52.039958698957633     
   126.83000000002959        52.038488139593056     
   126.83100000002959        52.037017548830363     
   126.83200000002959        52.035546926671167     
   126.83300000002960        52.034076273117762     
   126.83400000002960        52.032605588172295     
   126.83500000002961        52.031134871836358     
   126.83600000002961        52.029664124112379     
   126.83700000002962        52.028193345001995     
   126.83800000002962        52.026722534507535     
   126.83900000002963        52.025251692630746     
   126.84000000002963        52.023780819373776     
   126.84100000002964        52.022309914738649     
   126.84200000002964        52.020838978727305     
   126.84300000002965        52.019368011341747     
   126.84400000002965        52.017897012584079     
   126.84500000002966        52.016425982456092     
   126.84600000002966        52.014954920960072     
   126.84700000002967        52.013483828097911     
   126.84800000002967        52.012012703871648     
   126.84900000002968        52.010541548283165     
   126.85000000002968        52.009070361334707     
   126.85100000002969        52.007599143028088     
   126.85200000002969        52.006127893365388     
   126.85300000002970        52.004656612348761     
   126.85400000002970        52.003185299979990     
   126.85500000002970        52.001713956261220     
   126.85600000002971        52.000242581194300     
   126.85700000002971        51.998771174781595     
   126.85800000002972        51.997299737024875     
   126.85900000002972        51.995828267926242     
   126.86000000002973        51.994356767487602     
   126.86100000002973        51.992885235711100     
   126.86200000002974        51.991413672598632     
   126.86300000002974        51.989942078152524     
   126.86400000002975        51.988470452374244     
   126.86500000002975        51.986998795266381     
   126.86600000002976        51.985527106830688     
   126.86700000002976        51.984055387069269     
   126.86800000002977        51.982583635984007     
   126.86900000002977        51.981111853577005     
   126.87000000002978        51.979640039850366     
   126.87100000002978        51.978168194806031     
   126.87200000002979        51.976696318446180     
   126.87300000002979        51.975224410772647     
   126.87400000002980        51.973752471787535     
   126.87500000002980        51.972280501492818     
   126.87600000002980        51.970808499890531     
   126.87700000002981        51.969336466982924     
   126.87800000002981        51.967864402771639     
   126.87900000002982        51.966392307259149     
   126.88000000002982        51.964920180447145     
   126.88100000002983        51.963448022337737     
   126.88200000002983        51.961975832932865     
   126.88300000002984        51.960503612234994     
   126.88400000002984        51.959031360245810     
   126.88500000002985        51.957559076967200     
   126.88600000002985        51.956086762401455     
   126.88700000002986        51.954614416550541     
   126.88800000002986        51.953142039416647     
   126.88900000002987        51.951669631001494     
   126.89000000002987        51.950197191307446     
   126.89100000002988        51.948724720336337     
   126.89200000002988        51.947252218090199     
   126.89300000002989        51.945779684571114     
   126.89400000002989        51.944307119781264     
   126.89500000002990        51.942834523722546     
   126.89600000002990        51.941361896397005     
   126.89700000002991        51.939889237806597     
   126.89800000002991        51.938416547953565     
   126.89900000002991        51.936943826839880     
   126.90000000002992        51.935471074467493     
   126.90100000002992        51.933998290838460     
   126.90200000002993        51.932525475954989     
   126.90300000002993        51.931052629818922     
   126.90400000002994        51.929579752432474     
   126.90500000002994        51.928106843797671     
   126.90600000002995        51.926633903916411     
   126.90700000002995        51.925160932790938     
   126.90800000002996        51.923687930423192     
   126.90900000002996        51.922214896815156     
   126.91000000002997        51.920741831968968     
   126.91100000002997        51.919268735886760     
   126.91200000002998        51.917795608570515     
   126.91300000002998        51.916322450022136     
   126.91400000002999        51.914849260243869     
   126.91500000002999        51.913376039237733     
   126.91600000003000        51.911902787005758     
   126.91700000003000        51.910429503549913     
   126.91800000003001        51.908956188872324     
   126.91900000003001        51.907482842975170     
   126.92000000003002        51.906009465860272     
   126.92100000003002        51.904536057529832     
   126.92200000003002        51.903062617985974     
   126.92300000003003        51.901589147230631     
   126.92400000003003        51.900115645265906     
   126.92500000003004        51.898642112093768     
   126.92600000003004        51.897168547716404     
   126.92700000003005        51.895694952135671     
   126.92800000003005        51.894221325353975     
   126.92900000003006        51.892747667373129     
   126.93000000003006        51.891273978195223     
   126.93100000003007        51.889800257822380     
   126.93200000003007        51.888326506256696     
   126.93300000003008        51.886852723500120     
   126.93400000003008        51.885378909554738     
   126.93500000003009        51.883905064422706     
   126.93600000003009        51.882431188106068     
   126.93700000003010        51.880957280606744     
   126.93800000003010        51.879483341926964     
   126.93900000003011        51.878009372068703     
   126.94000000003011        51.876535371034031     
   126.94100000003012        51.875061338825077     
   126.94200000003012        51.873587275443882     
   126.94300000003012        51.872113180892683     
   126.94400000003013        51.870639055173307     
   126.94500000003013        51.869164898287892     
   126.94600000003014        51.867690710238413     
   126.94700000003014        51.866216491027224     
   126.94800000003015        51.864742240656156     
   126.94900000003015        51.863267959127313     
   126.95000000003016        51.861793646442941     
   126.95100000003016        51.860319302604893     
   126.95200000003017        51.858844927615294     
   126.95300000003017        51.857370521476312     
   126.95400000003018        51.855896084189986     
   126.95500000003018        51.854421615758319     
   126.95600000003019        51.852947116183600     
   126.95700000003019        51.851472585467697     
   126.95800000003020        51.849998023612720     
   126.95900000003020        51.848523430620709     
   126.96000000003021        51.847048806493994     
   126.96100000003021        51.845574151234345     
   126.96200000003022        51.844099464844007     
   126.96300000003022        51.842624747325061     
   126.96400000003023        51.841149998679569     
   126.96500000003023        51.839675218909719     
   126.96600000003023        51.838200408017343     
   126.96700000003024        51.836725566004667     
   126.96800000003024        51.835250692873799     
   126.96900000003025        51.833775788626880     
   126.97000000003025        51.832300853265828     
   126.97100000003026        51.830825886792837     
   126.97200000003026        51.829350889209863     
   126.97300000003027        51.827875860519384     
   126.97400000003027        51.826400800723100     
   126.97500000003028        51.824925709823027     
   126.97600000003028        51.823450587821597     
   126.97700000003029        51.821975434720770     
   126.97800000003029        51.820500250522677     
   126.97900000003030        51.819025035229217     
   126.98000000003030        51.817549788842612     
   126.98100000003031        51.816074511365059     
   126.98200000003031        51.814599202798554     
   126.98300000003032        51.813123863145165     
   126.98400000003032        51.811648492407002     
   126.98500000003033        51.810173090586183     
   126.98600000003033        51.808697657684760     
   126.98700000003033        51.807222193704838     
   126.98800000003034        51.805746698648662     
   126.98900000003034        51.804271172518092     
   126.99000000003035        51.802795615315439     
   126.99100000003035        51.801320027042621     
   126.99200000003036        51.799844407701698     
   126.99300000003036        51.798368757295115     
   126.99400000003037        51.796893075824599     
   126.99500000003037        51.795417363292515     
   126.99600000003038        51.793941619700846     
   126.99700000003038        51.792465845051645     
   126.99800000003039        51.790990039347115     
   126.99900000003039        51.789514202589331     
   127.00000000003040        51.788038334780353     
   127.00100000003040        51.786562435922392     
   127.00200000003041        51.785086506017393     
   127.00300000003041        51.783610545067653     
   127.00400000003042        51.782134553075124     
   127.00500000003042        51.780658530041919     
   127.00600000003043        51.779182475970380     
   127.00700000003043        51.777706390862171     
   127.00800000003044        51.776230274719900     
   127.00900000003044        51.774754127545329     
   127.01000000003044        51.773277949340709     
   127.01100000003045        51.771801740108103     
   127.01200000003045        51.770325499849690     
   127.01300000003046        51.768849228567483     
   127.01400000003046        51.767372926263704     
   127.01500000003047        51.765896592940372     
   127.01600000003047        51.764420228599512     
   127.01700000003048        51.762943833243718     
   127.01800000003048        51.761467406874544     
   127.01900000003049        51.759990949494245     
   127.02000000003049        51.758514461105236     
   127.02100000003050        51.757037941709200     
   127.02200000003050        51.755561391308554     
   127.02300000003051        51.754084809905351     
   127.02400000003051        51.752608197501651     
   127.02500000003052        51.751131554099771     
   127.02600000003052        51.749654879701474     
   127.02700000003053        51.748178174309167     
   127.02800000003053        51.746701437924798     
   127.02900000003054        51.745224670550712     
   127.03000000003054        51.743747872188848     
   127.03100000003055        51.742271042841445     
   127.03200000003055        51.740794182510513     
   127.03300000003055        51.739317291198262     
   127.03400000003056        51.737840368906710     
   127.03500000003056        51.736363415638188     
   127.03600000003057        51.734886431394585     
   127.03700000003057        51.733409416178127     
   127.03800000003058        51.731932369991071     
   127.03900000003058        51.730455292835366     
   127.04000000003059        51.728978184713228     
   127.04100000003059        51.727501045626660     
   127.04200000003060        51.726023875577923     
   127.04300000003060        51.724546674569311     
   127.04400000003061        51.723069442602572     
   127.04500000003061        51.721592179680080     
   127.04600000003062        51.720114885804001     
   127.04700000003062        51.718637560976397     
   127.04800000003063        51.717160205199214     
   127.04900000003063        51.715682818474932     
   127.05000000003064        51.714205400805419     
   127.05100000003064        51.712727952192964     
   127.05200000003065        51.711250472639634     
   127.05300000003065        51.709772962147625     
   127.05400000003065        51.708295420719026     
   127.05500000003066        51.706817848356046     
   127.05600000003066        51.705340245060746     
   127.05700000003067        51.703862610835152     
   127.05800000003067        51.702384945681715     
   127.05900000003068        51.700907249602352     
   127.06000000003068        51.699429522599139     
   127.06100000003069        51.697951764674436     
   127.06200000003069        51.696473975830351     
   127.06300000003070        51.694996156068868     
   127.06400000003070        51.693518305392267     
   127.06500000003071        51.692040423802659     
   127.06600000003071        51.690562511302169     
   127.06700000003072        51.689084567892884     
   127.06800000003072        51.687606593577108     
   127.06900000003073        51.686128588356929     
   127.07000000003073        51.684650552234309     
   127.07100000003074        51.683172485211657     
   127.07200000003074        51.681694387291074     
   127.07300000003075        51.680216258474552     
   127.07400000003075        51.678738098764477     
   127.07500000003076        51.677259908162689     
   127.07600000003076        51.675781686671712     
   127.07700000003076        51.674303434293321     
   127.07800000003077        51.672825151030054     
   127.07900000003077        51.671346836883728     
   127.08000000003078        51.669868491856640     
   127.08100000003078        51.668390115951020     
   127.08200000003079        51.666911709168822     
   127.08300000003079        51.665433271512491     
   127.08400000003080        51.663954802984044     
   127.08500000003080        51.662476303585343     
   127.08600000003081        51.660997773319018     
   127.08700000003081        51.659519212186979     
   127.08800000003082        51.658040620191471     
   127.08900000003082        51.656561997334535     
   127.09000000003083        51.655083343618436     
   127.09100000003083        51.653604659045399     
   127.09200000003084        51.652125943617378     
   127.09300000003084        51.650647197336845     
   127.09400000003085        51.649168420205491     
   127.09500000003085        51.647689612225875     
   127.09600000003086        51.646210773400128     
   127.09700000003086        51.644731903730353     
   127.09800000003086        51.643253003218604     
   127.09900000003087        51.641774071867104     
   127.10000000003087        51.640295109678185     
   127.10100000003088        51.638816116653679     
   127.10200000003088        51.637337092796081     
   127.10300000003089        51.635858038107564     
   127.10400000003089        51.634378952589955     
   127.10500000003090        51.632899836245734     
   127.10600000003090        51.631420689077061     
   127.10700000003091        51.629941511085931     
   127.10800000003091        51.628462302274613     
   127.10900000003092        51.626983062645373     
   127.11000000003092        51.625503792200107     
   127.11100000003093        51.624024490941302     
   127.11200000003093        51.622545158870992     
   127.11300000003094        51.621065795991434     
   127.11400000003094        51.619586402304378     
   127.11500000003095        51.618106977812680     
   127.11600000003095        51.616627522518115     
   127.11700000003096        51.615148036422873     
   127.11800000003096        51.613668519529284     
   127.11900000003097        51.612188971839281     
   127.12000000003097        51.610709393355371     
   127.12100000003097        51.609229784079560     
   127.12200000003098        51.607750144013842     
   127.12300000003098        51.606270473160620     
   127.12400000003099        51.604790771522133     
   127.12500000003099        51.603311039100440     
   127.12600000003100        51.601831275897872     
   127.12700000003100        51.600351481916348     
   127.12800000003101        51.598871657158192     
   127.12900000003101        51.597391801625641     
   127.13000000003102        51.595911915320777     
   127.13100000003102        51.594431998245867     
   127.13200000003103        51.592952050403220     
   127.13300000003103        51.591472071794577     
   127.13400000003104        51.589992062422681     
   127.13500000003104        51.588512022289500     
   127.13600000003105        51.587031951396952     
   127.13700000003105        51.585551849747617     
   127.13800000003106        51.584071717343562     
   127.13900000003106        51.582591554186912     
   127.14000000003107        51.581111360279820     
   127.14100000003107        51.579631135624744     
   127.14200000003108        51.578150880223461     
   127.14300000003108        51.576670594078443     
   127.14400000003108        51.575190277191901     
   127.14500000003109        51.573709929565872     
   127.14600000003109        51.572229551202781     
   127.14700000003110        51.570749142104702     
   127.14800000003110        51.569268702273604     
   127.14900000003111        51.567788231711958     
   127.15000000003111        51.566307730422011     
   127.15100000003112        51.564827198405744     
   127.15200000003112        51.563346635665553     
   127.15300000003113        51.561866042203441     
   127.15400000003113        51.560385418021816     
   127.15500000003114        51.558904763122690     
   127.15600000003114        51.557424077508358     
   127.15700000003115        51.555943361181072     
   127.15800000003115        51.554462614142928     
   127.15900000003116        51.552981836396221     
   127.16000000003116        51.551501027943097     
   127.16100000003117        51.550020188785759     
   127.16200000003117        51.548539318926437     
   127.16300000003118        51.547058418367385     
   127.16400000003118        51.545577487110720     
   127.16500000003118        51.544096525158650     
   127.16600000003119        51.542615532513338     
   127.16700000003119        51.541134509177219     
   127.16800000003120        51.539653455152312     
   127.16900000003120        51.538172370440897     
   127.17000000003121        51.536691255045220     
   127.17100000003121        51.535210108967242     
   127.17200000003122        51.533728932209577     
   127.17300000003122        51.532247724774095     
   127.17400000003123        51.530766486663140     
   127.17500000003123        51.529285217879014     
   127.17600000003124        51.527803918423750     
   127.17700000003124        51.526322588299614     
   127.17800000003125        51.524841227509029     
   127.17900000003125        51.523359836053977     
   127.18000000003126        51.521878413936612     
   127.18100000003126        51.520396961159435     
   127.18200000003127        51.518915477724491     
   127.18300000003127        51.517433963634048     
   127.18400000003128        51.515952418890087     
   127.18500000003128        51.514470843495268     
   127.18600000003129        51.512989237451571     
   127.18700000003129        51.511507600761071     
   127.18800000003129        51.510025933426299     
   127.18900000003130        51.508544235449214     
   127.19000000003130        51.507062506832185     
   127.19100000003131        51.505580747577476     
   127.19200000003131        51.504098957687113     
   127.19300000003132        51.502617137163547     
   127.19400000003132        51.501135286008832     
   127.19500000003133        51.499653404225263     
   127.19600000003133        51.498171491815128     
   127.19700000003134        51.496689548780544     
   127.19800000003134        51.495207575123906     
   127.19900000003135        51.493725570847083     
   127.20000000003135        51.492243535952802     
   127.20100000003136        51.490761470442848     
   127.20200000003136        51.489279374319757     
   127.20300000003137        51.487797247585647     
   127.20400000003137        51.486315090242769     
   127.20500000003138        51.484832902293171     
   127.20600000003138        51.483350683739474     
   127.20700000003139        51.481868434583546     
   127.20800000003139        51.480386154827670     
   127.20900000003139        51.478903844474381     
   127.21000000003140        51.477421503525683     
   127.21100000003140        51.475939131983836     
   127.21200000003141        51.474456729850964     
   127.21300000003141        51.472974297129383     
   127.21400000003142        51.471491833821524     
   127.21500000003142        51.470009339929391     
   127.21600000003143        51.468526815455270     
   127.21700000003143        51.467044260401515     
   127.21800000003144        51.465561674770271     
   127.21900000003144        51.464079058563797     
   127.22000000003145        51.462596411784325     
   127.22100000003145        51.461113734434186     
   127.22200000003146        51.459631026515467     
   127.22300000003146        51.458148288030472     
   127.22400000003147        51.456665518981339     
   127.22500000003147        51.455182719370576     
   127.22600000003148        51.453699889200365     
   127.22700000003148        51.452217028472830     
   127.22800000003149        51.450734137190160     
   127.22900000003149        51.449251215354835     
   127.23000000003150        51.447768262968928     
   127.23100000003150        51.446285280034630     
   127.23200000003150        51.444802266554476     
   127.23300000003151        51.443319222530427     
   127.23400000003151        51.441836147964949     
   127.23500000003152        51.440353042860011     
   127.23600000003152        51.438869907218155     
   127.23700000003153        51.437386741041664     
   127.23800000003153        51.435903544332334     
   127.23900000003154        51.434420317093021     
   127.24000000003154        51.432937059325504     
   127.24100000003155        51.431453771032203     
   127.24200000003155        51.429970452215663     
   127.24300000003156        51.428487102877646     
   127.24400000003156        51.427003723020690     
   127.24500000003157        51.425520312647130     
   127.24600000003157        51.424036871758936     
   127.24700000003158        51.422553400358531     
   127.24800000003158        51.421069898448216     
   127.24900000003159        51.419586366030238     
   127.25000000003159        51.418102803106777     
   127.25100000003160        51.416619209680157     
   127.25200000003160        51.415135585752758     
   127.25300000003161        51.413651931326612     
   127.25400000003161        51.412168246404015     
   127.25500000003161        51.410684530987382     
   127.25600000003162        51.409200785078866     
   127.25700000003162        51.407717008680841     
   127.25800000003163        51.406233201795416     
   127.25900000003163        51.404749364425030     
   127.26000000003164        51.403265496571770     
   127.26100000003164        51.401781598237967     
   127.26200000003165        51.400297669426003     
   127.26300000003165        51.398813710138000     
   127.26400000003166        51.397329720376241     
   127.26500000003166        51.395845700143269     
   127.26600000003167        51.394361649440917     
   127.26700000003167        51.392877568271736     
   127.26800000003168        51.391393456637935     
   127.26900000003168        51.389909314541804     
   127.27000000003169        51.388425141985628     
   127.27100000003169        51.386940938971556     
   127.27200000003170        51.385456705502101     
   127.27300000003170        51.383972441579303     
   127.27400000003171        51.382488147205535     
   127.27500000003171        51.381003822383050     
   127.27600000003171        51.379519467114235     
   127.27700000003172        51.378035081401151     
   127.27800000003172        51.376550665246427     
   127.27900000003173        51.375066218651845     
   127.28000000003173        51.373581741620100     
   127.28100000003174        51.372097234153323     
   127.28200000003174        51.370612696253929     
   127.28300000003175        51.369128127924007     
   127.28400000003175        51.367643529165882     
   127.28500000003176        51.366158899981862     
   127.28600000003176        51.364674240374256     
   127.28700000003177        51.363189550345247     
   127.28800000003177        51.361704829897427     
   127.28900000003178        51.360220079032750     
   127.29000000003178        51.358735297753384     
   127.29100000003179        51.357250486062185     
   127.29200000003179        51.355765643960879     
   127.29300000003180        51.354280771452089     
   127.29400000003180        51.352795868537932     
   127.29500000003181        51.351310935220788     
   127.29600000003181        51.349825971502916     
   127.29700000003182        51.348340977386606     
   127.29800000003182        51.346855952874144     
   127.29900000003182        51.345370897967818     
   127.30000000003183        51.343885812670017     
   127.30100000003183        51.342400696982786     
   127.30200000003184        51.340915550908726     
   127.30300000003184        51.339430374450039     
   127.30400000003185        51.337945167608893     
   127.30500000003185        51.336459930387612     
   127.30600000003186        51.334974662788603     
   127.30700000003186        51.333489364814064     
   127.30800000003187        51.332004036466287     
   127.30900000003187        51.330518677747818     
   127.31000000003188        51.329033288660654     
   127.31100000003188        51.327547869207102     
   127.31200000003189        51.326062419389629     
   127.31300000003189        51.324576939210488     
   127.31400000003190        51.323091428671887     
   127.31500000003190        51.321605887776364     
   127.31600000003191        51.320120316525951     
   127.31700000003191        51.318634714923050     
   127.31800000003192        51.317149082970033     
   127.31900000003192        51.315663420669075     
   127.32000000003192        51.314177728022599     
   127.32100000003193        51.312692005032872     
   127.32200000003193        51.311206251702146     
   127.32300000003194        51.309720468032864     
   127.32400000003194        51.308234654027196     
   127.32500000003195        51.306748809687576     
   127.32600000003195        51.305262935016131     
   127.32700000003196        51.303777030015283     
   127.32800000003196        51.302291094687376     
   127.32900000003197        51.300805129034792     
   127.33000000003197        51.299319133059711     
   127.33100000003198        51.297833106764429     
   127.33200000003198        51.296347050151269     
   127.33300000003199        51.294860963222739     
   127.33400000003199        51.293374845980850     
   127.33500000003200        51.291888698428032     
   127.33600000003200        51.290402520566722     
   127.33700000003201        51.288916312399131     
   127.33800000003201        51.287430073927680     
   127.33900000003202        51.285943805154524     
   127.34000000003202        51.284457506082028     
   127.34100000003203        51.282971176712550     
   127.34200000003203        51.281484817048522     
   127.34300000003203        51.279998427091954     
   127.34400000003204        51.278512006845588     
   127.34500000003204        51.277025556311308     
   127.34600000003205        51.275539075491857     
   127.34700000003205        51.274052564389116     
   127.34800000003206        51.272566023005780     
   127.34900000003206        51.271079451344001     
   127.35000000003207        51.269592849406180     
   127.35100000003207        51.268106217194571     
   127.35200000003208        51.266619554711546     
   127.35300000003208        51.265132861959501     
   127.35400000003209        51.263646138940423     
   127.35500000003209        51.262159385657057     
   127.35600000003210        51.260672602111654     
   127.35700000003210        51.259185788306340     
   127.35800000003211        51.257698944243735     
   127.35900000003211        51.256212069925830     
   127.36000000003212        51.254725165355147     
   127.36100000003212        51.253238230534066     
   127.36200000003213        51.251751265464790     
   127.36300000003213        51.250264270149842     
   127.36400000003214        51.248777244591253     
   127.36500000003214        51.247290188791624     
   127.36600000003214        51.245803102753214     
   127.36700000003215        51.244315986478384     
   127.36800000003215        51.242828839969469     
   127.36900000003216        51.241341663228674     
   127.37000000003216        51.239854456258392     
   127.37100000003217        51.238367219061175     
   127.37200000003217        51.236879951639104     
   127.37300000003218        51.235392653994566     
   127.37400000003218        51.233905326129999     
   127.37500000003219        51.232417968047592     
   127.37600000003219        51.230930579750044     
   127.37700000003220        51.229443161239210     
   127.37800000003220        51.227955712517641     
   127.37900000003221        51.226468233587859     
   127.38000000003221        51.224980724452045     
   127.38100000003222        51.223493185112481     
   127.38200000003222        51.222005615571561     
   127.38300000003223        51.220518015831701     
   127.38400000003223        51.219030385895259     
   127.38500000003224        51.217542725764346     
   127.38600000003224        51.216055035441649     
   127.38700000003224        51.214567314929390     
   127.38800000003225        51.213079564229695     
   127.38900000003225        51.211591783345156     
   127.39000000003226        51.210103972278219     
   127.39100000003226        51.208616131031008     
   127.39200000003227        51.207128259605987     
   127.39300000003227        51.205640358005525     
   127.39400000003228        51.204152426231730     
   127.39500000003228        51.202664464287459     
   127.39600000003229        51.201176472174566     
   127.39700000003229        51.199688449895618     
   127.39800000003230        51.198200397453064     
   127.39900000003230        51.196712314849002     
   127.40000000003231        51.195224202086031     
   127.40100000003231        51.193736059166490     
   127.40200000003232        51.192247886092623     
   127.40300000003232        51.190759682866819     
   127.40400000003233        51.189271449491407     
   127.40500000003233        51.187783185968804     
   127.40600000003234        51.186294892301405     
   127.40700000003234        51.184806568491609     
   127.40800000003235        51.183318214541593     
   127.40900000003235        51.181829830453850     
   127.41000000003235        51.180341416230760     
   127.41100000003236        51.178852971874676     
   127.41200000003236        51.177364497387941     
   127.41300000003237        51.175875992772895     
   127.41400000003237        51.174387458031930     
   127.41500000003238        51.172898893167442     
   127.41600000003238        51.171410298181719     
   127.41700000003239        51.169921673077162     
   127.41800000003239        51.168433017856266     
   127.41900000003240        51.166944332521240     
   127.42000000003240        51.165455617074429     
   127.42100000003241        51.163966871518511     
   127.42200000003241        51.162478095855370     
   127.42300000003242        51.160989290087755     
   127.42400000003242        51.159500454217891     
   127.42500000003243        51.158011588248328     
   127.42600000003243        51.156522692181021     
   127.42700000003244        51.155033766018889     
   127.42800000003244        51.153544809763950     
   127.42900000003245        51.152055823418650     
   127.43000000003245        51.150566806985466     
   127.43100000003245        51.149077760466682     
   127.43200000003246        51.147588683864534     
   127.43300000003246        51.146099577181801     
   127.43400000003247        51.144610440420415     
   127.43500000003247        51.143121273583006     
   127.43600000003248        51.141632076672018     
   127.43700000003248        51.140142849689646     
   127.43800000003249        51.138653592638427     
   127.43900000003249        51.137164305520578     
   127.44000000003250        51.135674988338650     
   127.44100000003250        51.134185641094923     
   127.44200000003251        51.132696263791779     
   127.44300000003251        51.131206856431682     
   127.44400000003252        51.129717419016856     
   127.44500000003252        51.128227951549924     
   127.44600000003253        51.126738454033109     
   127.44700000003253        51.125248926468998     
   127.44800000003254        51.123759368859659     
   127.44900000003254        51.122269781207656     
   127.45000000003255        51.120780163515391     
   127.45100000003255        51.119290515785366     
   127.45200000003256        51.117800838019747     
   127.45300000003256        51.116311130220900     
   127.45400000003256        51.114821392391562     
   127.45500000003257        51.113331624533735     
   127.45600000003257        51.111841826650036     
   127.45700000003258        51.110351998742750     
   127.45800000003258        51.108862140814452     
   127.45900000003259        51.107372252867322     
   127.46000000003259        51.105882334903988     
   127.46100000003260        51.104392386926548     
   127.46200000003260        51.102902408937645     
   127.46300000003261        51.101412400939637     
   127.46400000003261        51.099922362934812     
   127.46500000003262        51.098432294925665     
   127.46600000003262        51.096942196914625     
   127.46700000003263        51.095452068903846     
   127.46800000003263        51.093961910896112     
   127.46900000003264        51.092471722893471     
   127.47000000003264        51.090981504898679     
   127.47100000003265        51.089491256913782     
   127.47200000003265        51.088000978941515     
   127.47300000003266        51.086510670984062     
   127.47400000003266        51.085020333043900     
   127.47500000003267        51.083529965123539     
   127.47600000003267        51.082039567225088     
   127.47700000003267        51.080549139351213     
   127.47800000003268        51.079058681504279     
   127.47900000003268        51.077568193686680     
   127.48000000003269        51.076077675900805     
   127.48100000003269        51.074587128149076     
   127.48200000003270        51.073096550433860     
   127.48300000003270        51.071605942757593     
   127.48400000003271        51.070115305122748     
   127.48500000003271        51.068624637531634     
   127.48600000003272        51.067133939986810     
   127.48700000003272        51.065643212490507     
   127.48800000003273        51.064152455045317     
   127.48900000003273        51.062661667653600     
   127.49000000003274        51.061170850317858     
   127.49100000003274        51.059680003040171     
   127.49200000003275        51.058189125823375     
   127.49300000003275        51.056698218669609     
   127.49400000003276        51.055207281581453     
   127.49500000003276        51.053716314561143     
   127.49600000003277        51.052225317611367     
   127.49700000003277        51.050734290734262     
   127.49800000003277        51.049243233932309     
   127.49900000003278        51.047752147208200     
   127.50000000003278        51.046261030564125     
   127.50100000003279        51.044769884002505     
   127.50200000003279        51.043278707525808     
   127.50300000003280        51.041787501136383     
   127.50400000003280        51.040296264836762     
   127.50500000003281        51.038804998629494     
   127.50600000003281        51.037313702516684     
   127.50700000003282        51.035822376500967     
   127.50800000003282        51.034331020584759     
   127.50900000003283        51.032839634770376     
   127.51000000003283        51.031348219060447     
   127.51100000003284        51.029856773457254     
   127.51200000003284        51.028365297963234     
   127.51300000003285        51.026873792580894     
   127.51400000003285        51.025382257312536     
   127.51500000003286        51.023890692160798     
   127.51600000003286        51.022399097127831     
   127.51700000003287        51.020907472216315     
   127.51800000003287        51.019415817428630     
   127.51900000003288        51.017924132767071     
   127.52000000003288        51.016432418234260     
   127.52100000003288        51.014940673832541     
   127.52200000003289        51.013448899564530     
   127.52300000003289        51.011957095432308     
   127.52400000003290        51.010465261438583     
   127.52500000003290        51.008973397585628     
   127.52600000003291        51.007481503876122     
   127.52700000003291        51.005989580312182     
   127.52800000003292        51.004497626896665     
   127.52900000003292        51.003005643631639     
   127.53000000003293        51.001513630519611     
   127.53100000003293        51.000021587563218     
   127.53200000003294        50.998529514764833     
   127.53300000003294        50.997037412126737     
   127.53400000003295        50.995545279651481     
   127.53500000003295        50.994053117341622     
   127.53600000003296        50.992560925199484     
   127.53700000003296        50.991068703227469     
   127.53800000003297        50.989576451428121     
   127.53900000003297        50.988084169803891     
   127.54000000003298        50.986591858357158     
   127.54100000003298        50.985099517090461     
   127.54200000003298        50.983607146006221     
   127.54300000003299        50.982114745106749     
   127.54400000003299        50.980622314394786     
   127.54500000003300        50.979129853872557     
   127.54600000003300        50.977637363542527     
   127.54700000003301        50.976144843407290     
   127.54800000003301        50.974652293469106     
   127.54900000003302        50.973159713730510     
   127.55000000003302        50.971667104194125     
   127.55100000003303        50.970174464862154     
   127.55200000003303        50.968681795737226     
   127.55300000003304        50.967189096821755     
   127.55400000003304        50.965696368118145     
   127.55500000003305        50.964203609628953     
   127.55600000003305        50.962710821356410     
   127.55700000003306        50.961218003303372     
   127.55800000003306        50.959725155471979     
   127.55900000003307        50.958232277864795     
   127.56000000003307        50.956739370484236     
   127.56100000003308        50.955246433332995     
   127.56200000003308        50.953753466413197     
   127.56300000003309        50.952260469727534     
   127.56400000003309        50.950767443278259     
   127.56500000003309        50.949274387068066     
   127.56600000003310        50.947781301099305     
   127.56700000003310        50.946288185374449     
   127.56800000003311        50.944795039896107     
   127.56900000003311        50.943301864666658     
   127.57000000003312        50.941808659688427     
   127.57100000003312        50.940315424963948     
   127.57200000003313        50.938822160495839     
   127.57300000003313        50.937328866286421     
   127.57400000003314        50.935835542338232     
   127.57500000003314        50.934342188653716     
   127.57600000003315        50.932848805235473     
   127.57700000003315        50.931355392085734     
   127.57800000003316        50.929861949207258     
   127.57900000003316        50.928368476602188     
   127.58000000003317        50.926874974273304     
   127.58100000003317        50.925381442222999     
   127.58200000003318        50.923887880453606     
   127.58300000003318        50.922394288967780     
   127.58400000003319        50.920900667767945     
   127.58500000003319        50.919407016856510     
   127.58600000003320        50.917913336236069     
   127.58700000003320        50.916419625909050     
   127.58800000003320        50.914925885877892     
   127.58900000003321        50.913432116145152     
   127.59000000003321        50.911938316713211     
   127.59100000003322        50.910444487584627     
   127.59200000003322        50.908950628761971     
   127.59300000003323        50.907456740247518     
   127.59400000003323        50.905962822043897     
   127.59500000003324        50.904468874153544     
   127.59600000003324        50.902974896578996     
   127.59700000003325        50.901480889322698     
   127.59800000003325        50.899986852387258     
   127.59900000003326        50.898492785774827     
   127.60000000003326        50.896998689488257     
   127.60100000003327        50.895504563529997     
   127.60200000003327        50.894010407902357     
   127.60300000003328        50.892516222607988     
   127.60400000003328        50.891022007649163     
   127.60500000003329        50.889527763028674     
   127.60600000003329        50.888033488748718     
   127.60700000003330        50.886539184812115     
   127.60800000003330        50.885044851221075     
   127.60900000003330        50.883550487978191     
   127.61000000003331        50.882056095085964     
   127.61100000003331        50.880561672546811     
   127.61200000003332        50.879067220363559     
   127.61300000003332        50.877572738538305     
   127.61400000003333        50.876078227073776     
   127.61500000003333        50.874583685972219     
   127.61600000003334        50.873089115236539     
   127.61700000003334        50.871594514868924     
   127.61800000003335        50.870099884871927     
   127.61900000003335        50.868605225248132     
   127.62000000003336        50.867110535999991     
   127.62100000003336        50.865615817129985     
   127.62200000003337        50.864121068640642     
   127.62300000003337        50.862626290534493     
   127.62400000003338        50.861131482814017     
   127.62500000003338        50.859636645481785     
   127.62600000003339        50.858141778540109     
   127.62700000003339        50.856646881991750     
   127.62800000003340        50.855151955839027     
   127.62900000003340        50.853657000084674     
   127.63000000003341        50.852162014730915     
   127.63100000003341        50.850666999780252     
   127.63200000003341        50.849171955235569     
   127.63300000003342        50.847676881099062     
   127.63400000003342        50.846181777373239     
   127.63500000003343        50.844686644060843     
   127.63600000003343        50.843191481164190     
   127.63700000003344        50.841696288685917     
   127.63800000003344        50.840201066628381     
   127.63900000003345        50.838705814994128     
   127.64000000003345        50.837210533785893     
   127.64100000003346        50.835715223005849     
   127.64200000003346        50.834219882656917     
   127.64300000003347        50.832724512741265     
   127.64400000003347        50.831229113261550     
   127.64500000003348        50.829733684220244     
   127.64600000003348        50.828238225620105     
   127.64700000003349        50.826742737463270     
   127.64800000003349        50.825247219752370     
   127.64900000003350        50.823751672490097     
   127.65000000003350        50.822256095679009     
   127.65100000003351        50.820760489321351     
   127.65200000003351        50.819264853419853     
   127.65300000003351        50.817769187977049     
   127.65400000003352        50.816273492995272     
   127.65500000003352        50.814777768477214     
   127.65600000003353        50.813282014425511     
   127.65700000003353        50.811786230842436     
   127.65800000003354        50.810290417730656     
   127.65900000003354        50.808794575092598     
   127.66000000003355        50.807298702930865     
   127.66100000003355        50.805802801247992     
   127.66200000003356        50.804306870046553     
   127.66300000003356        50.802810909329104     
   127.66400000003357        50.801314919097976     
   127.66500000003357        50.799818899355920     
   127.66600000003358        50.798322850105372     
   127.66700000003358        50.796826771348854     
   127.66800000003359        50.795330663088883     
   127.66900000003359        50.793834525328158     
   127.67000000003360        50.792338358068960     
   127.67100000003360        50.790842161314053     
   127.67200000003361        50.789345935065896     
   127.67300000003361        50.787849679326911     
   127.67400000003362        50.786353394099812     
   127.67500000003362        50.784857079386974     
   127.67600000003362        50.783360735191067     
   127.67700000003363        50.781864361514756     
   127.67800000003363        50.780367958360202     
   127.67900000003364        50.778871525730359     
   127.68000000003364        50.777375063627503     
   127.68100000003365        50.775878572054197     
   127.68200000003365        50.774382051013077     
   127.68300000003366        50.772885500506618     
   127.68400000003366        50.771388920537440     
   127.68500000003367        50.769892311108052     
   127.68600000003367        50.768395672220940     
   127.68700000003368        50.766899003878841     
   127.68800000003368        50.765402306084127     
   127.68900000003369        50.763905578839356     
   127.69000000003369        50.762408822147151     
   127.69100000003370        50.760912036010048     
   127.69200000003370        50.759415220430618     
   127.69300000003371        50.757918375411215     
   127.69400000003371        50.756421500954694     
   127.69500000003372        50.754924597063422     
   127.69600000003372        50.753427663739863     
   127.69700000003373        50.751930700986932     
   127.69800000003373        50.750433708806725     
   127.69900000003373        50.748936687202153     
   127.70000000003374        50.747439636175756     
   127.70100000003374        50.745942555729883     
   127.70200000003375        50.744445445867242     
   127.70300000003375        50.742948306590201     
   127.70400000003376        50.741451137901628     
   127.70500000003376        50.739953939803840     
   127.70600000003377        50.738456712299488     
   127.70700000003377        50.736959455391172     
   127.70800000003378        50.735462169081309     
   127.70900000003378        50.733964853372655     
   127.71000000003379        50.732467508267668     
   127.71100000003379        50.730970133768871     
   127.71200000003380        50.729472729878857     
   127.71300000003380        50.727975296600249     
   127.71400000003381        50.726477833935647     
   127.71500000003381        50.724980341887530     
   127.71600000003382        50.723482820458337     
   127.71700000003382        50.721985269650894     
   127.71800000003383        50.720487689467696     
   127.71900000003383        50.718990079911215     
   127.72000000003383        50.717492440984131     
   127.72100000003384        50.715994772688994     
   127.72200000003384        50.714497075028135     
   127.72300000003385        50.712999348004530     
   127.72400000003385        50.711501591620532     
   127.72500000003386        50.710003805878685     
   127.72600000003386        50.708505990781646     
   127.72700000003387        50.707008146332086     
   127.72800000003387        50.705510272532386     
   127.72900000003388        50.704012369385147     
   127.73000000003388        50.702514436893004     
   127.73100000003389        50.701016475058545     
   127.73200000003389        50.699518483884361     
   127.73300000003390        50.698020463373034     
   127.73400000003390        50.696522413527056     
   127.73500000003391        50.695024334349029     
   127.73600000003391        50.693526225841602     
   127.73700000003392        50.692028088007291     
   127.73800000003392        50.690529920848711     
   127.73900000003393        50.689031724368490     
   127.74000000003393        50.687533498569181     
   127.74100000003394        50.686035243453354     
   127.74200000003394        50.684536959023504     
   127.74300000003394        50.683038645282494     
   127.74400000003395        50.681540302232534     
   127.74500000003395        50.680041929876509     
   127.74600000003396        50.678543528216828     
   127.74700000003396        50.677045097256297     
   127.74800000003397        50.675546636997197     
   127.74900000003397        50.674048147442335     
   127.75000000003398        50.672549628594226     
   127.75100000003398        50.671051080455413     
   127.75200000003399        50.669552503028719     
   127.75300000003399        50.668053896316565     
   127.75400000003400        50.666555260321466     
   127.75500000003400        50.665056595046181     
   127.75600000003401        50.663557900493224     
   127.75700000003401        50.662059176665089     
   127.75800000003402        50.660560423564505     
   127.75900000003402        50.659061641194143     
   127.76000000003403        50.657562829556575     
   127.76100000003403        50.656063988654047     
   127.76200000003404        50.654565118489657     
   127.76300000003404        50.653066219065728     
   127.76400000003405        50.651567290384889     
   127.76500000003405        50.650068332449806     
   127.76600000003405        50.648569345263084     
   127.76700000003406        50.647070328827219     
   127.76800000003406        50.645571283144783     
   127.76900000003407        50.644072208218610     
   127.77000000003407        50.642573104051095     
   127.77100000003408        50.641073970645067     
   127.77200000003408        50.639574808002742     
   127.77300000003409        50.638075616127153     
   127.77400000003409        50.636576395020697     
   127.77500000003410        50.635077144685930     
   127.77600000003410        50.633577865125631     
   127.77700000003411        50.632078556342265     
   127.77800000003411        50.630579218338482     
   127.77900000003412        50.629079851116991     
   127.78000000003412        50.627580454680292     
   127.78100000003413        50.626081029030928     
   127.78200000003413        50.624581574171678     
   127.78300000003414        50.623082090105029     
   127.78400000003414        50.621582576833696     
   127.78500000003415        50.620083034360242     
   127.78600000003415        50.618583462687212     
   127.78700000003415        50.617083861817385     
   127.78800000003416        50.615584231753296     
   127.78900000003416        50.614084572497475     
   127.79000000003417        50.612584884052701     
   127.79100000003417        50.611085166421404     
   127.79200000003418        50.609585419606447     
   127.79300000003418        50.608085643610210     
   127.79400000003419        50.606585838435478     
   127.79500000003419        50.605086004084754     
   127.79600000003420        50.603586140560814     
   127.79700000003420        50.602086247866168     
   127.79800000003421        50.600586326003324     
   127.79900000003421        50.599086374975137     
   127.80000000003422        50.597586394784130     
   127.80100000003422        50.596086385433019     
   127.80200000003423        50.594586346924153     
   127.80300000003423        50.593086279260568     
   127.80400000003424        50.591586182444559     
   127.80500000003424        50.590086056478860     
   127.80600000003425        50.588585901366137     
   127.80700000003425        50.587085717108927     
   127.80800000003426        50.585585503709964     
   127.80900000003426        50.584085261171843     
   127.81000000003426        50.582584989497214     
   127.81100000003427        50.581084688688627     
   127.81200000003427        50.579584358748939     
   127.81300000003428        50.578083999680459     
   127.81400000003428        50.576583611486157     
   127.81500000003429        50.575083194168357     
   127.81600000003429        50.573582747729795     
   127.81700000003430        50.572082272173169     
   127.81800000003430        50.570581767501139     
   127.81900000003431        50.569081233716346     
   127.82000000003431        50.567580670821314     
   127.82100000003432        50.566080078818842     
   127.82200000003432        50.564579457711353     
   127.82300000003433        50.563078807501647     
   127.82400000003433        50.561578128192416     
   127.82500000003434        50.560077419786104     
   127.82600000003434        50.558576682285455     
   127.82700000003435        50.557075915693268     
   127.82800000003435        50.555575120011994     
   127.82900000003436        50.554074295244192     
   127.83000000003436        50.552573441392816     
   127.83100000003436        50.551072558460348     
   127.83200000003437        50.549571646449252     
   127.83300000003437        50.548070705362427     
   127.83400000003438        50.546569735202517     
   127.83500000003438        50.545068735972102     
   127.83600000003439        50.543567707673688     
   127.83700000003439        50.542066650310225     
   127.83800000003440        50.540565563884137     
   127.83900000003440        50.539064448398115     
   127.84000000003441        50.537563303854853     
   127.84100000003441        50.536062130256937     
   127.84200000003442        50.534560927607153     
   127.84300000003442        50.533059695908022     
   127.84400000003443        50.531558435162417     
   127.84500000003443        50.530057145372574     
   127.84600000003444        50.528555826541620     
   127.84700000003444        50.527054478671971     
   127.84800000003445        50.525553101766420     
   127.84900000003445        50.524051695827275     
   127.85000000003446        50.522550260857422     
   127.85100000003446        50.521048796859638     
   127.85200000003447        50.519547303836553     
   127.85300000003447        50.518045781790754     
   127.85400000003447        50.516544230724840     
   127.85500000003448        50.515042650641597     
   127.85600000003448        50.513541041543583     
   127.85700000003449        50.512039403433519     
   127.85800000003449        50.510537736314163     
   127.85900000003450        50.509036040187965     
   127.86000000003450        50.507534315057732     
   127.86100000003451        50.506032560926094     
   127.86200000003451        50.504530777795750     
   127.86300000003452        50.503028965669394     
   127.86400000003452        50.501527124549646     
   127.86500000003453        50.500025254439173     
   127.86600000003453        50.498523355340701     
   127.86700000003454        50.497021427256691     
   127.86800000003454        50.495519470190118     
   127.86900000003455        50.494017484143477     
   127.87000000003455        50.492515469119525     
   127.87100000003456        50.491013425120798     
   127.87200000003456        50.489511352150089     
   127.87300000003457        50.488009250210169     
   127.87400000003457        50.486507119303376     
   127.87500000003458        50.485004959432814     
   127.87600000003458        50.483502770600836     
   127.87700000003458        50.482000552810234     
   127.87800000003459        50.480498306063730     
   127.87900000003459        50.478996030363959     
   127.88000000003460        50.477493725713600     
   127.88100000003460        50.475991392115233     
   127.88200000003461        50.474489029571728     
   127.88300000003461        50.472986638085750     
   127.88400000003462        50.471484217659764     
   127.88500000003462        50.469981768296691     
   127.88600000003463        50.468479289999209     
   127.88700000003463        50.466976782769898     
   127.88800000003464        50.465474246611187     
   127.88900000003464        50.463971681526374     
   127.89000000003465        50.462469087517739     
   127.89100000003465        50.460966464587884     
   127.89200000003466        50.459463812739820     
   127.89300000003466        50.457961131976056     
   127.89400000003467        50.456458422299228     
   127.89500000003467        50.454955683712072     
   127.89600000003468        50.453452916217593     
   127.89700000003468        50.451950119817973     
   127.89800000003468        50.450447294516046     
   127.89900000003469        50.448944440314762     
   127.90000000003469        50.447441557216571     
   127.90100000003470        50.445938645224096     
   127.90200000003470        50.444435704340378     
   127.90300000003471        50.442932734567783     
   127.90400000003471        50.441429735909246     
   127.90500000003472        50.439926708367203     
   127.90600000003472        50.438423651944717     
   127.90700000003473        50.436920566644091     
   127.90800000003473        50.435417452468315     
   127.90900000003474        50.433914309419954     
   127.91000000003474        50.432411137501774     
   127.91100000003475        50.430907936716274     
   127.91200000003475        50.429404707066432     
   127.91300000003476        50.427901448554792     
   127.91400000003476        50.426398161184231     
   127.91500000003477        50.424894844957109     
   127.91600000003477        50.423391499876459     
   127.91700000003478        50.421888125944918     
   127.91800000003478        50.420384723165135     
   127.91900000003479        50.418881291539940     
   127.92000000003479        50.417377831071796     
   127.92100000003479        50.415874341763534     
   127.92200000003480        50.414370823617944     
   127.92300000003480        50.412867276637549     
   127.92400000003481        50.411363700825326     
   127.92500000003481        50.409860096183870     
   127.92600000003482        50.408356462715822     
   127.92700000003482        50.406852800423813     
   127.92800000003483        50.405349109310862     
   127.92900000003483        50.403845389379406     
   127.93000000003484        50.402341640632294     
   127.93100000003484        50.400837863072219     
   127.93200000003485        50.399334056701733     
   127.93300000003485        50.397830221523847     
   127.93400000003486        50.396326357541184     
   127.93500000003486        50.394822464756366     
   127.93600000003487        50.393318543172064     
   127.93700000003487        50.391814592791128     
   127.93800000003488        50.390310613616393     
   127.93900000003488        50.388806605650345     
   127.94000000003489        50.387302568895770     
   127.94100000003489        50.385798503355403     
   127.94200000003489        50.384294409031945     
   127.94300000003490        50.382790285928237     
   127.94400000003490        50.381286134046967     
   127.94500000003491        50.379781953390605     
   127.94600000003491        50.378277743962215     
   127.94700000003492        50.376773505764405     
   127.94800000003492        50.375269238799902     
   127.94900000003493        50.373764943071464     
   127.95000000003493        50.372260618581635     
   127.95100000003494        50.370756265333377     
   127.95200000003494        50.369251883329412     
   127.95300000003495        50.367747472572319     
   127.95400000003495        50.366243033064706     
   127.95500000003496        50.364738564809841     
   127.95600000003496        50.363234067809941     
   127.95700000003497        50.361729542067927     
   127.95800000003497        50.360224987586413     
   127.95900000003498        50.358720404368412     
   127.96000000003498        50.357215792416525     
   127.96100000003499        50.355711151733345     
   127.96200000003499        50.354206482321786     
   127.96300000003500        50.352701784184433     
   127.96400000003500        50.351197057324228     
   127.96500000003500        50.349692301743673     
   127.96600000003501        50.348187517445709     
   127.96700000003501        50.346682704433015     
   127.96800000003502        50.345177862708219     
   127.96900000003502        50.343672992274264     
   127.97000000003503        50.342168093133765     
   127.97100000003503        50.340663165289385     
   127.97200000003504        50.339158208744166     
   127.97300000003504        50.337653223500475     
   127.97400000003505        50.336148209561316     
   127.97500000003505        50.334643166929432     
   127.97600000003506        50.333138095607374     
   127.97700000003506        50.331632995598113     
   127.97800000003507        50.330127866904206     
   127.97900000003507        50.328622709528553     
   127.98000000003508        50.327117523473831     
   127.98100000003508        50.325612308742798     
   127.98200000003509        50.324107065338254     
   127.98300000003509        50.322601793262919     
   127.98400000003510        50.321096492519395     
   127.98500000003510        50.319591163110772     
   127.98600000003511        50.318085805039480     
   127.98700000003511        50.316580418308426     
   127.98800000003511        50.315075002920466     
   127.98900000003512        50.313569558878143     
   127.99000000003512        50.312064086184250     
   127.99100000003513        50.310558584841672     
   127.99200000003513        50.309053054853202     
   127.99300000003514        50.307547496221304     
   127.99400000003514        50.306041908948963     
   127.99500000003515        50.304536293039007     
   127.99600000003515        50.303030648493987     
   127.99700000003516        50.301524975316674     
   127.99800000003516        50.300019273510131     
   127.99900000003517        50.298513543076886     
   128.00000000003516        50.297007784019620     
   128.00100000003516        50.295501996341322     
   128.00200000003517        50.293996180044665     
   128.00300000003517        50.292490335132207     
   128.00400000003518        50.290984461607117     
   128.00500000003518        50.289478559471853     
   128.00600000003519        50.287972628729321     
   128.00700000003519        50.286466669382264     
   128.00800000003520        50.284960681433411     
   128.00900000003520        50.283454664885461     
   128.01000000003521        50.281948619741470     
   128.01100000003521        50.280442546003947     
   128.01200000003521        50.278936443675775     
   128.01300000003522        50.277430312759620     
   128.01400000003522        50.275924153258281     
   128.01500000003523        50.274417965174720     
   128.01600000003523        50.272911748511476     
   128.01700000003524        50.271405503271460     
   128.01800000003524        50.269899229457394     
   128.01900000003525        50.268392927072071     
   128.02000000003525        50.266886596118340     
   128.02100000003526        50.265380236598858     
   128.02200000003526        50.263873848516361     
   128.02300000003527        50.262367431873962     
   128.02400000003527        50.260860986673912     
   128.02500000003528        50.259354512919465     
   128.02600000003528        50.257848010613259     
   128.02700000003529        50.256341479757950     
   128.02800000003529        50.254834920356423     
   128.02900000003530        50.253328332411442     
   128.03000000003530        50.251821715925814     
   128.03100000003531        50.250315070902424     
   128.03200000003531        50.248808397343886     
   128.03300000003532        50.247301695253007     
   128.03400000003532        50.245794964632523     
   128.03500000003532        50.244288205485432     
   128.03600000003533        50.242781417814406     
   128.03700000003533        50.241274601622230     
   128.03800000003534        50.239767756911760     
   128.03900000003534        50.238260883685697     
   128.04000000003535        50.236753981946762     
   128.04100000003535        50.235247051698011     
   128.04200000003536        50.233740092941972     
   128.04300000003536        50.232233105681622     
   128.04400000003537        50.230726089919692     
   128.04500000003537        50.229219045658809     
   128.04600000003538        50.227711972902071     
   128.04700000003538        50.226204871652186     
   128.04800000003539        50.224697741911726     
   128.04900000003539        50.223190583683738     
   128.05000000003540        50.221683396970910     
   128.05100000003540        50.220176181776161     
   128.05200000003541        50.218668938102091     
   128.05300000003541        50.217161665951778     
   128.05400000003542        50.215654365327715     
   128.05500000003542        50.214147036232980     
   128.05600000003543        50.212639678670193     
   128.05700000003543        50.211132292642134     
   128.05800000003543        50.209624878151772     
   128.05900000003544        50.208117435201792     
   128.06000000003544        50.206609963795160     
   128.06100000003545        50.205102463934438     
   128.06200000003545        50.203594935622597     
   128.06300000003546        50.202087378862316     
   128.06400000003546        50.200579793656722     
   128.06500000003547        50.199072180008145     
   128.06600000003547        50.197564537919853     
   128.06700000003548        50.196056867394311     
   128.06800000003548        50.194549168434534     
   128.06900000003549        50.193041441043242     
   128.07000000003549        50.191533685223270     
   128.07100000003550        50.190025900977425     
   128.07200000003550        50.188518088308697     
   128.07300000003551        50.187010247219604     
   128.07400000003551        50.185502377713000     
   128.07500000003552        50.183994479792048     
   128.07600000003552        50.182486553459199     
   128.07700000003553        50.180978598717395     
   128.07800000003553        50.179470615569414     
   128.07900000003553        50.177962604018234     
   128.08000000003554        50.176454564066539     
   128.08100000003554        50.174946495717080     
   128.08200000003555        50.173438398972721     
   128.08300000003555        50.171930273836495     
   128.08400000003556        50.170422120310967     
   128.08500000003556        50.168913938399079     
   128.08600000003557        50.167405728103667     
   128.08700000003557        50.165897489427508     
   128.08800000003558        50.164389222373458     
   128.08900000003558        50.162880926944247     
   128.09000000003559        50.161372603142837     
   128.09100000003559        50.159864250972007     
   128.09200000003560        50.158355870434590     
   128.09300000003560        50.156847461533403     
   128.09400000003561        50.155339024271299     
   128.09500000003561        50.153830558651087     
   128.09600000003562        50.152322064675609     
   128.09700000003562        50.150813542347606     
   128.09800000003563        50.149304991670121     
   128.09900000003563        50.147796412645789     
   128.10000000003564        50.146287805277609     
   128.10100000003564        50.144779169568380     
   128.10200000003564        50.143270505520668     
   128.10300000003565        50.141761813137691     
   128.10400000003565        50.140253092422093     
   128.10500000003566        50.138744343376665     
   128.10600000003566        50.137235566004449     
   128.10700000003567        50.135726760308145     
   128.10800000003567        50.134217926290553     
   128.10900000003568        50.132709063954636     
   128.11000000003568        50.131200173303284     
   128.11100000003569        50.129691254338873     
   128.11200000003569        50.128182307064876     
   128.11300000003570        50.126673331483900     
   128.11400000003570        50.125164327598611     
   128.11500000003571        50.123655295412078     
   128.11600000003571        50.122146234927065     
   128.11700000003572        50.120637146146414     
   128.11800000003572        50.119128029072826     
   128.11900000003573        50.117618883709490     
   128.12000000003573        50.116109710059000     
   128.12100000003574        50.114600508124248     
   128.12200000003574        50.113091277908183     
   128.12300000003574        50.111582019413589     
   128.12400000003575        50.110072732643239     
   128.12500000003575        50.108563417600138     
   128.12600000003576        50.107054074287021     
   128.12700000003576        50.105544702706688     
   128.12800000003577        50.104035302862279     
   128.12900000003577        50.102525874756317     
   128.13000000003578        50.101016418391843     
   128.13100000003578        50.099506933771643     
   128.13200000003579        50.097997420898608     
   128.13300000003579        50.096487879775609     
   128.13400000003580        50.094978310405523     
   128.13500000003580        50.093468712791093     
   128.13600000003581        50.091959086935312     
   128.13700000003581        50.090449432840970     
   128.13800000003582        50.088939750511059     
   128.13900000003582        50.087430039948231     
   128.14000000003583        50.085920301155355     
   128.14100000003583        50.084410534135571     
   128.14200000003584        50.082900738891524     
   128.14300000003584        50.081390915425970     
   128.14400000003585        50.079881063742079     
   128.14500000003585        50.078371183842464     
   128.14600000003585        50.076861275730153     
   128.14700000003586        50.075351339407923     
   128.14800000003586        50.073841374878612     
   128.14900000003587        50.072331382145286     
   128.15000000003587        50.070821361210712     
   128.15100000003588        50.069311312077581     
   128.15200000003588        50.067801234748991     
   128.15300000003589        50.066291129227700     
   128.15400000003589        50.064780995516614     
   128.15500000003590        50.063270833618702     
   128.15600000003590        50.061760643536637     
   128.15700000003591        50.060250425273445     
   128.15800000003591        50.058740178831954     
   128.15900000003592        50.057229904215056     
   128.16000000003592        50.055719601425608     
   128.16100000003593        50.054209270466586     
   128.16200000003593        50.052698911340883     
   128.16300000003594        50.051188524051085     
   128.16400000003594        50.049678108600247     
   128.16500000003595        50.048167664991404     
   128.16600000003595        50.046657193227276     
   128.16700000003596        50.045146693310805     
   128.16800000003596        50.043636165244799     
   128.16900000003596        50.042125609032176     
   128.17000000003597        50.040615024675823     
   128.17100000003597        50.039104412178716     
   128.17200000003598        50.037593771543712     
   128.17300000003598        50.036083102773532     
   128.17400000003599        50.034572405871224     
   128.17500000003599        50.033061680839580     
   128.17600000003600        50.031550927681565     
   128.17700000003600        50.030040146400083     
   128.17800000003601        50.028529336998083     
   128.17900000003601        50.027018499478231     
   128.18000000003602        50.025507633843560     
   128.18100000003602        50.023996740096983     
   128.18200000003603        50.022485818241449     
   128.18300000003603        50.020974868279716     
   128.18400000003604        50.019463890214588     
   128.18500000003604        50.017952884049365     
   128.18600000003605        50.016441849786510     
   128.18700000003605        50.014930787429108     
   128.18800000003606        50.013419696980101     
   128.18900000003606        50.011908578442224     
   128.19000000003606        50.010397431818582     
   128.19100000003607        50.008886257111868     
   128.19200000003607        50.007375054325223     
   128.19300000003608        50.005863823461311     
   128.19400000003608        50.004352564523266     
   128.19500000003609        50.002841277513660     
   128.19600000003609        50.001329962435790     
   128.19700000003610        49.999818619292341     
   128.19800000003610        49.998307248086221     
   128.19900000003611        49.996795848820398     
   128.20000000003611        49.995284421497672     
   128.20100000003612        49.993772966121050     
   128.20200000003612        49.992261482693280     
   128.20300000003613        49.990749971217681     
   128.20400000003613        49.989238431696727     
   128.20500000003614        49.987726864133421     
   128.20600000003614        49.986215268530891     
   128.20700000003615        49.984703644891660     
   128.20800000003615        49.983191993219108     
   128.20900000003616        49.981680313515803     
   128.21000000003616        49.980168605784883     
   128.21100000003617        49.978656870029099     
   128.21200000003617        49.977145106251321     
   128.21300000003617        49.975633314454761     
   128.21400000003618        49.974121494641899     
   128.21500000003618        49.972609646816082     
   128.21600000003619        49.971097770979881     
   128.21700000003619        49.969585867136601     
   128.21800000003620        49.968073935288785     
   128.21900000003620        49.966561975439440     
   128.22000000003621        49.965049987591513     
   128.22100000003621        49.963537971748060     
   128.22200000003622        49.962025927911860     
   128.22300000003622        49.960513856086031     
   128.22400000003623        49.959001756273302     
   128.22500000003623        49.957489628476381     
   128.22600000003624        49.955977472698706     
   128.22700000003624        49.954465288942828     
   128.22800000003625        49.952953077211944     
   128.22900000003625        49.951440837508699     
   128.23000000003626        49.949928569836231     
   128.23100000003626        49.948416274197314     
   128.23200000003627        49.946903950595015     
   128.23300000003627        49.945391599032241     
   128.23400000003627        49.943879219511885     
   128.23500000003628        49.942366812036795     
   128.23600000003628        49.940854376610012     
   128.23700000003629        49.939341913234522     
   128.23800000003629        49.937829421913150     
   128.23900000003630        49.936316902648912     
   128.24000000003630        49.934804355444719     
   128.24100000003631        49.933291780303314     
   128.24200000003631        49.931779177227909     
   128.24300000003632        49.930266546221361     
   128.24400000003632        49.928753887286554     
   128.24500000003633        49.927241200426494     
   128.24600000003633        49.925728485644122     
   128.24700000003634        49.924215742942245     
   128.24800000003634        49.922702972323982     
   128.24900000003635        49.921190173792191     
   128.25000000003635        49.919677347349790     
   128.25100000003636        49.918164492999644     
   128.25200000003636        49.916651610744907     
   128.25300000003637        49.915138700588571     
   128.25400000003637        49.913625762533265     
   128.25500000003638        49.912112796582043     
   128.25600000003638        49.910599802738020     
   128.25700000003638        49.909086781004071     
   128.25800000003639        49.907573731383017     
   128.25900000003639        49.906060653878015     
   128.26000000003640        49.904547548491820     
   128.26100000003640        49.903034415227538     
   128.26200000003641        49.901521254087918     
   128.26300000003641        49.900008065076115     
   128.26400000003642        49.898494848194979     
   128.26500000003642        49.896981603447536     
   128.26600000003643        49.895468330836643     
   128.26700000003643        49.893955030365298     
   128.26800000003644        49.892441702036457     
   128.26900000003644        49.890928345853361     
   128.27000000003645        49.889414961818311     
   128.27100000003645        49.887901549934824     
   128.27200000003646        49.886388110205679     
   128.27300000003646        49.884874642633790     
   128.27400000003647        49.883361147222175     
   128.27500000003647        49.881847623973897     
   128.27600000003648        49.880334072891742     
   128.27700000003648        49.878820493978637     
   128.27800000003649        49.877306887237793     
   128.27900000003649        49.875793252671876     
   128.28000000003649        49.874279590284246     
   128.28100000003650        49.872765900077333     
   128.28200000003650        49.871252182054583     
   128.28300000003651        49.869738436218725     
   128.28400000003651        49.868224662572651     
   128.28500000003652        49.866710861119600     
   128.28600000003652        49.865197031862316     
   128.28700000003653        49.863683174803924     
   128.28800000003653        49.862169289947254     
   128.28900000003654        49.860655377295430     
   128.29000000003654        49.859141436851253     
   128.29100000003655        49.857627468617707     
   128.29200000003655        49.856113472597940     
   128.29300000003656        49.854599448794872     
   128.29400000003656        49.853085397211345     
   128.29500000003657        49.851571317850379     
   128.29600000003657        49.850057210715029     
   128.29700000003658        49.848543075808358     
   128.29800000003658        49.847028913133059     
   128.29900000003659        49.845514722692272     
   128.30000000003659        49.844000504488989     
   128.30100000003659        49.842486258526108     
   128.30200000003660        49.840971984806771     
   128.30300000003660        49.839457683333819     
   128.30400000003661        49.837943354110394     
   128.30500000003661        49.836428997139215     
   128.30600000003662        49.834914612423475     
   128.30700000003662        49.833400199966050     
   128.30800000003663        49.831885759770088     
   128.30900000003663        49.830371291838311     
   128.31000000003664        49.828856796173952     
   128.31100000003664        49.827342272779887     
   128.31200000003665        49.825827721659060     
   128.31300000003665        49.824313142814617     
   128.31400000003666        49.822798536249287     
   128.31500000003666        49.821283901966417     
   128.31600000003667        49.819769239968686     
   128.31700000003667        49.818254550259226     
   128.31800000003668        49.816739832840966     
   128.31900000003668        49.815225087716975     
   128.32000000003669        49.813710314890173     
   128.32100000003669        49.812195514363623     
   128.32200000003670        49.810680686140323     
   128.32300000003670        49.809165830223193     
   128.32400000003670        49.807650946615226     
   128.32500000003671        49.806136035319412     
   128.32600000003671        49.804621096338970     
   128.32700000003672        49.803106129676628     
   128.32800000003672        49.801591135335471     
   128.32900000003673        49.800076113318468     
   128.33000000003673        49.798561063628789     
   128.33100000003674        49.797045986269296     
   128.33200000003674        49.795530881242989     
   128.33300000003675        49.794015748552944     
   128.33400000003675        49.792500588202003     
   128.33500000003676        49.790985400193371     
   128.33600000003676        49.789470184529847     
   128.33700000003677        49.787954941214728     
   128.33800000003677        49.786439670250651     
   128.33900000003678        49.784924371640948     
   128.34000000003678        49.783409045388467     
   128.34100000003679        49.781893691496357     
   128.34200000003679        49.780378309967404     
   128.34300000003680        49.778862900804832     
   128.34400000003680        49.777347464011299     
   128.34500000003680        49.775831999590274     
   128.34600000003681        49.774316507544491     
   128.34700000003681        49.772800987877169     
   128.34800000003682        49.771285440591086     
   128.34900000003682        49.769769865689476     
   128.35000000003683        49.768254263175095     
   128.35100000003683        49.766738633051212     
   128.35200000003684        49.765222975320569     
   128.35300000003684        49.763707289986662     
   128.35400000003685        49.762191577052029     
   128.35500000003685        49.760675836519830     
   128.35600000003686        49.759160068393193     
   128.35700000003686        49.757644272675044     
   128.35800000003687        49.756128449368461     
   128.35900000003687        49.754612598476349     
   128.36000000003688        49.753096720001921     
   128.36100000003688        49.751580813948017     
   128.36200000003689        49.750064880317730     
   128.36300000003689        49.748548919114079     
   128.36400000003690        49.747032930340239     
   128.36500000003690        49.745516913998991     
   128.36600000003691        49.744000870093522     
   128.36700000003691        49.742484798626812     
   128.36800000003691        49.740968699601915     
   128.36900000003692        49.739452573021644     
   128.37000000003692        49.737936418889419     
   128.37100000003693        49.736420237208087     
   128.37200000003693        49.734904027980470     
   128.37300000003694        49.733387791210021     
   128.37400000003694        49.731871526899369     
   128.37500000003695        49.730355235051853     
   128.37600000003695        49.728838915670394     
   128.37700000003696        49.727322568758048     
   128.37800000003696        49.725806194317705     
   128.37900000003697        49.724289792352508     
   128.38000000003697        49.722773362865595     
   128.38100000003698        49.721256905859896     
   128.38200000003698        49.719740421338493     
   128.38300000003699        49.718223909304349     
   128.38400000003699        49.716707369760606     
   128.38500000003700        49.715190802710204     
   128.38600000003700        49.713674208156270     
   128.38700000003701        49.712157586101732     
   128.38800000003701        49.710640936549865     
   128.38900000003702        49.709124259503497     
   128.39000000003702        49.707607554965790     
   128.39100000003702        49.706090822939629     
   128.39200000003703        49.704574063428296     
   128.39300000003703        49.703057276434713     
   128.39400000003704        49.701540461961869     
   128.39500000003704        49.700023620012871     
   128.39600000003705        49.698506750590873     
   128.39700000003705        49.696989853698703     
   128.39800000003706        49.695472929339509     
   128.39900000003706        49.693955977516531     
   128.40000000003707        49.692438998232603     
   128.40100000003707        49.690921991490747     
   128.40200000003708        49.689404957294222     
   128.40300000003708        49.687887895645893     
   128.40400000003709        49.686370806548915     
   128.40500000003709        49.684853690006292     
   128.40600000003710        49.683336546021188     
   128.40700000003710        49.681819374596593     
   128.40800000003711        49.680302175735306     
   128.40900000003711        49.678784949440896     
   128.41000000003712        49.677267695716019     
   128.41100000003712        49.675750414563964     
   128.41200000003712        49.674233105987646     
   128.41300000003713        49.672715769990262     
   128.41400000003713        49.671198406574710     
   128.41500000003714        49.669681015744260     
   128.41600000003714        49.668163597501760     
   128.41700000003715        49.666646151850465     
   128.41800000003715        49.665128678793302     
   128.41900000003716        49.663611178333262     
   128.42000000003716        49.662093650473679     
   128.42100000003717        49.660576095217415     
   128.42200000003717        49.659058512567604     
   128.42300000003718        49.657540902527529     
   128.42400000003718        49.656023265099869     
   128.42500000003719        49.654505600287756     
   128.42600000003719        49.652987908094538     
   128.42700000003720        49.651470188523000     
   128.42800000003720        49.649952441576573     
   128.42900000003721        49.648434667257945     
   128.43000000003721        49.646916865570326     
   128.43100000003722        49.645399036516899     
   128.43200000003722        49.643881180100571     
   128.43300000003723        49.642363296324525     
   128.43400000003723        49.640845385191781     
   128.43500000003723        49.639327446705515     
   128.43600000003724        49.637809480868697     
   128.43700000003724        49.636291487684524     
   128.43800000003725        49.634773467155917     
   128.43900000003725        49.633255419286144     
   128.44000000003726        49.631737344078232     
   128.44100000003726        49.630219241535009     
   128.44200000003727        49.628701111659922     
   128.44300000003727        49.627182954455996     
   128.44400000003728        49.625664769926004     
   128.44500000003728        49.624146558073299     
   128.44600000003729        49.622628318901036     
   128.44700000003729        49.621110052412142     
   128.44800000003730        49.619591758609737     
   128.44900000003730        49.618073437496989     
   128.45000000003731        49.616555089076840     
   128.45100000003731        49.615036713352453     
   128.45200000003732        49.613518310326967     
   128.45300000003732        49.611999880003417     
   128.45400000003733        49.610481422384971     
   128.45500000003733        49.608962937474644     
   128.45600000003733        49.607444425275538     
   128.45700000003734        49.605925885790825     
   128.45800000003734        49.604407319023451     
   128.45900000003735        49.602888724976651     
   128.46000000003735        49.601370103653416     
   128.46100000003736        49.599851455056985     
   128.46200000003736        49.598332779190365     
   128.46300000003737        49.596814076056610     
   128.46400000003737        49.595295345658847     
   128.46500000003738        49.593776588000281     
   128.46600000003738        49.592257803083847     
   128.46700000003739        49.590738990912783     
   128.46800000003739        49.589220151490252     
   128.46900000003740        49.587701284819033     
   128.47000000003740        49.586182390902636     
   128.47100000003741        49.584663469743717     
   128.47200000003741        49.583144521345901     
   128.47300000003742        49.581625545711901     
   128.47400000003742        49.580106542845016     
   128.47500000003743        49.578587512748200     
   128.47600000003743        49.577068455424900     
   128.47700000003744        49.575549370877795     
   128.47800000003744        49.574030259110231     
   128.47900000003744        49.572511120125206     
   128.48000000003745        49.570991953926047     
   128.48100000003745        49.569472760515602     
   128.48200000003746        49.567953539897182     
   128.48300000003746        49.566434292073751     
   128.48400000003747        49.564915017166861     
   128.48500000003747        49.563395714943084     
   128.48600000003748        49.561876385523675     
   128.48700000003748        49.560357028883899     
   128.48800000003749        49.558837645082633     
   128.48900000003749        49.557318234095021     
   128.49000000003750        49.555798795924439     
   128.49100000003750        49.554279330573728     
   128.49200000003751        49.552759838046178     
   128.49300000003751        49.551240318344952     
   128.49400000003752        49.549720771473019     
   128.49500000003752        49.548201197433499     
   128.49600000003753        49.546681596229654     
   128.49700000003753        49.545161967864487     
   128.49800000003754        49.543642312341376     
   128.49900000003754        49.542122629663048     
   128.50000000003755        49.540602919832956     
   128.50100000003755        49.539083182854064     
   128.50200000003755        49.537563418729562     
   128.50300000003756        49.536043627462568     
   128.50400000003756        49.534523809056232     
   128.50500000003757        49.533003963513558     
   128.50600000003757        49.531484090837871     
   128.50700000003758        49.529964191032207     
   128.50800000003758        49.528444264099583     
   128.50900000003759        49.526924310043313     
   128.51000000003759        49.525404328866522     
   128.51100000003760        49.523884320572250     
   128.51200000003760        49.522364285163640     
   128.51300000003761        49.520844222643888     
   128.51400000003761        49.519324133016127     
   128.51500000003762        49.517804016283549     
   128.51600000003762        49.516283872449044     
   128.51700000003763        49.514763701516152     
   128.51800000003763        49.513243503487608     
   128.51900000003764        49.511723278366752     
   128.52000000003764        49.510203026156752     
   128.52100000003765        49.508682746860678     
   128.52200000003765        49.507162440481757     
   128.52300000003765        49.505642107022993     
   128.52400000003766        49.504121746487669     
   128.52500000003766        49.502601358878970     
   128.52600000003767        49.501080944199714     
   128.52700000003767        49.499560502453498     
   128.52800000003768        49.498040033643164     
   128.52900000003768        49.496519537772024     
   128.53000000003769        49.494999014843010     
   128.53100000003769        49.493478464859614     
   128.53200000003770        49.491957887824604     
   128.53300000003770        49.490437283741322     
   128.53400000003771        49.488916652612964     
   128.53500000003771        49.487395994442679     
   128.53600000003772        49.485875309233620     
   128.53700000003772        49.484354596988830     
   128.53800000003773        49.482833857711448     
   128.53900000003773        49.481313091404949     
   128.54000000003774        49.479792298071970     
   128.54100000003774        49.478271477716198     
   128.54200000003775        49.476750630340433     
   128.54300000003775        49.475229755947943     
   128.54400000003776        49.473708854541854     
   128.54500000003776        49.472187926125443     
   128.54600000003776        49.470666970701814     
   128.54700000003777        49.469145988274022     
   128.54800000003777        49.467624978845365     
   128.54900000003778        49.466103942419011     
   128.55000000003778        49.464582878998002     
   128.55100000003779        49.463061788585584     
   128.55200000003779        49.461540671184963     
   128.55300000003780        49.460019526799137     
   128.55400000003780        49.458498355431573     
   128.55500000003781        49.456977157085099     
   128.55600000003781        49.455455931763204     
   128.55700000003782        49.453934679468901     
   128.55800000003782        49.452413400205145     
   128.55900000003783        49.450892093975440     
   128.56000000003783        49.449370760782742     
   128.56100000003784        49.447849400630481     
   128.56200000003784        49.446328013521565     
   128.56300000003785        49.444806599459334     
   128.56400000003785        49.443285158446834     
   128.56500000003786        49.441763690487306     
   128.56600000003786        49.440242195583998     
   128.56700000003786        49.438720673739937     
   128.56800000003787        49.437199124958397     
   128.56900000003787        49.435677549242612     
   128.57000000003788        49.434155946595524     
   128.57100000003788        49.432634317020558     
   128.57200000003789        49.431112660520910     
   128.57300000003789        49.429590977099650     
   128.57400000003790        49.428069266759934     
   128.57500000003790        49.426547529504916     
   128.57600000003791        49.425025765337999     
   128.57700000003791        49.423503974262125     
   128.57800000003792        49.421982156280556     
   128.57900000003792        49.420460311396518     
   128.58000000003793        49.418938439613186     
   128.58100000003793        49.417416540933750     
   128.58200000003794        49.415894615361346     
   128.58300000003794        49.414372662899261     
   128.58400000003795        49.412850683550651     
   128.58500000003795        49.411328677318664     
   128.58600000003796        49.409806644206490     
   128.58700000003796        49.408284584217277     
   128.58800000003797        49.406762497354293     
   128.58900000003797        49.405240383620765     
   128.59000000003797        49.403718243019902     
   128.59100000003798        49.402196075554791     
   128.59200000003798        49.400673881228819     
   128.59300000003799        49.399151660044829     
   128.59400000003799        49.397629412006367     
   128.59500000003800        49.396107137116324     
   128.59600000003800        49.394584835378296     
   128.59700000003801        49.393062506795154     
   128.59800000003801        49.391540151370137     
   128.59900000003802        49.390017769106592     
   128.60000000003802        49.388495360007632     
   128.60100000003803        49.386972924076581     
   128.60200000003803        49.385450461316402     
   128.60300000003804        49.383927971730479     
   128.60400000003804        49.382405455321823     
   128.60500000003805        49.380882912093867     
   128.60600000003805        49.379360342049829     
   128.60700000003806        49.377837745192664     
   128.60800000003806        49.376315121525963     
   128.60900000003807        49.374792471052515     
   128.61000000003807        49.373269793775812     
   128.61100000003808        49.371747089698857     
   128.61200000003808        49.370224358825119     
   128.61300000003808        49.368701601157561     
   128.61400000003809        49.367178816699649     
   128.61500000003809        49.365656005454426     
   128.61600000003810        49.364133167425109     
   128.61700000003810        49.362610302614883     
   128.61800000003811        49.361087411027036     
   128.61900000003811        49.359564492664774     
   128.62000000003812        49.358041547531293     
   128.62100000003812        49.356518575629892     
   128.62200000003813        49.354995576963667     
   128.62300000003813        49.353472551535816     
   128.62400000003814        49.351949499349644     
   128.62500000003814        49.350426420408624     
   128.62600000003815        49.348903314715400     
   128.62700000003815        49.347380182273767     
   128.62800000003816        49.345857023086452     
   128.62900000003816        49.344333837157102     
   128.63000000003817        49.342810624488621     
   128.63100000003817        49.341287385084442     
   128.63200000003818        49.339764118947855     
   128.63300000003818        49.338240826081758     
   128.63400000003818        49.336717506489641     
   128.63500000003819        49.335194160174652     
   128.63600000003819        49.333670787140100     
   128.63700000003820        49.332147387389085     
   128.63800000003820        49.330623960924981     
   128.63900000003821        49.329100507750852     
   128.64000000003821        49.327577027870028     
   128.64100000003822        49.326053521285736     
   128.64200000003822        49.324529988001217     
   128.64300000003823        49.323006428019845     
   128.64400000003823        49.321482841344469     
   128.64500000003824        49.319959227978693     
   128.64600000003824        49.318435587925578     
   128.64700000003825        49.316911921188414     
   128.64800000003825        49.315388227770377     
   128.64900000003826        49.313864507674893     
   128.65000000003826        49.312340760904931     
   128.65100000003827        49.310816987464058     
   128.65200000003827        49.309293187355252     
   128.65300000003828        49.307769360581766     
   128.65400000003828        49.306245507146933     
   128.65500000003829        49.304721627053965     
   128.65600000003829        49.303197720306088     
   128.65700000003829        49.301673786906740     
   128.65800000003830        49.300149826858821     
   128.65900000003830        49.298625840165840     
   128.66000000003831        49.297101826830882     
   128.66100000003831        49.295577786857351     
   128.66200000003832        49.294053720248399     
   128.66300000003832        49.292529627007340     
   128.66400000003833        49.291005507137349     
   128.66500000003833        49.289481360641652     
   128.66600000003834        49.287957187523659     
   128.66700000003834        49.286432987786419     
   128.66800000003835        49.284908761433400     
   128.66900000003835        49.283384508467726     
   128.67000000003836        49.281860228892562     
   128.67100000003836        49.280335922711416     
   128.67200000003837        49.278811589927301     
   128.67300000003837        49.277287230543564     
   128.67400000003838        49.275762844563495     
   128.67500000003838        49.274238431990490     
   128.67600000003839        49.272713992827555     
   128.67700000003839        49.271189527077908     
   128.67800000003840        49.269665034745074     
   128.67900000003840        49.268140515832101     
   128.68000000003840        49.266615970342528     
   128.68100000003841        49.265091398279246     
   128.68200000003841        49.263566799645766     
   128.68300000003842        49.262042174445270     
   128.68400000003842        49.260517522681020     
   128.68500000003843        49.258992844356456     
   128.68600000003843        49.257468139474646     
   128.68700000003844        49.255943408038895     
   128.68800000003844        49.254418650052344     
   128.68900000003845        49.252893865518629     
   128.69000000003845        49.251369054440616     
   128.69100000003846        49.249844216821955     
   128.69200000003846        49.248319352665504     
   128.69300000003847        49.246794461974773     
   128.69400000003847        49.245269544753135     
   128.69500000003848        49.243744601003691     
   128.69600000003848        49.242219630729736     
   128.69700000003849        49.240694633934595     
   128.69800000003849        49.239169610621602     
   128.69900000003850        49.237644560793925     
   128.70000000003850        49.236119484454797     
   128.70100000003850        49.234594381607629     
   128.70200000003851        49.233069252255611     
   128.70300000003851        49.231544096402132     
   128.70400000003852        49.230018914050262     
   128.70500000003852        49.228493705203562     
   128.70600000003853        49.226968469865206     
   128.70700000003853        49.225443208038328     
   128.70800000003854        49.223917919726375     
   128.70900000003854        49.222392604932487     
   128.71000000003855        49.220867263660132     
   128.71100000003855        49.219341895912578     
   128.71200000003856        49.217816501693001     
   128.71300000003856        49.216291081004698     
   128.71400000003857        49.214765633851037     
   128.71500000003857        49.213240160235209     
   128.71600000003858        49.211714660160730     
   128.71700000003858        49.210189133630614     
   128.71800000003859        49.208663580648178     
   128.71900000003859        49.207138001216826     
   128.72000000003860        49.205612395339870     
   128.72100000003860        49.204086763020427     
   128.72200000003861        49.202561104262259     
   128.72300000003861        49.201035419068006     
   128.72400000003861        49.199509707441329     
   128.72500000003862        49.197983969385618     
   128.72600000003862        49.196458204903848     
   128.72700000003863        49.194932413999616     
   128.72800000003863        49.193406596676120     
   128.72900000003864        49.191880752936662     
   128.73000000003864        49.190354882784376     
   128.73100000003865        49.188828986222894     
   128.73200000003865        49.187303063255264     
   128.73300000003866        49.185777113884761     
   128.73400000003866        49.184251138114888     
   128.73500000003867        49.182725135948857     
   128.73600000003867        49.181199107389943     
   128.73700000003868        49.179673052441551     
   128.73800000003868        49.178146971106969     
   128.73900000003869        49.176620863389310     
   128.74000000003869        49.175094729292070     
   128.74100000003870        49.173568568818389     
   128.74200000003870        49.172042381971927     
   128.74300000003871        49.170516168755611     
   128.74400000003871        49.168989929172973     
   128.74500000003871        49.167463663227281     
   128.74600000003872        49.165937370921824     
   128.74700000003872        49.164411052259972     
   128.74800000003873        49.162884707244771     
   128.74900000003873        49.161358335879981     
   128.75000000003874        49.159831938168580     
   128.75100000003874        49.158305514114133     
   128.75200000003875        49.156779063719739     
   128.75300000003875        49.155252586988730     
   128.75400000003876        49.153726083924610     
   128.75500000003876        49.152199554530576     
   128.75600000003877        49.150672998809938     
   128.75700000003877        49.149146416765866     
   128.75800000003878        49.147619808402091     
   128.75900000003878        49.146093173721582     
   128.76000000003879        49.144566512727785     
   128.76100000003879        49.143039825424005     
   128.76200000003880        49.141513111813751     
   128.76300000003880        49.139986371899909     
   128.76400000003881        49.138459605686378     
   128.76500000003881        49.136932813175974     
   128.76600000003882        49.135405994372384     
   128.76700000003882        49.133879149278513     
   128.76800000003882        49.132352277898235     
   128.76900000003883        49.130825380234491     
   128.77000000003883        49.129298456290819     
   128.77100000003884        49.127771506070424     
   128.77200000003884        49.126244529576788     
   128.77300000003885        49.124717526812979     
   128.77400000003885        49.123190497782467     
   128.77500000003886        49.121663442488746     
   128.77600000003886        49.120136360935057     
   128.77700000003887        49.118609253124504     
   128.77800000003887        49.117082119060790     
   128.77900000003888        49.115554958747033     
   128.78000000003888        49.114027772186610     
   128.78100000003889        49.112500559382902     
   128.78200000003889        49.110973320339141     
   128.78300000003890        49.109446055058861     
   128.78400000003890        49.107918763545143     
   128.78500000003891        49.106391445801641     
   128.78600000003891        49.104864101831524     
   128.78700000003892        49.103336731638130     
   128.78800000003892        49.101809335224821     
   128.78900000003893        49.100281912594838     
   128.79000000003893        49.098754463751952     
   128.79100000003893        49.097226988698687     
   128.79200000003894        49.095699487439276     
   128.79300000003894        49.094171959976663     
   128.79400000003895        49.092644406314101     
   128.79500000003895        49.091116826455192     
   128.79600000003896        49.089589220403120     
   128.79700000003896        49.088061588161267     
   128.79800000003897        49.086533929733058     
   128.79900000003897        49.085006245121725     
   128.80000000003898        49.083478534330546     
   128.80100000003898        49.081950797363206     
   128.80200000003899        49.080423034222953     
   128.80300000003899        49.078895244912879     
   128.80400000003900        49.077367429436585     
   128.80500000003900        49.075839587797425     
   128.80600000003901        49.074311719998576     
   128.80700000003901        49.072783826043704     
   128.80800000003902        49.071255905935871     
   128.80900000003902        49.069727959678602     
   128.81000000003903        49.068199987275186     
   128.81100000003903        49.066671988729034     
   128.81200000003903        49.065143964043514     
   128.81300000003904        49.063615913222051     
   128.81400000003904        49.062087836267729     
   128.81500000003905        49.060559733184355     
   128.81600000003905        49.059031603974901     
   128.81700000003906        49.057503448642869     
   128.81800000003906        49.055975267191819     
   128.81900000003907        49.054447059624799     
   128.82000000003907        49.052918825945397     
   128.82100000003908        49.051390566156869     
   128.82200000003908        49.049862280262587     
   128.82300000003909        49.048333968266029     
   128.82400000003909        49.046805630170567     
   128.82500000003910        49.045277265979493     
   128.82600000003910        49.043748875696195     
   128.82700000003911        49.042220459323971     
   128.82800000003911        49.040692016866437     
   128.82900000003912        49.039163548326719     
   128.83000000003912        49.037635053708343     
   128.83100000003913        49.036106533014639     
   128.83200000003913        49.034577986249005     
   128.83300000003914        49.033049413414766     
   128.83400000003914        49.031520814515510     
   128.83500000003914        49.029992189554278     
   128.83600000003915        49.028463538534574     
   128.83700000003915        49.026934861459942     
   128.83800000003916        49.025406158333659     
   128.83900000003916        49.023877429159057     
   128.84000000003917        49.022348673939582     
   128.84100000003917        49.020819892678645     
   128.84200000003918        49.019291085379606     
   128.84300000003918        49.017762252045898     
   128.84400000003919        49.016233392680647     
   128.84500000003919        49.014704507287661     
   128.84600000003920        49.013175595870017     
   128.84700000003920        49.011646658431367     
   128.84800000003921        49.010117694974682     
   128.84900000003921        49.008588705503783     
   128.85000000003922        49.007059690021926     
   128.85100000003922        49.005530648532464     
   128.85200000003923        49.004001581038779     
   128.85300000003923        49.002472487544310     
   128.85400000003924        49.000943368052411     
   128.85500000003924        48.999414222566543     
   128.85600000003924        48.997885051090016     
   128.85700000003925        48.996355853626326     
   128.85800000003925        48.994826630178785     
   128.85900000003926        48.993297380750953     
   128.86000000003926        48.991768105346075     
   128.86100000003927        48.990238803967422     
   128.86200000003927        48.988709476618858     
   128.86300000003928        48.987180123303254     
   128.86400000003928        48.985650744024355     
   128.86500000003929        48.984121338785478     
   128.86600000003929        48.982591907590056     
   128.86700000003930        48.981062450441371     
   128.86800000003930        48.979532967342912     
   128.86900000003931        48.978003458298076     
   128.87000000003931        48.976473923310358     
   128.87100000003932        48.974944362383098     
   128.87200000003932        48.973414775519757     
   128.87300000003933        48.971885162723659     
   128.87400000003933        48.970355523998144     
   128.87500000003934        48.968825859346801     
   128.87600000003934        48.967296168772968     
   128.87700000003935        48.965766452280114     
   128.87800000003935        48.964236709871500     
   128.87900000003935        48.962706941550806     
   128.88000000003936        48.961177147321287     
   128.88100000003936        48.959647327186275     
   128.88200000003937        48.958117481149188     
   128.88300000003937        48.956587609213678     
   128.88400000003938        48.955057711382999     
   128.88500000003938        48.953527787660569     
   128.88600000003939        48.951997838049785     
   128.88700000003939        48.950467862554298     
   128.88800000003940        48.948937861177271     
   128.88900000003940        48.947407833922085     
   128.89000000003941        48.945877780792451     
   128.89100000003941        48.944347701791528     
   128.89200000003942        48.942817596922822     
   128.89300000003942        48.941287466189955     
   128.89400000003943        48.939757309595990     
   128.89500000003943        48.938227127144657     
   128.89600000003944        48.936696918839282     
   128.89700000003944        48.935166684683189     
   128.89800000003945        48.933636424680024     
   128.89900000003945        48.932106138833106     
   128.90000000003946        48.930575827145788     
   128.90100000003946        48.929045489621608     
   128.90200000003946        48.927515126263913     
   128.90300000003947        48.925984737076320     
   128.90400000003947        48.924454322062083     
   128.90500000003948        48.922923881224676     
   128.90600000003948        48.921393414567589     
   128.90700000003949        48.919862922094197     
   128.90800000003949        48.918332403808009     
   128.90900000003950        48.916801859712429     
   128.91000000003950        48.915271289810960     
   128.91100000003951        48.913740694106707     
   128.91200000003951        48.912210072603600     
   128.91300000003952        48.910679425304870     
   128.91400000003952        48.909148752213802     
   128.91500000003953        48.907618053334076     
   128.91600000003953        48.906087328669095     
   128.91700000003954        48.904556578222220     
   128.91800000003954        48.903025801996918     
   128.91900000003955        48.901494999996707     
   128.92000000003955        48.899964172225012     
   128.92100000003956        48.898433318685228     
   128.92200000003956        48.896902439380604     
   128.92300000003956        48.895371534315053     
   128.92400000003957        48.893840603491775     
   128.92500000003957        48.892309646914114     
   128.92600000003958        48.890778664585838     
   128.92700000003958        48.889247656510143     
   128.92800000003959        48.887716622690405     
   128.92900000003959        48.886185563130333     
   128.93000000003960        48.884654477833159     
   128.93100000003960        48.883123366802600     
   128.93200000003961        48.881592230041917     
   128.93300000003961        48.880061067554621     
   128.93400000003962        48.878529879344065     
   128.93500000003962        48.876998665413993     
   128.93600000003963        48.875467425767539     
   128.93700000003963        48.873936160408228     
   128.93800000003964        48.872404869339761     
   128.93900000003964        48.870873552565413     
   128.94000000003965        48.869342210088682     
   128.94100000003965        48.867810841912949     
   128.94200000003966        48.866279448041759     
   128.94300000003966        48.864748028478552     
   128.94400000003967        48.863216583226937     
   128.94500000003967        48.861685112290218     
   128.94600000003967        48.860153615671877     
   128.94700000003968        48.858622093375367     
   128.94800000003968        48.857090545404162     
   128.94900000003969        48.855558971761894     
   128.95000000003969        48.854027372451853     
   128.95100000003970        48.852495747477597     
   128.95200000003970        48.850964096842588     
   128.95300000003971        48.849432420550279     
   128.95400000003971        48.847900718603995     
   128.95500000003972        48.846368991007566     
   128.95600000003972        48.844837237764196     
   128.95700000003973        48.843305458877403     
   128.95800000003973        48.841773654350767     
   128.95900000003974        48.840241824187565     
   128.96000000003974        48.838709968391484     
   128.96100000003975        48.837178086966013     
   128.96200000003975        48.835646179914391     
   128.96300000003976        48.834114247240407     
   128.96400000003976        48.832582288947222     
   128.96500000003977        48.831050305038637     
   128.96600000003977        48.829518295518021     
   128.96700000003977        48.827986260388556     
   128.96800000003978        48.826454199654215     
   128.96900000003978        48.824922113318152     
   128.97000000003979        48.823390001384070     
   128.97100000003979        48.821857863855307     
   128.97200000003980        48.820325700735374     
   128.97300000003980        48.818793512027916     
   128.97400000003981        48.817261297736096     
   128.97500000003981        48.815729057863742     
   128.97600000003982        48.814196792414194     
   128.97700000003982        48.812664501390820     
   128.97800000003983        48.811132184797302     
   128.97900000003983        48.809599842637098     
   128.98000000003984        48.808067474913685     
   128.98100000003984        48.806535081630621     
   128.98200000003985        48.805002662791253     
   128.98300000003985        48.803470218399241     
   128.98400000003986        48.801937748457917     
   128.98500000003986        48.800405252970904     
   128.98600000003987        48.798872731941699     
   128.98700000003987        48.797340185373820     
   128.98800000003988        48.795807613270576     
   128.98900000003988        48.794275015635733     
   128.99000000003988        48.792742392472562     
   128.99100000003989        48.791209743784741     
   128.99200000003989        48.789677069575646     
   128.99300000003990        48.788144369848894     
   128.99400000003990        48.786611644608016     
   128.99500000003991        48.785078893856401     
   128.99600000003991        48.783546117597467     
   128.99700000003992        48.782013315834995     
   128.99800000003992        48.780480488572337     
   128.99900000003993        48.778947635812997     
   129.00000000003993        48.777414757560521     
   129.00100000003994        48.775881853818404     
   129.00200000003994        48.774348924590200     
   129.00300000003995        48.772815969879353     
   129.00400000003995        48.771282989689404     
   129.00500000003996        48.769749984023818     
   129.00600000003996        48.768216952886192     
   129.00700000003997        48.766683896280064     
   129.00800000003997        48.765150814208923     
   129.00900000003998        48.763617706676236     
   129.01000000003998        48.762084573685513     
   129.01100000003999        48.760551415240407     
   129.01200000003999        48.759018231344143     
   129.01300000003999        48.757485022000516     
   129.01400000004000        48.755951787213100     
   129.01500000004000        48.754418526985262     
   129.01600000004001        48.752885241320413     
   129.01700000004001        48.751351930222285     
   129.01800000004002        48.749818593694364     
   129.01900000004002        48.748285231740049     
   129.02000000004003        48.746751844363082     
   129.02100000004003        48.745218431566826     
   129.02200000004004        48.743684993354904     
   129.02300000004004        48.742151529730627     
   129.02400000004005        48.740618040697839     
   129.02500000004005        48.739084526259973     
   129.02600000004006        48.737550986420324     
   129.02700000004006        48.736017421182773     
   129.02800000004007        48.734483830550602     
   129.02900000004007        48.732950214527499     
   129.03000000004008        48.731416573116832     
   129.03100000004008        48.729882906322338     
   129.03200000004009        48.728349214147485     
   129.03300000004009        48.726815496595613     
   129.03400000004009        48.725281753670522     
   129.03500000004010        48.723747985375688     
   129.03600000004010        48.722214191714649     
   129.03700000004011        48.720680372690680     
   129.03800000004011        48.719146528307697     
   129.03900000004012        48.717612658569003     
   129.04000000004012        48.716078763478279     
   129.04100000004013        48.714544843039057     
   129.04200000004013        48.713010897254840     
   129.04300000004014        48.711476926129208     
   129.04400000004014        48.709942929665615     
   129.04500000004015        48.708408907867629     
   129.04600000004015        48.706874860738971     
   129.04700000004016        48.705340788282840     
   129.04800000004016        48.703806690503249     
   129.04900000004017        48.702272567403320     
   129.05000000004017        48.700738418986838     
   129.05100000004018        48.699204245257214     
   129.05200000004018        48.697670046218150     
   129.05300000004019        48.696135821873135     
   129.05400000004019        48.694601572225643     
   129.05500000004020        48.693067297279363     
   129.05600000004020        48.691532997037754     
   129.05700000004020        48.689998671504377     
   129.05800000004021        48.688464320682833     
   129.05900000004021        48.686929944576676     
   129.06000000004022        48.685395543189436     
   129.06100000004022        48.683861116524731     
   129.06200000004023        48.682326664585950     
   129.06300000004023        48.680792187376852     
   129.06400000004024        48.679257684900996     
   129.06500000004024        48.677723157161836     
   129.06600000004025        48.676188604162874     
   129.06700000004025        48.674654025907785     
   129.06800000004026        48.673119422400205     
   129.06900000004026        48.671584793643582     
   129.07000000004027        48.670050139641539     
   129.07100000004027        48.668515460397472     
   129.07200000004028        48.666980755915255     
   129.07300000004028        48.665446026198225     
   129.07400000004029        48.663911271250022     
   129.07500000004029        48.662376491074156     
   129.07600000004030        48.660841685674306     
   129.07700000004030        48.659306855053899     
   129.07800000004030        48.657771999216806     
   129.07900000004031        48.656237118166267     
   129.08000000004031        48.654702211905928     
   129.08100000004032        48.653167280439504     
   129.08200000004032        48.651632323770350     
   129.08300000004033        48.650097341902303     
   129.08400000004033        48.648562334838836     
   129.08500000004034        48.647027302583489     
   129.08600000004034        48.645492245139820     
   129.08700000004035        48.643957162511299     
   129.08800000004035        48.642422054701768     
   129.08900000004036        48.640886921714774     
   129.09000000004036        48.639351763553790     
   129.09100000004037        48.637816580222285     
   129.09200000004037        48.636281371724223     
   129.09300000004038        48.634746138062717     
   129.09400000004038        48.633210879241666     
   129.09500000004039        48.631675595264639     
   129.09600000004039        48.630140286135052     
   129.09700000004040        48.628604951856552     
   129.09800000004040        48.627069592432917     
   129.09900000004041        48.625534207867510     
   129.10000000004041        48.623998798163960     
   129.10100000004041        48.622463363325878     
   129.10200000004042        48.620927903356844     
   129.10300000004042        48.619392418260610     
   129.10400000004043        48.617856908040551     
   129.10500000004043        48.616321372700419     
   129.10600000004044        48.614785812243731     
   129.10700000004044        48.613250226674118     
   129.10800000004045        48.611714615994899     
   129.10900000004045        48.610178980210200     
   129.11000000004046        48.608643319323242     
   129.11100000004046        48.607107633337741     
   129.11200000004047        48.605571922257276     
   129.11300000004047        48.604036186085331     
   129.11400000004048        48.602500424825642     
   129.11500000004048        48.600964638481940     
   129.11600000004049        48.599428827057487     
   129.11700000004049        48.597892990556119     
   129.11800000004050        48.596357128981523     
   129.11900000004050        48.594821242337161     
   129.12000000004051        48.593285330626493     
   129.12100000004051        48.591749393853334     
   129.12200000004052        48.590213432021265     
   129.12300000004052        48.588677445133868     
   129.12400000004052        48.587141433194809     
   129.12500000004053        48.585605396207661     
   129.12600000004053        48.584069334175958     
   129.12700000004054        48.582533247103356     
   129.12800000004054        48.580997134993510     
   129.12900000004055        48.579460997849914     
   129.13000000004055        48.577924835676342     
   129.13100000004056        48.576388648476339     
   129.13200000004056        48.574852436253508     
   129.13300000004057        48.573316199011579     
   129.13400000004057        48.571779936753963     
   129.13500000004058        48.570243649484290     
   129.13600000004058        48.568707337206547     
   129.13700000004059        48.567170999923768     
   129.13800000004059        48.565634637640038     
   129.13900000004060        48.564098250358796     
   129.14000000004060        48.562561838083582     
   129.14100000004061        48.561025400818302     
   129.14200000004061        48.559488938566155     
   129.14300000004062        48.557952451331275     
   129.14400000004062        48.556415939116839     
   129.14500000004062        48.554879401926840     
   129.14600000004063        48.553342839764525     
   129.14700000004063        48.551806252633817     
   129.14800000004064        48.550269640538190     
   129.14900000004064        48.548733003481466     
   129.15000000004065        48.547196341466936     
   129.15100000004065        48.545659654498451     
   129.15200000004066        48.544122942579740     
   129.15300000004066        48.542586205714230     
   129.15400000004067        48.541049443905678     
   129.15500000004067        48.539512657157502     
   129.15600000004068        48.537975845473760     
   129.15700000004068        48.536439008857677     
   129.15800000004069        48.534902147313154     
   129.15900000004069        48.533365260843638     
   129.16000000004070        48.531828349452830     
   129.16100000004070        48.530291413144411     
   129.16200000004071        48.528754451922154     
   129.16300000004071        48.527217465789334     
   129.16400000004072        48.525680454749967     
   129.16500000004072        48.524143418807391     
   129.16600000004073        48.522606357965316     
   129.16700000004073        48.521069272227692     
   129.16800000004073        48.519532161597766     
   129.16900000004074        48.517995026079326     
   129.17000000004074        48.516457865676180     
   129.17100000004075        48.514920680391683     
   129.17200000004075        48.513383470229698     
   129.17300000004076        48.511846235193694     
   129.17400000004076        48.510308975287494     
   129.17500000004077        48.508771690514678     
   129.17600000004077        48.507234380878913     
   129.17700000004078        48.505697046383901     
   129.17800000004078        48.504159687033074     
   129.17900000004079        48.502622302830311     
   129.18000000004079        48.501084893779293     
   129.18100000004080        48.499547459883395     
   129.18200000004080        48.498010001146540     
   129.18300000004081        48.496472517572386     
   129.18400000004081        48.494935009164422     
   129.18500000004082        48.493397475926251     
   129.18600000004082        48.491859917861746     
   129.18700000004083        48.490322334974515     
   129.18800000004083        48.488784727268161     
   129.18900000004083        48.487247094746465     
   129.19000000004084        48.485709437412829     
   129.19100000004084        48.484171755271156     
   129.19200000004085        48.482634048325011     
   129.19300000004085        48.481096316578011     
   129.19400000004086        48.479558560034015     
   129.19500000004086        48.478020778696518     
   129.19600000004087        48.476482972569208     
   129.19700000004087        48.474945141655809     
   129.19800000004088        48.473407285959929     
   129.19900000004088        48.471869405485272     
   129.20000000004089        48.470331500235446     
   129.20100000004089        48.468793570214224     
   129.20200000004090        48.467255615425202     
   129.20300000004090        48.465717635872032     
   129.20400000004091        48.464179631558544     
   129.20500000004091        48.462641602488176     
   129.20600000004092        48.461103548664774     
   129.20700000004092        48.459565470091974     
   129.20800000004093        48.458027366773479     
   129.20900000004093        48.456489238712699     
   129.21000000004094        48.454951085913763     
   129.21100000004094        48.453412908380102     
   129.21200000004094        48.451874706115426     
   129.21300000004095        48.450336479123315     
   129.21400000004095        48.448798227407593     
   129.21500000004096        48.447259950971826     
   129.21600000004096        48.445721649819824     
   129.21700000004097        48.444183323955201     
   129.21800000004097        48.442644973381711     
   129.21900000004098        48.441106598102841     
   129.22000000004098        48.439568198122402     
   129.22100000004099        48.438029773444143     
   129.22200000004099        48.436491324071618     
   129.22300000004100        48.434952850008699     
   129.22400000004100        48.433414351258975     
   129.22500000004101        48.431875827826055     
   129.22600000004101        48.430337279713804     
   129.22700000004102        48.428798706925647     
   129.22800000004102        48.427260109465657     
   129.22900000004103        48.425721487337093     
   129.23000000004103        48.424182840543928     
   129.23100000004104        48.422644169089899     
   129.23200000004104        48.421105472978390     
   129.23300000004105        48.419566752213456     
   129.23400000004105        48.418028006798636     
   129.23500000004105        48.416489236737604     
   129.23600000004106        48.414950442034126     
   129.23700000004106        48.413411622691768     
   129.23800000004107        48.411872778714390     
   129.23900000004107        48.410333910105685     
   129.24000000004108        48.408795016869220     
   129.24100000004108        48.407256099008656     
   129.24200000004109        48.405717156527956     
   129.24300000004109        48.404178189430667     
   129.24400000004110        48.402639197720468     
   129.24500000004110        48.401100181401063     
   129.24600000004111        48.399561140476393     
   129.24700000004111        48.398022074949694     
   129.24800000004112        48.396482984825241     
   129.24900000004112        48.394943870106260     
   129.25000000004113        48.393404730796711     
   129.25100000004113        48.391865566900236     
   129.25200000004114        48.390326378420490     
   129.25300000004114        48.388787165361343     
   129.25400000004115        48.387247927726328     
   129.25500000004115        48.385708665519310     
   129.25600000004115        48.384169378743970     
   129.25700000004116        48.382630067403973     
   129.25800000004116        48.381090731502958     
   129.25900000004117        48.379551371044990     
   129.26000000004117        48.378011986033236     
   129.26100000004118        48.376472576471869     
   129.26200000004118        48.374933142364497     
   129.26300000004119        48.373393683714681     
   129.26400000004119        48.371854200526336     
   129.26500000004120        48.370314692803142     
   129.26600000004120        48.368775160548680     
   129.26700000004121        48.367235603766737     
   129.26800000004121        48.365696022461108     
   129.26900000004122        48.364156416635595     
   129.27000000004122        48.362616786293685     
   129.27100000004123        48.361077131439380     
   129.27200000004123        48.359537452076331     
   129.27300000004124        48.357997748207829     
   129.27400000004124        48.356458019838300     
   129.27500000004125        48.354918266971055     
   129.27600000004125        48.353378489609959     
   129.27700000004126        48.351838687758658     
   129.27800000004126        48.350298861420868     
   129.27900000004126        48.348759010600425     
   129.28000000004127        48.347219135300982     
   129.28100000004127        48.345679235526390     
   129.28200000004128        48.344139311280273     
   129.28300000004128        48.342599362566389     
   129.28400000004129        48.341059389388519     
   129.28500000004129        48.339519391750336     
   129.28600000004130        48.337979369655486     
   129.28700000004130        48.336439323107925     
   129.28800000004131        48.334899252111384     
   129.28900000004131        48.333359156669495     
   129.29000000004132        48.331819036786023     
   129.29100000004132        48.330278892464655     
   129.29200000004133        48.328738723709243     
   129.29300000004133        48.327198530523340     
   129.29400000004134        48.325658312910917     
   129.29500000004134        48.324118070875691     
   129.29600000004135        48.322577804421257     
   129.29700000004135        48.321037513551566     
   129.29800000004136        48.319497198270234     
   129.29900000004136        48.317956858580956     
   129.30000000004136        48.316416494487640     
   129.30100000004137        48.314876105993875     
   129.30200000004137        48.313335693103554     
   129.30300000004138        48.311795255820378     
   129.30400000004138        48.310254794148101     
   129.30500000004139        48.308714308090373     
   129.30600000004139        48.307173797650982     
   129.30700000004140        48.305633262833950     
   129.30800000004140        48.304092703642759     
   129.30900000004141        48.302552120081131     
   129.31000000004141        48.301011512153011     
   129.31100000004142        48.299470879862142     
   129.31200000004142        48.297930223212042     
   129.31300000004143        48.296389542206740     
   129.31400000004143        48.294848836849908     
   129.31500000004144        48.293308107145286     
   129.31600000004144        48.291767353096766     
   129.31700000004145        48.290226574707781     
   129.31800000004145        48.288685771982415     
   129.31900000004146        48.287144944924407     
   129.32000000004146        48.285604093537373     
   129.32100000004147        48.284063217825171     
   129.32200000004147        48.282522317791511     
   129.32300000004147        48.280981393440292     
   129.32400000004148        48.279440444775084     
   129.32500000004148        48.277899471799898     
   129.32600000004149        48.276358474518226     
   129.32700000004149        48.274817452934101     
   129.32800000004150        48.273276407051085     
   129.32900000004150        48.271735336873185     
   129.33000000004151        48.270194242403846     
   129.33100000004151        48.268653123647212     
   129.33200000004152        48.267111980606870     
   129.33300000004152        48.265570813286480     
   129.33400000004153        48.264029621690078     
   129.33500000004153        48.262488405821195     
   129.33600000004154        48.260947165683838     
   129.33700000004154        48.259405901281667     
   129.33800000004155        48.257864612618413     
   129.33900000004155        48.256323299697989     
   129.34000000004156        48.254781962524063     
   129.34100000004156        48.253240601100437     
   129.34200000004157        48.251699215430904     
   129.34300000004157        48.250157805519315     
   129.34400000004158        48.248616371369465     
   129.34500000004158        48.247074912984957     
   129.34600000004158        48.245533430369804     
   129.34700000004159        48.243991923527702     
   129.34800000004159        48.242450392462352     
   129.34900000004160        48.240908837177592     
   129.35000000004160        48.239367257677237     
   129.35100000004161        48.237825653965203     
   129.35200000004161        48.236284026045084     
   129.35300000004162        48.234742373920646     
   129.35400000004162        48.233200697595805     
   129.35500000004163        48.231658997074462     
   129.35600000004163        48.230117272360282     
   129.35700000004164        48.228575523457060     
   129.35800000004164        48.227033750368577     
   129.35900000004165        48.225491953098562     
   129.36000000004165        48.223950131650980     
   129.36100000004166        48.222408286029584     
   129.36200000004166        48.220866416238096     
   129.36300000004167        48.219324522280488     
   129.36400000004167        48.217782604160320     
   129.36500000004168        48.216240661881471     
   129.36600000004168        48.214698695447922     
   129.36700000004168        48.213156704863238     
   129.36800000004169        48.211614690131334     
   129.36900000004169        48.210072651256020     
   129.37000000004170        48.208530588241153     
   129.37100000004170        48.206988501090485     
   129.37200000004171        48.205446389807733     
   129.37300000004171        48.203904254396804     
   129.37400000004172        48.202362094861513     
   129.37500000004172        48.200819911205748     
   129.37600000004173        48.199277703433125     
   129.37700000004173        48.197735471547482     
   129.37800000004174        48.196193215552903     
   129.37900000004174        48.194650935452927     
   129.38000000004175        48.193108631251434     
   129.38100000004175        48.191566302952275     
   129.38200000004176        48.190023950559194     
   129.38300000004176        48.188481574076050     
   129.38400000004177        48.186939173506786     
   129.38500000004177        48.185396748854991     
   129.38600000004178        48.183854300124729     
   129.38700000004178        48.182311827319559     
   129.38800000004179        48.180769330443496     
   129.38900000004179        48.179226809500243     
   129.39000000004179        48.177684264493749     
   129.39100000004180        48.176141695427752     
   129.39200000004180        48.174599102306203     
   129.39300000004181        48.173056485132697     
   129.39400000004181        48.171513843911193     
   129.39500000004182        48.169971178645483     
   129.39600000004182        48.168428489339490     
   129.39700000004183        48.166885775996860     
   129.39800000004183        48.165343038621785     
   129.39900000004184        48.163800277217504     
   129.40000000004184        48.162257491788360     
   129.40100000004185        48.160714682337982     
   129.40200000004185        48.159171848870301     
   129.40300000004186        48.157628991389075     
   129.40400000004186        48.156086109898091     
   129.40500000004187        48.154543204401250     
   129.40600000004187        48.153000274902560     
   129.40700000004188        48.151457321405417     
   129.40800000004188        48.149914343913963     
   129.40900000004189        48.148371342432078     
   129.41000000004189        48.146828316963465     
   129.41100000004189        48.145285267512023     
   129.41200000004190        48.143742194081540     
   129.41300000004190        48.142199096675924     
   129.41400000004191        48.140655975298891     
   129.41500000004191        48.139112829954684     
   129.41600000004192        48.137569660646626     
   129.41700000004192        48.136026467378805     
   129.41800000004193        48.134483250155192     
   129.41900000004193        48.132940008979276     
   129.42000000004194        48.131396743855277     
   129.42100000004194        48.129853454786911     
   129.42200000004195        48.128310141777810     
   129.42300000004195        48.126766804832315     
   129.42400000004196        48.125223443953807     
   129.42500000004196        48.123680059146302     
   129.42600000004197        48.122136650413630     
   129.42700000004197        48.120593217759577     
   129.42800000004198        48.119049761188201     
   129.42900000004198        48.117506280703395     
   129.43000000004199        48.115962776308749     
   129.43100000004199        48.114419248008097     
   129.43200000004200        48.112875695805613     
   129.43300000004200        48.111332119704905     
   129.43400000004200        48.109788519709902     
   129.43500000004201        48.108244895824569     
   129.43600000004201        48.106701248052651     
   129.43700000004202        48.105157576397900     
   129.43800000004202        48.103613880864366     
   129.43900000004203        48.102070161455977     
   129.44000000004203        48.100526418176280     
   129.44100000004204        48.098982651029331     
   129.44200000004204        48.097438860019018     
   129.44300000004205        48.095895045149163     
   129.44400000004205        48.094351206423767     
   129.44500000004206        48.092807343846438     
   129.44600000004206        48.091263457421306     
   129.44700000004207        48.089719547152022     
   129.44800000004207        48.088175613042644     
   129.44900000004208        48.086631655097023     
   129.45000000004208        48.085087673318860     
   129.45100000004209        48.083543667712071     
   129.45200000004209        48.081999638280720     
   129.45300000004210        48.080455585028439     
   129.45400000004210        48.078911507959333     
   129.45500000004211        48.077367407077148     
   129.45600000004211        48.075823282385556     
   129.45700000004211        48.074279133888808     
   129.45800000004212        48.072734961590641     
   129.45900000004212        48.071190765494975     
   129.46000000004213        48.069646545605544     
   129.46100000004213        48.068102301926395     
   129.46200000004214        48.066558034461217     
   129.46300000004214        48.065013743214124     
   129.46400000004215        48.063469428188760     
   129.46500000004215        48.061925089389327     
   129.46600000004216        48.060380726819396     
   129.46700000004216        48.058836340483019     
   129.46800000004217        48.057291930384025     
   129.46900000004217        48.055747496526273     
   129.47000000004218        48.054203038913855     
   129.47100000004218        48.052658557550210     
   129.47200000004219        48.051114052439793     
   129.47300000004219        48.049569523586150     
   129.47400000004220        48.048024970993112     
   129.47500000004220        48.046480394664790     
   129.47600000004221        48.044935794604996     
   129.47700000004221        48.043391170817621     
   129.47800000004221        48.041846523306504     
   129.47900000004222        48.040301852075594     
   129.48000000004222        48.038757157128870     
   129.48100000004223        48.037212438470050     
   129.48200000004223        48.035667696103204     
   129.48300000004224        48.034122930032090     
   129.48400000004224        48.032578140260718     
   129.48500000004225        48.031033326792887     
   129.48600000004225        48.029488489632669     
   129.48700000004226        48.027943628783717     
   129.48800000004226        48.026398744250180     
   129.48900000004227        48.024853836035852     
   129.49000000004227        48.023308904144471     
   129.49100000004228        48.021763948580322     
   129.49200000004228        48.020218969346985     
   129.49300000004229        48.018673966448311     
   129.49400000004229        48.017128939888728     
   129.49500000004230        48.015583889671674     
   129.49600000004230        48.014038815800980     
   129.49700000004231        48.012493718280879     
   129.49800000004231        48.010948597115160     
   129.49900000004232        48.009403452307801     
   129.50000000004232        48.007858283862603     
   129.50100000004232        48.006313091783632     
   129.50200000004233        48.004767876074347     
   129.50300000004233        48.003222636739395     
   129.50400000004234        48.001677373782130     
   129.50500000004234        48.000132087206566     
   129.50600000004235        47.998586777016925     
   129.50700000004235        47.997041443216759     
   129.50800000004236        47.995496085810061     
   129.50900000004236        47.993950704800938     
   129.51000000004237        47.992405300193191     
   129.51100000004237        47.990859871990672     
   129.51200000004238        47.989314420197509     
   129.51300000004238        47.987768944817311     
   129.51400000004239        47.986223445854399     
   129.51500000004239        47.984677923312319     
   129.51600000004240        47.983132377195226     
   129.51700000004240        47.981586807507007     
   129.51800000004241        47.980041214251685     
   129.51900000004241        47.978495597432811     
   129.52000000004242        47.976949957054615     
   129.52100000004242        47.975404293121038     
   129.52200000004242        47.973858605636039     
   129.52300000004243        47.972312894603348     
   129.52400000004243        47.970767160027080     
   129.52500000004244        47.969221401911177     
   129.52600000004244        47.967675620259364     
   129.52700000004245        47.966129815075860     
   129.52800000004245        47.964583986364310     
   129.52900000004246        47.963038134128936     
   129.53000000004246        47.961492258373369     
   129.53100000004247        47.959946359101934     
   129.53200000004247        47.958400436318144     
   129.53300000004248        47.956854490026274     
   129.53400000004248        47.955308520230112     
   129.53500000004249        47.953762526933680     
   129.53600000004249        47.952216510140850     
   129.53700000004250        47.950670469855481     
   129.53800000004250        47.949124406081729     
   129.53900000004251        47.947578318823382     
   129.54000000004251        47.946032208084475     
   129.54100000004252        47.944486073868717     
   129.54200000004252        47.942939916180435     
   129.54300000004253        47.941393735023460     
   129.54400000004253        47.939847530401458     
   129.54500000004253        47.938301302318784     
   129.54600000004254        47.936755050779112     
   129.54700000004254        47.935208775786563     
   129.54800000004255        47.933662477344932     
   129.54900000004255        47.932116155458218     
   129.55000000004256        47.930569810130343     
   129.55100000004256        47.929023441365437     
   129.55200000004257        47.927477049167379     
   129.55300000004257        47.925930633540069     
   129.55400000004258        47.924384194487502     
   129.55500000004258        47.922837732013534     
   129.55600000004259        47.921291246122301     
   129.55700000004259        47.919744736817655     
   129.55800000004260        47.918198204103511     
   129.55900000004260        47.916651647983926     
   129.56000000004261        47.915105068462793     
   129.56100000004261        47.913558465544192     
   129.56200000004262        47.912011839231930     
   129.56300000004262        47.910465189530171     
   129.56400000004263        47.908918516442604     
   129.56500000004263        47.907371819973328     
   129.56600000004264        47.905825100126641     
   129.56700000004264        47.904278356905976     
   129.56800000004264        47.902731590315490     
   129.56900000004265        47.901184800359310     
   129.57000000004265        47.899637987041139     
   129.57100000004266        47.898091150365204     
   129.57200000004266        47.896544290335257     
   129.57300000004267        47.894997406955525     
   129.57400000004267        47.893450500229726     
   129.57500000004268        47.891903570161986     
   129.57600000004268        47.890356616756272     
   129.57700000004269        47.888809640016653     
   129.57800000004269        47.887262639946833     
   129.57900000004270        47.885715616550868     
   129.58000000004270        47.884168569832980     
   129.58100000004271        47.882621499796983     
   129.58200000004271        47.881074406446722     
   129.58300000004272        47.879527289786445     
   129.58400000004272        47.877980149820011     
   129.58500000004273        47.876432986551194     
   129.58600000004273        47.874885799984284     
   129.58700000004274        47.873338590123197     
   129.58800000004274        47.871791356971976     
   129.58900000004274        47.870244100534393     
   129.59000000004275        47.868696820814613     
   129.59100000004275        47.867149517816479     
   129.59200000004276        47.865602191544063     
   129.59300000004276        47.864054842001472     
   129.59400000004277        47.862507469192494     
   129.59500000004277        47.860960073121227     
   129.59600000004278        47.859412653791559     
   129.59700000004278        47.857865211207766     
   129.59800000004279        47.856317745373552     
   129.59900000004279        47.854770256292930     
   129.60000000004280        47.853222743970022     
   129.60100000004280        47.851675208408828     
   129.60200000004281        47.850127649613214     
   129.60300000004281        47.848580067587243     
   129.60400000004282        47.847032462334958     
   129.60500000004282        47.845484833860375     
   129.60600000004283        47.843937182167387     
   129.60700000004283        47.842389507260009     
   129.60800000004284        47.840841809142390     
   129.60900000004284        47.839294087818338     
   129.61000000004285        47.837746343291997     
   129.61100000004285        47.836198575567380     
   129.61200000004285        47.834650784648375     
   129.61300000004286        47.833102970539009     
   129.61400000004286        47.831555133243235     
   129.61500000004287        47.830007272765378     
   129.61600000004287        47.828459389109049     
   129.61700000004288        47.826911482278653     
   129.61800000004288        47.825363552277715     
   129.61900000004289        47.823815599110652     
   129.62000000004289        47.822267622781226     
   129.62100000004290        47.820719623293726     
   129.62200000004290        47.819171600651863     
   129.62300000004291        47.817623554859843     
   129.62400000004291        47.816075485921637     
   129.62500000004292        47.814527393841281     
   129.62600000004292        47.812979278622592     
   129.62700000004293        47.811431140269960     
   129.62800000004293        47.809882978787108     
   129.62900000004294        47.808334794178165     
   129.63000000004294        47.806786586447096     
   129.63100000004295        47.805238355598028     
   129.63200000004295        47.803690101634764     
   129.63300000004295        47.802141824561659     
   129.63400000004296        47.800593524382549     
   129.63500000004296        47.799045201101343     
   129.63600000004297        47.797496854722183     
   129.63700000004297        47.795948485249099     
   129.63800000004298        47.794400092686210     
   129.63900000004298        47.792851677037454     
   129.64000000004299        47.791303238306782     
   129.64100000004299        47.789754776498263     
   129.64200000004300        47.788206291616035     
   129.64300000004300        47.786657783664154     
   129.64400000004301        47.785109252646492     
   129.64500000004301        47.783560698566966     
   129.64600000004302        47.782012121430071     
   129.64700000004302        47.780463521239390     
   129.64800000004303        47.778914897999215     
   129.64900000004303        47.777366251713417     
   129.65000000004304        47.775817582386182     
   129.65100000004304        47.774268890021375     
   129.65200000004305        47.772720174623181     
   129.65300000004305        47.771171436195623     
   129.65400000004306        47.769622674742699     
   129.65500000004306        47.768073890268433     
   129.65600000004306        47.766525082776937     
   129.65700000004307        47.764976252272213     
   129.65800000004307        47.763427398758331     
   129.65900000004308        47.761878522239250     
   129.66000000004308        47.760329622719020     
   129.66100000004309        47.758780700201946     
   129.66200000004309        47.757231754691659     
   129.66300000004310        47.755682786192615     
   129.66400000004310        47.754133794708558     
   129.66500000004311        47.752584780243666     
   129.66600000004311        47.751035742801939     
   129.66700000004312        47.749486682387406     
   129.66800000004312        47.747937599004402     
   129.66900000004313        47.746388492656514     
   129.67000000004313        47.744839363348085     
   129.67100000004314        47.743290211083270     
   129.67200000004314        47.741741035865815     
   129.67300000004315        47.740191837699854     
   129.67400000004315        47.738642616589729     
   129.67500000004316        47.737093372539057     
   129.67600000004316        47.735544105552371     
   129.67700000004317        47.733994815633423     
   129.67800000004317        47.732445502786277     
   129.67900000004317        47.730896167015018     
   129.68000000004318        47.729346808323761     
   129.68100000004318        47.727797426716720     
   129.68200000004319        47.726248022197701     
   129.68300000004319        47.724698594770729     
   129.68400000004320        47.723149144440121     
   129.68500000004320        47.721599671209738     
   129.68600000004321        47.720050175083884     
   129.68700000004321        47.718500656066283     
   129.68800000004322        47.716951114161397     
   129.68900000004322        47.715401549373084     
   129.69000000004323        47.713851961705110     
   129.69100000004323        47.712302351162151     
   129.69200000004324        47.710752717747951     
   129.69300000004324        47.709203061466603     
   129.69400000004325        47.707653382322206     
   129.69500000004325        47.706103680318812     
   129.69600000004326        47.704553955460398     
   129.69700000004326        47.703004207751249     
   129.69800000004327        47.701454437195366     
   129.69900000004327        47.699904643796778     
   129.70000000004327        47.698354827559520     
   129.70100000004328        47.696804988487862     
   129.70200000004328        47.695255126585785     
   129.70300000004329        47.693705241857145     
   129.70400000004329        47.692155334306463     
   129.70500000004330        47.690605403937496     
   129.70600000004330        47.689055450754402     
   129.70700000004331        47.687505474761323     
   129.70800000004331        47.685955475962224     
   129.70900000004332        47.684405454361226     
   129.71000000004332        47.682855409962571     
   129.71100000004333        47.681305342770308     
   129.71200000004333        47.679755252788347     
   129.71300000004334        47.678205140020886     
   129.71400000004334        47.676655004472032     
   129.71500000004335        47.675104846145842     
   129.71600000004335        47.673554665046410     
   129.71700000004336        47.672004461177870     
   129.71800000004336        47.670454234544202     
   129.71900000004337        47.668903985149790     
   129.72000000004337        47.667353712998363     
   129.72100000004338        47.665803418094242     
   129.72200000004338        47.664253100441378     
   129.72300000004338        47.662702760044056     
   129.72400000004339        47.661152396906232     
   129.72500000004339        47.659602011031950     
   129.72600000004340        47.658051602425559     
   129.72700000004340        47.656501171090873     
   129.72800000004341        47.654950717032285     
   129.72900000004341        47.653400240253589     
   129.73000000004342        47.651849740759047     
   129.73100000004342        47.650299218552874     
   129.73200000004343        47.648748673638927     
   129.73300000004343        47.647198106021520     
   129.73400000004344        47.645647515704731     
   129.73500000004344        47.644096902692503     
   129.73600000004345        47.642546266989036     
   129.73700000004345        47.640995608598608     
   129.73800000004346        47.639444927524998     
   129.73900000004346        47.637894223772655     
   129.74000000004347        47.636343497345493     
   129.74100000004347        47.634792748247833     
   129.74200000004348        47.633241976483347     
   129.74300000004348        47.631691182056564     
   129.74400000004348        47.630140364971403     
   129.74500000004349        47.628589525232222     
   129.74600000004349        47.627038662842779     
   129.74700000004350        47.625487777807450     
   129.74800000004350        47.623936870130173     
   129.74900000004351        47.622385939815331     
   129.75000000004351        47.620834986866747     
   129.75100000004352        47.619284011288713     
   129.75200000004352        47.617733013085420     
   129.75300000004353        47.616181992260813     
   129.75400000004353        47.614630948819027     
   129.75500000004354        47.613079882764339     
   129.75600000004354        47.611528794100714     
   129.75700000004355        47.609977682832415     
   129.75800000004355        47.608426548963465     
   129.75900000004356        47.606875392498026     
   129.76000000004356        47.605324213440220     
   129.76100000004357        47.603773011794217     
   129.76200000004357        47.602221787563998     
   129.76300000004358        47.600670540753960     
   129.76400000004358        47.599119271368231     
   129.76500000004359        47.597567979410620     
   129.76600000004359        47.596016664885397     
   129.76700000004359        47.594465327796705     
   129.76800000004360        47.592913968148864     
   129.76900000004360        47.591362585945824     
   129.77000000004361        47.589811181191678     
   129.77100000004361        47.588259753890817     
   129.77200000004362        47.586708304047050     
   129.77300000004362        47.585156831664676     
   129.77400000004363        47.583605336747922     
   129.77500000004363        47.582053819300832     
   129.77600000004364        47.580502279327440     
   129.77700000004364        47.578950716832168     
   129.77800000004365        47.577399131818964     
   129.77900000004365        47.575847524291994     
   129.78000000004366        47.574295894255371     
   129.78100000004366        47.572744241713316     
   129.78200000004367        47.571192566669922     
   129.78300000004367        47.569640869129415     
   129.78400000004368        47.568089149096004     
   129.78500000004368        47.566537406573396     
   129.78600000004369        47.564985641566338     
   129.78700000004369        47.563433854078731     
   129.78800000004370        47.561882044114590     
   129.78900000004370        47.560330211678234     
   129.79000000004370        47.558778356773779     
   129.79100000004371        47.557226479405408     
   129.79200000004371        47.555674579577150     
   129.79300000004372        47.554122657293320     
   129.79400000004372        47.552570712557944     
   129.79500000004373        47.551018745375352     
   129.79600000004373        47.549466755749535     
   129.79700000004374        47.547914743684771     
   129.79800000004374        47.546362709185026     
   129.79900000004375        47.544810652254711     
   129.80000000004375        47.543258572897869     
   129.80100000004376        47.541706471118637     
   129.80200000004376        47.540154346921256     
   129.80300000004377        47.538602200309839     
   129.80400000004377        47.537050031288501     
   129.80500000004378        47.535497839861542     
   129.80600000004378        47.533945626033059     
   129.80700000004379        47.532393389807218     
   129.80800000004379        47.530841131188083     
   129.80900000004380        47.529288850180009     
   129.81000000004380        47.527736546787096     
   129.81100000004380        47.526184221013452     
   129.81200000004381        47.524631872863338     
   129.81300000004381        47.523079502340856     
   129.81400000004382        47.521527109450275     
   129.81500000004382        47.519974694195660     
   129.81600000004383        47.518422256581303     
   129.81700000004383        47.516869796611260     
   129.81800000004384        47.515317314289710     
   129.81900000004384        47.513764809620930     
   129.82000000004385        47.512212282608964     
   129.82100000004385        47.510659733258237     
   129.82200000004386        47.509107161572807     
   129.82300000004386        47.507554567556653     
   129.82400000004387        47.506001951214223     
   129.82500000004387        47.504449312549617     
   129.82600000004388        47.502896651566907     
   129.82700000004388        47.501343968270234     
   129.82800000004389        47.499791262664196     
   129.82900000004389        47.498238534752815     
   129.83000000004390        47.496685784539835     
   129.83100000004390        47.495133012030003     
   129.83200000004391        47.493580217227283     
   129.83300000004391        47.492027400135932     
   129.83400000004391        47.490474560759893     
   129.83500000004392        47.488921699103585     
   129.83600000004392        47.487368815171180     
   129.83700000004393        47.485815908966863     
   129.83800000004393        47.484262980494840     
   129.83900000004394        47.482710029759275     
   129.84000000004394        47.481157056764403     
   129.84100000004395        47.479604061514301     
   129.84200000004395        47.478051044013235     
   129.84300000004396        47.476498004265594     
   129.84400000004396        47.474944942275172     
   129.84500000004397        47.473391858046504     
   129.84600000004397        47.471838751583775     
   129.84700000004398        47.470285622891090     
   129.84800000004398        47.468732471972658     
   129.84900000004399        47.467179298832576     
   129.85000000004399        47.465626103475230     
   129.85100000004400        47.464072885904784     
   129.85200000004400        47.462519646125372     
   129.85300000004401        47.460966384141202     
   129.85400000004401        47.459413099956606     
   129.85500000004401        47.457859793575764     
   129.85600000004402        47.456306465002761     
   129.85700000004402        47.454753114241775     
   129.85800000004403        47.453199741297261     
   129.85900000004403        47.451646346173234     
   129.86000000004404        47.450092928874078     
   129.86100000004404        47.448539489403679     
   129.86200000004405        47.446986027766542     
   129.86300000004405        47.445432543966902     
   129.86400000004406        47.443879038008859     
   129.86500000004406        47.442325509896577     
   129.86600000004407        47.440771959634382     
   129.86700000004407        47.439218387226390     
   129.86800000004408        47.437664792677019     
   129.86900000004408        47.436111175990241     
   129.87000000004409        47.434557537170527     
   129.87100000004409        47.433003876221811     
   129.87200000004410        47.431450193148471     
   129.87300000004410        47.429896487954835     
   129.87400000004411        47.428342760645023     
   129.87500000004411        47.426789011223192     
   129.87600000004412        47.425235239693571     
   129.87700000004412        47.423681446060634     
   129.87800000004412        47.422127630328340     
   129.87900000004413        47.420573792501010     
   129.88000000004413        47.419019932582934     
   129.88100000004414        47.417466050578192     
   129.88200000004414        47.415912146491110     
   129.88300000004415        47.414358220325852     
   129.88400000004415        47.412804272086767     
   129.88500000004416        47.411250301778118     
   129.88600000004416        47.409696309404026     
   129.88700000004417        47.408142294968570     
   129.88800000004417        47.406588258476447     
   129.88900000004418        47.405034199931350     
   129.89000000004418        47.403480119337999     
   129.89100000004419        47.401926016700266     
   129.89200000004419        47.400371892022598     
   129.89300000004420        47.398817745309195     
   129.89400000004420        47.397263576564391     
   129.89500000004421        47.395709385792138     
   129.89600000004421        47.394155172996911     
   129.89700000004422        47.392600938183023     
   129.89800000004422        47.391046681354432     
   129.89900000004423        47.389492402515693     
   129.90000000004423        47.387938101670805     
   129.90100000004423        47.386383778824147     
   129.90200000004424        47.384829433980109     
   129.90300000004424        47.383275067142542     
   129.90400000004425        47.381720678316050     
   129.90500000004425        47.380166267504777     
   129.90600000004426        47.378611834712828     
   129.90700000004426        47.377057379944731     
   129.90800000004427        47.375502903204584     
   129.90900000004427        47.373948404496623     
   129.91000000004428        47.372393883825112     
   129.91100000004428        47.370839341194333     
   129.91200000004429        47.369284776608545     
   129.91300000004429        47.367730190072116     
   129.91400000004430        47.366175581588998     
   129.91500000004430        47.364620951163644     
   129.91600000004431        47.363066298800376     
   129.91700000004431        47.361511624503436     
   129.91800000004432        47.359956928277050     
   129.91900000004432        47.358402210125313     
   129.92000000004433        47.356847470052777     
   129.92100000004433        47.355292708063494     
   129.92200000004433        47.353737924161884     
   129.92300000004434        47.352183118352130     
   129.92400000004434        47.350628290638504     
   129.92500000004435        47.349073441025176     
   129.92600000004435        47.347518569516616     
   129.92700000004436        47.345963676116938     
   129.92800000004436        47.344408760830582     
   129.92900000004437        47.342853823661542     
   129.93000000004437        47.341298864614437     
   129.93100000004438        47.339743883693181     
   129.93200000004438        47.338188880902266     
   129.93300000004439        47.336633856246003     
   129.93400000004439        47.335078809728380     
   129.93500000004440        47.333523741354156     
   129.93600000004440        47.331968651127077     
   129.93700000004441        47.330413539051833     
   129.93800000004441        47.328858405132600     
   129.93900000004442        47.327303249373543     
   129.94000000004442        47.325748071778939     
   129.94100000004443        47.324192872353095     
   129.94200000004443        47.322637651100479     
   129.94300000004444        47.321082408025042     
   129.94400000004444        47.319527143131303     
   129.94500000004444        47.317971856423540     
   129.94600000004445        47.316416547906044     
   129.94700000004445        47.314861217582987     
   129.94800000004446        47.313305865458737     
   129.94900000004446        47.311750491537531     
   129.95000000004447        47.310195095823680     
   129.95100000004447        47.308639678321526     
   129.95200000004448        47.307084239035305     
   129.95300000004448        47.305528777969286     
   129.95400000004449        47.303973295127825     
   129.95500000004449        47.302417790515264     
   129.95600000004450        47.300862264135802     
   129.95700000004450        47.299306715993588     
   129.95800000004451        47.297751146093240     
   129.95900000004451        47.296195554438910     
   129.96000000004452        47.294639941034760     
   129.96100000004452        47.293084305885301     
   129.96200000004453        47.291528648994699     
   129.96300000004453        47.289972970367323     
   129.96400000004454        47.288417270007535     
   129.96500000004454        47.286861547919408     
   129.96600000004455        47.285305804107416     
   129.96700000004455        47.283750038575732     
   129.96800000004455        47.282194251328896     
   129.96900000004456        47.280638442371135     
   129.97000000004456        47.279082611706428     
   129.97100000004457        47.277526759339601     
   129.97200000004457        47.275970885274667     
   129.97300000004458        47.274414989515989     
   129.97400000004458        47.272859072067746     
   129.97500000004459        47.271303132934293     
   129.97600000004459        47.269747172120240     
   129.97700000004460        47.268191189629633     
   129.97800000004460        47.266635185466853     
   129.97900000004461        47.265079159636024     
   129.98000000004461        47.263523112141748     
   129.98100000004462        47.261967042987983     
   129.98200000004462        47.260410952179583     
   129.98300000004463        47.258854839720492     
   129.98400000004463        47.257298705614978     
   129.98500000004464        47.255742549867570     
   129.98600000004464        47.254186372482522     
   129.98700000004465        47.252630173463999     
   129.98800000004465        47.251073952816505     
   129.98900000004465        47.249517710544410     
   129.99000000004466        47.247961446651786     
   129.99100000004466        47.246405161143137     
   129.99200000004467        47.244848854022798     
   129.99300000004467        47.243292525294947     
   129.99400000004468        47.241736174964160     
   129.99500000004468        47.240179803034493     
   129.99600000004469        47.238623409510453     
   129.99700000004469        47.237066994396372     
   129.99800000004470        47.235510557696379     
   129.99900000004470        47.233954099415122     
   130.00000000004471        47.232397619556608     
   130.00100000004471        47.230841118125475     
   130.00200000004472        47.229284595125726     
   130.00300000004472        47.227728050561900     
   130.00400000004473        47.226171484438304     
   130.00500000004473        47.224614896759356     
   130.00600000004474        47.223058287529327     
   130.00700000004474        47.221501656752352     
   130.00800000004475        47.219945004433065     
   130.00900000004475        47.218388330575706     
   130.01000000004476        47.216831635184612     
   130.01100000004476        47.215274918264015     
   130.01200000004476        47.213718179818429     
   130.01300000004477        47.212161419852023     
   130.01400000004477        47.210604638369432     
   130.01500000004478        47.209047835374612     
   130.01600000004478        47.207491010872133     
   130.01700000004479        47.205934164866434     
   130.01800000004479        47.204377297361638     
   130.01900000004480        47.202820408362200     
   130.02000000004480        47.201263497872432     
   130.02100000004481        47.199706565896633     
   130.02200000004481        47.198149612439472     
   130.02300000004482        47.196592637504921     
   130.02400000004482        47.195035641097469     
   130.02500000004483        47.193478623221409     
   130.02600000004483        47.191921583881239     
   130.02700000004484        47.190364523081243     
   130.02800000004484        47.188807440825769     
   130.02900000004485        47.187250337119046     
   130.03000000004485        47.185693211965678     
   130.03100000004486        47.184136065369877     
   130.03200000004486        47.182578897335922     
   130.03300000004486        47.181021707868346     
   130.03400000004487        47.179464496971455     
   130.03500000004487        47.177907264649662     
   130.03600000004488        47.176350010907093     
   130.03700000004488        47.174792735748319     
   130.03800000004489        47.173235439177624     
   130.03900000004489        47.171678121199463     
   130.04000000004490        47.170120781818255     
   130.04100000004490        47.168563421038030     
   130.04200000004491        47.167006038863533     
   130.04300000004491        47.165448635298880     
   130.04400000004492        47.163891210348559     
   130.04500000004492        47.162333764017085     
   130.04600000004493        47.160776296308498     
   130.04700000004493        47.159218807227418     
   130.04800000004494        47.157661296778116     
   130.04900000004494        47.156103764964904     
   130.05000000004495        47.154546211792173     
   130.05100000004495        47.152988637264563     
   130.05200000004496        47.151431041386239     
   130.05300000004496        47.149873424161463     
   130.05400000004497        47.148315785594825     
   130.05500000004497        47.146758125690440     
   130.05600000004497        47.145200444453174     
   130.05700000004498        47.143642741886779     
   130.05800000004498        47.142085017996173     
   130.05900000004499        47.140527272785384     
   130.06000000004499        47.138969506259059     
   130.06100000004500        47.137411718421298     
   130.06200000004500        47.135853909276697     
   130.06300000004501        47.134296078829536     
   130.06400000004501        47.132738227084268     
   130.06500000004502        47.131180354045277     
   130.06600000004502        47.129622459716984     
   130.06700000004503        47.128064544103673     
   130.06800000004503        47.126506607209755     
   130.06900000004504        47.124948649039794     
   130.07000000004504        47.123390669597754     
   130.07100000004505        47.121832668888565     
   130.07200000004505        47.120274646916116     
   130.07300000004506        47.118716603685293     
   130.07400000004506        47.117158539200119     
   130.07500000004507        47.115600453465149     
   130.07600000004507        47.114042346484673     
   130.07700000004508        47.112484218263134     
   130.07800000004508        47.110926068805099     
   130.07900000004508        47.109367898114847     
   130.08000000004509        47.107809706196583     
   130.08100000004509        47.106251493054891     
   130.08200000004510        47.104693258694226     
   130.08300000004510        47.103135003119036     
   130.08400000004511        47.101576726333569     
   130.08500000004511        47.100018428342182     
   130.08600000004512        47.098460109149343     
   130.08700000004512        47.096901768759459     
   130.08800000004513        47.095343407177161     
   130.08900000004513        47.093785024406380     
   130.09000000004514        47.092226620451953     
   130.09100000004514        47.090668195318145     
   130.09200000004515        47.089109749009332     
   130.09300000004515        47.087551281530011     
   130.09400000004516        47.085992792884440     
   130.09500000004516        47.084434283077265     
   130.09600000004517        47.082875752112614     
   130.09700000004517        47.081317199994977     
   130.09800000004518        47.079758626729003     
   130.09900000004518        47.078200032318833     
   130.10000000004518        47.076641416769100     
   130.10100000004519        47.075082780084017     
   130.10200000004519        47.073524122268154     
   130.10300000004520        47.071965443325858     
   130.10400000004520        47.070406743261586     
   130.10500000004521        47.068848022079727     
   130.10600000004521        47.067289279784674     
   130.10700000004522        47.065730516380889     
   130.10800000004522        47.064171731872918     
   130.10900000004523        47.062612926264975     
   130.11000000004523        47.061054099561424     
   130.11100000004524        47.059495251767068     
   130.11200000004524        47.057936382886098     
   130.11300000004525        47.056377492922856     
   130.11400000004525        47.054818581881882     
   130.11500000004526        47.053259649767519     
   130.11600000004526        47.051700696584511     
   130.11700000004527        47.050141722336832     
   130.11800000004527        47.048582727029107     
   130.11900000004528        47.047023710665883     
   130.12000000004528        47.045464673251416     
   130.12100000004529        47.043905614790326     
   130.12200000004529        47.042346535286867     
   130.12300000004529        47.040787434745646     
   130.12400000004530        47.039228313170995     
   130.12500000004530        47.037669170567277     
   130.12600000004531        47.036110006938976     
   130.12700000004531        47.034550822290718     
   130.12800000004532        47.032991616626681     
   130.12900000004532        47.031432389951647     
   130.13000000004533        47.029873142269622     
   130.13100000004533        47.028313873585340     
   130.13200000004534        47.026754583903191     
   130.13300000004534        47.025195273227531     
   130.13400000004535        47.023635941562951     
   130.13500000004535        47.022076588913720     
   130.13600000004536        47.020517215284507     
   130.13700000004536        47.018957820679510     
   130.13800000004537        47.017398405103357     
   130.13900000004537        47.015838968560530     
   130.14000000004538        47.014279511055349     
   130.14100000004538        47.012720032592298     
   130.14200000004539        47.011160533175797     
   130.14300000004539        47.009601012810471     
   130.14400000004539        47.008041471500604     
   130.14500000004540        47.006481909250603     
   130.14600000004540        47.004922326065142     
   130.14700000004541        47.003362721948513     
   130.14800000004541        47.001803096905121     
   130.14900000004542        47.000243450939706     
   130.15000000004542        46.998683784056546     
   130.15100000004543        46.997124096260009     
   130.15200000004543        46.995564387554609     
   130.15300000004544        46.994004657944835     
   130.15400000004544        46.992444907435257     
   130.15500000004545        46.990885136030059     
   130.15600000004545        46.989325343734123     
   130.15700000004546        46.987765530551478     
   130.15800000004546        46.986205696486969     
   130.15900000004547        46.984645841544847     
   130.16000000004547        46.983085965729515     
   130.16100000004548        46.981526069045543     
   130.16200000004548        46.979966151497436     
   130.16300000004549        46.978406213089656     
   130.16400000004549        46.976846253826608     
   130.16500000004550        46.975286273712904     
   130.16600000004550        46.973726272752835     
   130.16700000004550        46.972166250950991     
   130.16800000004551        46.970606208311828     
   130.16900000004551        46.969046144839901     
   130.17000000004552        46.967486060539450     
   130.17100000004552        46.965925955415116     
   130.17200000004553        46.964365829471419     
   130.17300000004553        46.962805682712570     
   130.17400000004554        46.961245515143496     
   130.17500000004554        46.959685326768309     
   130.17600000004555        46.958125117591749     
   130.17700000004555        46.956564887618079     
   130.17800000004556        46.955004636851797     
   130.17900000004556        46.953444365297571     
   130.18000000004557        46.951884072959885     
   130.18100000004557        46.950323759842874     
   130.18200000004558        46.948763425951363     
   130.18300000004558        46.947203071289856     
   130.18400000004559        46.945642695862574     
   130.18500000004559        46.944082299674186     
   130.18600000004560        46.942521882729281     
   130.18700000004560        46.940961445032094     
   130.18800000004561        46.939400986587472     
   130.18900000004561        46.937840507399493     
   130.19000000004561        46.936280007472853     
   130.19100000004562        46.934719486812014     
   130.19200000004562        46.933158945421724     
   130.19300000004563        46.931598383305982     
   130.19400000004563        46.930037800469670     
   130.19500000004564        46.928477196917235     
   130.19600000004564        46.926916572652885     
   130.19700000004565        46.925355927681608     
   130.19800000004565        46.923795262007566     
   130.19900000004566        46.922234575635336     
   130.20000000004566        46.920673868569459     
   130.20100000004567        46.919113140814268     
   130.20200000004567        46.917552392374482     
   130.20300000004568        46.915991623254470     
   130.20400000004568        46.914430833458965     
   130.20500000004569        46.912870022992138     
   130.20600000004569        46.911309191858749     
   130.20700000004570        46.909748340063103     
   130.20800000004570        46.908187467609928     
   130.20900000004571        46.906626574503612     
   130.21000000004571        46.905065660748718     
   130.21100000004571        46.903504726349759     
   130.21200000004572        46.901943771311124     
   130.21300000004572        46.900382795637405     
   130.21400000004573        46.898821799333064     
   130.21500000004573        46.897260782402803     
   130.21600000004574        46.895699744851008     
   130.21700000004574        46.894138686682304     
   130.21800000004575        46.892577607900840     
   130.21900000004575        46.891016508511576     
   130.22000000004576        46.889455388518925     
   130.22100000004576        46.887894247927207     
   130.22200000004577        46.886333086741075     
   130.22300000004577        46.884771904965156     
   130.22400000004578        46.883210702603719     
   130.22500000004578        46.881649479661512     
   130.22600000004579        46.880088236143038     
   130.22700000004579        46.878526972052811     
   130.22800000004580        46.876965687395227     
   130.22900000004580        46.875404382174764     
   130.23000000004581        46.873843056396339     
   130.23100000004581        46.872281710064094     
   130.23200000004582        46.870720343182754     
   130.23300000004582        46.869158955756824     
   130.23400000004582        46.867597547790680     
   130.23500000004583        46.866036119289134     
   130.23600000004583        46.864474670256513     
   130.23700000004584        46.862913200697356     
   130.23800000004584        46.861351710616226     
   130.23900000004585        46.859790200017592     
   130.24000000004585        46.858228668906335     
   130.24100000004586        46.856667117286612     
   130.24200000004586        46.855105545163063     
   130.24300000004587        46.853543952540257     
   130.24400000004587        46.851982339422648     
   130.24500000004588        46.850420705815083     
   130.24600000004588        46.848859051721611     
   130.24700000004589        46.847297377147250     
   130.24800000004589        46.845735682096098     
   130.24900000004590        46.844173966573230     
   130.25000000004590        46.842612230582660     
   130.25100000004591        46.841050474129275     
   130.25200000004591        46.839488697217462     
   130.25300000004592        46.837926899851858     
   130.25400000004592        46.836365082036934     
   130.25500000004592        46.834803243777351     
   130.25600000004593        46.833241385077599     
   130.25700000004593        46.831679505942141     
   130.25800000004594        46.830117606375559     
   130.25900000004594        46.828555686382686     
   130.26000000004595        46.826993745967734     
   130.26100000004595        46.825431785135315     
   130.26200000004596        46.823869803890048     
   130.26300000004596        46.822307802236622     
   130.26400000004597        46.820745780179266     
   130.26500000004597        46.819183737722788     
   130.26600000004598        46.817621674871788     
   130.26700000004598        46.816059591630683     
   130.26800000004599        46.814497488003987     
   130.26900000004599        46.812935363996374     
   130.27000000004600        46.811373219612527     
   130.27100000004600        46.809811054856681     
   130.27200000004601        46.808248869733603     
   130.27300000004601        46.806686664247898     
   130.27400000004602        46.805124438404093     
   130.27500000004602        46.803562192206634     
   130.27600000004603        46.801999925660404     
   130.27700000004603        46.800437638769672     
   130.27800000004603        46.798875331539008     
   130.27900000004604        46.797313003973095     
   130.28000000004604        46.795750656076635     
   130.28100000004605        46.794188287853899     
   130.28200000004605        46.792625899309506     
   130.28300000004606        46.791063490448273     
   130.28400000004606        46.789501061274592     
   130.28500000004607        46.787938611793145     
   130.28600000004607        46.786376142008329     
   130.28700000004608        46.784813651924928     
   130.28800000004608        46.783251141547368     
   130.28900000004609        46.781688610880330     
   130.29000000004609        46.780126059928357     
   130.29100000004610        46.778563488695902     
   130.29200000004610        46.777000897187754     
   130.29300000004611        46.775438285408399     
   130.29400000004611        46.773875653362573     
   130.29500000004612        46.772313001054471     
   130.29600000004612        46.770750328489051     
   130.29700000004613        46.769187635670718     
   130.29800000004613        46.767624922604220     
   130.29900000004614        46.766062189293940     
   130.30000000004614        46.764499435744625     
   130.30100000004614        46.762936661960651     
   130.30200000004615        46.761373867946951     
   130.30300000004615        46.759811053707850     
   130.30400000004616        46.758248219248060     
   130.30500000004616        46.756685364572036     
   130.30600000004617        46.755122489684545     
   130.30700000004617        46.753559594590094     
   130.30800000004618        46.751996679293228     
   130.30900000004618        46.750433743798631     
   130.31000000004619        46.748870788110906     
   130.31100000004619        46.747307812234666     
   130.31200000004620        46.745744816174408     
   130.31300000004620        46.744181799934651     
   130.31400000004621        46.742618763520291     
   130.31500000004621        46.741055706935633     
   130.31600000004622        46.739492630185595     
   130.31700000004622        46.737929533274482     
   130.31800000004623        46.736366416207055     
   130.31900000004623        46.734803278987705     
   130.32000000004624        46.733240121621400     
   130.32100000004624        46.731676944112600     
   130.32200000004624        46.730113746465946     
   130.32300000004625        46.728550528685695     
   130.32400000004625        46.726987290776833     
   130.32500000004626        46.725424032743931     
   130.32600000004626        46.723860754591513     
   130.32700000004627        46.722297456324213     
   130.32800000004627        46.720734137946550     
   130.32900000004628        46.719170799463356     
   130.33000000004628        46.717607440879128     
   130.33100000004629        46.716044062198399     
   130.33200000004629        46.714480663426023     
   130.33300000004630        46.712917244566228     
   130.33400000004630        46.711353805623993     
   130.33500000004631        46.709790346603782     
   130.33600000004631        46.708226867510334     
   130.33700000004632        46.706663368348003     
   130.33800000004632        46.705099849121687     
   130.33900000004633        46.703536309835862     
   130.34000000004633        46.701972750495287     
   130.34100000004634        46.700409171104319     
   130.34200000004634        46.698845571667825     
   130.34300000004635        46.697281952190437     
   130.34400000004635        46.695718312676547     
   130.34500000004635        46.694154653131072     
   130.34600000004636        46.692590973558552     
   130.34700000004636        46.691027273963520     
   130.34800000004637        46.689463554350688     
   130.34900000004637        46.687899814724538     
   130.35000000004638        46.686336055089953     
   130.35100000004638        46.684772275451351     
   130.35200000004639        46.683208475813487     
   130.35300000004639        46.681644656180886     
   130.35400000004640        46.680080816558373     
   130.35500000004640        46.678516956950403     
   130.35600000004641        46.676953077361610     
   130.35700000004641        46.675389177796802     
   130.35800000004642        46.673825258260500     
   130.35900000004642        46.672261318757336     
   130.36000000004643        46.670697359291950     
   130.36100000004643        46.669133379868960     
   130.36200000004644        46.667569380493219     
   130.36300000004644        46.666005361169169     
   130.36400000004645        46.664441321901379     
   130.36500000004645        46.662877262694629     
   130.36600000004645        46.661313183553595     
   130.36700000004646        46.659749084482783     
   130.36800000004646        46.658184965487010     
   130.36900000004647        46.656620826570801     
   130.37000000004647        46.655056667738840     
   130.37100000004648        46.653492488995816     
   130.37200000004648        46.651928290346305     
   130.37300000004649        46.650364071794947     
   130.37400000004649        46.648799833346473     
   130.37500000004650        46.647235575005546     
   130.37600000004650        46.645671296776904     
   130.37700000004651        46.644106998664839     
   130.37800000004651        46.642542680674424     
   130.37900000004652        46.640978342810151     
   130.38000000004652        46.639413985076573     
   130.38100000004653        46.637849607478458     
   130.38200000004653        46.636285210020453     
   130.38300000004654        46.634720792707199     
   130.38400000004654        46.633156355543505     
   130.38500000004655        46.631591898533763     
   130.38600000004655        46.630027421682868     
   130.38700000004656        46.628462924995297     
   130.38800000004656        46.626898408475903     
   130.38900000004656        46.625333872129204     
   130.39000000004657        46.623769315959855     
   130.39100000004657        46.622204739972723     
   130.39200000004658        46.620640144172313     
   130.39300000004658        46.619075528563279     
   130.39400000004659        46.617510893150346     
   130.39500000004659        46.615946237938211     
   130.39600000004660        46.614381562931449     
   130.39700000004660        46.612816868134807     
   130.39800000004661        46.611252153552911     
   130.39900000004661        46.609687419190635     
   130.40000000004662        46.608122665052306     
   130.40100000004662        46.606557891142785     
   130.40200000004663        46.604993097466789     
   130.40300000004663        46.603428284028936     
   130.40400000004664        46.601863450833974     
   130.40500000004664        46.600298597886557     
   130.40600000004665        46.598733725191195     
   130.40700000004665        46.597168832752843     
   130.40800000004666        46.595603920576032     
   130.40900000004666        46.594038988665396     
   130.41000000004667        46.592474037025767     
   130.41100000004667        46.590909065661691     
   130.41200000004667        46.589344074577966     
   130.41300000004668        46.587779063779166     
   130.41400000004668        46.586214033270039     
   130.41500000004669        46.584648983055288     
   130.41600000004669        46.583083913139703     
   130.41700000004670        46.581518823527638     
   130.41800000004670        46.579953714224146     
   130.41900000004671        46.578388585233775     
   130.42000000004671        46.576823436561178     
   130.42100000004672        46.575258268210966     
   130.42200000004672        46.573693080188043     
   130.42300000004673        46.572127872497205     
   130.42400000004673        46.570562645142800     
   130.42500000004674        46.568997398129703     
   130.42600000004674        46.567432131462454     
   130.42700000004675        46.565866845145990     
   130.42800000004675        46.564301539184974     
   130.42900000004676        46.562736213584010     
   130.43000000004676        46.561170868347780     
   130.43100000004677        46.559605503481059     
   130.43200000004677        46.558040118988501     
   130.43300000004677        46.556474714874980     
   130.43400000004678        46.554909291144931     
   130.43500000004678        46.553343847803148     
   130.43600000004679        46.551778384854487     
   130.43700000004679        46.550212902303564     
   130.43800000004680        46.548647400154906     
   130.43900000004680        46.547081878413493     
   130.44000000004681        46.545516337083889     
   130.44100000004681        46.543950776170931     
   130.44200000004682        46.542385195679110     
   130.44300000004682        46.540819595613371     
   130.44400000004683        46.539253975978255     
   130.44500000004683        46.537688336778594     
   130.44600000004684        46.536122678018991     
   130.44700000004684        46.534556999704321     
   130.44800000004685        46.532991301839068     
   130.44900000004685        46.531425584428057     
   130.45000000004686        46.529859847476281     
   130.45100000004686        46.528294090988133     
   130.45200000004687        46.526728314968345     
   130.45300000004687        46.525162519421720     
   130.45400000004688        46.523596704352961     
   130.45500000004688        46.522030869766837     
   130.45600000004688        46.520465015668009     
   130.45700000004689        46.518899142061130     
   130.45800000004689        46.517333248951147     
   130.45900000004690        46.515767336342684     
   130.46000000004690        46.514201404240346     
   130.46100000004691        46.512635452649093     
   130.46200000004691        46.511069481573479     
   130.46300000004692        46.509503491018144     
   130.46400000004692        46.507937480988033     
   130.46500000004693        46.506371451487766     
   130.46600000004693        46.504805402522194     
   130.46700000004694        46.503239334095916     
   130.46800000004694        46.501673246213670     
   130.46900000004695        46.500107138880260     
   130.47000000004695        46.498541012100382     
   130.47100000004696        46.496974865878812     
   130.47200000004696        46.495408700220338     
   130.47300000004697        46.493842515129494     
   130.47400000004697        46.492276310611203     
   130.47500000004698        46.490710086670141     
   130.47600000004698        46.489143843310977     
   130.47700000004698        46.487577580538684     
   130.47800000004699        46.486011298357752     
   130.47900000004699        46.484444996772964     
   130.48000000004700        46.482878675789266     
   130.48100000004700        46.481312335411204     
   130.48200000004701        46.479745975643439     
   130.48300000004701        46.478179596491145     
   130.48400000004702        46.476613197958677     
   130.48500000004702        46.475046780050974     
   130.48600000004703        46.473480342772532     
   130.48700000004703        46.471913886128306     
   130.48800000004704        46.470347410123182     
   130.48900000004704        46.468780914761773     
   130.49000000004705        46.467214400048533     
   130.49100000004705        46.465647865988664     
   130.49200000004706        46.464081312586707     
   130.49300000004706        46.462514739847443     
   130.49400000004707        46.460948147775753     
   130.49500000004707        46.459381536376213     
   130.49600000004708        46.457814905653649     
   130.49700000004708        46.456248255612834     
   130.49800000004709        46.454681586258495     
   130.49900000004709        46.453114897595519     
   130.50000000004709        46.451548189628546     
   130.50100000004710        46.449981462362317     
   130.50200000004710        46.448414715801647     
   130.50300000004711        46.446847949951277     
   130.50400000004711        46.445281164815988     
   130.50500000004712        46.443714360400627     
   130.50600000004712        46.442147536709889     
   130.50700000004713        46.440580693748359     
   130.50800000004713        46.439013831521081     
   130.50900000004714        46.437446950032772     
   130.51000000004714        46.435880049288116     
   130.51100000004715        46.434313129292001     
   130.51200000004715        46.432746190049038     
   130.51300000004716        46.431179231564094     
   130.51400000004716        46.429612253842080     
   130.51500000004717        46.428045256887444     
   130.51600000004717        46.426478240705194     
   130.51700000004718        46.424911205300113     
   130.51800000004718        46.423344150676904     
   130.51900000004719        46.421777076840378     
   130.52000000004719        46.420209983795310     
   130.52100000004720        46.418642871546410     
   130.52200000004720        46.417075740098404     
   130.52300000004720        46.415508589456472     
   130.52400000004721        46.413941419625012     
   130.52500000004721        46.412374230608798     
   130.52600000004722        46.410807022412840     
   130.52700000004722        46.409239795041792     
   130.52800000004723        46.407672548500415     
   130.52900000004723        46.406105282793760     
   130.53000000004724        46.404537997926084     
   130.53100000004724        46.402970693902596     
   130.53200000004725        46.401403370728111     
   130.53300000004725        46.399836028407208     
   130.53400000004726        46.398268666944652     
   130.53500000004726        46.396701286345511     
   130.53600000004727        46.395133886614303     
   130.53700000004727        46.393566467755981     
   130.53800000004728        46.391999029775256     
   130.53900000004728        46.390431572676931     
   130.54000000004729        46.388864096465895     
   130.54100000004729        46.387296601146886     
   130.54200000004730        46.385729086724638     
   130.54300000004730        46.384161553203924     
   130.54400000004730        46.382594000589833     
   130.54500000004731        46.381026428886869     
   130.54600000004731        46.379458838099978     
   130.54700000004732        46.377891228233814     
   130.54800000004732        46.376323599293286     
   130.54900000004733        46.374755951283262     
   130.55000000004733        46.373188284208510     
   130.55100000004734        46.371620598073704     
   130.55200000004734        46.370052892883741     
   130.55300000004735        46.368485168643531     
   130.55400000004735        46.366917425357713     
   130.55500000004736        46.365349663031282     
   130.55600000004736        46.363781881668920     
   130.55700000004737        46.362214081275376     
   130.55800000004737        46.360646261855521     
   130.55900000004738        46.359078423414246     
   130.56000000004738        46.357510565956446     
   130.56100000004739        46.355942689486682     
   130.56200000004739        46.354374794009921     
   130.56300000004740        46.352806879530874     
   130.56400000004740        46.351238946054458     
   130.56500000004741        46.349670993585541     
   130.56600000004741        46.348103022128896     
   130.56700000004741        46.346535031689243     
   130.56800000004742        46.344967022271540     
   130.56900000004742        46.343398993880484     
   130.57000000004743        46.341830946521021     
   130.57100000004743        46.340262880197891     
   130.57200000004744        46.338694794915874     
   130.57300000004744        46.337126690680037     
   130.57400000004745        46.335558567494878     
   130.57500000004745        46.333990425365492     
   130.57600000004746        46.332422264296476     
   130.57700000004746        46.330854084292945     
   130.57800000004747        46.329285885359340     
   130.57900000004747        46.327717667500956     
   130.58000000004748        46.326149430722261     
   130.58100000004748        46.324581175028207     
   130.58200000004749        46.323012900423592     
   130.58300000004749        46.321444606913445     
   130.58400000004750        46.319876294502365     
   130.58500000004750        46.318307963195302     
   130.58600000004751        46.316739612997026     
   130.58700000004751        46.315171243912410     
   130.58800000004751        46.313602855946243     
   130.58900000004752        46.312034449103436     
   130.59000000004752        46.310466023388905     
   130.59100000004753        46.308897578807255     
   130.59200000004753        46.307329115363643     
   130.59300000004754        46.305760633062675     
   130.59400000004754        46.304192131909197     
   130.59500000004755        46.302623611908196     
   130.59600000004755        46.301055073064347     
   130.59700000004756        46.299486515382604     
   130.59800000004756        46.297917938867883     
   130.59900000004757        46.296349343524859     
   130.60000000004757        46.294780729358401     
   130.60100000004758        46.293212096373537     
   130.60200000004758        46.291643444575051     
   130.60300000004759        46.290074773967703     
   130.60400000004759        46.288506084556253     
   130.60500000004760        46.286937376345939     
   130.60600000004760        46.285368649341208     
   130.60700000004761        46.283799903547227     
   130.60800000004761        46.282231138968548     
   130.60900000004762        46.280662355610197     
   130.61000000004762        46.279093553477075     
   130.61100000004762        46.277524732573987     
   130.61200000004763        46.275955892905820     
   130.61300000004763        46.274387034477414     
   130.61400000004764        46.272818157293514     
   130.61500000004764        46.271249261359110     
   130.61600000004765        46.269680346679152     
   130.61700000004765        46.268111413258424     
   130.61800000004766        46.266542461101707     
   130.61900000004766        46.264973490213805     
   130.62000000004767        46.263404500599840     
   130.62100000004767        46.261835492264467     
   130.62200000004768        46.260266465212737     
   130.62300000004768        46.258697419449327     
   130.62400000004769        46.257128354979301     
   130.62500000004769        46.255559271807286     
   130.62600000004770        46.253990169938461     
   130.62700000004770        46.252421049377325     
   130.62800000004771        46.250851910129015     
   130.62900000004771        46.249282752198390     
   130.63000000004772        46.247713575590268     
   130.63100000004772        46.246144380309659     
   130.63200000004773        46.244575166361138     
   130.63300000004773        46.243005933749892     
   130.63400000004773        46.241436682480568     
   130.63500000004774        46.239867412558347     
   130.63600000004774        46.238298123987683     
   130.63700000004775        46.236728816773748     
   130.63800000004775        46.235159490921397     
   130.63900000004776        46.233590146435574     
   130.64000000004776        46.232020783320976     
   130.64100000004777        46.230451401582599     
   130.64200000004777        46.228882001225273     
   130.64300000004778        46.227312582254001     
   130.64400000004778        46.225743144673629     
   130.64500000004779        46.224173688488996     
   130.64600000004779        46.222604213704834     
   130.64700000004780        46.221034720326351     
   130.64800000004780        46.219465208358358     
   130.64900000004781        46.217895677805622     
   130.65000000004781        46.216326128672968     
   130.65100000004782        46.214756560965618     
   130.65200000004782        46.213186974688128     
   130.65300000004783        46.211617369845605     
   130.65400000004783        46.210047746442861     
   130.65500000004783        46.208478104484819     
   130.65600000004784        46.206908443976388     
   130.65700000004784        46.205338764922395     
   130.65800000004785        46.203769067327769     
   130.65900000004785        46.202199351197471     
   130.66000000004786        46.200629616536368     
   130.66100000004786        46.199059863349333     
   130.66200000004787        46.197490091641328     
   130.66300000004787        46.195920301417239     
   130.66400000004788        46.194350492681913     
   130.66500000004788        46.192780665440345     
   130.66600000004789        46.191210819697368     
   130.66700000004789        46.189640955457762     
   130.66800000004790        46.188071072726835     
   130.66900000004790        46.186501171509157     
   130.67000000004791        46.184931251809708     
   130.67100000004791        46.183361313633462     
   130.67200000004792        46.181791356985357     
   130.67300000004792        46.180221381870076     
   130.67400000004793        46.178651388292820     
   130.67500000004793        46.177081376258300     
   130.67600000004794        46.175511345771696     
   130.67700000004794        46.173941296837434     
   130.67800000004794        46.172371229460978     
   130.67900000004795        46.170801143647076     
   130.68000000004795        46.169231039400501     
   130.68100000004796        46.167660916726220     
   130.68200000004796        46.166090775629236     
   130.68300000004797        46.164520616114451     
   130.68400000004797        46.162950438186570     
   130.68500000004798        46.161380241850843     
   130.68600000004798        46.159810027112115     
   130.68700000004799        46.158239793975063     
   130.68800000004799        46.156669542445030     
   130.68900000004800        46.155099272526598     
   130.69000000004800        46.153528984224813     
   130.69100000004801        46.151958677544584     
   130.69200000004801        46.150388352491014     
   130.69300000004802        46.148818009068783     
   130.69400000004802        46.147247647282867     
   130.69500000004803        46.145677267138289     
   130.69600000004803        46.144106868640009     
   130.69700000004804        46.142536451792850     
   130.69800000004804        46.140966016601865     
   130.69900000004804        46.139395563071822     
   130.70000000004805        46.137825091207745     
   130.70100000004805        46.136254601014585     
   130.70200000004806        46.134684092497395     
   130.70300000004806        46.133113565660842     
   130.70400000004807        46.131543020510215     
   130.70500000004807        46.129972457050101     
   130.70600000004808        46.128401875285725     
   130.70700000004808        46.126831275221733     
   130.70800000004809        46.125260656863347     
   130.70900000004809        46.123690020215498     
   130.71000000004810        46.122119365282998     
   130.71100000004810        46.120548692070784     
   130.71200000004811        46.118978000583859     
   130.71300000004811        46.117407290827181     
   130.71400000004812        46.115836562805718     
   130.71500000004812        46.114265816524288     
   130.71600000004813        46.112695051988062     
   130.71700000004813        46.111124269201859     
   130.71800000004814        46.109553468170603     
   130.71900000004814        46.107982648899309     
   130.72000000004815        46.106411811392910     
   130.72100000004815        46.104840955656364     
   130.72200000004815        46.103270081694625     
   130.72300000004816        46.101699189512566     
   130.72400000004816        46.100128279115388     
   130.72500000004817        46.098557350507861     
   130.72600000004817        46.096986403694991     
   130.72700000004818        46.095415438681549     
   130.72800000004818        46.093844455472890     
   130.72900000004819        46.092273454073570     
   130.73000000004819        46.090702434488854     
   130.73100000004820        46.089131396723559     
   130.73200000004820        46.087560340782588     
   130.73300000004821        46.085989266671142     
   130.73400000004821        46.084418174394017     
   130.73500000004822        46.082847063956123     
   130.73600000004822        46.081275935362648     
   130.73700000004823        46.079704788618322     
   130.73800000004823        46.078133623728249     
   130.73900000004824        46.076562440697415     
   130.74000000004824        46.074991239530661     
   130.74100000004825        46.073420020233165     
   130.74200000004825        46.071848782809646     
   130.74300000004826        46.070277527265354     
   130.74400000004826        46.068706253605022     
   130.74500000004826        46.067134961833816     
   130.74600000004827        46.065563651956602     
   130.74700000004827        46.063992323978347     
   130.74800000004828        46.062420977904054     
   130.74900000004828        46.060849613738696     
   130.75000000004829        46.059278231487426     
   130.75100000004829        46.057706831154867     
   130.75200000004830        46.056135412746258     
   130.75300000004830        46.054563976266600     
   130.75400000004831        46.052992521720761     
   130.75500000004831        46.051421049113777     
   130.75600000004832        46.049849558450639     
   130.75700000004832        46.048278049736439     
   130.75800000004833        46.046706522975953     
   130.75900000004833        46.045134978174239     
   130.76000000004834        46.043563415336394     
   130.76100000004834        46.041991834467133     
   130.76200000004835        46.040420235571787     
   130.76300000004835        46.038848618655216     
   130.76400000004836        46.037276983722272     
   130.76500000004836        46.035705330778207     
   130.76600000004836        46.034133659827852     
   130.76700000004837        46.032561970876237     
   130.76800000004837        46.030990263928452     
   130.76900000004838        46.029418538989255     
   130.77000000004838        46.027846796063855     
   130.77100000004839        46.026275035157184     
   130.77200000004839        46.024703256274158     
   130.77300000004840        46.023131459419872     
   130.77400000004840        46.021559644599478     
   130.77500000004841        46.019987811817757     
   130.77600000004841        46.018415961079718     
   130.77700000004842        46.016844092390485     
   130.77800000004842        46.015272205754897     
   130.77900000004843        46.013700301178133     
   130.78000000004843        46.012128378665096     
   130.78100000004844        46.010556438220895     
   130.78200000004844        46.008984479850369     
   130.78300000004845        46.007412503558719     
   130.78400000004845        46.005840509350790     
   130.78500000004846        46.004268497231728     
   130.78600000004846        46.002696467206391     
   130.78700000004847        46.001124419280011     
   130.78800000004847        45.999552353457531     
   130.78900000004847        45.997980269743749     
   130.79000000004848        45.996408168143958     
   130.79100000004848        45.994836048663032     
   130.79200000004849        45.993263911305917     
   130.79300000004849        45.991691756077792     
   130.79400000004850        45.990119582983638     
   130.79500000004850        45.988547392028529     
   130.79600000004851        45.986975183217325     
   130.79700000004851        45.985402956555127     
   130.79800000004852        45.983830712047066     
   130.79900000004852        45.982258449697937     
   130.80000000004853        45.980686169512943     
   130.80100000004853        45.979113871497127     
   130.80200000004854        45.977541555655321     
   130.80300000004854        45.975969221992756     
   130.80400000004855        45.974396870514362     
   130.80500000004855        45.972824501225190     
   130.80600000004856        45.971252114130309     
   130.80700000004856        45.969679709234576     
   130.80800000004857        45.968107286543244     
   130.80900000004857        45.966534846061307     
   130.81000000004857        45.964962387793712     
   130.81100000004858        45.963389911745537     
   130.81200000004858        45.961817417921694     
   130.81300000004859        45.960244906327503     
   130.81400000004859        45.958672376967698     
   130.81500000004860        45.957099829847472     
   130.81600000004860        45.955527264971778     
   130.81700000004861        45.953954682345881     
   130.81800000004861        45.952382081974697     
   130.81900000004862        45.950809463863052     
   130.82000000004862        45.949236828016147     
   130.82100000004863        45.947664174439197     
   130.82200000004863        45.946091503137040     
   130.82300000004864        45.944518814114886     
   130.82400000004864        45.942946107377516     
   130.82500000004865        45.941373382930003     
   130.82600000004865        45.939800640777783     
   130.82700000004866        45.938227880925531     
   130.82800000004866        45.936655103378349     
   130.82900000004867        45.935082308141425     
   130.83000000004867        45.933509495219752     
   130.83100000004868        45.931936664618227     
   130.83200000004868        45.930363816342080     
   130.83300000004868        45.928790950396376     
   130.83400000004869        45.927218066786139     
   130.83500000004869        45.925645165516364     
   130.83600000004870        45.924072246592118     
   130.83700000004870        45.922499310018360     
   130.83800000004871        45.920926355800489     
   130.83900000004871        45.919353383943317     
   130.84000000004872        45.917780394451817     
   130.84100000004872        45.916207387331163     
   130.84200000004873        45.914634362586462     
   130.84300000004873        45.913061320222667     
   130.84400000004874        45.911488260244951     
   130.84500000004874        45.909915182658331     
   130.84600000004875        45.908342087467993     
   130.84700000004875        45.906768974678691     
   130.84800000004876        45.905195844295854     
   130.84900000004876        45.903622696324213     
   130.85000000004877        45.902049530769062     
   130.85100000004877        45.900476347635440     
   130.85200000004878        45.898903146928397     
   130.85300000004878        45.897329928653001     
   130.85400000004879        45.895756692814196     
   130.85500000004879        45.894183439417326     
   130.85600000004879        45.892610168467279     
   130.85700000004880        45.891036879969050     
   130.85800000004880        45.889463573927920     
   130.85900000004881        45.887890250349002     
   130.86000000004881        45.886316909237109     
   130.86100000004882        45.884743550597420     
   130.86200000004882        45.883170174435065     
   130.86300000004883        45.881596780755117     
   130.86400000004883        45.880023369562657     
   130.86500000004884        45.878449940862808     
   130.86600000004884        45.876876494660557     
   130.86700000004885        45.875303030961035     
   130.86800000004885        45.873729549769287     
   130.86900000004886        45.872156051090435     
   130.87000000004886        45.870582534929717     
   130.87100000004887        45.869009001292007     
   130.87200000004887        45.867435450182441     
   130.87300000004888        45.865861881605845     
   130.87400000004888        45.864288295567917     
   130.87500000004889        45.862714692073340     
   130.87600000004889        45.861141071127307     
   130.87700000004889        45.859567432734821     
   130.87800000004890        45.857993776901075     
   130.87900000004890        45.856420103631059     
   130.88000000004891        45.854846412930023     
   130.88100000004891        45.853272704802954     
   130.88200000004892        45.851698979254920     
   130.88300000004892        45.850125236291134     
   130.88400000004893        45.848551475916700     
   130.88500000004893        45.846977698136399     
   130.88600000004894        45.845403902955709     
   130.88700000004894        45.843830090379640     
   130.88800000004895        45.842256260413173     
   130.88900000004895        45.840682413061529     
   130.89000000004896        45.839108548329797     
   130.89100000004896        45.837534666223036     
   130.89200000004897        45.835960766746467     
   130.89300000004897        45.834386849904980     
   130.89400000004898        45.832812915703762     
   130.89500000004898        45.831238964148035     
   130.89600000004899        45.829664995242815     
   130.89700000004899        45.828091008993290     
   130.89800000004900        45.826517005404469     
   130.89900000004900        45.824942984481517     
   130.90000000004900        45.823368946229550     
   130.90100000004901        45.821794890653663     
   130.90200000004901        45.820220817759058     
   130.90300000004902        45.818646727550686     
   130.90400000004902        45.817072620033592     
   130.90500000004903        45.815498495213191     
   130.90600000004903        45.813924353094549     
   130.90700000004904        45.812350193682569     
   130.90800000004904        45.810776016982494     
   130.90900000004905        45.809201822999476     
   130.91000000004905        45.807627611738617     
   130.91100000004906        45.806053383204947     
   130.91200000004906        45.804479137403717     
   130.91300000004907        45.802904874340044     
   130.91400000004907        45.801330594019007     
   130.91500000004908        45.799756296445672     
   130.91600000004908        45.798181981625333     
   130.91700000004909        45.796607649562908     
   130.91800000004909        45.795033300263697     
   130.91900000004910        45.793458933732644     
   130.92000000004910        45.791884549975080     
   130.92100000004910        45.790310148996092     
   130.92200000004911        45.788735730800660     
   130.92300000004911        45.787161295394256     
   130.92400000004912        45.785586842781477     
   130.92500000004912        45.784012372968036     
   130.92600000004913        45.782437885958593     
   130.92700000004913        45.780863381758650     
   130.92800000004914        45.779288860373029     
   130.92900000004914        45.777714321807210     
   130.93000000004915        45.776139766066095     
   130.93100000004915        45.774565193154778     
   130.93200000004916        45.772990603078391     
   130.93300000004916        45.771415995842439     
   130.93400000004917        45.769841371451669     
   130.93500000004917        45.768266729911353     
   130.93600000004918        45.766692071226821     
   130.93700000004918        45.765117395402847     
   130.93800000004919        45.763542702444902     
   130.93900000004919        45.761967992357818     
   130.94000000004920        45.760393265146995     
   130.94100000004920        45.758818520817442     
   130.94200000004921        45.757243759374504     
   130.94300000004921        45.755668980823302     
   130.94400000004921        45.754094185168732     
   130.94500000004922        45.752519372416067     
   130.94600000004922        45.750944542570544     
   130.94700000004923        45.749369695637419     
   130.94800000004923        45.747794831621455     
   130.94900000004924        45.746219950528186     
   130.95000000004924        45.744645052362621     
   130.95100000004925        45.743070137129941     
   130.95200000004925        45.741495204835246     
   130.95300000004926        45.739920255483824     
   130.95400000004926        45.738345289080584     
   130.95500000004927        45.736770305631076     
   130.95600000004927        45.735195305140145     
   130.95700000004928        45.733620287612951     
   130.95800000004928        45.732045253054970     
   130.95900000004929        45.730470201470922     
   130.96000000004929        45.728895132866235     
   130.96100000004930        45.727320047246280     
   130.96200000004930        45.725744944615670     
   130.96300000004931        45.724169824980031     
   130.96400000004931        45.722594688344387     
   130.96500000004932        45.721019534713939     
   130.96600000004932        45.719444364093796     
   130.96700000004932        45.717869176489231     
   130.96800000004933        45.716293971905294     
   130.96900000004933        45.714718750347274     
   130.97000000004934        45.713143511820157     
   130.97100000004934        45.711568256329286     
   130.97200000004935        45.709992983879715     
   130.97300000004935        45.708417694476978     
   130.97400000004936        45.706842388125736     
   130.97500000004936        45.705267064831482     
   130.97600000004937        45.703691724599175     
   130.97700000004937        45.702116367434236     
   130.97800000004938        45.700540993341697     
   130.97900000004938        45.698965602327021     
   130.98000000004939        45.697390194394991     
   130.98100000004939        45.695814769550921     
   130.98200000004940        45.694239327800155     
   130.98300000004940        45.692663869147772     
   130.98400000004941        45.691088393598818     
   130.98500000004941        45.689512901158615     
   130.98600000004942        45.687937391832492     
   130.98700000004942        45.686361865625422     
   130.98800000004942        45.684786322542635     
   130.98900000004943        45.683210762589404     
   130.99000000004943        45.681635185770688     
   130.99100000004944        45.680059592092043     
   130.99200000004944        45.678483981558536     
   130.99300000004945        45.676908354175097     
   130.99400000004945        45.675332709947249     
   130.99500000004946        45.673757048880034     
   130.99600000004946        45.672181370978663     
   130.99700000004947        45.670605676248428     
   130.99800000004947        45.669029964694303     
   130.99900000004948        45.667454236321852     
   131.00000000004948        45.665878491135878     
   131.00100000004949        45.664302729141873     
   131.00200000004949        45.662726950345032     
   131.00300000004950        45.661151154750208     
   131.00400000004950        45.659575342362963     
   131.00500000004951        45.657999513188372     
   131.00600000004951        45.656423667231842     
   131.00700000004952        45.654847804498161     
   131.00800000004952        45.653271924992715     
   131.00900000004953        45.651696028721034     
   131.01000000004953        45.650120115687955     
   131.01100000004953        45.648544185898729     
   131.01200000004954        45.646968239358813     
   131.01300000004954        45.645392276073160     
   131.01400000004955        45.643816296047000     
   131.01500000004955        45.642240299285696     
   131.01600000004956        45.640664285794173     
   131.01700000004956        45.639088255578059     
   131.01800000004957        45.637512208642256     
   131.01900000004957        45.635936144992272     
   131.02000000004958        45.634360064632929     
   131.02100000004958        45.632783967569885     
   131.02200000004959        45.631207853807872     
   131.02300000004959        45.629631723352546     
   131.02400000004960        45.628055576208894     
   131.02500000004960        45.626479412382196     
   131.02600000004961        45.624903231877617     
   131.02700000004961        45.623327034700566     
   131.02800000004962        45.621750820856136     
   131.02900000004962        45.620174590349471     
   131.03000000004963        45.618598343186008     
   131.03100000004963        45.617022079370784     
   131.03200000004963        45.615445798909029     
   131.03300000004964        45.613869501806100     
   131.03400000004964        45.612293188067319     
   131.03500000004965        45.610716857697504     
   131.03600000004965        45.609140510702332     
   131.03700000004966        45.607564147086762     
   131.03800000004966        45.605987766856273     
   131.03900000004967        45.604411370015796     
   131.04000000004967        45.602834956570717     
   131.04100000004968        45.601258526526443     
   131.04200000004968        45.599682079887891     
   131.04300000004969        45.598105616660476     
   131.04400000004969        45.596529136849348     
   131.04500000004970        45.594952640459972     
   131.04600000004970        45.593376127497272     
   131.04700000004971        45.591799597966784     
   131.04800000004971        45.590223051873529     
   131.04900000004972        45.588646489222896     
   131.05000000004972        45.587069910020027     
   131.05100000004973        45.585493314270238     
   131.05200000004973        45.583916701978715     
   131.05300000004974        45.582340073150746     
   131.05400000004974        45.580763427791553     
   131.05500000004974        45.579186765906364     
   131.05600000004975        45.577610087500631     
   131.05700000004975        45.576033392579184     
   131.05800000004976        45.574456681147737     
   131.05900000004976        45.572879953211363     
   131.06000000004977        45.571303208775163     
   131.06100000004977        45.569726447844538     
   131.06200000004978        45.568149670424837     
   131.06300000004978        45.566572876521022     
   131.06400000004979        45.564996066138598     
   131.06500000004979        45.563419239282666     
   131.06600000004980        45.561842395958820     
   131.06700000004980        45.560265536171912     
   131.06800000004981        45.558688659927363     
   131.06900000004981        45.557111767230381     
   131.07000000004982        45.555534858086396     
   131.07100000004982        45.553957932500410     
   131.07200000004983        45.552380990477971     
   131.07300000004983        45.550804032024111     
   131.07400000004984        45.549227057144272     
   131.07500000004984        45.547650065843698     
   131.07600000004985        45.546073058127497     
   131.07700000004985        45.544496034001099     
   131.07800000004985        45.542918993469669     
   131.07900000004986        45.541341936538423     
   131.08000000004986        45.539764863212802     
   131.08100000004987        45.538187773497995     
   131.08200000004987        45.536610667399358     
   131.08300000004988        45.535033544922030     
   131.08400000004988        45.533456406071323     
   131.08500000004989        45.531879250852590     
   131.08600000004989        45.530302079270982     
   131.08700000004990        45.528724891331940     
   131.08800000004990        45.527147687040646     
   131.08900000004991        45.525570466402328     
   131.09000000004991        45.523993229422345     
   131.09100000004992        45.522415976105897     
   131.09200000004992        45.520838706458427     
   131.09300000004993        45.519261420485051     
   131.09400000004993        45.517684118191099     
   131.09500000004994        45.516106799581848     
   131.09600000004994        45.514529464662594     
   131.09700000004995        45.512952113438644     
   131.09800000004995        45.511374745915347     
   131.09900000004995        45.509797362097927     
   131.10000000004996        45.508219961991529     
   131.10100000004996        45.506642545601800     
   131.10200000004997        45.505065112933572     
   131.10300000004997        45.503487663992487     
   131.10400000004998        45.501910198783676     
   131.10500000004998        45.500332717312581     
   131.10600000004999        45.498755219584240     
   131.10700000004999        45.497177705604166     
   131.10800000005000        45.495600175377582     
   131.10900000005000        45.494022628909782     
   131.11000000005001        45.492445066206081     
   131.11100000005001        45.490867487271842     
   131.11200000005002        45.489289892112254     
   131.11300000005002        45.487712280732531     
   131.11400000005003        45.486134653138258     
   131.11500000005003        45.484557009334594     
   131.11600000005004        45.482979349326570     
   131.11700000005004        45.481401673120004     
   131.11800000005005        45.479823980719829     
   131.11900000005005        45.478246272131464     
   131.12000000005006        45.476668547360319     
   131.12100000005006        45.475090806411401     
   131.12200000005006        45.473513049290375     
   131.12300000005007        45.471935276002263     
   131.12400000005007        45.470357486552487     
   131.12500000005008        45.468779680946547     
   131.12600000005008        45.467201859189394     
   131.12700000005009        45.465624021286636     
   131.12800000005009        45.464046167243481     
   131.12900000005010        45.462468297065278     
   131.13000000005010        45.460890410757209     
   131.13100000005011        45.459312508324622     
   131.13200000005011        45.457734589772890     
   131.13300000005012        45.456156655107485     
   131.13400000005012        45.454578704333464     
   131.13500000005013        45.453000737456229     
   131.13600000005013        45.451422754481122     
   131.13700000005014        45.449844755413579     
   131.13800000005014        45.448266740258816     
   131.13900000005015        45.446688709021963     
   131.14000000005015        45.445110661708704     
   131.14100000005016        45.443532598324133     
   131.14200000005016        45.441954518873736     
   131.14300000005016        45.440376423362686     
   131.14400000005017        45.438798311796312     
   131.14500000005017        45.437220184179985     
   131.14600000005018        45.435642040519056     
   131.14700000005018        45.434063880818869     
   131.14800000005019        45.432485705084666     
   131.14900000005019        45.430907513321841     
   131.15000000005020        45.429329305535774     
   131.15100000005020        45.427751081731834     
   131.15200000005021        45.426172841915182     
   131.15300000005021        45.424594586091224     
   131.15400000005022        45.423016314265269     
   131.15500000005022        45.421438026442857     
   131.15600000005023        45.419859722628999     
   131.15700000005023        45.418281402829308     
   131.15800000005024        45.416703067049028     
   131.15900000005024        45.415124715293466     
   131.16000000005025        45.413546347567959     
   131.16100000005025        45.411967963878006     
   131.16200000005026        45.410389564228659     
   131.16300000005026        45.408811148625468     
   131.16400000005027        45.407232717073832     
   131.16500000005027        45.405654269578932     
   131.16600000005027        45.404075806146061     
   131.16700000005028        45.402497326780882     
   131.16800000005028        45.400918831488546     
   131.16900000005029        45.399340320274284     
   131.17000000005029        45.397761793143687     
   131.17100000005030        45.396183250101835     
   131.17200000005030        45.394604691154456     
   131.17300000005031        45.393026116306551     
   131.17400000005031        45.391447525563585     
   131.17500000005032        45.389868918930965     
   131.17600000005032        45.388290296414098     
   131.17700000005033        45.386711658018129     
   131.17800000005033        45.385133003748471     
   131.17900000005034        45.383554333610711     
   131.18000000005034        45.381975647609977     
   131.18100000005035        45.380396945751770     
   131.18200000005035        45.378818228041403     
   131.18300000005036        45.377239494484158     
   131.18400000005036        45.375660745085490     
   131.18500000005037        45.374081979850665     
   131.18600000005037        45.372503198785161     
   131.18700000005038        45.370924401894207     
   131.18800000005038        45.369345589183432     
   131.18900000005038        45.367766760657901     
   131.19000000005039        45.366187916323199     
   131.19100000005039        45.364609056184491     
   131.19200000005040        45.363030180247328     
   131.19300000005040        45.361451288517038     
   131.19400000005041        45.359872380998866     
   131.19500000005041        45.358293457698487     
   131.19600000005042        45.356714518620905     
   131.19700000005042        45.355135563771654     
   131.19800000005043        45.353556593156149     
   131.19900000005043        45.351977606779805     
   131.20000000005044        45.350398604648014     
   131.20100000005044        45.348819586765863     
   131.20200000005045        45.347240553139059     
   131.20300000005045        45.345661503772831     
   131.20400000005046        45.344082438672537     
   131.20500000005046        45.342503357843604     
   131.20600000005047        45.340924261291512     
   131.20700000005047        45.339345149021369     
   131.20800000005048        45.337766021038902     
   131.20900000005048        45.336186877349334     
   131.21000000005048        45.334607717958001     
   131.21100000005049        45.333028542870380     
   131.21200000005049        45.331449352091859     
   131.21300000005050        45.329870145627780     
   131.21400000005050        45.328290923483436     
   131.21500000005051        45.326711685664371     
   131.21600000005051        45.325132432175920     
   131.21700000005052        45.323553163023398     
   131.21800000005052        45.321973878212333     
   131.21900000005053        45.320394577748061     
   131.22000000005053        45.318815261635919     
   131.22100000005054        45.317235929881491     
   131.22200000005054        45.315656582489879     
   131.22300000005055        45.314077219466853     
   131.22400000005055        45.312497840817471     
   131.22500000005056        45.310918446547277     
   131.22600000005056        45.309339036661711     
   131.22700000005057        45.307759611166063     
   131.22800000005057        45.306180170065787     
   131.22900000005058        45.304600713366277     
   131.23000000005058        45.303021241073068     
   131.23100000005059        45.301441753191298     
   131.23200000005059        45.299862249726587     
   131.23300000005059        45.298282730684249     
   131.23400000005060        45.296703196069657     
   131.23500000005060        45.295123645888381     
   131.23600000005061        45.293544080145693     
   131.23700000005061        45.291964498847015     
   131.23800000005062        45.290384901997882     
   131.23900000005062        45.288805289603431     
   131.24000000005063        45.287225661669410     
   131.24100000005063        45.285646018200929     
   131.24200000005064        45.284066359203685     
   131.24300000005064        45.282486684682723     
   131.24400000005065        45.280906994643857     
   131.24500000005065        45.279327289092237     
   131.24600000005066        45.277747568033369     
   131.24700000005066        45.276167831472549     
   131.24800000005067        45.274588079415530     
   131.24900000005067        45.273008311867557     
   131.25000000005068        45.271428528833951     
   131.25100000005068        45.269848730320184     
   131.25200000005069        45.268268916331635     
   131.25300000005069        45.266689086873754     
   131.25400000005070        45.265109241952075     
   131.25500000005070        45.263529381571935     
   131.25600000005070        45.261949505738784     
   131.25700000005071        45.260369614458085     
   131.25800000005071        45.258789707735119     
   131.25900000005072        45.257209785575462     
   131.26000000005072        45.255629847984444     
   131.26100000005073        45.254049894967586     
   131.26200000005073        45.252469926530381     
   131.26300000005074        45.250889942677809     
   131.26400000005074        45.249309943416108     
   131.26500000005075        45.247729928749905     
   131.26600000005075        45.246149898685168     
   131.26700000005076        45.244569853227084     
   131.26800000005076        45.242989792381231     
   131.26900000005077        45.241409716152916     
   131.27000000005077        45.239829624547632     
   131.27100000005078        45.238249517570779     
   131.27200000005078        45.236669395227807     
   131.27300000005079        45.235089257524301     
   131.27400000005079        45.233509104465639     
   131.27500000005080        45.231928936057002     
   131.27600000005080        45.230348752304238     
   131.27700000005080        45.228768553212525     
   131.27800000005081        45.227188338787435     
   131.27900000005081        45.225608109034326     
   131.28000000005082        45.224027863958668     
   131.28100000005082        45.222447603565890     
   131.28200000005083        45.220867327861548     
   131.28300000005083        45.219287036851078     
   131.28400000005084        45.217706730539696     
   131.28500000005084        45.216126408933164     
   131.28600000005085        45.214546072036796     
   131.28700000005085        45.212965719855958     
   131.28800000005086        45.211385352396370     
   131.28900000005086        45.209804969663203     
   131.29000000005087        45.208224571661894     
   131.29100000005087        45.206644158398198     
   131.29200000005088        45.205063729877374     
   131.29300000005088        45.203483286104877     
   131.29400000005089        45.201902827086279     
   131.29500000005089        45.200322352826902     
   131.29600000005090        45.198741863332323     
   131.29700000005090        45.197161358607836     
   131.29800000005091        45.195580838658984     
   131.29900000005091        45.194000303491421     
   131.30000000005091        45.192419753110450     
   131.30100000005092        45.190839187521441     
   131.30200000005092        45.189258606730085     
   131.30300000005093        45.187678010741649     
   131.30400000005093        45.186097399561703     
   131.30500000005094        45.184516773195639     
   131.30600000005094        45.182936131649001     
   131.30700000005095        45.181355474927315     
   131.30800000005095        45.179774803035961     
   131.30900000005096        45.178194115980254     
   131.31000000005096        45.176613413766034     
   131.31100000005097        45.175032696398546     
   131.31200000005097        45.173451963883252     
   131.31300000005098        45.171871216225611     
   131.31400000005098        45.170290453431392     
   131.31500000005099        45.168709675505646     
   131.31600000005099        45.167128882454151     
   131.31700000005100        45.165548074282206     
   131.31800000005100        45.163967250995455     
   131.31900000005101        45.162386412599297     
   131.32000000005101        45.160805559099295     
   131.32100000005101        45.159224690500700     
   131.32200000005102        45.157643806809190     
   131.32300000005102        45.156062908030357     
   131.32400000005103        45.154481994169508     
   131.32500000005103        45.152901065232136     
   131.32600000005104        45.151320121223591     
   131.32700000005104        45.149739162149686     
   131.32800000005105        45.148158188015778     
   131.32900000005105        45.146577198827231     
   131.33000000005106        45.144996194589801     
   131.33100000005106        45.143415175308604     
   131.33200000005107        45.141834140989396     
   131.33300000005107        45.140253091637845     
   131.33400000005108        45.138672027258963     
   131.33500000005108        45.137090947858617     
   131.33600000005109        45.135509853442173     
   131.33700000005109        45.133928744015229     
   131.33800000005110        45.132347619583086     
   131.33900000005110        45.130766480151358     
   131.34000000005111        45.129185325725658     
   131.34100000005111        45.127604156311229     
   131.34200000005112        45.126022971913855     
   131.34300000005112        45.124441772538823     
   131.34400000005112        45.122860558191853     
   131.34500000005113        45.121279328878060     
   131.34600000005113        45.119698084603442     
   131.34700000005114        45.118116825373157     
   131.34800000005114        45.116535551192882     
   131.34900000005115        45.114954262067975     
   131.35000000005115        45.113372958004014     
   131.35100000005116        45.111791639006647     
   131.35200000005116        45.110210305081225     
   131.35300000005117        45.108628956233439     
   131.35400000005117        45.107047592468405     
   131.35500000005118        45.105466213792013     
   131.35600000005118        45.103884820209714     
   131.35700000005119        45.102303411726957     
   131.35800000005119        45.100721988349164     
   131.35900000005120        45.099140550082041     
   131.36000000005120        45.097559096931022     
   131.36100000005121        45.095977628901629     
   131.36200000005121        45.094396145999355     
   131.36300000005122        45.092814648229698     
   131.36400000005122        45.091233135598401     
   131.36500000005123        45.089651608110636     
   131.36600000005123        45.088070065772186     
   131.36700000005123        45.086488508588403     
   131.36800000005124        45.084906936564963     
   131.36900000005124        45.083325349707415     
   131.37000000005125        45.081743748021175     
   131.37100000005125        45.080162131511628     
   131.37200000005126        45.078580500184628     
   131.37300000005126        45.076998854045442     
   131.37400000005127        45.075417193099881     
   131.37500000005127        45.073835517353139     
   131.37600000005128        45.072253826810872     
   131.37700000005128        45.070672121478694     
   131.37800000005129        45.069090401362160     
   131.37900000005129        45.067508666466765     
   131.38000000005130        45.065926916797928     
   131.38100000005130        45.064345152361206     
   131.38200000005131        45.062763373162298     
   131.38300000005131        45.061181579206668     
   131.38400000005132        45.059599770499808     
   131.38500000005132        45.058017947047297     
   131.38600000005133        45.056436108854719     
   131.38700000005133        45.054854255927459     
   131.38800000005133        45.053272388271203     
   131.38900000005134        45.051690505891365     
   131.39000000005134        45.050108608793657     
   131.39100000005135        45.048526696983600     
   131.39200000005135        45.046944770466581     
   131.39300000005136        45.045362829248319     
   131.39400000005136        45.043780873334185     
   131.39500000005137        45.042198902729986     
   131.39600000005137        45.040616917441106     
   131.39700000005138        45.039034917472875     
   131.39800000005138        45.037452902831376     
   131.39900000005139        45.035870873521674     
   131.40000000005139        45.034288829549610     
   131.40100000005140        45.032706770920541     
   131.40200000005140        45.031124697640330     
   131.40300000005141        45.029542609714149     
   131.40400000005141        45.027960507147732     
   131.40500000005142        45.026378389946707     
   131.40600000005142        45.024796258116396     
   131.40700000005143        45.023214111662710     
   131.40800000005143        45.021631950590972     
   131.40900000005144        45.020049774906802     
   131.41000000005144        45.018467584615678     
   131.41100000005144        45.016885379723242     
   131.41200000005145        45.015303160234964     
   131.41300000005145        45.013720926156800     
   131.41400000005146        45.012138677493802     
   131.41500000005146        45.010556414251738     
   131.41600000005147        45.008974136436215     
   131.41700000005147        45.007391844052755     
   131.41800000005148        45.005809537106934     
   131.41900000005148        45.004227215604359     
   131.42000000005149        45.002644879550530     
   131.42100000005149        45.001062528951060     
   131.42200000005150        44.999480163811619     
   131.42300000005150        44.997897784137542     
   131.42400000005151        44.996315389934594     
   131.42500000005151        44.994732981208308     
   131.42600000005152        44.993150557964242     
   131.42700000005152        44.991568120207859     
   131.42800000005153        44.989985667945078     
   131.42900000005153        44.988403201181164     
   131.43000000005154        44.986820719921774     
   131.43100000005154        44.985238224172384     
   131.43200000005154        44.983655713938909     
   131.43300000005155        44.982073189226654     
   131.43400000005155        44.980490650041340     
   131.43500000005156        44.978908096388309     
   131.43600000005156        44.977325528273305     
   131.43700000005157        44.975742945701960     
   131.43800000005157        44.974160348679867     
   131.43900000005158        44.972577737212667     
   131.44000000005158        44.970995111305669     
   131.44100000005159        44.969412470964855     
   131.44200000005159        44.967829816195362     
   131.44300000005160        44.966247147003102     
   131.44400000005160        44.964664463393689     
   131.44500000005161        44.963081765372593     
   131.44600000005161        44.961499052945364     
   131.44700000005162        44.959916326117572     
   131.44800000005162        44.958333584894909     
   131.44900000005163        44.956750829283152     
   131.45000000005163        44.955168059287594     
   131.45100000005164        44.953585274913998     
   131.45200000005164        44.952002476167820     
   131.45300000005165        44.950419663054731     
   131.45400000005165        44.948836835580423     
   131.45500000005165        44.947253993750415     
   131.45600000005166        44.945671137570365     
   131.45700000005166        44.944088267045778     
   131.45800000005167        44.942505382182290     
   131.45900000005167        44.940922482985513     
   131.46000000005168        44.939339569461161     
   131.46100000005168        44.937756641614619     
   131.46200000005169        44.936173699451807     
   131.46300000005169        44.934590742977988     
   131.46400000005170        44.933007772199126     
   131.46500000005170        44.931424787120505     
   131.46600000005171        44.929841787747719     
   131.46700000005171        44.928258774086707     
   131.46800000005172        44.926675746142976     
   131.46900000005172        44.925092703922026     
   131.47000000005173        44.923509647429313     
   131.47100000005173        44.921926576670785     
   131.47200000005174        44.920343491652091     
   131.47300000005174        44.918760392378431     
   131.47400000005175        44.917177278855661     
   131.47500000005175        44.915594151089586     
   131.47600000005176        44.914011009085684     
   131.47700000005176        44.912427852849483     
   131.47800000005176        44.910844682386603     
   131.47900000005177        44.909261497702886     
   131.48000000005177        44.907678298803610     
   131.48100000005178        44.906095085694687     
   131.48200000005178        44.904511858381603     
   131.48300000005179        44.902928616870170     
   131.48400000005179        44.901345361165674     
   131.48500000005180        44.899762091274049     
   131.48600000005180        44.898178807200757     
   131.48700000005181        44.896595508951535     
   131.48800000005181        44.895012196531979     
   131.48900000005182        44.893428869947677     
   131.49000000005182        44.891845529204311     
   131.49100000005183        44.890262174307409     
   131.49200000005183        44.888678805262870     
   131.49300000005184        44.887095422076008     
   131.49400000005184        44.885512024752657     
   131.49500000005185        44.883928613298337     
   131.49600000005185        44.882345187718848     
   131.49700000005186        44.880761748019637     
   131.49800000005186        44.879178294206284     
   131.49900000005186        44.877594826284813     
   131.50000000005187        44.876011344260512     
   131.50100000005187        44.874427848139234     
   131.50200000005188        44.872844337926438     
   131.50300000005188        44.871260813627821     
   131.50400000005189        44.869677275249195     
   131.50500000005189        44.868093722795955     
   131.50600000005190        44.866510156273868     
   131.50700000005190        44.864926575688656     
   131.50800000005191        44.863342981045811     
   131.50900000005191        44.861759372351131     
   131.51000000005192        44.860175749610164     
   131.51100000005192        44.858592112828617     
   131.51200000005193        44.857008462012104     
   131.51300000005193        44.855424797166300     
   131.51400000005194        44.853841118296771     
   131.51500000005194        44.852257425409377     
   131.51600000005195        44.850673718509555     
   131.51700000005195        44.849089997602995     
   131.51800000005196        44.847506262695546     
   131.51900000005196        44.845922513792559     
   131.52000000005197        44.844338750900114     
   131.52100000005197        44.842754974023336     
   131.52200000005197        44.841171183168420     
   131.52300000005198        44.839587378340610     
   131.52400000005198        44.838003559545854     
   131.52500000005199        44.836419726789487     
   131.52600000005199        44.834835880077584     
   131.52700000005200        44.833252019415525     
   131.52800000005200        44.831668144809058     
   131.52900000005201        44.830084256263817     
   131.53000000005201        44.828500353785387     
   131.53100000005202        44.826916437379872     
   131.53200000005202        44.825332507052465     
   131.53300000005203        44.823748562808902     
   131.53400000005203        44.822164604655029     
   131.53500000005204        44.820580632596396     
   131.53600000005204        44.818996646638581     
   131.53700000005205        44.817412646787588     
   131.53800000005205        44.815828633048866     
   131.53900000005206        44.814244605428094     
   131.54000000005206        44.812660563930912     
   131.54100000005207        44.811076508563190     
   131.54200000005207        44.809492439330313     
   131.54300000005207        44.807908356238130     
   131.54400000005208        44.806324259292381     
   131.54500000005208        44.804740148498638     
   131.54600000005209        44.803156023862684     
   131.54700000005209        44.801571885389919     
   131.54800000005210        44.799987733086354     
   131.54900000005210        44.798403566957631     
   131.55000000005211        44.796819387009378     
   131.55100000005211        44.795235193247144     
   131.55200000005212        44.793650985676813     
   131.55300000005212        44.792066764303918     
   131.55400000005213        44.790482529134344     
   131.55500000005213        44.788898280173669     
   131.55600000005214        44.787314017427470     
   131.55700000005214        44.785729740901552     
   131.55800000005215        44.784145450601770     
   131.55900000005215        44.782561146533482     
   131.56000000005216        44.780976828702535     
   131.56100000005216        44.779392497114635     
   131.56200000005217        44.777808151775517     
   131.56300000005217        44.776223792690921     
   131.56400000005218        44.774639419866361     
   131.56500000005218        44.773055033307720     
   131.56600000005218        44.771470633020499     
   131.56700000005219        44.769886219010615     
   131.56800000005219        44.768301791283555     
   131.56900000005220        44.766717349845237     
   131.57000000005220        44.765132894701175     
   131.57100000005221        44.763548425857273     
   131.57200000005221        44.761963943318925     
   131.57300000005222        44.760379447092149     
   131.57400000005222        44.758794937182600     
   131.57500000005223        44.757210413595786     
   131.57600000005223        44.755625876337596     
   131.57700000005224        44.754041325413660     
   131.57800000005224        44.752456760829745     
   131.57900000005225        44.750872182591642     
   131.58000000005225        44.749287590704661     
   131.58100000005226        44.747702985174975     
   131.58200000005226        44.746118366008197     
   131.58300000005227        44.744533733209806     
   131.58400000005227        44.742949086785714     
   131.58500000005228        44.741364426741676     
   131.58600000005228        44.739779753083390     
   131.58700000005229        44.738195065816427     
   131.58800000005229        44.736610364946550     
   131.58900000005229        44.735025650479557     
   131.59000000005230        44.733440922421110     
   131.59100000005230        44.731856180777122     
   131.59200000005231        44.730271425552957     
   131.59300000005231        44.728686656754576     
   131.59400000005232        44.727101874387806     
   131.59500000005232        44.725517078458047     
   131.59600000005233        44.723932268971211     
   131.59700000005233        44.722347445933089     
   131.59800000005234        44.720762609349187     
   131.59900000005234        44.719177759225509     
   131.60000000005235        44.717592895567634     
   131.60100000005235        44.716008018381224     
   131.60200000005236        44.714423127672212     
   131.60300000005236        44.712838223446155     
   131.60400000005237        44.711253305708858     
   131.60500000005237        44.709668374465998     
   131.60600000005238        44.708083429723544     
   131.60700000005238        44.706498471486732     
   131.60800000005239        44.704913499761773     
   131.60900000005239        44.703328514554158     
   131.61000000005239        44.701743515869765     
   131.61100000005240        44.700158503714221     
   131.61200000005240        44.698573478093259     
   131.61300000005241        44.696988439012820     
   131.61400000005241        44.695403386478418     
   131.61500000005242        44.693818320495893     
   131.61600000005242        44.692233241070859     
   131.61700000005243        44.690648148209320     
   131.61800000005243        44.689063041916931     
   131.61900000005244        44.687477922199093     
   131.62000000005244        44.685892789062038     
   131.62100000005245        44.684307642511293     
   131.62200000005245        44.682722482552599     
   131.62300000005246        44.681137309191676     
   131.62400000005246        44.679552122434330     
   131.62500000005247        44.677966922286373     
   131.62600000005247        44.676381708753460     
   131.62700000005248        44.674796481841405     
   131.62800000005248        44.673211241555926     
   131.62900000005249        44.671625987902708     
   131.63000000005249        44.670040720887705     
   131.63100000005250        44.668455440516468     
   131.63200000005250        44.666870146794864     
   131.63300000005250        44.665284839728635     
   131.63400000005251        44.663699519323352     
   131.63500000005251        44.662114185585231     
   131.63600000005252        44.660528838519632     
   131.63700000005252        44.658943478132329     
   131.63800000005253        44.657358104429321     
   131.63900000005253        44.655772717416312     
   131.64000000005254        44.654187317098838     
   131.64100000005254        44.652601903482719     
   131.64200000005255        44.651016476574071     
   131.64300000005255        44.649431036378246     
   131.64400000005256        44.647845582901198     
   131.64500000005256        44.646260116148767     
   131.64600000005257        44.644674636126418     
   131.64700000005257        44.643089142840367     
   131.64800000005258        44.641503636296022     
   131.64900000005258        44.639918116499288     
   131.65000000005259        44.638332583455970     
   131.65100000005259        44.636747037171716     
   131.65200000005260        44.635161477652574     
   131.65300000005260        44.633575904903999     
   131.65400000005260        44.631990318932047     
   131.65500000005261        44.630404719742039     
   131.65600000005261        44.628819107340341     
   131.65700000005262        44.627233481732191     
   131.65800000005262        44.625647842923840     
   131.65900000005263        44.624062190920860     
   131.66000000005263        44.622476525728992     
   131.66100000005264        44.620890847354090     
   131.66200000005264        44.619305155801776     
   131.66300000005265        44.617719451078010     
   131.66400000005265        44.616133733188605     
   131.66500000005266        44.614548002139195     
   131.66600000005266        44.612962257935628     
   131.66700000005267        44.611376500583830     
   131.66800000005267        44.609790730089294     
   131.66900000005268        44.608204946458137     
   131.67000000005268        44.606619149695959     
   131.67100000005269        44.605033339808521     
   131.67200000005269        44.603447516801758     
   131.67300000005270        44.601861680681324     
   131.67400000005270        44.600275831453025     
   131.67500000005271        44.598689969122745     
   131.67600000005271        44.597104093696217     
   131.67700000005271        44.595518205179424     
   131.67800000005272        44.593932303577681     
   131.67900000005272        44.592346388897361     
   131.68000000005273        44.590760461143873     
   131.68100000005273        44.589174520323247     
   131.68200000005274        44.587588566441042     
   131.68300000005274        44.586002599503317     
   131.68400000005275        44.584416619515771     
   131.68500000005275        44.582830626484125     
   131.68600000005276        44.581244620414331     
   131.68700000005276        44.579658601312026     
   131.68800000005277        44.578072569183199     
   131.68900000005277        44.576486524033406     
   131.69000000005278        44.574900465868765     
   131.69100000005278        44.573314394694926     
   131.69200000005279        44.571728310517564     
   131.69300000005279        44.570142213342727     
   131.69400000005280        44.568556103176164     
   131.69500000005280        44.566969980023536     
   131.69600000005281        44.565383843890835     
   131.69700000005281        44.563797694783858     
   131.69800000005282        44.562211532708289     
   131.69900000005282        44.560625357669998     
   131.70000000005282        44.559039169675003     
   131.70100000005283        44.557452968728818     
   131.70200000005283        44.555866754837453     
   131.70300000005284        44.554280528006529     
   131.70400000005284        44.552694288242009     
   131.70500000005285        44.551108035549802     
   131.70600000005285        44.549521769935630     
   131.70700000005286        44.547935491405404     
   131.70800000005286        44.546349199964752     
   131.70900000005287        44.544762895619485     
   131.71000000005287        44.543176578375899     
   131.71100000005288        44.541590248239224     
   131.71200000005288        44.540003905215549     
   131.71300000005289        44.538417549310701     
   131.71400000005289        44.536831180530484     
   131.71500000005290        44.535244798880761     
   131.71600000005290        44.533658404367301     
   131.71700000005291        44.532071996995995     
   131.71800000005291        44.530485576772755     
   131.71900000005292        44.528899143703256     
   131.72000000005292        44.527312697793327     
   131.72100000005292        44.525726239048865     
   131.72200000005293        44.524139767475845     
   131.72300000005293        44.522553283079787     
   131.72400000005294        44.520966785866754     
   131.72500000005294        44.519380275842515     
   131.72600000005295        44.517793753013095     
   131.72700000005295        44.516207217384078     
   131.72800000005296        44.514620668961300     
   131.72900000005296        44.513034107750798     
   131.73000000005297        44.511447533758286     
   131.73100000005297        44.509860946989683     
   131.73200000005298        44.508274347450737     
   131.73300000005298        44.506687735147409     
   131.73400000005299        44.505101110085363     
   131.73500000005299        44.503514472270496     
   131.73600000005300        44.501927821708890     
   131.73700000005300        44.500341158406137     
   131.73800000005301        44.498754482368319     
   131.73900000005301        44.497167793600902     
   131.74000000005302        44.495581092110193     
   131.74100000005302        44.493994377901736     
   131.74200000005303        44.492407650981399     
   131.74300000005303        44.490820911355229     
   131.74400000005303        44.489234159029017     
   131.74500000005304        44.487647394008427     
   131.74600000005304        44.486060616299525     
   131.74700000005305        44.484473825908026     
   131.74800000005305        44.482887022839982     
   131.74900000005306        44.481300207101057     
   131.75000000005306        44.479713378697170     
   131.75100000005307        44.478126537634324     
   131.75200000005307        44.476539683918169     
   131.75300000005308        44.474952817554581     
   131.75400000005308        44.473365938549577     
   131.75500000005309        44.471779046908949     
   131.75600000005309        44.470192142638417     
   131.75700000005310        44.468605225744149     
   131.75800000005310        44.467018296231750     
   131.75900000005311        44.465431354107210     
   131.76000000005311        44.463844399376285     
   131.76100000005312        44.462257432045121     
   131.76200000005312        44.460670452119238     
   131.76300000005313        44.459083459604742     
   131.76400000005313        44.457496454507471     
   131.76500000005313        44.455909436833075     
   131.76600000005314        44.454322406587799     
   131.76700000005314        44.452735363777300     
   131.76800000005315        44.451148308407525     
   131.76900000005315        44.449561240484158     
   131.77000000005316        44.447974160013437     
   131.77100000005316        44.446387067000749     
   131.77200000005317        44.444799961452532     
   131.77300000005317        44.443212843374162     
   131.77400000005318        44.441625712771817     
   131.77500000005318        44.440038569651385     
   131.77600000005319        44.438451414018644     
   131.77700000005319        44.436864245879576     
   131.77800000005320        44.435277065239902     
   131.77900000005320        44.433689872105560     
   131.78000000005321        44.432102666482606     
   131.78100000005321        44.430515448376759     
   131.78200000005322        44.428928217793718     
   131.78300000005322        44.427340974739870     
   131.78400000005323        44.425753719220801     
   131.78500000005323        44.424166451242364     
   131.78600000005324        44.422579170810600     
   131.78700000005324        44.420991877931179     
   131.78800000005324        44.419404572610262     
   131.78900000005325        44.417817254853567     
   131.79000000005325        44.416229924667164     
   131.79100000005326        44.414642582056686     
   131.79200000005326        44.413055227028138     
   131.79300000005327        44.411467859587404     
   131.79400000005327        44.409880479740671     
   131.79500000005328        44.408293087493512     
   131.79600000005328        44.406705682851893     
   131.79700000005329        44.405118265821621     
   131.79800000005329        44.403530836408748     
   131.79900000005330        44.401943394619273     
   131.80000000005330        44.400355940458809     
   131.80100000005331        44.398768473933572     
   131.80200000005331        44.397180995049048     
   131.80300000005332        44.395593503811646     
   131.80400000005332        44.394006000226938     
   131.80500000005333        44.392418484300912     
   131.80600000005333        44.390830956039515     
   131.80700000005334        44.389243415448654     
   131.80800000005334        44.387655862534189     
   131.80900000005335        44.386068297302131     
   131.81000000005335        44.384480719758308     
   131.81100000005335        44.382893129908560     
   131.81200000005336        44.381305527758975     
   131.81300000005336        44.379717913315346     
   131.81400000005337        44.378130286583620     
   131.81500000005337        44.376542647569771     
   131.81600000005338        44.374954996279591     
   131.81700000005338        44.373367332719049     
   131.81800000005339        44.371779656894162     
   131.81900000005339        44.370191968810779     
   131.82000000005340        44.368604268474783     
   131.82100000005340        44.367016555892143     
   131.82200000005341        44.365428831068762     
   131.82300000005341        44.363841094010596     
   131.82400000005342        44.362253344723406     
   131.82500000005342        44.360665583213375     
   131.82600000005343        44.359077809486315     
   131.82700000005343        44.357490023548102     
   131.82800000005344        44.355902225404705     
   131.82900000005344        44.354314415062241     
   131.83000000005345        44.352726592526267     
   131.83100000005345        44.351138757802858     
   131.83200000005345        44.349550910898074     
   131.83300000005346        44.347963051817814     
   131.83400000005346        44.346375180567946     
   131.83500000005347        44.344787297154333     
   131.83600000005347        44.343199401582950     
   131.83700000005348        44.341611493860078     
   131.83800000005348        44.340023573991047     
   131.83900000005349        44.338435641982187     
   131.84000000005349        44.336847697839268     
   131.84100000005350        44.335259741568500     
   131.84200000005350        44.333671773175581     
   131.84300000005351        44.332083792666381     
   131.84400000005351        44.330495800047039     
   131.84500000005352        44.328907795323481     
   131.84600000005352        44.327319778501582     
   131.84700000005353        44.325731749587362     
   131.84800000005353        44.324143708586554     
   131.84900000005354        44.322555655505326     
   131.85000000005354        44.320967590349383     
   131.85100000005355        44.319379513125099     
   131.85200000005355        44.317791423838145     
   131.85300000005356        44.316203322494339     
   131.85400000005356        44.314615209099983     
   131.85500000005356        44.313027083660607     
   131.85600000005357        44.311438946182570     
   131.85700000005357        44.309850796671505     
   131.85800000005358        44.308262635133673     
   131.85900000005358        44.306674461574673     
   131.86000000005359        44.305086276000829     
   131.86100000005359        44.303498078417739     
   131.86200000005360        44.301909868831622     
   131.86300000005360        44.300321647248325     
   131.86400000005361        44.298733413673865     
   131.86500000005361        44.297145168114220     
   131.86600000005362        44.295556910575165     
   131.86700000005362        44.293968641062946     
   131.86800000005363        44.292380359583326     
   131.86900000005363        44.290792066142366     
   131.87000000005364        44.289203760745885     
   131.87100000005364        44.287615443400021     
   131.87200000005365        44.286027114110624     
   131.87300000005365        44.284438772883654     
   131.87400000005366        44.282850419725250     
   131.87500000005366        44.281262054641218     
   131.87600000005366        44.279673677637589     
   131.87700000005367        44.278085288720249     
   131.87800000005367        44.276496887895199     
   131.87900000005368        44.274908475168623     
   131.88000000005368        44.273320050546218     
   131.88100000005369        44.271731614034181     
   131.88200000005369        44.270143165638153     
   131.88300000005370        44.268554705364387     
   131.88400000005370        44.266966233218945     
   131.88500000005371        44.265377749207538     
   131.88600000005371        44.263789253336228     
   131.88700000005372        44.262200745611160     
   131.88800000005372        44.260612226038006     
   131.88900000005373        44.259023694623060     
   131.89000000005373        44.257435151372121     
   131.89100000005374        44.255846596291143     
   131.89200000005374        44.254258029386229     
   131.89300000005375        44.252669450663340     
   131.89400000005375        44.251080860128518     
   131.89500000005376        44.249492257787537     
   131.89600000005376        44.247903643646460     
   131.89700000005377        44.246315017711645     
   131.89800000005377        44.244726379988563     
   131.89900000005377        44.243137730483404     
   131.90000000005378        44.241549069202172     
   131.90100000005378        44.239960396150835     
   131.90200000005379        44.238371711335496     
   131.90300000005379        44.236783014761883     
   131.90400000005380        44.235194306436206     
   131.90500000005380        44.233605586364554     
   131.90600000005381        44.232016854552683     
   131.90700000005381        44.230428111006695     
   131.90800000005382        44.228839355732532     
   131.90900000005382        44.227250588736283     
   131.91000000005383        44.225661810023759     
   131.91100000005383        44.224073019601398     
   131.91200000005384        44.222484217474701     
   131.91300000005384        44.220895403649862     
   131.91400000005385        44.219306578133086     
   131.91500000005385        44.217717740930098     
   131.91600000005386        44.216128892047024     
   131.91700000005386        44.214540031489705     
   131.91800000005387        44.212951159264350     
   131.91900000005387        44.211362275376949     
   131.92000000005388        44.209773379833528     
   131.92100000005388        44.208184472639921     
   131.92200000005388        44.206595553802245     
   131.92300000005389        44.205006623326511     
   131.92400000005389        44.203417681218646     
   131.92500000005390        44.201828727484830     
   131.92600000005390        44.200239762131098     
   131.92700000005391        44.198650785163089     
   131.92800000005391        44.197061796587256     
   131.92900000005392        44.195472796409533     
   131.93000000005392        44.193883784635730     
   131.93100000005393        44.192294761272009     
   131.93200000005393        44.190705726324403     
   131.93300000005394        44.189116679798737     
   131.93400000005394        44.187527621701378     
   131.93500000005395        44.185938552037975     
   131.93600000005395        44.184349470814915     
   131.93700000005396        44.182760378037919     
   131.93800000005396        44.181171273713112     
   131.93900000005397        44.179582157846475     
   131.94000000005397        44.177993030444092     
   131.94100000005398        44.176403891512152     
   131.94200000005398        44.174814741056338     
   131.94300000005398        44.173225579082946     
   131.94400000005399        44.171636405597816     
   131.94500000005399        44.170047220607167     
   131.94600000005400        44.168458024116909     
   131.94700000005400        44.166868816133189     
   131.94800000005401        44.165279596661833     
   131.94900000005401        44.163690365709158     
   131.95000000005402        44.162101123280891     
   131.95100000005402        44.160511869383221     
   131.95200000005403        44.158922604022074     
   131.95300000005403        44.157333327203808     
   131.95400000005404        44.155744038934060     
   131.95500000005404        44.154154739219010     
   131.95600000005405        44.152565428064840     
   131.95700000005405        44.150976105477426     
   131.95800000005406        44.149386771462986     
   131.95900000005406        44.147797426027275     
   131.96000000005407        44.146208069176595     
   131.96100000005407        44.144618700916972     
   131.96200000005408        44.143029321254176     
   131.96300000005408        44.141439930194487     
   131.96400000005409        44.139850527743945     
   131.96500000005409        44.138261113908449     
   131.96600000005409        44.136671688694484     
   131.96700000005410        44.135082252107487     
   131.96800000005410        44.133492804153917     
   131.96900000005411        44.131903344839657     
   131.97000000005411        44.130313874170795     
   131.97100000005412        44.128724392153387     
   131.97200000005412        44.127134898793521     
   131.97300000005413        44.125545394097330     
   131.97400000005413        44.123955878070554     
   131.97500000005414        44.122366350719552     
   131.97600000005414        44.120776812050359     
   131.97700000005415        44.119187262068841     
   131.97800000005415        44.117597700781147     
   131.97900000005416        44.116008128193592     
   131.98000000005416        44.114418544311761     
   131.98100000005417        44.112828949141935     
   131.98200000005417        44.111239342690226     
   131.98300000005418        44.109649724962750     
   131.98400000005418        44.108060095965513     
   131.98500000005419        44.106470455704439     
   131.98600000005419        44.104880804185782     
   131.98700000005419        44.103291141415582     
   131.98800000005420        44.101701467399671     
   131.98900000005420        44.100111782144417     
   131.99000000005421        44.098522085655830     
   131.99100000005421        44.096932377939872     
   131.99200000005422        44.095342659002704     
   131.99300000005422        44.093752928850307     
   131.99400000005423        44.092163187488808     
   131.99500000005423        44.090573434924337     
   131.99600000005424        44.088983671162751     
   131.99700000005424        44.087393896210351     
   131.99800000005425        44.085804110073049     
   131.99900000005425        44.084214312757148     
   132.00000000005426        44.082624504268658     
   132.00100000005426        44.081034684613428     
   132.00200000005427        44.079444853797831     
   132.00300000005427        44.077855011827566     
   132.00400000005428        44.076265158709262     
   132.00500000005428        44.074675294448610     
   132.00600000005429        44.073085419051736     
   132.00700000005429        44.071495532524686     
   132.00800000005430        44.069905634873756     
   132.00900000005430        44.068315726104828     
   132.01000000005430        44.066725806224049     
   132.01100000005431        44.065135875237594     
   132.01200000005431        44.063545933151360     
   132.01300000005432        44.061955979971721     
   132.01400000005432        44.060366015704460     
   132.01500000005433        44.058776040355795     
   132.01600000005433        44.057186053931829     
   132.01700000005434        44.055596056438738     
   132.01800000005434        44.054006047882410     
   132.01900000005435        44.052416028269050     
   132.02000000005435        44.050825997604790     
   132.02100000005436        44.049235955895654     
   132.02200000005436        44.047645903147867     
   132.02300000005437        44.046055839367433     
   132.02400000005437        44.044465764560321     
   132.02500000005438        44.042875678732777     
   132.02600000005438        44.041285581890968     
   132.02700000005439        44.039695474040919     
   132.02800000005439        44.038105355188563     
   132.02900000005440        44.036515225340231     
   132.03000000005440        44.034925084502092     
   132.03100000005441        44.033334932679793     
   132.03200000005441        44.031744769880028     
   132.03300000005441        44.030154596108595     
   132.03400000005442        44.028564411371541     
   132.03500000005442        44.026974215675246     
   132.03600000005443        44.025384009025359     
   132.03700000005443        44.023793791428510     
   132.03800000005444        44.022203562890404     
   132.03900000005444        44.020613323417358     
   132.04000000005445        44.019023073015497     
   132.04100000005445        44.017432811690881     
   132.04200000005446        44.015842539449601     
   132.04300000005446        44.014252256297816     
   132.04400000005447        44.012661962241495     
   132.04500000005447        44.011071657287033     
   132.04600000005448        44.009481341440328     
   132.04700000005448        44.007891014707511     
   132.04800000005449        44.006300677094664     
   132.04900000005449        44.004710328608127     
   132.05000000005450        44.003119969253859     
   132.05100000005450        44.001529599037923     
   132.05200000005451        43.999939217966585     
   132.05300000005451        43.998348826045955     
   132.05400000005451        43.996758423282117     
   132.05500000005452        43.995168009681130     
   132.05600000005452        43.993577585249135     
   132.05700000005453        43.991987149992340     
   132.05800000005453        43.990396703916829     
   132.05900000005454        43.988806247028641     
   132.06000000005454        43.987215779334079     
   132.06100000005455        43.985625300839231     
   132.06200000005455        43.984034811550032     
   132.06300000005456        43.982444311472889     
   132.06400000005456        43.980853800613666     
   132.06500000005457        43.979263278978763     
   132.06600000005457        43.977672746574157     
   132.06700000005458        43.976082203406037     
   132.06800000005458        43.974491649480591     
   132.06900000005459        43.972901084803688     
   132.07000000005459        43.971310509381730     
   132.07100000005460        43.969719923220843     
   132.07200000005460        43.968129326326974     
   132.07300000005461        43.966538718706488     
   132.07400000005461        43.964948100365639     
   132.07500000005462        43.963357471309997     
   132.07600000005462        43.961766831546377     
   132.07700000005462        43.960176181080399     
   132.07800000005463        43.958585519918515     
   132.07900000005463        43.956994848066749     
   132.08000000005464        43.955404165531299     
   132.08100000005464        43.953813472318203     
   132.08200000005465        43.952222768433828     
   132.08300000005465        43.950632053884114     
   132.08400000005466        43.949041328675186     
   132.08500000005466        43.947450592813475     
   132.08600000005467        43.945859846304785     
   132.08700000005467        43.944269089155625     
   132.08800000005468        43.942678321371751     
   132.08900000005468        43.941087542959771     
   132.09000000005469        43.939496753925319     
   132.09100000005469        43.937905954275010     
   132.09200000005470        43.936315144014770     
   132.09300000005470        43.934724323150675     
   132.09400000005471        43.933133491689162     
   132.09500000005471        43.931542649636214     
   132.09600000005472        43.929951796997898     
   132.09700000005472        43.928360933780510     
   132.09800000005472        43.926770059990154     
   132.09900000005473        43.925179175633168     
   132.10000000005473        43.923588280715549     
   132.10100000005474        43.921997375243357     
   132.10200000005474        43.920406459223045     
   132.10300000005475        43.918815532660552     
   132.10400000005475        43.917224595561983     
   132.10500000005476        43.915633647933760     
   132.10600000005476        43.914042689782029     
   132.10700000005477        43.912451721112603     
   132.10800000005477        43.910860741932026     
   132.10900000005478        43.909269752246487     
   132.11000000005478        43.907678752061848     
   132.11100000005479        43.906087741384390     
   132.11200000005479        43.904496720220401     
   132.11300000005480        43.902905688576112     
   132.11400000005480        43.901314646457521     
   132.11500000005481        43.899723593870746     
   132.11600000005481        43.898132530822274     
   132.11700000005482        43.896541457317980     
   132.11800000005482        43.894950373364203     
   132.11900000005483        43.893359278966990     
   132.12000000005483        43.891768174132686     
   132.12100000005483        43.890177058867359     
   132.12200000005484        43.888585933177254     
   132.12300000005484        43.886994797068525     
   132.12400000005485        43.885403650547325     
   132.12500000005485        43.883812493619914     
   132.12600000005486        43.882221326292516     
   132.12700000005486        43.880630148570901     
   132.12800000005487        43.879038960461934     
   132.12900000005487        43.877447761971375     
   132.13000000005488        43.875856553105386     
   132.13100000005488        43.874265333870405     
   132.13200000005489        43.872674104272306     
   132.13300000005489        43.871082864317579     
   132.13400000005490        43.869491614012261     
   132.13500000005490        43.867900353362693     
   132.13600000005491        43.866309082374833     
   132.13700000005491        43.864717801054994     
   132.13800000005492        43.863126509409348     
   132.13900000005492        43.861535207444099     
   132.14000000005493        43.859943895165706     
   132.14100000005493        43.858352572579861     
   132.14200000005494        43.856761239693157     
   132.14300000005494        43.855169896511498     
   132.14400000005494        43.853578543041479     
   132.14500000005495        43.851987179288969     
   132.14600000005495        43.850395805260220     
   132.14700000005496        43.848804420961635     
   132.14800000005496        43.847213026399110     
   132.14900000005497        43.845621621579141     
   132.15000000005497        43.844030206507696     
   132.15100000005498        43.842438781191120     
   132.15200000005498        43.840847345635595     
   132.15300000005499        43.839255899847295     
   132.15400000005499        43.837664443832622     
   132.15500000005500        43.836072977597354     
   132.15600000005500        43.834481501148197     
   132.15700000005501        43.832890014491213     
   132.15800000005501        43.831298517632298     
   132.15900000005502        43.829707010577941     
   132.16000000005502        43.828115493334401     
   132.16100000005503        43.826523965907789     
   132.16200000005503        43.824932428304322     
   132.16300000005504        43.823340880530310     
   132.16400000005504        43.821749322591714     
   132.16500000005504        43.820157754495291     
   132.16600000005505        43.818566176246641     
   132.16700000005505        43.816974587852293     
   132.16800000005506        43.815382989318515     
   132.16900000005506        43.813791380651324     
   132.17000000005507        43.812199761857109     
   132.17100000005507        43.810608132941915     
   132.17200000005508        43.809016493912331     
   132.17300000005508        43.807424844774282     
   132.17400000005509        43.805833185534084     
   132.17500000005509        43.804241516197706     
   132.17600000005510        43.802649836771977     
   132.17700000005510        43.801058147262488     
   132.17800000005511        43.799466447675840     
   132.17900000005511        43.797874738018130     
   132.18000000005512        43.796283018295775     
   132.18100000005512        43.794691288514713     
   132.18200000005513        43.793099548681241     
   132.18300000005513        43.791507798801767     
   132.18400000005514        43.789916038882438     
   132.18500000005514        43.788324268929465     
   132.18600000005515        43.786732488949148     
   132.18700000005515        43.785140698947679     
   132.18800000005515        43.783548898931215     
   132.18900000005516        43.781957088906196     
   132.19000000005516        43.780365268878654     
   132.19100000005517        43.778773438854984     
   132.19200000005517        43.777181598841338     
   132.19300000005518        43.775589748843892     
   132.19400000005518        43.773997888869090     
   132.19500000005519        43.772406018922915     
   132.19600000005519        43.770814139011847     
   132.19700000005520        43.769222249142267     
   132.19800000005520        43.767630349319958     
   132.19900000005521        43.766038439551458     
   132.20000000005521        43.764446519842913     
   132.20100000005522        43.762854590200739     
   132.20200000005522        43.761262650631046     
   132.20300000005523        43.759670701140081     
   132.20400000005523        43.758078741734202     
   132.20500000005524        43.756486772419521     
   132.20600000005524        43.754894793202290     
   132.20700000005525        43.753302804089046     
   132.20800000005525        43.751710805085700     
   132.20900000005525        43.750118796198620     
   132.21000000005526        43.748526777434094     
   132.21100000005526        43.746934748798417     
   132.21200000005527        43.745342710297713     
   132.21300000005527        43.743750661938407     
   132.21400000005528        43.742158603726708     
   132.21500000005528        43.740566535668762     
   132.21600000005529        43.738974457771015     
   132.21700000005529        43.737382370039604     
   132.21800000005530        43.735790272480770     
   132.21900000005530        43.734198165100878     
   132.22000000005531        43.732606047906138     
   132.22100000005531        43.731013920902768     
   132.22200000005532        43.729421784097077     
   132.22300000005532        43.727829637495567     
   132.22400000005533        43.726237481104071     
   132.22500000005533        43.724645314929099     
   132.22600000005534        43.723053138977043     
   132.22700000005534        43.721460953253981     
   132.22800000005535        43.719868757765944     
   132.22900000005535        43.718276552519711     
   132.23000000005536        43.716684337521428     
   132.23100000005536        43.715092112777235     
   132.23200000005536        43.713499878293334     
   132.23300000005537        43.711907634076397     
   132.23400000005537        43.710315380132030     
   132.23500000005538        43.708723116467262     
   132.23600000005538        43.707130843087889     
   132.23700000005539        43.705538560000321     
   132.23800000005539        43.703946267210796     
   132.23900000005540        43.702353964725610     
   132.24000000005540        43.700761652551130     
   132.24100000005541        43.699169330693699     
   132.24200000005541        43.697576999159338     
   132.24300000005542        43.695984657954519     
   132.24400000005542        43.694392307085444     
   132.24500000005543        43.692799946558537     
   132.24600000005543        43.691207576379888     
   132.24700000005544        43.689615196555934     
   132.24800000005544        43.688022807092871     
   132.24900000005545        43.686430407997037     
   132.25000000005545        43.684837999274819     
   132.25100000005546        43.683245580932365     
   132.25200000005546        43.681653152976040     
   132.25300000005547        43.680060715412125     
   132.25400000005547        43.678468268246839     
   132.25500000005547        43.676875811486632     
   132.25600000005548        43.675283345137515     
   132.25700000005548        43.673690869206204     
   132.25800000005549        43.672098383698653     
   132.25900000005549        43.670505888621278     
   132.26000000005550        43.668913383980431     
   132.26100000005550        43.667320869782237     
   132.26200000005551        43.665728346033340     
   132.26300000005551        43.664135812739744     
   132.26400000005552        43.662543269907687     
   132.26500000005552        43.660950717543734     
   132.26600000005553        43.659358155654054     
   132.26700000005553        43.657765584244991     
   132.26800000005554        43.656173003322799     
   132.26900000005554        43.654580412893822     
   132.27000000005555        43.652987812964490     
   132.27100000005555        43.651395203540794     
   132.27200000005556        43.649802584629292     
   132.27300000005556        43.648209956236279     
   132.27400000005557        43.646617318368030     
   132.27500000005557        43.645024671030789     
   132.27600000005557        43.643432014230925     
   132.27700000005558        43.641839347974816     
   132.27800000005558        43.640246672268738     
   132.27900000005559        43.638653987118921     
   132.28000000005559        43.637061292531847     
   132.28100000005560        43.635468588513781     
   132.28200000005560        43.633875875070636     
   132.28300000005561        43.632283152209482     
   132.28400000005561        43.630690419936080     
   132.28500000005562        43.629097678256962     
   132.28600000005562        43.627504927178343     
   132.28700000005563        43.625912166706719     
   132.28800000005563        43.624319396848122     
   132.28900000005564        43.622726617609160     
   132.29000000005564        43.621133828996079     
   132.29100000005565        43.619541031015117     
   132.29200000005565        43.617948223672641     
   132.29300000005566        43.616355406975188     
   132.29400000005566        43.614762580928733     
   132.29500000005567        43.613169745539814     
   132.29600000005567        43.611576900814725     
   132.29700000005568        43.609984046759649     
   132.29800000005568        43.608391183381244     
   132.29900000005568        43.606798310685612     
   132.30000000005569        43.605205428679071     
   132.30100000005569        43.603612537368029     
   132.30200000005570        43.602019636758833     
   132.30300000005570        43.600426726857769     
   132.30400000005571        43.598833807671205     
   132.30500000005571        43.597240879205600     
   132.30600000005572        43.595647941466993     
   132.30700000005572        43.594054994461914     
   132.30800000005573        43.592462038196793     
   132.30900000005573        43.590869072677656     
   132.31000000005574        43.589276097911167     
   132.31100000005574        43.587683113903495     
   132.31200000005575        43.586090120661126     
   132.31300000005575        43.584497118190370     
   132.31400000005576        43.582904106497423     
   132.31500000005576        43.581311085588695     
   132.31600000005577        43.579718055470686     
   132.31700000005577        43.578125016149443     
   132.31800000005578        43.576531967631695     
   132.31900000005578        43.574938909923432     
   132.32000000005578        43.573345843031127     
   132.32100000005579        43.571752766961374     
   132.32200000005579        43.570159681720291     
   132.32300000005580        43.568566587314045     
   132.32400000005580        43.566973483749450     
   132.32500000005581        43.565380371032482     
   132.32600000005581        43.563787249169614     
   132.32700000005582        43.562194118167284     
   132.32800000005582        43.560600978031722     
   132.32900000005583        43.559007828769325     
   132.33000000005583        43.557414670386443     
   132.33100000005584        43.555821502889557     
   132.33200000005584        43.554228326284907     
   132.33300000005585        43.552635140578886     
   132.33400000005585        43.551041945777811     
   132.33500000005586        43.549448741888135     
   132.33600000005586        43.547855528916109     
   132.33700000005587        43.546262306868286     
   132.33800000005587        43.544669075750789     
   132.33900000005588        43.543075835570193     
   132.34000000005588        43.541482586332691     
   132.34100000005589        43.539889328044701     
   132.34200000005589        43.538296060712639     
   132.34300000005589        43.536702784342957     
   132.34400000005590        43.535109498941779     
   132.34500000005590        43.533516204515848     
   132.34600000005591        43.531922901071198     
   132.34700000005591        43.530329588614123     
   132.34800000005592        43.528736267151459     
   132.34900000005592        43.527142936689216     
   132.35000000005593        43.525549597233827     
   132.35100000005593        43.523956248791762     
   132.35200000005594        43.522362891369355     
   132.35300000005594        43.520769524972877     
   132.35400000005595        43.519176149608832     
   132.35500000005595        43.517582765283741     
   132.35600000005596        43.515989372003624     
   132.35700000005596        43.514395969775144     
   132.35800000005597        43.512802558604427     
   132.35900000005597        43.511209138498266     
   132.36000000005598        43.509615709462608     
   132.36100000005598        43.508022271504089     
   132.36200000005599        43.506428824629097     
   132.36300000005599        43.504835368843914     
   132.36400000005600        43.503241904154926     
   132.36500000005600        43.501648430568565     
   132.36600000005600        43.500054948091226     
   132.36700000005601        43.498461456729345     
   132.36800000005601        43.496867956489218     
   132.36900000005602        43.495274447377312     
   132.37000000005602        43.493680929400021     
   132.37100000005603        43.492087402563605     
   132.37200000005603        43.490493866874594     
   132.37300000005604        43.488900322339468     
   132.37400000005604        43.487306768964253     
   132.37500000005605        43.485713206755783     
   132.37600000005605        43.484119635720056     
   132.37700000005606        43.482526055863950     
   132.37800000005606        43.480932467193476     
   132.37900000005607        43.479338869714994     
   132.38000000005607        43.477745263435381     
   132.38100000005608        43.476151648360471     
   132.38200000005608        43.474558024496929     
   132.38300000005609        43.472964391851072     
   132.38400000005609        43.471370750429642     
   132.38500000005610        43.469777100238602     
   132.38600000005610        43.468183441284516     
   132.38700000005610        43.466589773573887     
   132.38800000005611        43.464996097113072     
   132.38900000005611        43.463402411908362     
   132.39000000005612        43.461808717966164     
   132.39100000005612        43.460215015293315     
   132.39200000005613        43.458621303895470     
   132.39300000005613        43.457027583779812     
   132.39400000005614        43.455433854952183     
   132.39500000005614        43.453840117419176     
   132.39600000005615        43.452246371187428     
   132.39700000005615        43.450652616263042     
   132.39800000005616        43.449058852652620     
   132.39900000005616        43.447465080362569     
   132.40000000005617        43.445871299399109     
   132.40100000005617        43.444277509768980     
   132.40200000005618        43.442683711478296     
   132.40300000005618        43.441089904533676     
   132.40400000005619        43.439496088941446     
   132.40500000005619        43.437902264708015     
   132.40600000005620        43.436308431839947     
   132.40700000005620        43.434714590343553     
   132.40800000005621        43.433120740225164     
   132.40900000005621        43.431526881491436     
   132.41000000005621        43.429933014148396     
   132.41100000005622        43.428339138202972     
   132.41200000005622        43.426745253661466     
   132.41300000005623        43.425151360529995     
   132.41400000005623        43.423557458815317     
   132.41500000005624        43.421963548523749     
   132.41600000005624        43.420369629661494     
   132.41700000005625        43.418775702235507     
   132.41800000005625        43.417181766251623     
   132.41900000005626        43.415587821716940     
   132.42000000005626        43.413993868637206     
   132.42100000005627        43.412399907019250     
   132.42200000005627        43.410805936869465     
   132.42300000005628        43.409211958194348     
   132.42400000005628        43.407617971000164     
   132.42500000005629        43.406023975293373     
   132.42600000005629        43.404429971080532     
   132.42700000005630        43.402835958367923     
   132.42800000005630        43.401241937162112     
   132.42900000005631        43.399647907469650     
   132.43000000005631        43.398053869296781     
   132.43100000005632        43.396459822649888     
   132.43200000005632        43.394865767535570     
   132.43300000005632        43.393271703960380     
   132.43400000005633        43.391677631930534     
   132.43500000005633        43.390083551452520     
   132.43600000005634        43.388489462532910     
   132.43700000005634        43.386895365177971     
   132.43800000005635        43.385301259394346     
   132.43900000005635        43.383707145188403     
   132.44000000005636        43.382113022566557     
   132.44100000005636        43.380518891535317     
   132.44200000005637        43.378924752101085     
   132.44300000005637        43.377330604270192     
   132.44400000005638        43.375736448049459     
   132.44500000005638        43.374142283444989     
   132.44600000005639        43.372548110463484     
   132.44700000005639        43.370953929111103     
   132.44800000005640        43.369359739394724     
   132.44900000005640        43.367765541320367     
   132.45000000005641        43.366171334894808     
   132.45100000005641        43.364577120124331     
   132.45200000005642        43.362982897015556     
   132.45300000005642        43.361388665574744     
   132.45400000005642        43.359794425808452     
   132.45500000005643        43.358200177723091     
   132.45600000005643        43.356605921325354     
   132.45700000005644        43.355011656621492     
   132.45800000005644        43.353417383617838     
   132.45900000005645        43.351823102321276     
   132.46000000005645        43.350228812737967     
   132.46100000005646        43.348634514874284     
   132.46200000005646        43.347040208737042     
   132.46300000005647        43.345445894332471     
   132.46400000005647        43.343851571667123     
   132.46500000005648        43.342257240747351     
   132.46600000005648        43.340662901579790     
   132.46700000005649        43.339068554170836     
   132.46800000005649        43.337474198526905     
   132.46900000005650        43.335879834654712     
   132.47000000005650        43.334285462560395     
   132.47100000005651        43.332691082250761     
   132.47200000005651        43.331096693732050     
   132.47300000005652        43.329502297010777     
   132.47400000005652        43.327907892093492     
   132.47500000005653        43.326313478986563     
   132.47600000005653        43.324719057696683     
   132.47700000005653        43.323124628230147     
   132.47800000005654        43.321530190593442     
   132.47900000005654        43.319935744793192     
   132.48000000005655        43.318341290835761     
   132.48100000005655        43.316746828727510     
   132.48200000005656        43.315152358475181     
   132.48300000005656        43.313557880085177     
   132.48400000005657        43.311963393563957     
   132.48500000005657        43.310368898918128     
   132.48600000005658        43.308774396153936     
   132.48700000005658        43.307179885277989     
   132.48800000005659        43.305585366296889     
   132.48900000005659        43.303990839216908     
   132.49000000005660        43.302396304044713     
   132.49100000005660        43.300801760786925     
   132.49200000005661        43.299207209449655     
   132.49300000005661        43.297612650039625     
   132.49400000005662        43.296018082563414     
   132.49500000005662        43.294423507027354     
   132.49600000005663        43.292828923437966     
   132.49700000005663        43.291234331801803     
   132.49800000005663        43.289639732125352     
   132.49900000005664        43.288045124415241     
   132.50000000005664        43.286450508677490     
   132.50100000005665        43.284855884919253     
   132.50200000005665        43.283261253146669     
   132.50300000005666        43.281666613366234     
   132.50400000005666        43.280071965584675     
   132.50500000005667        43.278477309808189     
   132.50600000005667        43.276882646043433     
   132.50700000005668        43.275287974297107     
   132.50800000005668        43.273693294575217     
   132.50900000005669        43.272098606884747     
   132.51000000005669        43.270503911232069     
   132.51100000005670        43.268909207623629     
   132.51200000005670        43.267314496065978     
   132.51300000005671        43.265719776565597     
   132.51400000005671        43.264125049128943     
   132.51500000005672        43.262530313762809     
   132.51600000005672        43.260935570473421     
   132.51700000005673        43.259340819267344     
   132.51800000005673        43.257746060151156     
   132.51900000005674        43.256151293131367     
   132.52000000005674        43.254556518214464     
   132.52100000005674        43.252961735407098     
   132.52200000005675        43.251366944715585     
   132.52300000005675        43.249772146146448     
   132.52400000005676        43.248177339706366     
   132.52500000005676        43.246582525401699     
   132.52600000005677        43.244987703239211     
   132.52700000005677        43.243392873225062     
   132.52800000005678        43.241798035366209     
   132.52900000005678        43.240203189668804     
   132.53000000005679        43.238608336139535     
   132.53100000005679        43.237013474784959     
   132.53200000005680        43.235418605611613     
   132.53300000005680        43.233823728625815     
   132.53400000005681        43.232228843834349     
   132.53500000005681        43.230633951243632     
   132.53600000005682        43.229039050860216     
   132.53700000005682        43.227444142690523     
   132.53800000005683        43.225849226741360     
   132.53900000005683        43.224254303018938     
   132.54000000005684        43.222659371530064     
   132.54100000005684        43.221064432281239     
   132.54200000005685        43.219469485278715     
   132.54300000005685        43.217874530529137     
   132.54400000005685        43.216279568039361     
   132.54500000005686        43.214684597815484     
   132.54600000005686        43.213089619864355     
   132.54700000005687        43.211494634192555     
   132.54800000005687        43.209899640806213     
   132.54900000005688        43.208304639712360     
   132.55000000005688        43.206709630917125     
   132.55100000005689        43.205114614427522     
   132.55200000005689        43.203519590249556     
   132.55300000005690        43.201924558390090     
   132.55400000005690        43.200329518855710     
   132.55500000005691        43.198734471652749     
   132.55600000005691        43.197139416787913     
   132.55700000005692        43.195544354267746     
   132.55800000005692        43.193949284098721     
   132.55900000005693        43.192354206287412     
   132.56000000005693        43.190759120840362     
   132.56100000005694        43.189164027764235     
   132.56200000005694        43.187568927065463     
   132.56300000005695        43.185973818750519     
   132.56400000005695        43.184378702826187     
   132.56500000005695        43.182783579298736     
   132.56600000005696        43.181188448175128     
   132.56700000005696        43.179593309461545     
   132.56800000005697        43.177998163164737     
   132.56900000005697        43.176403009291136     
   132.57000000005698        43.174807847847269     
   132.57100000005698        43.173212678839917     
   132.57200000005699        43.171617502275595     
   132.57300000005699        43.170022318160676     
   132.57400000005700        43.168427126501733     
   132.57500000005700        43.166831927305644     
   132.57600000005701        43.165236720578605     
   132.57700000005701        43.163641506327366     
   132.57800000005702        43.162046284558549     
   132.57900000005702        43.160451055278429     
   132.58000000005703        43.158855818493876     
   132.58100000005703        43.157260574211385     
   132.58200000005704        43.155665322437486     
   132.58300000005704        43.154070063178793     
   132.58400000005705        43.152474796441915     
   132.58500000005705        43.150879522233012     
   132.58600000005706        43.149284240559339     
   132.58700000005706        43.147688951426950     
   132.58800000005706        43.146093654842765     
   132.58900000005707        43.144498350812995     
   132.59000000005707        43.142903039344496     
   132.59100000005708        43.141307720443656     
   132.59200000005708        43.139712394117254     
   132.59300000005709        43.138117060371677     
   132.59400000005709        43.136521719213611     
   132.59500000005710        43.134926370649694     
   132.59600000005710        43.133331014686263     
   132.59700000005711        43.131735651330224     
   132.59800000005711        43.130140280587938     
   132.59900000005712        43.128544902465990     
   132.60000000005712        43.126949516971152     
   132.60100000005713        43.125354124109840     
   132.60200000005713        43.123758723888606     
   132.60300000005714        43.122163316314087     
   132.60400000005714        43.120567901393009     
   132.60500000005715        43.118972479131763     
   132.60600000005715        43.117377049536948     
   132.60700000005716        43.115781612615308     
   132.60800000005716        43.114186168373244     
   132.60900000005716        43.112590716817650     
   132.61000000005717        43.110995257954741     
   132.61100000005717        43.109399791791397     
   132.61200000005718        43.107804318334118     
   132.61300000005718        43.106208837589300     
   132.61400000005719        43.104613349563763     
   132.61500000005719        43.103017854264081     
   132.61600000005720        43.101422351697011     
   132.61700000005720        43.099826841868662     
   132.61800000005721        43.098231324786084     
   132.61900000005721        43.096635800455743     
   132.62000000005722        43.095040268884190     
   132.62100000005722        43.093444730078041     
   132.62200000005723        43.091849184043944     
   132.62300000005723        43.090253630788489     
   132.62400000005724        43.088658070318232     
   132.62500000005724        43.087062502639760     
   132.62600000005725        43.085466927759825     
   132.62700000005725        43.083871345684798     
   132.62800000005726        43.082275756421588     
   132.62900000005726        43.080680159976652     
   132.63000000005727        43.079084556356378     
   132.63100000005727        43.077488945567687     
   132.63200000005727        43.075893327617067     
   132.63300000005728        43.074297702511231     
   132.63400000005728        43.072702070256675     
   132.63500000005729        43.071106430859857     
   132.63600000005729        43.069510784327733     
   132.63700000005730        43.067915130666655     
   132.63800000005730        43.066319469883460     
   132.63900000005731        43.064723801984506     
   132.64000000005731        43.063128126976707     
   132.64100000005732        43.061532444866401     
   132.64200000005732        43.059936755660381     
   132.64300000005733        43.058341059365127     
   132.64400000005733        43.056745355987474     
   132.64500000005734        43.055149645533724     
   132.64600000005734        43.053553928010842     
   132.64700000005735        43.051958203425166     
   132.64800000005735        43.050362471783473     
   132.64900000005736        43.048766733092457     
   132.65000000005736        43.047170987358427     
   132.65100000005737        43.045575234588398     
   132.65200000005737        43.043979474788777     
   132.65300000005738        43.042383707966209     
   132.65400000005738        43.040787934127387     
   132.65500000005738        43.039192153278933     
   132.65600000005739        43.037596365427397     
   132.65700000005739        43.036000570579361     
   132.65800000005740        43.034404768741567     
   132.65900000005740        43.032808959920679     
   132.66000000005741        43.031213144123349     
   132.66100000005741        43.029617321356049     
   132.66200000005742        43.028021491625644     
   132.66300000005742        43.026425654938542     
   132.66400000005743        43.024829811301416     
   132.66500000005743        43.023233960721086     
   132.66600000005744        43.021638103203948     
   132.66700000005744        43.020042238756758     
   132.66800000005745        43.018446367386240     
   132.66900000005745        43.016850489098772     
   132.67000000005746        43.015254603901276     
   132.67100000005746        43.013658711800296     
   132.67200000005747        43.012062812802313     
   132.67300000005747        43.010466906914317     
   132.67400000005748        43.008870994142640     
   132.67500000005748        43.007275074494068     
   132.67600000005748        43.005679147975123     
   132.67700000005749        43.004083214592704     
   132.67800000005749        43.002487274353300     
   132.67900000005750        43.000891327263460     
   132.68000000005750        42.999295373330042     
   132.68100000005751        42.997699412559470     
   132.68200000005751        42.996103444958500     
   132.68300000005752        42.994507470533925     
   132.68400000005752        42.992911489292077     
   132.68500000005753        42.991315501239932     
   132.68600000005753        42.989719506383963     
   132.68700000005754        42.988123504731035     
   132.68800000005754        42.986527496287437     
   132.68900000005755        42.984931481060087     
   132.69000000005755        42.983335459055589     
   132.69100000005756        42.981739430280633     
   132.69200000005756        42.980143394741837     
   132.69300000005757        42.978547352445823     
   132.69400000005757        42.976951303399417     
   132.69500000005758        42.975355247609002     
   132.69600000005758        42.973759185081413     
   132.69700000005759        42.972163115823385     
   132.69800000005759        42.970567039841356     
   132.69900000005759        42.968970957142226     
   132.70000000005760        42.967374867732531     
   132.70100000005760        42.965778771618979     
   132.70200000005761        42.964182668808220     
   132.70300000005761        42.962586559306885     
   132.70400000005762        42.960990443121645     
   132.70500000005762        42.959394320259435     
   132.70600000005763        42.957798190726429     
   132.70700000005763        42.956202054529768     
   132.70800000005764        42.954605911675721     
   132.70900000005764        42.953009762171341     
   132.71000000005765        42.951413606023031     
   132.71100000005765        42.949817443237535     
   132.71200000005766        42.948221273821645     
   132.71300000005766        42.946625097781862     
   132.71400000005767        42.945028915124993     
   132.71500000005767        42.943432725857626     
   132.71600000005768        42.941836529986446     
   132.71700000005768        42.940240327518119     
   132.71800000005769        42.938644118459472     
   132.71900000005769        42.937047902817142     
   132.72000000005769        42.935451680597524     
   132.72100000005770        42.933855451807702     
   132.72200000005770        42.932259216454057     
   132.72300000005771        42.930662974543523     
   132.72400000005771        42.929066726082596     
   132.72500000005772        42.927470471078102     
   132.72600000005772        42.925874209536644     
   132.72700000005773        42.924277941464808     
   132.72800000005773        42.922681666869593     
   132.72900000005774        42.921085385757287     
   132.73000000005774        42.919489098134882     
   132.73100000005775        42.917892804008929     
   132.73200000005775        42.916296503386071     
   132.73300000005776        42.914700196273159     
   132.73400000005776        42.913103882676758     
   132.73500000005777        42.911507562603731     
   132.73600000005777        42.909911236060665     
   132.73700000005778        42.908314903054091     
   132.73800000005778        42.906718563590893     
   132.73900000005779        42.905122217677878     
   132.74000000005779        42.903525865321527     
   132.74100000005780        42.901929506528553     
   132.74200000005780        42.900333141305772     
   132.74300000005780        42.898736769659791     
   132.74400000005781        42.897140391597375     
   132.74500000005781        42.895544007125075     
   132.74600000005782        42.893947616249868     
   132.74700000005782        42.892351218978348     
   132.74800000005783        42.890754815317074     
   132.74900000005783        42.889158405272738     
   132.75000000005784        42.887561988852333     
   132.75100000005784        42.885965566062254     
   132.75200000005785        42.884369136909456     
   132.75300000005785        42.882772701400604     
   132.75400000005786        42.881176259542237     
   132.75500000005786        42.879579811341209     
   132.75600000005787        42.877983356804137     
   132.75700000005787        42.876386895937834     
   132.75800000005788        42.874790428748902     
   132.75900000005788        42.873193955244162     
   132.76000000005789        42.871597475430313     
   132.76100000005789        42.870000989313951     
   132.76200000005790        42.868404496901945     
   132.76300000005790        42.866807998200926     
   132.76400000005791        42.865211493217657     
   132.76500000005791        42.863614981958747     
   132.76600000005791        42.862018464431053     
   132.76700000005792        42.860421940641245     
   132.76800000005792        42.858825410596040     
   132.76900000005793        42.857228874302209     
   132.77000000005793        42.855632331766280     
   132.77100000005794        42.854035782995155     
   132.77200000005794        42.852439227995660     
   132.77300000005795        42.850842666774170     
   132.77400000005795        42.849246099337712     
   132.77500000005796        42.847649525692944     
   132.77600000005796        42.846052945846495     
   132.77700000005797        42.844456359805200     
   132.77800000005797        42.842859767575817     
   132.77900000005798        42.841263169164904     
   132.78000000005798        42.839666564579311     
   132.78100000005799        42.838069953825837     
   132.78200000005799        42.836473336911091     
   132.78300000005800        42.834876713841844     
   132.78400000005800        42.833280084624747     
   132.78500000005801        42.831683449266691     
   132.78600000005801        42.830086807774350     
   132.78700000005801        42.828490160154338     
   132.78800000005802        42.826893506413661     
   132.78900000005802        42.825296846558722     
   132.79000000005803        42.823700180596646     
   132.79100000005803        42.822103508533729     
   132.79200000005804        42.820506830377070     
   132.79300000005804        42.818910146133256     
   132.79400000005805        42.817313455809021     
   132.79500000005805        42.815716759411174     
   132.79600000005806        42.814120056946336     
   132.79700000005806        42.812523348421465     
   132.79800000005807        42.810926633843174     
   132.79900000005807        42.809329913217944     
   132.80000000005808        42.807733186553108     
   132.80100000005808        42.806136453854783     
   132.80200000005809        42.804539715130389     
   132.80300000005809        42.802942970386098     
   132.80400000005810        42.801346219628918     
   132.80500000005810        42.799749462865471     
   132.80600000005811        42.798152700102662     
   132.80700000005811        42.796555931347108     
   132.80800000005812        42.794959156605707     
   132.80900000005812        42.793362375884954     
   132.81000000005812        42.791765589191989     
   132.81100000005813        42.790168796533230     
   132.81200000005813        42.788571997915611     
   132.81300000005814        42.786975193345910     
   132.81400000005814        42.785378382830594     
   132.81500000005815        42.783781566376753     
   132.81600000005815        42.782184743990996     
   132.81700000005816        42.780587915680137     
   132.81800000005816        42.778991081450989     
   132.81900000005817        42.777394241310148     
   132.82000000005817        42.775797395264483     
   132.82100000005818        42.774200543320703     
   132.82200000005818        42.772603685485684     
   132.82300000005819        42.771006821766072     
   132.82400000005819        42.769409952168751     
   132.82500000005820        42.767813076700271     
   132.82600000005820        42.766216195367605     
   132.82700000005821        42.764619308177430     
   132.82800000005821        42.763022415136582     
   132.82900000005822        42.761425516251613     
   132.83000000005822        42.759828611529691     
   132.83100000005822        42.758231700977305     
   132.83200000005823        42.756634784601374     
   132.83300000005823        42.755037862408436     
   132.83400000005824        42.753440934405447     
   132.83500000005824        42.751844000599171     
   132.83600000005825        42.750247060996280     
   132.83700000005825        42.748650115603645     
   132.83800000005826        42.747053164428095     
   132.83900000005826        42.745456207476259     
   132.84000000005827        42.743859244754987     
   132.84100000005827        42.742262276270999     
   132.84200000005828        42.740665302031253     
   132.84300000005828        42.739068322042463     
   132.84400000005829        42.737471336311323     
   132.84500000005829        42.735874344844547     
   132.84600000005830        42.734277347649041     
   132.84700000005830        42.732680344731719     
   132.84800000005831        42.731083336098941     
   132.84900000005831        42.729486321757975     
   132.85000000005832        42.727889301715329     
   132.85100000005832        42.726292275977791     
   132.85200000005833        42.724695244552414     
   132.85300000005833        42.723098207445688     
   132.85400000005833        42.721501164664616     
   132.85500000005834        42.719904116215602     
   132.85600000005834        42.718307062105850     
   132.85700000005835        42.716710002342104     
   132.85800000005835        42.715112936931014     
   132.85900000005836        42.713515865879295     
   132.86000000005836        42.711918789194058     
   132.86100000005837        42.710321706881707     
   132.86200000005837        42.708724618949404     
   132.86300000005838        42.707127525403685     
   132.86400000005838        42.705530426251556     
   132.86500000005839        42.703933321499534     
   132.86600000005839        42.702336211154666     
   132.86700000005840        42.700739095223668     
   132.86800000005840        42.699141973713395     
   132.86900000005841        42.697544846630592     
   132.87000000005841        42.695947713982051     
   132.87100000005842        42.694350575774585     
   132.87200000005842        42.692753432014882     
   132.87300000005843        42.691156282710068     
   132.87400000005843        42.689559127866602     
   132.87500000005844        42.687961967491447     
   132.87600000005844        42.686364801591509     
   132.87700000005844        42.684767630173340     
   132.87800000005845        42.683170453243932     
   132.87900000005845        42.681573270810020     
   132.88000000005846        42.679976082878540     
   132.88100000005846        42.678378889456148     
   132.88200000005847        42.676781690549802     
   132.88300000005847        42.675184486166181     
   132.88400000005848        42.673587276312055     
   132.88500000005848        42.671990060994354     
   132.88600000005849        42.670392840219911     
   132.88700000005849        42.668795613995542     
   132.88800000005850        42.667198382327889     
   132.88900000005850        42.665601145224016     
   132.89000000005851        42.664003902690638     
   132.89100000005851        42.662406654734475     
   132.89200000005852        42.660809401362442     
   132.89300000005852        42.659212142581296     
   132.89400000005853        42.657614878398022     
   132.89500000005853        42.656017608819290     
   132.89600000005854        42.654420333851981     
   132.89700000005854        42.652823053502907     
   132.89800000005854        42.651225767778712     
   132.89900000005855        42.649628476686644     
   132.90000000005855        42.648031180233154     
   132.90100000005856        42.646433878425064     
   132.90200000005856        42.644836571269565     
   132.90300000005857        42.643239258773178     
   132.90400000005857        42.641641940942726     
   132.90500000005858        42.640044617785200     
   132.90600000005858        42.638447289307273     
   132.90700000005859        42.636849955515885     
   132.90800000005859        42.635252616417745     
   132.90900000005860        42.633655272019915     
   132.91000000005860        42.632057922329118     
   132.91100000005861        42.630460567351967     
   132.91200000005861        42.628863207095613     
   132.91300000005862        42.627265841566775     
   132.91400000005862        42.625668470772233     
   132.91500000005863        42.624071094718765     
   132.91600000005863        42.622473713413520     
   132.91700000005864        42.620876326862998     
   132.91800000005864        42.619278935074249     
   132.91900000005865        42.617681538053979     
   132.92000000005865        42.616084135809160     
   132.92100000005865        42.614486728346492     
   132.92200000005866        42.612889315672852     
   132.92300000005866        42.611291897795226     
   132.92400000005867        42.609694474720300     
   132.92500000005867        42.608097046455057     
   132.92600000005868        42.606499613006157     
   132.92700000005868        42.604902174380527     
   132.92800000005869        42.603304730585144     
   132.92900000005869        42.601707281626631     
   132.93000000005870        42.600109827512100     
   132.93100000005870        42.598512368248109     
   132.93200000005871        42.596914903841828     
   132.93300000005871        42.595317434299872     
   132.93400000005872        42.593719959629055     
   132.93500000005872        42.592122479836398     
   132.93600000005873        42.590524994928749     
   132.93700000005873        42.588927504912789     
   132.93800000005874        42.587330009795558     
   132.93900000005874        42.585732509583856     
   132.94000000005875        42.584135004284654     
   132.94100000005875        42.582537493904404     
   132.94200000005875        42.580939978450459     
   132.94300000005876        42.579342457929357     
   132.94400000005876        42.577744932348097     
   132.94500000005877        42.576147401713541     
   132.94600000005877        42.574549866032477     
   132.94700000005878        42.572952325311796     
   132.94800000005878        42.571354779558419     
   132.94900000005879        42.569757228779174     
   132.95000000005879        42.568159672980947     
   132.95100000005880        42.566562112170502     
   132.95200000005880        42.564964546354851     
   132.95300000005881        42.563366975540717     
   132.95400000005881        42.561769399735148     
   132.95500000005882        42.560171818944873     
   132.95600000005882        42.558574233176763     
   132.95700000005883        42.556976642437654     
   132.95800000005883        42.555379046734515     
   132.95900000005884        42.553781446074240     
   132.96000000005884        42.552183840463663     
   132.96100000005885        42.550586229909577     
   132.96200000005885        42.548988614419024     
   132.96300000005886        42.547390993998697     
   132.96400000005886        42.545793368655609     
   132.96500000005886        42.544195738396574     
   132.96600000005887        42.542598103228379     
   132.96700000005887        42.541000463158113     
   132.96800000005888        42.539402818192521     
   132.96900000005888        42.537805168338444     
   132.97000000005889        42.536207513602854     
   132.97100000005889        42.534609853992649     
   132.97200000005890        42.533012189514629     
   132.97300000005890        42.531414520175801     
   132.97400000005891        42.529816845982751     
   132.97500000005891        42.528219166942762     
   132.97600000005892        42.526621483062520     
   132.97700000005892        42.525023794348918     
   132.97800000005893        42.523426100808763     
   132.97900000005893        42.521828402449060     
   132.98000000005894        42.520230699276638     
   132.98100000005894        42.518632991298560     
   132.98200000005895        42.517035278521448     
   132.98300000005895        42.515437560952343     
   132.98400000005896        42.513839838598159     
   132.98500000005896        42.512242111465604     
   132.98600000005897        42.510644379561747     
   132.98700000005897        42.509046642893516     
   132.98800000005897        42.507448901467704     
   132.98900000005898        42.505851155291168     
   132.99000000005898        42.504253404370971     
   132.99100000005899        42.502655648713827     
   132.99200000005899        42.501057888326855     
   132.99300000005900        42.499460123216679     
   132.99400000005900        42.497862353390268     
   132.99500000005901        42.496264578854685     
   132.99600000005901        42.494666799616844     
   132.99700000005902        42.493069015683410     
   132.99800000005902        42.491471227061396     
   132.99900000005903        42.489873433757829     
   133.00000000005903        42.488275635779317     
   133.00100000005904        42.486677833133221     
   133.00200000005904        42.485080025826008     
   133.00300000005905        42.483482213864747     
   133.00400000005905        42.481884397256394     
   133.00500000005906        42.480286576007842     
   133.00600000005906        42.478688750125940     
   133.00700000005907        42.477090919617673     
   133.00800000005907        42.475493084489926     
   133.00900000005907        42.473895244749514     
   133.01000000005908        42.472297400403477     
   133.01100000005908        42.470699551458786     
   133.01200000005909        42.469101697922156     
   133.01300000005909        42.467503839800521     
   133.01400000005910        42.465905977100952     
   133.01500000005910        42.464308109830313     
   133.01600000005911        42.462710237995580     
   133.01700000005911        42.461112361603355     
   133.01800000005912        42.459514480660985     
   133.01900000005912        42.457916595175099     
   133.02000000005913        42.456318705152576     
   133.02100000005913        42.454720810600755     
   133.02200000005914        42.453122911526087     
   133.02300000005914        42.451525007935636     
   133.02400000005915        42.449927099836522     
   133.02500000005915        42.448329187235501     
   133.02600000005916        42.446731270139374     
   133.02700000005916        42.445133348555288     
   133.02800000005917        42.443535422490044     
   133.02900000005917        42.441937491950618     
   133.03000000005918        42.440339556943933     
   133.03100000005918        42.438741617476843     
   133.03200000005918        42.437143673556491     
   133.03300000005919        42.435545725189549     
   133.03400000005919        42.433947772383071     
   133.03500000005920        42.432349815143915     
   133.03600000005920        42.430751853479258     
   133.03700000005921        42.429153887395785     
   133.03800000005921        42.427555916900538     
   133.03900000005922        42.425957942000338     
   133.04000000005922        42.424359962702155     
   133.04100000005923        42.422761979013003     
   133.04200000005923        42.421163990939746     
   133.04300000005924        42.419565998489418     
   133.04400000005924        42.417968001668932     
   133.04500000005925        42.416370000485045     
   133.04600000005925        42.414771994944971     
   133.04700000005926        42.413173985055394     
   133.04800000005926        42.411575970823563     
   133.04900000005927        42.409977952256021     
   133.05000000005927        42.408379929360017     
   133.05100000005928        42.406781902142406     
   133.05200000005928        42.405183870610195     
   133.05300000005928        42.403585834770190     
   133.05400000005929        42.401987794629449     
   133.05500000005929        42.400389750194911     
   133.05600000005930        42.398791701473399     
   133.05700000005930        42.397193648472197     
   133.05800000005931        42.395595591197754     
   133.05900000005931        42.393997529657391     
   133.06000000005932        42.392399463857991     
   133.06100000005932        42.390801393806356     
   133.06200000005933        42.389203319509527     
   133.06300000005933        42.387605240974722     
   133.06400000005934        42.386007158208429     
   133.06500000005934        42.384409071217831     
   133.06600000005935        42.382810980009950     
   133.06700000005935        42.381212884591704     
   133.06800000005936        42.379614784969910     
   133.06900000005936        42.378016681151792     
   133.07000000005937        42.376418573144051     
   133.07100000005937        42.374820460953735     
   133.07200000005938        42.373222344587781     
   133.07300000005938        42.371624224053150     
   133.07400000005939        42.370026099357034     
   133.07500000005939        42.368427970505955     
   133.07600000005939        42.366829837507311     
   133.07700000005940        42.365231700367794     
   133.07800000005940        42.363633559094460     
   133.07900000005941        42.362035413694244     
   133.08000000005941        42.360437264174116     
   133.08100000005942        42.358839110541084     
   133.08200000005942        42.357240952802094     
   133.08300000005943        42.355642790964090     
   133.08400000005943        42.354044625034042     
   133.08500000005944        42.352446455018963     
   133.08600000005944        42.350848280925810     
   133.08700000005945        42.349250102761602     
   133.08800000005945        42.347651920533281     
   133.08900000005946        42.346053734247604     
   133.09000000005946        42.344455543911849     
   133.09100000005947        42.342857349532899     
   133.09200000005947        42.341259151117626     
   133.09300000005948        42.339660948673178     
   133.09400000005948        42.338062742206333     
   133.09500000005949        42.336464531724275     
   133.09600000005949        42.334866317233775     
   133.09700000005950        42.333268098741975     
   133.09800000005950        42.331669876255980     
   133.09900000005950        42.330071649782411     
   133.10000000005951        42.328473419328418     
   133.10100000005951        42.326875184901056     
   133.10200000005952        42.325276946507152     
   133.10300000005952        42.323678704153885     
   133.10400000005953        42.322080457848202     
   133.10500000005953        42.320482207596804     
   133.10600000005954        42.318883953407010     
   133.10700000005954        42.317285695285861     
   133.10800000005955        42.315687433239944     
   133.10900000005955        42.314089167276606     
   133.11000000005956        42.312490897402746     
   133.11100000005956        42.310892623625321     
   133.11200000005957        42.309294345951137     
   133.11300000005957        42.307696064387656     
   133.11400000005958        42.306097778941421     
   133.11500000005958        42.304499489619658     
   133.11600000005959        42.302901196429296     
   133.11700000005959        42.301302899377340     
   133.11800000005960        42.299704598470761     
   133.11900000005960        42.298106293716458     
   133.12000000005960        42.296507985121650     
   133.12100000005961        42.294909672693180     
   133.12200000005961        42.293311356438188     
   133.12300000005962        42.291713036363412     
   133.12400000005962        42.290114712476267     
   133.12500000005963        42.288516384783186     
   133.12600000005963        42.286918053291778     
   133.12700000005964        42.285319718008431     
   133.12800000005964        42.283721378940740     
   133.12900000005965        42.282123036095321     
   133.13000000005965        42.280524689479336     
   133.13100000005966        42.278926339099790     
   133.13200000005966        42.277327984963620     
   133.13300000005967        42.275729627077830     
   133.13400000005967        42.274131265449483     
   133.13500000005968        42.272532900085501     
   133.13600000005968        42.270934530993024     
   133.13700000005969        42.269336158179001     
   133.13800000005969        42.267737781650503     
   133.13900000005970        42.266139401414399     
   133.14000000005970        42.264541017477796     
   133.14100000005971        42.262942629847622     
   133.14200000005971        42.261344238531066     
   133.14300000005971        42.259745843534880     
   133.14400000005972        42.258147444866552     
   133.14500000005972        42.256549042532399     
   133.14600000005973        42.254950636540102     
   133.14700000005973        42.253352226896233     
   133.14800000005974        42.251753813608062     
   133.14900000005974        42.250155396682523     
   133.15000000005975        42.248556976126615     
   133.15100000005975        42.246958551947294     
   133.15200000005976        42.245360124151794     
   133.15300000005976        42.243761692746872     
   133.15400000005977        42.242163257739747     
   133.15500000005977        42.240564819137376     
   133.15600000005978        42.238966376946877     
   133.15700000005978        42.237367931175044     
   133.15800000005979        42.235769481829166     
   133.15900000005979        42.234171028915931     
   133.16000000005980        42.232572572442685     
   133.16100000005980        42.230974112416625     
   133.16200000005981        42.229375648844204     
   133.16300000005981        42.227777181732911     
   133.16400000005981        42.226178711089645     
   133.16500000005982        42.224580236921291     
   133.16600000005982        42.222981759234997     
   133.16700000005983        42.221383278037983     
   133.16800000005983        42.219784793337034     
   133.16900000005984        42.218186305139120     
   133.17000000005984        42.216587813451490     
   133.17100000005985        42.214989318281077     
   133.17200000005985        42.213390819635215     
   133.17300000005986        42.211792317520370     
   133.17400000005986        42.210193811943910     
   133.17500000005987        42.208595302912869     
   133.17600000005987        42.206996790434282     
   133.17700000005988        42.205398274515069     
   133.17800000005988        42.203799755162493     
   133.17900000005989        42.202201232383622     
   133.18000000005989        42.200602706184988     
   133.18100000005990        42.199004176574334     
   133.18200000005990        42.197405643558099     
   133.18300000005991        42.195807107143821     
   133.18400000005991        42.194208567337967     
   133.18500000005992        42.192610024148316     
   133.18600000005992        42.191011477581483     
   133.18700000005992        42.189412927644426     
   133.18800000005993        42.187814374344399     
   133.18900000005993        42.186215817688336     
   133.19000000005994        42.184617257683300     
   133.19100000005994        42.183018694336468     
   133.19200000005995        42.181420127654917     
   133.19300000005995        42.179821557645589     
   133.19400000005996        42.178222984315305     
   133.19500000005996        42.176624407671540     
   133.19600000005997        42.175025827720880     
   133.19700000005997        42.173427244471085     
   133.19800000005998        42.171828657928444     
   133.19900000005998        42.170230068100430     
   133.20000000005999        42.168631474994100     
   133.20100000005999        42.167032878616446     
   133.20200000006000        42.165434278974466     
   133.20300000006000        42.163835676075365     
   133.20400000006001        42.162237069925986     
   133.20500000006001        42.160638460533619     
   133.20600000006002        42.159039847905177     
   133.20700000006002        42.157441232047695     
   133.20800000006003        42.155842612968414     
   133.20900000006003        42.154243990674402     
   133.21000000006003        42.152645365172546     
   133.21100000006004        42.151046736469787     
   133.21200000006004        42.149448104573572     
   133.21300000006005        42.147849469490836     
   133.21400000006005        42.146250831228556     
   133.21500000006006        42.144652189793732     
   133.21600000006006        42.143053545193645     
   133.21700000006007        42.141454897435246     
   133.21800000006007        42.139856246525731     
   133.21900000006008        42.138257592471902     
   133.22000000006008        42.136658935280948     
   133.22100000006009        42.135060274960217     
   133.22200000006009        42.133461611516424     
   133.22300000006010        42.131862944956701     
   133.22400000006010        42.130264275288447     
   133.22500000006011        42.128665602518154     
   133.22600000006011        42.127066926653598     
   133.22700000006012        42.125468247701377     
   133.22800000006012        42.123869565668684     
   133.22900000006013        42.122270880562510     
   133.23000000006013        42.120672192390074     
   133.23100000006013        42.119073501158439     
   133.23200000006014        42.117474806874661     
   133.23300000006014        42.115876109545795     
   133.23400000006015        42.114277409178946     
   133.23500000006015        42.112678705781256     
   133.23600000006016        42.111079999359788     
   133.23700000006016        42.109481289921497     
   133.23800000006017        42.107882577473660     
   133.23900000006017        42.106283862023275     
   133.24000000006018        42.104685143577392     
   133.24100000006018        42.103086422143036     
   133.24200000006019        42.101487697727592     
   133.24300000006019        42.099888970337801     
   133.24400000006020        42.098290239981033     
   133.24500000006020        42.096691506664094     
   133.24600000006021        42.095092770394409     
   133.24700000006021        42.093494031178750     
   133.24800000006022        42.091895289024436     
   133.24900000006022        42.090296543938557     
   133.25000000006023        42.088697795928006     
   133.25100000006023        42.087099045000095     
   133.25200000006024        42.085500291161829     
   133.25300000006024        42.083901534420320     
   133.25400000006024        42.082302774782718     
   133.25500000006025        42.080704012255850     
   133.25600000006025        42.079105246847277     
   133.25700000006026        42.077506478563762     
   133.25800000006026        42.075907707412377     
   133.25900000006027        42.074308933400502     
   133.26000000006027        42.072710156535059     
   133.26100000006028        42.071111376823183     
   133.26200000006028        42.069512594271721     
   133.26300000006029        42.067913808888328     
   133.26400000006029        42.066315020679674     
   133.26500000006030        42.064716229653222     
   133.26600000006030        42.063117435815521     
   133.26700000006031        42.061518639174118     
   133.26800000006031        42.059919839736217     
   133.26900000006032        42.058321037508549     
   133.27000000006032        42.056722232498366     
   133.27100000006033        42.055123424712967     
   133.27200000006033        42.053524614159194     
   133.27300000006034        42.051925800844373     
   133.27400000006034        42.050326984775445     
   133.27500000006034        42.048728165959567     
   133.27600000006035        42.047129344403849     
   133.27700000006035        42.045530520115818     
   133.27800000006036        42.043931693101932     
   133.27900000006036        42.042332863369623     
   133.28000000006037        42.040734030925833     
   133.28100000006037        42.039135195778030     
   133.28200000006038        42.037536357933092     
   133.28300000006038        42.035937517398168     
   133.28400000006039        42.034338674180397     
   133.28500000006039        42.032739828286928     
   133.28600000006040        42.031140979724746     
   133.28700000006040        42.029542128501113     
   133.28800000006041        42.027943274623304     
   133.28900000006041        42.026344418097793     
   133.29000000006042        42.024745558932572     
   133.29100000006042        42.023146697134280     
   133.29200000006043        42.021547832710120     
   133.29300000006043        42.019948965667076     
   133.29400000006044        42.018350096012639     
   133.29500000006044        42.016751223753651     
   133.29600000006045        42.015152348897416     
   133.29700000006045        42.013553471450805     
   133.29800000006045        42.011954591421215     
   133.29900000006046        42.010355708815524     
   133.30000000006046        42.008756823641178     
   133.30100000006047        42.007157935905077     
   133.30200000006047        42.005559045614518     
   133.30300000006048        42.003960152776273     
   133.30400000006048        42.002361257397929     
   133.30500000006049        42.000762359486416     
   133.30600000006049        41.999163459048916     
   133.30700000006050        41.997564556092534     
   133.30800000006050        41.995965650624306     
   133.30900000006051        41.994366742651643     
   133.31000000006051        41.992767832181507     
   133.31100000006052        41.991168919220961     
   133.31200000006052        41.989570003777317     
   133.31300000006053        41.987971085857616     
   133.31400000006053        41.986372165469135     
   133.31500000006054        41.984773242618793     
   133.31600000006054        41.983174317313889     
   133.31700000006055        41.981575389561392     
   133.31800000006055        41.979976459368828     
   133.31900000006056        41.978377526742968     
   133.32000000006056        41.976778591691065     
   133.32100000006056        41.975179654220355     
   133.32200000006057        41.973580714337977     
   133.32300000006057        41.971981772050789     
   133.32400000006058        41.970382827366386     
   133.32500000006058        41.968783880291681     
   133.32600000006059        41.967184930833881     
   133.32700000006059        41.965585979000160     
   133.32800000006060        41.963987024797582     
   133.32900000006060        41.962388068233238     
   133.33000000006061        41.960789109314604     
   133.33100000006061        41.959190148048556     
   133.33200000006062        41.957591184442258     
   133.33300000006062        41.955992218502701     
   133.33400000006063        41.954393250237658     
   133.33500000006063        41.952794279653894     
   133.33600000006064        41.951195306758507     
   133.33700000006064        41.949596331558695     
   133.33800000006065        41.947997354061556     
   133.33900000006065        41.946398374274544     
   133.34000000006066        41.944799392204374     
   133.34100000006066        41.943200407858519     
   133.34200000006066        41.941601421243980     
   133.34300000006067        41.940002432368324     
   133.34400000006067        41.938403441238243     
   133.34500000006068        41.936804447861014     
   133.34600000006068        41.935205452243885     
   133.34700000006069        41.933606454394045     
   133.34800000006069        41.932007454318686     
   133.34900000006070        41.930408452024828     
   133.35000000006070        41.928809447519704     
   133.35100000006071        41.927210440810441     
   133.35200000006071        41.925611431904507     
   133.35300000006072        41.924012420808602     
   133.35400000006072        41.922413407530165     
   133.35500000006073        41.920814392076494     
   133.35600000006073        41.919215374454289     
   133.35700000006074        41.917616354671281     
   133.35800000006074        41.916017332734377     
   133.35900000006075        41.914418308650731     
   133.36000000006075        41.912819282427648     
   133.36100000006076        41.911220254072241     
   133.36200000006076        41.909621223591657     
   133.36300000006077        41.908022190993108     
   133.36400000006077        41.906423156283530     
   133.36500000006077        41.904824119470433     
   133.36600000006078        41.903225080561022     
   133.36700000006078        41.901626039562345     
   133.36800000006079        41.900026996481671     
   133.36900000006079        41.898427951325694     
   133.37000000006080        41.896828904102470     
   133.37100000006080        41.895229854818496     
   133.37200000006081        41.893630803481265     
   133.37300000006081        41.892031750097843     
   133.37400000006082        41.890432694675489     
   133.37500000006082        41.888833637221353     
   133.37600000006083        41.887234577742596     
   133.37700000006083        41.885635516246452     
   133.37800000006084        41.884036452740133     
   133.37900000006084        41.882437387230816     
   133.38000000006085        41.880838319725562     
   133.38100000006085        41.879239250231926     
   133.38200000006086        41.877640178756458     
   133.38300000006086        41.876041105306925     
   133.38400000006087        41.874442029890332     
   133.38500000006087        41.872842952514119     
   133.38600000006087        41.871243873184980     
   133.38700000006088        41.869644791910424     
   133.38800000006088        41.868045708697672     
   133.38900000006089        41.866446623553770     
   133.39000000006089        41.864847536485769     
   133.39100000006090        41.863248447501569     
   133.39200000006090        41.861649356607629     
   133.39300000006091        41.860050263811445     
   133.39400000006091        41.858451169120173     
   133.39500000006092        41.856852072541137     
   133.39600000006092        41.855252974081324     
   133.39700000006093        41.853653873748101     
   133.39800000006093        41.852054771548481     
   133.39900000006094        41.850455667489982     
   133.40000000006094        41.848856561579645     
   133.40100000006095        41.847257453824675     
   133.40200000006095        41.845658344232199     
   133.40300000006096        41.844059232809478     
   133.40400000006096        41.842460119563697     
   133.40500000006097        41.840861004502209     
   133.40600000006097        41.839261887632169     
   133.40700000006098        41.837662768960783     
   133.40800000006098        41.836063648495013     
   133.40900000006098        41.834464526242385     
   133.41000000006099        41.832865402210018     
   133.41100000006099        41.831266276405259     
   133.41200000006100        41.829667148835000     
   133.41300000006100        41.828068019506695     
   133.41400000006101        41.826468888427456     
   133.41500000006101        41.824869755604560     
   133.41600000006102        41.823270621045275     
   133.41700000006102        41.821671484756791     
   133.41800000006103        41.820072346746223     
   133.41900000006103        41.818473207020723     
   133.42000000006104        41.816874065587982     
   133.42100000006104        41.815274922454556     
   133.42200000006105        41.813675777628141     
   133.42300000006105        41.812076631115950     
   133.42400000006106        41.810477482924867     
   133.42500000006106        41.808878333062403     
   133.42600000006107        41.807279181535826     
   133.42700000006107        41.805680028352150     
   133.42800000006108        41.804080873518494     
   133.42900000006108        41.802481717042532     
   133.43000000006109        41.800882558931185     
   133.43100000006109        41.799283399191630     
   133.43200000006109        41.797684237831234     
   133.43300000006110        41.796085074857288     
   133.43400000006110        41.794485910276883     
   133.43500000006111        41.792886744097380     
   133.43600000006111        41.791287576325637     
   133.43700000006112        41.789688406969631     
   133.43800000006112        41.788089236035752     
   133.43900000006113        41.786490063531907     
   133.44000000006113        41.784890889464911     
   133.44100000006114        41.783291713842154     
   133.44200000006114        41.781692536670903     
   133.44300000006115        41.780093357958201     
   133.44400000006115        41.778494177711416     
   133.44500000006116        41.776894995938036     
   133.44600000006116        41.775295812644963     
   133.44700000006117        41.773696627839520     
   133.44800000006117        41.772097441529048     
   133.44900000006118        41.770498253720469     
   133.45000000006118        41.768899064421561     
   133.45100000006119        41.767299873639253     
   133.45200000006119        41.765700681380501     
   133.45300000006119        41.764101487653058     
   133.45400000006120        41.762502292464063     
   133.45500000006120        41.760903095820474     
   133.45600000006121        41.759303897729986     
   133.45700000006121        41.757704698199340     
   133.45800000006122        41.756105497236156     
   133.45900000006122        41.754506294847431     
   133.46000000006123        41.752907091040733     
   133.46100000006123        41.751307885822833     
   133.46200000006124        41.749708679201547     
   133.46300000006124        41.748109471183788     
   133.46400000006125        41.746510261776862     
   133.46500000006125        41.744911050988009     
   133.46600000006126        41.743311838824376     
   133.46700000006126        41.741712625293538     
   133.46800000006127        41.740113410402586     
   133.46900000006127        41.738514194158469     
   133.47000000006128        41.736914976568947     
   133.47100000006128        41.735315757641033     
   133.47200000006129        41.733716537381987     
   133.47300000006129        41.732117315799002     
   133.47400000006130        41.730518092899445     
   133.47500000006130        41.728918868690620     
   133.47600000006130        41.727319643179683     
   133.47700000006131        41.725720416373839     
   133.47800000006131        41.724121188280698     
   133.47900000006132        41.722521958906910     
   133.48000000006132        41.720922728260369     
   133.48100000006133        41.719323496347990     
   133.48200000006133        41.717724263177132     
   133.48300000006134        41.716125028755044     
   133.48400000006134        41.714525793089031     
   133.48500000006135        41.712926556186083     
   133.48600000006135        41.711327318053854     
   133.48700000006136        41.709728078699406     
   133.48800000006136        41.708128838130371     
   133.48900000006137        41.706529596353306     
   133.49000000006137        41.704930353376149     
   133.49100000006138        41.703331109205664     
   133.49200000006138        41.701731863849666     
   133.49300000006139        41.700132617315099     
   133.49400000006139        41.698533369609066     
   133.49500000006140        41.696934120739066     
   133.49600000006140        41.695334870712458     
   133.49700000006140        41.693735619536497     
   133.49800000006141        41.692136367218168     
   133.49900000006141        41.690537113765060     
   133.50000000006142        41.688937859184293     
   133.50100000006142        41.687338603483219     
   133.50200000006143        41.685739346669045     
   133.50300000006143        41.684140088749253     
   133.50400000006144        41.682540829730947     
   133.50500000006144        41.680941569621325     
   133.50600000006145        41.679342308427842     
   133.50700000006145        41.677743046157723     
   133.50800000006146        41.676143782818372     
   133.50900000006146        41.674544518416717     
   133.51000000006147        41.672945252960325     
   133.51100000006147        41.671345986456565     
   133.51200000006148        41.669746718912350     
   133.51300000006148        41.668147450335390     
   133.51400000006149        41.666548180732534     
   133.51500000006149        41.664948910111860     
   133.51600000006150        41.663349638479559     
   133.51700000006150        41.661750365843808     
   133.51800000006151        41.660151092211500     
   133.51900000006151        41.658551817589995     
   133.52000000006151        41.656952541986620     
   133.52100000006152        41.655353265408600     
   133.52200000006152        41.653753987863269     
   133.52300000006153        41.652154709357994     
   133.52400000006153        41.650555429899818     
   133.52500000006154        41.648956149496371     
   133.52600000006154        41.647356868154816     
   133.52700000006155        41.645757585882109     
   133.52800000006155        41.644158302686208     
   133.52900000006156        41.642559018573849     
   133.53000000006156        41.640959733552627     
   133.53100000006157        41.639360447629933     
   133.53200000006157        41.637761160812701     
   133.53300000006158        41.636161873108421     
   133.53400000006158        41.634562584524538     
   133.53500000006159        41.632963295068109     
   133.53600000006159        41.631364004746686     
   133.53700000006160        41.629764713567184     
   133.53800000006160        41.628165421537361     
   133.53900000006161        41.626566128664336     
   133.54000000006161        41.624966834955245     
   133.54100000006162        41.623367540417782     
   133.54200000006162        41.621768245058853     
   133.54300000006162        41.620168948885933     
   133.54400000006163        41.618569651906320     
   133.54500000006163        41.616970354127488     
   133.54600000006164        41.615371055556331     
   133.54700000006164        41.613771756200649     
   133.54800000006165        41.612172456067505     
   133.54900000006165        41.610573155164154     
   133.55000000006166        41.608973853498100     
   133.55100000006166        41.607374551076475     
   133.55200000006167        41.605775247906550     
   133.55300000006167        41.604175943995941     
   133.55400000006168        41.602576639351696     
   133.55500000006168        41.600977333981220     
   133.55600000006169        41.599378027891888     
   133.55700000006169        41.597778721090918     
   133.55800000006170        41.596179413585595     
   133.55900000006170        41.594580105383635     
   133.56000000006171        41.592980796491659     
   133.56100000006171        41.591381486917534     
   133.56200000006172        41.589782176668372     
   133.56300000006172        41.588182865751435     
   133.56400000006172        41.586583554174219     
   133.56500000006173        41.584984241944134     
   133.56600000006173        41.583384929068075     
   133.56700000006174        41.581785615553841     
   133.56800000006174        41.580186301408503     
   133.56900000006175        41.578586986639479     
   133.57000000006175        41.576987671253839     
   133.57100000006176        41.575388355259292     
   133.57200000006176        41.573789038663044     
   133.57300000006177        41.572189721472363     
   133.57400000006177        41.570590403694524     
   133.57500000006178        41.568991085336926     
   133.57600000006178        41.567391766407049     
   133.57700000006179        41.565792446911956     
   133.57800000006179        41.564193126859244     
   133.57900000006180        41.562593806255862     
   133.58000000006180        41.560994485109568     
   133.58100000006181        41.559395163427375     
   133.58200000006181        41.557795841216951     
   133.58300000006182        41.556196518485308     
   133.58400000006182        41.554597195240071     
   133.58500000006183        41.552997871488429     
   133.58600000006183        41.551398547237483     
   133.58700000006183        41.549799222494975     
   133.58800000006184        41.548199897268034     
   133.58900000006184        41.546600571564092     
   133.59000000006185        41.545001245390466     
   133.59100000006185        41.543401918754363     
   133.59200000006186        41.541802591663242     
   133.59300000006186        41.540203264124500     
   133.59400000006187        41.538603936145464     
   133.59500000006187        41.537004607733365     
   133.59600000006188        41.535405278895659     
   133.59700000006188        41.533805949639650     
   133.59800000006189        41.532206619972619     
   133.59900000006189        41.530607289901972     
   133.60000000006190        41.529007959435098     
   133.60100000006190        41.527408628579416     
   133.60200000006191        41.525809297342001     
   133.60300000006191        41.524209965730570     
   133.60400000006192        41.522610633752166     
   133.60500000006192        41.521011301414362     
   133.60600000006193        41.519411968724143     
   133.60700000006193        41.517812635689353     
   133.60800000006193        41.516213302317226     
   133.60900000006194        41.514613968614569     
   133.61000000006194        41.513014634589560     
   133.61100000006195        41.511415300248991     
   133.61200000006195        41.509815965600566     
   133.61300000006196        41.508216630651283     
   133.61400000006196        41.506617295408830     
   133.61500000006197        41.505017959880220     
   133.61600000006197        41.503418624073198     
   133.61700000006198        41.501819287994792     
   133.61800000006198        41.500219951652831     
   133.61900000006199        41.498620615054051     
   133.62000000006199        41.497021278206198     
   133.62100000006200        41.495421941116639     
   133.62200000006200        41.493822603792516     
   133.62300000006201        41.492223266241481     
   133.62400000006201        41.490623928470647     
   133.62500000006202        41.489024590487446     
   133.62600000006202        41.487425252299509     
   133.62700000006203        41.485825913913807     
   133.62800000006203        41.484226575337871     
   133.62900000006204        41.482627236579127     
   133.63000000006204        41.481027897644836     
   133.63100000006204        41.479428558542317     
   133.63200000006205        41.477829219279187     
   133.63300000006205        41.476229879862771     
   133.63400000006206        41.474630540300190     
   133.63500000006206        41.473031200599124     
   133.63600000006207        41.471431860766458     
   133.63700000006207        41.469832520810250     
   133.63800000006208        41.468233180737450     
   133.63900000006208        41.466633840555438     
   133.64000000006209        41.465034500271649     
   133.64100000006209        41.463435159893521     
   133.64200000006210        41.461835819428487     
   133.64300000006210        41.460236478883765     
   133.64400000006211        41.458637138266567     
   133.64500000006211        41.457037797584739     
   133.64600000006212        41.455438456845307     
   133.64700000006212        41.453839116055725     
   133.64800000006213        41.452239775223454     
   133.64900000006213        41.450640434355968     
   133.65000000006214        41.449041093460309     
   133.65100000006214        41.447441752544300     
   133.65200000006215        41.445842411614834     
   133.65300000006215        41.444243070679690     
   133.65400000006215        41.442643729746088     
   133.65500000006216        41.441044388821489     
   133.65600000006216        41.439445047913118     
   133.65700000006217        41.437845707028629     
   133.65800000006217        41.436246366175062     
   133.65900000006218        41.434647025360128     
   133.66000000006218        41.433047684591152     
   133.66100000006219        41.431448343875452     
   133.66200000006219        41.429849003220326     
   133.66300000006220        41.428249662633455     
   133.66400000006220        41.426650322121837     
   133.66500000006221        41.425050981693005     
   133.66600000006221        41.423451641354426     
   133.66700000006222        41.421852301113582     
   133.66800000006222        41.420252960977884     
   133.66900000006223        41.418653620954451     
   133.67000000006223        41.417054281050987     
   133.67100000006224        41.415454941274675     
   133.67200000006224        41.413855601633067     
   133.67300000006225        41.412256262133582     
   133.67400000006225        41.410656922783303     
   133.67500000006225        41.409057583589785     
   133.67600000006226        41.407458244560601     
   133.67700000006226        41.405858905703184     
   133.67800000006227        41.404259567024532     
   133.67900000006227        41.402660228532390     
   133.68000000006228        41.401060890234064     
   133.68100000006228        41.399461552137154     
   133.68200000006229        41.397862214248754     
   133.68300000006229        41.396262876576401     
   133.68400000006230        41.394663539127464     
   133.68500000006230        41.393064201909368     
   133.68600000006231        41.391464864929475     
   133.68700000006231        41.389865528195351     
   133.68800000006232        41.388266191714621     
   133.68900000006232        41.386666855493850     
   133.69000000006233        41.385067519541167     
   133.69100000006233        41.383468183863940     
   133.69200000006234        41.381868848469374     
   133.69300000006234        41.380269513364837     
   133.69400000006235        41.378670178557925     
   133.69500000006235        41.377070844055780     
   133.69600000006236        41.375471509866223     
   133.69700000006236        41.373872175996333     
   133.69800000006236        41.372272842453853     
   133.69900000006237        41.370673509245862     
   133.70000000006237        41.369074176379925     
   133.70100000006238        41.367474843863349     
   133.70200000006238        41.365875511703742     
   133.70300000006239        41.364276179908437     
   133.70400000006239        41.362676848484817     
   133.70500000006240        41.361077517440322     
   133.70600000006240        41.359478186782333     
   133.70700000006241        41.357878856518624     
   133.70800000006241        41.356279526655889     
   133.70900000006242        41.354680197202185     
   133.71000000006242        41.353080868164739     
   133.71100000006243        41.351481539550761     
   133.71200000006243        41.349882211367806     
   133.71300000006244        41.348282883623781     
   133.71400000006244        41.346683556325374     
   133.71500000006245        41.345084229480577     
   133.71600000006245        41.343484903096417     
   133.71700000006246        41.341885577180584     
   133.71800000006246        41.340286251740324     
   133.71900000006247        41.338686926783204     
   133.72000000006247        41.337087602316529     
   133.72100000006247        41.335488278347874     
   133.72200000006248        41.333888954884557     
   133.72300000006248        41.332289631933918     
   133.72400000006249        41.330690309503623     
   133.72500000006249        41.329090987601134     
   133.72600000006250        41.327491666233605     
   133.72700000006250        41.325892345408768     
   133.72800000006251        41.324293025133755     
   133.72900000006251        41.322693705416206     
   133.73000000006252        41.321094386263724     
   133.73100000006252        41.319495067683256     
   133.73200000006253        41.317895749682521     
   133.73300000006253        41.316296432269120     
   133.73400000006254        41.314697115450265     
   133.73500000006254        41.313097799233518     
   133.73600000006255        41.311498483626167     
   133.73700000006255        41.309899168635845     
   133.73800000006256        41.308299854269869     
   133.73900000006256        41.306700540535566     
   133.74000000006257        41.305101227440609     
   133.74100000006257        41.303501914992303     
   133.74200000006257        41.301902603198343     
   133.74300000006258        41.300303292065919     
   133.74400000006258        41.298703981602465     
   133.74500000006259        41.297104671815539     
   133.74600000006259        41.295505362712490     
   133.74700000006260        41.293906054300948     
   133.74800000006260        41.292306746588118     
   133.74900000006261        41.290707439581738     
   133.75000000006261        41.289108133288856     
   133.75100000006262        41.287508827717474     
   133.75200000006262        41.285909522874483     
   133.75300000006263        41.284310218767708     
   133.75400000006263        41.282710915404365     
   133.75500000006264        41.281111612792110     
   133.75600000006264        41.279512310938273     
   133.75700000006265        41.277913009850302     
   133.75800000006265        41.276313709535799     
   133.75900000006266        41.274714410002012     
   133.76000000006266        41.273115111256686     
   133.76100000006267        41.271515813306870     
   133.76200000006267        41.269916516160315     
   133.76300000006268        41.268317219824603     
   133.76400000006268        41.266717924306803     
   133.76500000006268        41.265118629614612     
   133.76600000006269        41.263519335755447     
   133.76700000006269        41.261920042736882     
   133.76800000006270        41.260320750566144     
   133.76900000006270        41.258721459251042     
   133.77000000006271        41.257122168798681     
   133.77100000006271        41.255522879216549     
   133.77200000006272        41.253923590512414     
   133.77300000006272        41.252324302693452     
   133.77400000006273        41.250725015767237     
   133.77500000006273        41.249125729741166     
   133.77600000006274        41.247526444623091     
   133.77700000006274        41.245927160419924     
   133.77800000006275        41.244327877139412     
   133.77900000006275        41.242728594789071     
   133.78000000006276        41.241129313376319     
   133.78100000006276        41.239530032908476     
   133.78200000006277        41.237930753393258     
   133.78300000006277        41.236331474837769     
   133.78400000006278        41.234732197249905     
   133.78500000006278        41.233132920636947     
   133.78600000006278        41.231533645006557     
   133.78700000006279        41.229934370365939     
   133.78800000006279        41.228335096722596     
   133.78900000006280        41.226735824084066     
   133.79000000006280        41.225136552457798     
   133.79100000006281        41.223537281851513     
   133.79200000006281        41.221938012272290     
   133.79300000006282        41.220338743727915     
   133.79400000006282        41.218739476225643     
   133.79500000006283        41.217140209773305     
   133.79600000006283        41.215540944377963     
   133.79700000006284        41.213941680047284     
   133.79800000006284        41.212342416788694     
   133.79900000006285        41.210743154610050     
   133.80000000006285        41.209143893518196     
   133.80100000006286        41.207544633520868     
   133.80200000006286        41.205945374625770     
   133.80300000006287        41.204346116840270     
   133.80400000006287        41.202746860171921     
   133.80500000006288        41.201147604627849     
   133.80600000006288        41.199548350215899     
   133.80700000006289        41.197949096943482     
   133.80800000006289        41.196349844818123     
   133.80900000006289        41.194750593847225     
   133.81000000006290        41.193151344038412     
   133.81100000006290        41.191552095398869     
   133.81200000006291        41.189952847936489     
   133.81300000006291        41.188353601658427     
   133.81400000006292        41.186754356572393     
   133.81500000006292        41.185155112685692     
   133.81600000006293        41.183555870006003     
   133.81700000006293        41.181956628540838     
   133.81800000006294        41.180357388297594     
   133.81900000006294        41.178758149283794     
   133.82000000006295        41.177158911506773     
   133.82100000006295        41.175559674974032     
   133.82200000006296        41.173960439693552     
   133.82300000006296        41.172361205672289     
   133.82400000006297        41.170761972917994     
   133.82500000006297        41.169162741438207     
   133.82600000006298        41.167563511240260     
   133.82700000006298        41.165964282331728     
   133.82800000006299        41.164365054720037     
   133.82900000006299        41.162765828412937     
   133.83000000006300        41.161166603417662     
   133.83100000006300        41.159567379741702     
   133.83200000006300        41.157968157392958     
   133.83300000006301        41.156368936378598     
   133.83400000006301        41.154769716706106     
   133.83500000006302        41.153170498382877     
   133.83600000006302        41.151571281416970     
   133.83700000006303        41.149972065815284     
   133.83800000006303        41.148372851585634     
   133.83900000006304        41.146773638735581     
   133.84000000006304        41.145174427272437     
   133.84100000006305        41.143575217203768     
   133.84200000006305        41.141976008537355     
   133.84300000006306        41.140376801280098     
   133.84400000006306        41.138777595440175     
   133.84500000006307        41.137178391024655     
   133.84600000006307        41.135579188041241     
   133.84700000006308        41.133979986497430     
   133.84800000006308        41.132380786400603     
   133.84900000006309        41.130781587758506     
   133.85000000006309        41.129182390578684     
   133.85100000006310        41.127583194868407     
   133.85200000006310        41.125984000635192     
   133.85300000006310        41.124384807886692     
   133.85400000006311        41.122785616630352     
   133.85500000006311        41.121186426873997     
   133.85600000006312        41.119587238624725     
   133.85700000006312        41.117988051890059     
   133.85800000006313        41.116388866677873     
   133.85900000006313        41.114789682995458     
   133.86000000006314        41.113190500850493     
   133.86100000006314        41.111591320250298     
   133.86200000006315        41.109992141202447     
   133.86300000006315        41.108392963714465     
   133.86400000006316        41.106793787793983     
   133.86500000006316        41.105194613448496     
   133.86600000006317        41.103595440685453     
   133.86700000006317        41.101996269512419     
   133.86800000006318        41.100397099936906     
   133.86900000006318        41.098797931966558     
   133.87000000006319        41.097198765608660     
   133.87100000006319        41.095599600871054     
   133.87200000006320        41.094000437760862     
   133.87300000006320        41.092401276286068     
   133.87400000006321        41.090802116454135     
   133.87500000006321        41.089202958272232     
   133.87600000006321        41.087603801748273     
   133.87700000006322        41.086004646889506     
   133.87800000006322        41.084405493703599     
   133.87900000006323        41.082806342198047     
   133.88000000006323        41.081207192380674     
   133.88100000006324        41.079608044258549     
   133.88200000006324        41.078008897839410     
   133.88300000006325        41.076409753130889     
   133.88400000006325        41.074810610140432     
   133.88500000006326        41.073211468875769     
   133.88600000006326        41.071612329344028     
   133.88700000006327        41.070013191552945     
   133.88800000006327        41.068414055510310     
   133.88900000006328        41.066814921223347     
   133.89000000006328        41.065215788699845     
   133.89100000006329        41.063616657947009     
   133.89200000006329        41.062017528972611     
   133.89300000006330        41.060418401784226     
   133.89400000006330        41.058819276389443     
   133.89500000006331        41.057220152795558     
   133.89600000006331        41.055621031010382     
   133.89700000006331        41.054021911041218     
   133.89800000006332        41.052422792895918     
   133.89900000006332        41.050823676581658     
   133.90000000006333        41.049224562106346     
   133.90100000006333        41.047625449477295     
   133.90200000006334        41.046026338702248     
   133.90300000006334        41.044427229788326     
   133.90400000006335        41.042828122743622     
   133.90500000006335        41.041229017575560     
   133.90600000006336        41.039629914291325     
   133.90700000006336        41.038030812898995     
   133.90800000006337        41.036431713405584     
   133.90900000006337        41.034832615819077     
   133.91000000006338        41.033233520146929     
   133.91100000006338        41.031634426396494     
   133.91200000006339        41.030035334575722     
   133.91300000006339        41.028436244691797     
   133.91400000006340        41.026837156752229     
   133.91500000006340        41.025238070765035     
   133.91600000006341        41.023638986737346     
   133.91700000006341        41.022039904676824     
   133.91800000006342        41.020440824591198     
   133.91900000006342        41.018841746487801     
   133.92000000006342        41.017242670374308     
   133.92100000006343        41.015643596258272     
   133.92200000006343        41.014044524147359     
   133.92300000006344        41.012445454049100     
   133.92400000006344        41.010846385970794     
   133.92500000006345        41.009247319920313     
   133.92600000006345        41.007648255904968     
   133.92700000006346        41.006049193932718     
   133.92800000006346        41.004450134010675     
   133.92900000006347        41.002851076146676     
   133.93000000006347        41.001252020348247     
   133.93100000006348        40.999652966622918     
   133.93200000006348        40.998053914978158     
   133.93300000006349        40.996454865421832     
   133.93400000006349        40.994855817961231     
   133.93500000006350        40.993256772604198     
   133.93600000006350        40.991657729357989     
   133.93700000006351        40.990058688230178     
   133.93800000006351        40.988459649228524     
   133.93900000006352        40.986860612360807     
   133.94000000006352        40.985261577634212     
   133.94100000006353        40.983662545056376     
   133.94200000006353        40.982063514635115     
   133.94300000006353        40.980464486377691     
   133.94400000006354        40.978865460291807     
   133.94500000006354        40.977266436385122     
   133.94600000006355        40.975667414665345     
   133.94700000006355        40.974068395139682     
   133.94800000006356        40.972469377816026     
   133.94900000006356        40.970870362701469     
   133.95000000006357        40.969271349804352     
   133.95100000006357        40.967672339131688     
   133.95200000006358        40.966073330691223     
   133.95300000006358        40.964474324490617     
   133.95400000006359        40.962875320537314     
   133.95500000006359        40.961276318838991     
   133.95600000006360        40.959677319403141     
   133.95700000006360        40.958078322237526     
   133.95800000006361        40.956479327349548     
   133.95900000006361        40.954880334746981     
   133.96000000006362        40.953281344437137     
   133.96100000006362        40.951682356427760     
   133.96200000006363        40.950083370726553     
   133.96300000006363        40.948484387340820     
   133.96400000006363        40.946885406278625     
   133.96500000006364        40.945286427546968     
   133.96600000006364        40.943687451153863     
   133.96700000006365        40.942088477106680     
   133.96800000006365        40.940489505413225     
   133.96900000006366        40.938890536080869     
   133.97000000006366        40.937291569117207     
   133.97100000006367        40.935692604530232     
   133.97200000006367        40.934093642327007     
   133.97300000006368        40.932494682515291     
   133.97400000006368        40.930895725102928     
   133.97500000006369        40.929296770097196     
   133.97600000006369        40.927697817505958     
   133.97700000006370        40.926098867336492     
   133.97800000006370        40.924499919596592     
   133.97900000006371        40.922900974293981     
   133.98000000006371        40.921302031436198     
   133.98100000006372        40.919703091030442     
   133.98200000006372        40.918104153084897     
   133.98300000006373        40.916505217606769     
   133.98400000006373        40.914906284603923     
   133.98500000006374        40.913307354083720     
   133.98600000006374        40.911708426054069     
   133.98700000006374        40.910109500522324     
   133.98800000006375        40.908510577495896     
   133.98900000006375        40.906911656982906     
   133.99000000006376        40.905312738990474     
   133.99100000006376        40.903713823526708     
   133.99200000006377        40.902114910598804     
   133.99300000006377        40.900516000214502     
   133.99400000006378        40.898917092381488     
   133.99500000006378        40.897318187107231     
   133.99600000006379        40.895719284399320     
   133.99700000006379        40.894120384265477     
   133.99800000006380        40.892521486713356     
   133.99900000006380        40.890922591750666     
   134.00000000006381        40.889323699384505     
   134.00100000006381        40.887724809623009     
   134.00200000006382        40.886125922473695     
   134.00300000006382        40.884527037944025     
   134.00400000006383        40.882928156041700     
   134.00500000006383        40.881329276774160     
   134.00600000006384        40.879730400149391     
   134.00700000006384        40.878131526174705     
   134.00800000006384        40.876532654857769     
   134.00900000006385        40.874933786206199     
   134.01000000006385        40.873334920227840     
   134.01100000006386        40.871736056930104     
   134.01200000006386        40.870137196320492     
   134.01300000006387        40.868538338406857     
   134.01400000006387        40.866939483196795     
   134.01500000006388        40.865340630697702     
   134.01600000006388        40.863741780917458     
   134.01700000006389        40.862142933863467     
   134.01800000006389        40.860544089543779     
   134.01900000006390        40.858945247965508     
   134.02000000006390        40.857346409136518     
   134.02100000006391        40.855747573064221     
   134.02200000006391        40.854148739756646     
   134.02300000006392        40.852549909221160     
   134.02400000006392        40.850951081465325     
   134.02500000006393        40.849352256496999     
   134.02600000006393        40.847753434323593     
   134.02700000006394        40.846154614952830     
   134.02800000006394        40.844555798392356     
   134.02900000006395        40.842956984649838     
   134.03000000006395        40.841358173732736     
   134.03100000006395        40.839759365648796     
   134.03200000006396        40.838160560405818     
   134.03300000006396        40.836561758010987     
   134.03400000006397        40.834962958472403     
   134.03500000006397        40.833364161797313     
   134.03600000006398        40.831765367993619     
   134.03700000006398        40.830166577068972     
   134.03800000006399        40.828567789030906     
   134.03900000006399        40.826969003886887     
   134.04000000006400        40.825370221644953     
   134.04100000006400        40.823771442312605     
   134.04200000006401        40.822172665897249     
   134.04300000006401        40.820573892406465     
   134.04400000006402        40.818975121848332     
   134.04500000006402        40.817376354230227     
   134.04600000006403        40.815777589559922     
   134.04700000006403        40.814178827844685     
   134.04800000006404        40.812580069092711     
   134.04900000006404        40.810981313311274     
   134.05000000006405        40.809382560508084     
   134.05100000006405        40.807783810690623     
   134.05200000006406        40.806185063867041     
   134.05300000006406        40.804586320044486     
   134.05400000006406        40.802987579230752     
   134.05500000006407        40.801388841433528     
   134.05600000006407        40.799790106660488     
   134.05700000006408        40.798191374919178     
   134.05800000006408        40.796592646217370     
   134.05900000006409        40.794993920562440     
   134.06000000006409        40.793395197962440     
   134.06100000006410        40.791796478424907     
   134.06200000006410        40.790197761957266     
   134.06300000006411        40.788599048567256     
   134.06400000006411        40.787000338262601     
   134.06500000006412        40.785401631050981     
   134.06600000006412        40.783802926939913     
   134.06700000006413        40.782204225937122     
   134.06800000006413        40.780605528050508     
   134.06900000006414        40.779006833287362     
   134.07000000006414        40.777408141655322     
   134.07100000006415        40.775809453162225     
   134.07200000006415        40.774210767815752     
   134.07300000006416        40.772612085623450     
   134.07400000006416        40.771013406593028     
   134.07500000006416        40.769414730732294     
   134.07600000006417        40.767816058048744     
   134.07700000006417        40.766217388550039     
   134.07800000006418        40.764618722243718     
   134.07900000006418        40.763020059137567     
   134.08000000006419        40.761421399239318     
   134.08100000006419        40.759822742556644     
   134.08200000006420        40.758224089096927     
   134.08300000006420        40.756625438868255     
   134.08400000006421        40.755026791878038     
   134.08500000006421        40.753428148133935     
   134.08600000006422        40.751829507643592     
   134.08700000006422        40.750230870414683     
   134.08800000006423        40.748632236454924     
   134.08900000006423        40.747033605772053     
   134.09000000006424        40.745434978373808     
   134.09100000006424        40.743836354267494     
   134.09200000006425        40.742237733461188     
   134.09300000006425        40.740639115962168     
   134.09400000006426        40.739040501778277     
   134.09500000006426        40.737441890917573     
   134.09600000006427        40.735843283386970     
   134.09700000006427        40.734244679194703     
   134.09800000006427        40.732646078348395     
   134.09900000006428        40.731047480855494     
   134.10000000006428        40.729448886723716     
   134.10100000006429        40.727850295960863     
   134.10200000006429        40.726251708574445     
   134.10300000006430        40.724653124572399     
   134.10400000006430        40.723054543962220     
   134.10500000006431        40.721455966751556     
   134.10600000006431        40.719857392947873     
   134.10700000006432        40.718258822559505     
   134.10800000006432        40.716660255593482     
   134.10900000006433        40.715061692057873     
   134.11000000006433        40.713463131960246     
   134.11100000006434        40.711864575308354     
   134.11200000006434        40.710266022109451     
   134.11300000006435        40.708667472371829     
   134.11400000006435        40.707068926102636     
   134.11500000006436        40.705470383309830     
   134.11600000006436        40.703871844001164     
   134.11700000006437        40.702273308184260     
   134.11800000006437        40.700674775866837     
   134.11900000006437        40.699076247056304     
   134.12000000006438        40.697477721760741     
   134.12100000006438        40.695879199987473     
   134.12200000006439        40.694280681744459     
   134.12300000006439        40.692682167039244     
   134.12400000006440        40.691083655879616     
   134.12500000006440        40.689485148273093     
   134.12600000006441        40.687886644227490     
   134.12700000006441        40.686288143750588     
   134.12800000006442        40.684689646849726     
   134.12900000006442        40.683091153533027     
   134.13000000006443        40.681492663808122     
   134.13100000006443        40.679894177682314     
   134.13200000006444        40.678295695163648     
   134.13300000006444        40.676697216259882     
   134.13400000006445        40.675098740978470     
   134.13500000006445        40.673500269327064     
   134.13600000006446        40.671901801313531     
   134.13700000006446        40.670303336945565     
   134.13800000006447        40.668704876230805     
   134.13900000006447        40.667106419176889     
   134.14000000006448        40.665507965791754     
   134.14100000006448        40.663909516082654     
   134.14200000006448        40.662311070057875     
   134.14300000006449        40.660712627724585     
   134.14400000006449        40.659114189090815     
   134.14500000006450        40.657515754164116     
   134.14600000006450        40.655917322952227     
   134.14700000006451        40.654318895462715     
   134.14800000006451        40.652720471703610     
   134.14900000006452        40.651122051682286     
   134.15000000006452        40.649523635406617     
   134.15100000006453        40.647925222884211     
   134.15200000006453        40.646326814122929     
   134.15300000006454        40.644728409130416     
   134.15400000006454        40.643130007914252     
   134.15500000006455        40.641531610482083     
   134.15600000006455        40.639933216841897     
   134.15700000006456        40.638334827001408     
   134.15800000006456        40.636736440968043     
   134.15900000006457        40.635138058749540     
   134.16000000006457        40.633539680353813     
   134.16100000006458        40.631941305788608     
   134.16200000006458        40.630342935061329     
   134.16300000006459        40.628744568179975     
   134.16400000006459        40.627146205152023     
   134.16500000006459        40.625547845985359     
   134.16600000006460        40.623949490687600     
   134.16700000006460        40.622351139266520     
   134.16800000006461        40.620752791729764     
   134.16900000006461        40.619154448085162     
   134.17000000006462        40.617556108340395     
   134.17100000006462        40.615957772503116     
   134.17200000006463        40.614359440581090     
   134.17300000006463        40.612761112581929     
   134.17400000006464        40.611162788513518     
   134.17500000006464        40.609564468383539     
   134.17600000006465        40.607966152199545     
   134.17700000006465        40.606367839969458     
   134.17800000006466        40.604769531700846     
   134.17900000006466        40.603171227401489     
   134.18000000006467        40.601572927079218     
   134.18100000006467        40.599974630741599     
   134.18200000006468        40.598376338396299     
   134.18300000006468        40.596778050051242     
   134.18400000006469        40.595179765714072     
   134.18500000006469        40.593581485392498     
   134.18600000006469        40.591983209094330     
   134.18700000006470        40.590384936827107     
   134.18800000006470        40.588786668598644     
   134.18900000006471        40.587188404416679     
   134.19000000006471        40.585590144288801     
   134.19100000006472        40.583991888223188     
   134.19200000006472        40.582393636227010     
   134.19300000006473        40.580795388308438     
   134.19400000006473        40.579197144474627     
   134.19500000006474        40.577598904734018     
   134.19600000006474        40.576000669093936     
   134.19700000006475        40.574402437562355     
   134.19800000006475        40.572804210146515     
   134.19900000006476        40.571205986854416     
   134.20000000006476        40.569607767694173     
   134.20100000006477        40.568009552673090     
   134.20200000006477        40.566411341798691     
   134.20300000006478        40.564813135079355     
   134.20400000006478        40.563214932522428     
   134.20500000006479        40.561616734135583     
   134.20600000006479        40.560018539926624     
   134.20700000006480        40.558420349903535     
   134.20800000006480        40.556822164073715     
   134.20900000006480        40.555223982445064     
   134.21000000006481        40.553625805025391     
   134.21100000006481        40.552027631822249     
   134.21200000006482        40.550429462843368     
   134.21300000006482        40.548831298096744     
   134.21400000006483        40.547233137589814     
   134.21500000006483        40.545634981330515     
   134.21600000006484        40.544036829326622     
   134.21700000006484        40.542438681585686     
   134.21800000006485        40.540840538115617     
   134.21900000006485        40.539242398924053     
   134.22000000006486        40.537644264018766     
   134.22100000006486        40.536046133407602     
   134.22200000006487        40.534448007098163     
   134.22300000006487        40.532849885098393     
   134.22400000006488        40.531251767415533     
   134.22500000006488        40.529653654058002     
   134.22600000006489        40.528055545033183     
   134.22700000006489        40.526457440348864     
   134.22800000006490        40.524859340012810     
   134.22900000006490        40.523261244032845     
   134.23000000006490        40.521663152416558     
   134.23100000006491        40.520065065171643     
   134.23200000006491        40.518466982306222     
   134.23300000006492        40.516868903827834     
   134.23400000006492        40.515270829744139     
   134.23500000006493        40.513672760062931     
   134.23600000006493        40.512074694791885     
   134.23700000006494        40.510476633939028     
   134.23800000006494        40.508878577512057     
   134.23900000006495        40.507280525518460     
   134.24000000006495        40.505682477966282     
   134.24100000006496        40.504084434863124     
   134.24200000006496        40.502486396216732     
   134.24300000006497        40.500888362034900     
   134.24400000006497        40.499290332325245     
   134.24500000006498        40.497692307095917     
   134.24600000006498        40.496094286354243     
   134.24700000006499        40.494496270108343     
   134.24800000006499        40.492898258365749     
   134.24900000006500        40.491300251134255     
   134.25000000006500        40.489702248421558     
   134.25100000006501        40.488104250235629     
   134.25200000006501        40.486506256584036     
   134.25300000006501        40.484908267474665     
   134.25400000006502        40.483310282915227     
   134.25500000006502        40.481712302913451     
   134.25600000006503        40.480114327477267     
   134.25700000006503        40.478516356613888     
   134.25800000006504        40.476918390331946     
   134.25900000006504        40.475320428638682     
   134.26000000006505        40.473722471541770     
   134.26100000006505        40.472124519049373     
   134.26200000006506        40.470526571168911     
   134.26300000006506        40.468928627908248     
   134.26400000006507        40.467330689275137     
   134.26500000006507        40.465732755277713     
   134.26600000006508        40.464134825923239     
   134.26700000006508        40.462536901219508     
   134.26800000006509        40.460938981174529     
   134.26900000006509        40.459341065796188     
   134.27000000006510        40.457743155091840     
   134.27100000006510        40.456145249069806     
   134.27200000006511        40.454547347737204     
   134.27300000006511        40.452949451102192     
   134.27400000006512        40.451351559172750     
   134.27500000006512        40.449753671956174     
   134.27600000006512        40.448155789460777     
   134.27700000006513        40.446557911693645     
   134.27800000006513        40.444960038663133     
   134.27900000006514        40.443362170376851     
   134.28000000006514        40.441764306842536     
   134.28100000006515        40.440166448067899     
   134.28200000006515        40.438568594060854     
   134.28300000006516        40.436970744829146     
   134.28400000006516        40.435372900380685     
   134.28500000006517        40.433775060722795     
   134.28600000006517        40.432177225863853     
   134.28700000006518        40.430579395811286     
   134.28800000006518        40.428981570572816     
   134.28900000006519        40.427383750156530     
   134.29000000006519        40.425785934569880     
   134.29100000006520        40.424188123820912     
   134.29200000006520        40.422590317917354     
   134.29300000006521        40.420992516866988     
   134.29400000006521        40.419394720677396     
   134.29500000006522        40.417796929356562     
   134.29600000006522        40.416199142912362     
   134.29700000006522        40.414601361352524     
   134.29800000006523        40.413003584684418     
   134.29900000006523        40.411405812916485     
   134.30000000006524        40.409808046056185     
   134.30100000006524        40.408210284111348     
   134.30200000006525        40.406612527089692     
   134.30300000006525        40.405014774999138     
   134.30400000006526        40.403417027847354     
   134.30500000006526        40.401819285642190     
   134.30600000006527        40.400221548391521     
   134.30700000006527        40.398623816103047     
   134.30800000006528        40.397026088784578     
   134.30900000006528        40.395428366443873     
   134.31000000006529        40.393830649088791     
   134.31100000006529        40.392232936727012     
   134.31200000006530        40.390635229366566     
   134.31300000006530        40.389037527015098     
   134.31400000006531        40.387439829680353     
   134.31500000006531        40.385842137370219     
   134.31600000006532        40.384244450092346     
   134.31700000006532        40.382646767854816     
   134.31800000006533        40.381049090665215     
   134.31900000006533        40.379451418531318     
   134.32000000006533        40.377853751461068     
   134.32100000006534        40.376256089462075     
   134.32200000006534        40.374658432542326     
   134.32300000006535        40.373060780709508     
   134.32400000006535        40.371463133971623     
   134.32500000006536        40.369865492336331     
   134.32600000006536        40.368267855811219     
   134.32700000006537        40.366670224404565     
   134.32800000006537        40.365072598123760     
   134.32900000006538        40.363474976976782     
   134.33000000006538        40.361877360971491     
   134.33100000006539        40.360279750115559     
   134.33200000006539        40.358682144416683     
   134.33300000006540        40.357084543883118     
   134.33400000006540        40.355486948522483     
   134.33500000006541        40.353889358342151     
   134.33600000006541        40.352291773350416     
   134.33700000006542        40.350694193555029     
   134.33800000006542        40.349096618963806     
   134.33900000006543        40.347499049584272     
   134.34000000006543        40.345901485424548     
   134.34100000006543        40.344303926492294     
   134.34200000006544        40.342706372795419     
   134.34300000006544        40.341108824341667     
   134.34400000006545        40.339511281138932     
   134.34500000006545        40.337913743194861     
   134.34600000006546        40.336316210517609     
   134.34700000006546        40.334718683114538     
   134.34800000006547        40.333121160993748     
   134.34900000006547        40.331523644162921     
   134.35000000006548        40.329926132629986     
   134.35100000006548        40.328328626402801     
   134.35200000006549        40.326731125489161     
   134.35300000006549        40.325133629896769     
   134.35400000006550        40.323536139633362     
   134.35500000006550        40.321938654707147     
   134.35600000006551        40.320341175125392     
   134.35700000006551        40.318743700896498     
   134.35800000006552        40.317146232027895     
   134.35900000006552        40.315548768527556     
   134.36000000006553        40.313951310403297     
   134.36100000006553        40.312353857662764     
   134.36200000006554        40.310756410314248     
   134.36300000006554        40.309158968364976     
   134.36400000006554        40.307561531823190     
   134.36500000006555        40.305964100696592     
   134.36600000006555        40.304366674993140     
   134.36700000006556        40.302769254720204     
   134.36800000006556        40.301171839886067     
   134.36900000006557        40.299574430498467     
   134.37000000006557        40.297977026565050     
   134.37100000006558        40.296379628093803     
   134.37200000006558        40.294782235092789     
   134.37300000006559        40.293184847569307     
   134.37400000006559        40.291587465531450     
   134.37500000006560        40.289990088987174     
   134.37600000006560        40.288392717944092     
   134.37700000006561        40.286795352410323     
   134.37800000006561        40.285197992393357     
   134.37900000006562        40.283600637901323     
   134.38000000006562        40.282003288941752     
   134.38100000006563        40.280405945522766     
   134.38200000006563        40.278808607652017     
   134.38300000006564        40.277211275337464     
   134.38400000006564        40.275613948586674     
   134.38500000006565        40.274016627407811     
   134.38600000006565        40.272419311808648     
   134.38700000006565        40.270822001797029     
   134.38800000006566        40.269224697380551     
   134.38900000006566        40.267627398567207     
   134.39000000006567        40.266030105365132     
   134.39100000006567        40.264432817781561     
   134.39200000006568        40.262835535824792     
   134.39300000006568        40.261238259502584     
   134.39400000006569        40.259640988822596     
   134.39500000006569        40.258043723793037     
   134.39600000006570        40.256446464421124     
   134.39700000006570        40.254849210715719     
   134.39800000006571        40.253251962683514     
   134.39900000006571        40.251654720332965     
   134.40000000006572        40.250057483671974     
   134.40100000006572        40.248460252708107     
   134.40200000006573        40.246863027449322     
   134.40300000006573        40.245265807903628     
   134.40400000006574        40.243668594078684     
   134.40500000006574        40.242071385982321     
   134.40600000006575        40.240474183622503     
   134.40700000006575        40.238876987006925     
   134.40800000006575        40.237279796143653     
   134.40900000006576        40.235682611040417     
   134.41000000006576        40.234085431705090     
   134.41100000006577        40.232488258145487     
   134.41200000006577        40.230891090369290     
   134.41300000006578        40.229293928384628     
   134.41400000006578        40.227696772199486     
   134.41500000006579        40.226099621821220     
   134.41600000006579        40.224502477257971     
   134.41700000006580        40.222905338517698     
   134.41800000006580        40.221308205608025     
   134.41900000006581        40.219711078536875     
   134.42000000006581        40.218113957312248     
   134.42100000006582        40.216516841941882     
   134.42200000006582        40.214919732433671     
   134.42300000006583        40.213322628795297     
   134.42400000006583        40.211725531034915     
   134.42500000006584        40.210128439160215     
   134.42600000006584        40.208531353178877     
   134.42700000006585        40.206934273099186     
   134.42800000006585        40.205337198928703     
   134.42900000006586        40.203740130675278     
   134.43000000006586        40.202143068346984     
   134.43100000006586        40.200546011951488     
   134.43200000006587        40.198948961496455     
   134.43300000006587        40.197351916990371     
   134.43400000006588        40.195754878440411     
   134.43500000006588        40.194157845855145     
   134.43600000006589        40.192560819241713     
   134.43700000006589        40.190963798608493     
   134.43800000006590        40.189366783963095     
   134.43900000006590        40.187769775313406     
   134.44000000006591        40.186172772667426     
   134.44100000006591        40.184575776032908     
   134.44200000006592        40.182978785417681     
   134.44300000006592        40.181381800829861     
   134.44400000006593        40.179784822277007     
   134.44500000006593        40.178187849767085     
   134.44600000006594        40.176590883308101     
   134.44700000006594        40.174993922907738     
   134.44800000006595        40.173396968574075     
   134.44900000006595        40.171800020314841     
   134.45000000006596        40.170203078137789     
   134.45100000006596        40.168606142050869     
   134.45200000006596        40.167009212062077     
   134.45300000006597        40.165412288179368     
   134.45400000006597        40.163815370410276     
   134.45500000006598        40.162218458762965     
   134.45600000006598        40.160621553245093     
   134.45700000006599        40.159024653864819     
   134.45800000006599        40.157427760629702     
   134.45900000006600        40.155830873547842     
   134.46000000006600        40.154233992626914     
   134.46100000006601        40.152637117875102     
   134.46200000006601        40.151040249299960     
   134.46300000006602        40.149443386909532     
   134.46400000006602        40.147846530711710     
   134.46500000006603        40.146249680714341     
   134.46600000006603        40.144652836925204     
   134.46700000006604        40.143055999352370     
   134.46800000006604        40.141459168003657     
   134.46900000006605        40.139862342886659     
   134.47000000006605        40.138265524009569     
   134.47100000006606        40.136668711380274     
   134.47200000006606        40.135071905006654     
   134.47300000006607        40.133475104896547     
   134.47400000006607        40.131878311057655     
   134.47500000006607        40.130281523497992     
   134.47600000006608        40.128684742225836     
   134.47700000006608        40.127087967248279     
   134.47800000006609        40.125491198573769     
   134.47900000006609        40.123894436210236     
   134.48000000006610        40.122297680165211     
   134.48100000006610        40.120700930446830     
   134.48200000006611        40.119104187062753     
   134.48300000006611        40.117507450021250     
   134.48400000006612        40.115910719329825     
   134.48500000006612        40.114313994996571     
   134.48600000006613        40.112717277029539     
   134.48700000006613        40.111120565436060     
   134.48800000006614        40.109523860224577     
   134.48900000006614        40.107927161402806     
   134.49000000006615        40.106330468978669     
   134.49100000006615        40.104733782959805     
   134.49200000006616        40.103137103354491     
   134.49300000006616        40.101540430170310     
   134.49400000006617        40.099943763415354     
   134.49500000006617        40.098347103097396     
   134.49600000006618        40.096750449224423     
   134.49700000006618        40.095153801804400     
   134.49800000006618        40.093557160844846     
   134.49900000006619        40.091960526354185     
   134.50000000006619        40.090363898339895     
   134.50100000006620        40.088767276810145     
   134.50200000006620        40.087170661772603     
   134.50300000006621        40.085574053235412     
   134.50400000006621        40.083977451206280     
   134.50500000006622        40.082380855693089     
   134.50600000006622        40.080784266703894     
   134.50700000006623        40.079187684246591     
   134.50800000006623        40.077591108328797     
   134.50900000006624        40.075994538958831     
   134.51000000006624        40.074397976144368     
   134.51100000006625        40.072801419893082     
   134.51200000006625        40.071204870213329     
   134.51300000006626        40.069608327112824     
   134.51400000006626        40.068011790599435     
   134.51500000006627        40.066415260681232     
   134.51600000006627        40.064818737365847     
   134.51700000006628        40.063222220661217     
   134.51800000006628        40.061625710575584     
   134.51900000006628        40.060029207116592     
   134.52000000006629        40.058432710291804     
   134.52100000006629        40.056836220109844     
   134.52200000006630        40.055239736578294     
   134.52300000006630        40.053643259704998     
   134.52400000006631        40.052046789497773     
   134.52500000006631        40.050450325964903     
   134.52600000006632        40.048853869113806     
   134.52700000006632        40.047257418952881     
   134.52800000006633        40.045660975489632     
   134.52900000006633        40.044064538732265     
   134.53000000006634        40.042468108688489     
   134.53100000006634        40.040871685366390     
   134.53200000006635        40.039275268773679     
   134.53300000006635        40.037678858918540     
   134.53400000006636        40.036082455808668     
   134.53500000006636        40.034486059451943     
   134.53600000006637        40.032889669856559     
   134.53700000006637        40.031293287029882     
   134.53800000006638        40.029696910980668     
   134.53900000006638        40.028100541716007     
   134.54000000006639        40.026504179244412     
   134.54100000006639        40.024907823573557     
   134.54200000006639        40.023311474711242     
   134.54300000006640        40.021715132665513     
   134.54400000006640        40.020118797444347     
   134.54500000006641        40.018522469055604     
   134.54600000006641        40.016926147507284     
   134.54700000006642        40.015329832806998     
   134.54800000006642        40.013733524962937     
   134.54900000006643        40.012137223983139     
   134.55000000006643        40.010540929875340     
   134.55100000006644        40.008944642647336     
   134.55200000006644        40.007348362307326     
   134.55300000006645        40.005752088863090     
   134.55400000006645        40.004155822322687     
   134.55500000006646        40.002559562693875     
   134.55600000006646        40.000963309984677     
   134.55700000006647        39.999367064202843     
   134.55800000006647        39.997770825356554     
   134.55900000006648        39.996174593453496     
   134.56000000006648        39.994578368501784     
   134.56100000006649        39.992982150509306     
   134.56200000006649        39.991385939484005     
   134.56300000006649        39.989789735433725     
   134.56400000006650        39.988193538366382     
   134.56500000006650        39.986597348290104     
   134.56600000006651        39.985001165212665     
   134.56700000006651        39.983404989141789     
   134.56800000006652        39.981808820085796     
   134.56900000006652        39.980212658052345     
   134.57000000006653        39.978616503049544     
   134.57100000006653        39.977020355085351     
   134.57200000006654        39.975424214167546     
   134.57300000006654        39.973828080304209     
   134.57400000006655        39.972231953503069     
   134.57500000006655        39.970635833772199     
   134.57600000006656        39.969039721119557     
   134.57700000006656        39.967443615553037     
   134.57800000006657        39.965847517080583     
   134.57900000006657        39.964251425710060     
   134.58000000006658        39.962655341449583     
   134.58100000006658        39.961059264306819     
   134.58200000006659        39.959463194289818     
   134.58300000006659        39.957867131406793     
   134.58400000006660        39.956271075665370     
   134.58500000006660        39.954675027073577     
   134.58600000006660        39.953078985639280     
   134.58700000006661        39.951482951370565     
   134.58800000006661        39.949886924275390     
   134.58900000006662        39.948290904361421     
   134.59000000006662        39.946694891636895     
   134.59100000006663        39.945098886109733     
   134.59200000006663        39.943502887787638     
   134.59300000006664        39.941906896678724     
   134.59400000006664        39.940310912790714     
   134.59500000006665        39.938714936132072     
   134.59600000006665        39.937118966710422     
   134.59700000006666        39.935523004533806     
   134.59800000006666        39.933927049609814     
   134.59900000006667        39.932331101946751     
   134.60000000006667        39.930735161552434     
   134.60100000006668        39.929139228435005     
   134.60200000006668        39.927543302602068     
   134.60300000006669        39.925947384061814     
   134.60400000006669        39.924351472822167     
   134.60500000006670        39.922755568891176     
   134.60600000006670        39.921159672276424     
   134.60700000006671        39.919563782986259     
   134.60800000006671        39.917967901028447     
   134.60900000006671        39.916372026410905     
   134.61000000006672        39.914776159141745     
   134.61100000006672        39.913180299228905     
   134.61200000006673        39.911584446680102     
   134.61300000006673        39.909988601503450     
   134.61400000006674        39.908392763706864     
   134.61500000006674        39.906796933298367     
   134.61600000006675        39.905201110285937     
   134.61700000006675        39.903605294677362     
   134.61800000006676        39.902009486480850     
   134.61900000006676        39.900413685704031     
   134.62000000006677        39.898817892355169     
   134.62100000006677        39.897222106442051     
   134.62200000006678        39.895626327972749     
   134.62300000006678        39.894030556955130     
   134.62400000006679        39.892434793397094     
   134.62500000006679        39.890839037306669     
   134.62600000006680        39.889243288692001     
   134.62700000006680        39.887647547560888     
   134.62800000006681        39.886051813921036     
   134.62900000006681        39.884456087780897     
   134.63000000006681        39.882860369148062     
   134.63100000006682        39.881264658030595     
   134.63200000006682        39.879668954436433     
   134.63300000006683        39.878073258373831     
   134.63400000006683        39.876477569850216     
   134.63500000006684        39.874881888874057     
   134.63600000006684        39.873286215453135     
   134.63700000006685        39.871690549595243     
   134.63800000006685        39.870094891308526     
   134.63900000006686        39.868499240600968     
   134.64000000006686        39.866903597480309     
   134.64100000006687        39.865307961955033     
   134.64200000006687        39.863712334032265     
   134.64300000006688        39.862116713720852     
   134.64400000006688        39.860521101028418     
   134.64500000006689        39.858925495962787     
   134.64600000006689        39.857329898531979     
   134.64700000006690        39.855734308744161     
   134.64800000006690        39.854138726606820     
   134.64900000006691        39.852543152128810     
   134.65000000006691        39.850947585317208     
   134.65100000006692        39.849352026180441     
   134.65200000006692        39.847756474726346     
   134.65300000006692        39.846160930963137     
   134.65400000006693        39.844565394898304     
   134.65500000006693        39.842969866540223     
   134.65600000006694        39.841374345896632     
   134.65700000006694        39.839778832975895     
   134.65800000006695        39.838183327785444     
   134.65900000006695        39.836587830333649     
   134.66000000006696        39.834992340628254     
   134.66100000006696        39.833396858677602     
   134.66200000006697        39.831801384489168     
   134.66300000006697        39.830205918071464     
   134.66400000006698        39.828610459431694     
   134.66500000006698        39.827015008578527     
   134.66600000006699        39.825419565519923     
   134.66700000006699        39.823824130263517     
   134.66800000006700        39.822228702817490     
   134.66900000006700        39.820633283189736     
   134.67000000006701        39.819037871388367     
   134.67100000006701        39.817442467421166     
   134.67200000006702        39.815847071296119     
   134.67300000006702        39.814251683021517     
   134.67400000006702        39.812656302605085     
   134.67500000006703        39.811060930054850     
   134.67600000006703        39.809465565378879     
   134.67700000006704        39.807870208584994     
   134.67800000006704        39.806274859681203     
   134.67900000006705        39.804679518675641     
   134.68000000006705        39.803084185576196     
   134.68100000006706        39.801488860390940     
   134.68200000006706        39.799893543127801     
   134.68300000006707        39.798298233794661     
   134.68400000006707        39.796702932399583     
   134.68500000006708        39.795107638950562     
   134.68600000006708        39.793512353455753     
   134.68700000006709        39.791917075922761     
   134.68800000006709        39.790321806359863     
   134.68900000006710        39.788726544775159     
   134.69000000006710        39.787131291176316     
   134.69100000006711        39.785536045571469     
   134.69200000006711        39.783940807968655     
   134.69300000006712        39.782345578376059     
   134.69400000006712        39.780750356801050     
   134.69500000006713        39.779155143252247     
   134.69600000006713        39.777559937737351     
   134.69700000006713        39.775964740264399     
   134.69800000006714        39.774369550841406     
   134.69900000006714        39.772774369476394     
   134.70000000006715        39.771179196177314     
   134.70100000006715        39.769584030952117     
   134.70200000006716        39.767988873808783     
   134.70300000006716        39.766393724755659     
   134.70400000006717        39.764798583800186     
   134.70500000006717        39.763203450950797     
   134.70600000006718        39.761608326215239     
   134.70700000006718        39.760013209601553     
   134.70800000006719        39.758418101118004     
   134.70900000006719        39.756823000772265     
   134.71000000006720        39.755227908572451     
   134.71100000006720        39.753632824526470     
   134.71200000006721        39.752037748642479     
   134.71300000006721        39.750442680928444     
   134.71400000006722        39.748847621392386     
   134.71500000006722        39.747252570041930     
   134.71600000006723        39.745657526885694     
   134.71700000006723        39.744062491931423     
   134.71800000006724        39.742467465187033     
   134.71900000006724        39.740872446660404     
   134.72000000006724        39.739277436359814     
   134.72100000006725        39.737682434293234     
   134.72200000006725        39.736087440468644     
   134.72300000006726        39.734492454894117     
   134.72400000006726        39.732897477577161     
   134.72500000006727        39.731302508526440     
   134.72600000006727        39.729707547749520     
   134.72700000006728        39.728112595254800     
   134.72800000006728        39.726517651049853     
   134.72900000006729        39.724922715143080     
   134.73000000006729        39.723327787542352     
   134.73100000006730        39.721732868255401     
   134.73200000006730        39.720137957290703     
   134.73300000006731        39.718543054655974     
   134.73400000006731        39.716948160359394     
   134.73500000006732        39.715353274408685     
   134.73600000006732        39.713758396812111     
   134.73700000006733        39.712163527577687     
   134.73800000006733        39.710568666713243     
   134.73900000006734        39.708973814227015     
   134.74000000006734        39.707378970126804     
   134.74100000006734        39.705784134421066     
   134.74200000006735        39.704189307117090     
   134.74300000006735        39.702594488223419     
   134.74400000006736        39.700999677747824     
   134.74500000006736        39.699404875698583     
   134.74600000006737        39.697810082083592     
   134.74700000006737        39.696215296910673     
   134.74800000006738        39.694620520188174     
   134.74900000006738        39.693025751923756     
   134.75000000006739        39.691430992125539     
   134.75100000006739        39.689836240801945     
   134.75200000006740        39.688241497960497     
   134.75300000006740        39.686646763609360     
   134.75400000006741        39.685052037756705     
   134.75500000006741        39.683457320410398     
   134.75600000006742        39.681862611578488     
   134.75700000006742        39.680267911268871     
   134.75800000006743        39.678673219489781     
   134.75900000006743        39.677078536249063     
   134.76000000006744        39.675483861554859     
   134.76100000006744        39.673889195415242     
   134.76200000006745        39.672294537838326     
   134.76300000006745        39.670699888831578     
   134.76400000006745        39.669105248403618     
   134.76500000006746        39.667510616562346     
   134.76600000006746        39.665915993315515     
   134.76700000006747        39.664321378671630     
   134.76800000006747        39.662726772638344     
   134.76900000006748        39.661132175223642     
   134.77000000006748        39.659537586435619     
   134.77100000006749        39.657943006282522     
   134.77200000006749        39.656348434772212     
   134.77300000006750        39.654753871912611     
   134.77400000006750        39.653159317711946     
   134.77500000006751        39.651564772178105     
   134.77600000006751        39.649970235319159     
   134.77700000006752        39.648375707143209     
   134.77800000006752        39.646781187658313     
   134.77900000006753        39.645186676872420     
   134.78000000006753        39.643592174793241     
   134.78100000006754        39.641997681429338     
   134.78200000006754        39.640403196788505     
   134.78300000006755        39.638808720878913     
   134.78400000006755        39.637214253708429     
   134.78500000006755        39.635619795285010     
   134.78600000006756        39.634025345617019     
   134.78700000006756        39.632430904712081     
   134.78800000006757        39.630836472578693     
   134.78900000006757        39.629242049224437     
   134.79000000006758        39.627647634657670     
   134.79100000006758        39.626053228886327     
   134.79200000006759        39.624458831918204     
   134.79300000006759        39.622864443761884     
   134.79400000006760        39.621270064424884     
   134.79500000006760        39.619675693915475     
   134.79600000006761        39.618081332241594     
   134.79700000006761        39.616486979411619     
   134.79800000006762        39.614892635433030     
   134.79900000006762        39.613298300314135     
   134.80000000006763        39.611703974063246     
   134.80100000006763        39.610109656687932     
   134.80200000006764        39.608515348196597     
   134.80300000006764        39.606921048597030     
   134.80400000006765        39.605326757897366     
   134.80500000006765        39.603732476105769     
   134.80600000006766        39.602138203230098     
   134.80700000006766        39.600543939278722     
   134.80800000006766        39.598949684259189     
   134.80900000006767        39.597355438179889     
   134.81000000006767        39.595761201048610     
   134.81100000006768        39.594166972873751     
   134.81200000006768        39.592572753663063     
   134.81300000006769        39.590978543424853     
   134.81400000006769        39.589384342166781     
   134.81500000006770        39.587790149897195     
   134.81600000006770        39.586195966624210     
   134.81700000006771        39.584601792355528     
   134.81800000006771        39.583007627099612     
   134.81900000006772        39.581413470864085     
   134.82000000006772        39.579819323657233     
   134.82100000006773        39.578225185487227     
   134.82200000006773        39.576631056361954     
   134.82300000006774        39.575036936289365     
   134.82400000006774        39.573442825277894     
   134.82500000006775        39.571848723335030     
   134.82600000006775        39.570254630469286     
   134.82700000006776        39.568660546688442     
   134.82800000006776        39.567066472000846     
   134.82900000006777        39.565472406414123     
   134.83000000006777        39.563878349936694     
   134.83100000006777        39.562284302576430     
   134.83200000006778        39.560690264341467     
   134.83300000006778        39.559096235239892     
   134.83400000006779        39.557502215279655     
   134.83500000006779        39.555908204468935     
   134.83600000006780        39.554314202815441     
   134.83700000006780        39.552720210327962     
   134.83800000006781        39.551126227013746     
   134.83900000006781        39.549532252881257     
   134.84000000006782        39.547938287938550     
   134.84100000006782        39.546344332193662     
   134.84200000006783        39.544750385654609     
   134.84300000006783        39.543156448329327     
   134.84400000006784        39.541562520226023     
   134.84500000006784        39.539968601352967     
   134.84600000006785        39.538374691717898     
   134.84700000006785        39.536780791328923     
   134.84800000006786        39.535186900194020     
   134.84900000006786        39.533593018321518     
   134.85000000006787        39.531999145719261     
   134.85100000006787        39.530405282395549     
   134.85200000006787        39.528811428358281     
   134.85300000006788        39.527217583615368     
   134.85400000006788        39.525623748175200     
   134.85500000006789        39.524029922045564     
   134.85600000006789        39.522436105234704     
   134.85700000006790        39.520842297750519     
   134.85800000006790        39.519248499601311     
   134.85900000006791        39.517654710794837     
   134.86000000006791        39.516060931339517     
   134.86100000006792        39.514467161243033     
   134.86200000006792        39.512873400513897     
   134.86300000006793        39.511279649159725     
   134.86400000006793        39.509685907188882     
   134.86500000006794        39.508092174609459     
   134.86600000006794        39.506498451429174     
   134.86700000006795        39.504904737656460     
   134.86800000006795        39.503311033299212     
   134.86900000006796        39.501717338365644     
   134.87000000006796        39.500123652863536     
   134.87100000006797        39.498529976801393     
   134.87200000006797        39.496936310187117     
   134.87300000006798        39.495342653028445     
   134.87400000006798        39.493749005333854     
   134.87500000006798        39.492155367111160     
   134.87600000006799        39.490561738368783     
   134.87700000006799        39.488968119114496     
   134.87800000006800        39.487374509356250     
   134.87900000006800        39.485780909102438     
   134.88000000006801        39.484187318361144     
   134.88100000006801        39.482593737140121     
   134.88200000006802        39.481000165447668     
   134.88300000006802        39.479406603291920     
   134.88400000006803        39.477813050680815     
   134.88500000006803        39.476219507622581     
   134.88600000006804        39.474625974124891     
   134.88700000006804        39.473032450196271     
   134.88800000006805        39.471438935844752     
   134.88900000006805        39.469845431078198     
   134.89000000006806        39.468251935905023     
   134.89100000006806        39.466658450332737     
   134.89200000006807        39.465064974369881     
   134.89300000006807        39.463471508024483     
   134.89400000006808        39.461878051304609     
   134.89500000006808        39.460284604218224     
   134.89600000006809        39.458691166773484     
   134.89700000006809        39.457097738978540     
   134.89800000006809        39.455504320841136     
   134.89900000006810        39.453910912369977     
   134.90000000006810        39.452317513572488     
   134.90100000006811        39.450724124457189     
   134.90200000006811        39.449130745032086     
   134.90300000006812        39.447537375305004     
   134.90400000006812        39.445944015284333     
   134.90500000006813        39.444350664978039     
   134.90600000006813        39.442757324394385     
   134.90700000006814        39.441163993541018     
   134.90800000006814        39.439570672426527     
   134.90900000006815        39.437977361058600     
   134.91000000006815        39.436384059445501     
   134.91100000006816        39.434790767595501     
   134.91200000006816        39.433197485516331     
   134.91300000006817        39.431604213216268     
   134.91400000006817        39.430010950703320     
   134.91500000006818        39.428417697985736     
   134.91600000006818        39.426824455071483     
   134.91700000006819        39.425231221968772     
   134.91800000006819        39.423637998685543     
   134.91900000006819        39.422044785229730     
   134.92000000006820        39.420451581609818     
   134.92100000006820        39.418858387833694     
   134.92200000006821        39.417265203909473     
   134.92300000006821        39.415672029845233     
   134.92400000006822        39.414078865649181     
   134.92500000006822        39.412485711329083     
   134.92600000006823        39.410892566893345     
   134.92700000006823        39.409299432350046     
   134.92800000006824        39.407706307707116     
   134.92900000006824        39.406113192972740     
   134.93000000006825        39.404520088155238     
   134.93100000006825        39.402926993262255     
   134.93200000006826        39.401333908302050     
   134.93300000006826        39.399740833282998     
   134.93400000006827        39.398147768212880     
   134.93500000006827        39.396554713099839     
   134.93600000006828        39.394961667952103     
   134.93700000006828        39.393368632777687     
   134.93800000006829        39.391775607584719     
   134.93900000006829        39.390182592381400     
   134.94000000006830        39.388589587175538     
   134.94100000006830        39.386996591975183     
   134.94200000006830        39.385403606788998     
   134.94300000006831        39.383810631624598     
   134.94400000006831        39.382217666490376     
   134.94500000006832        39.380624711394177     
   134.94600000006832        39.379031766344220     
   134.94700000006833        39.377438831348599     
   134.94800000006833        39.375845906415364     
   134.94900000006834        39.374252991552652     
   134.95000000006834        39.372660086768590     
   134.95100000006835        39.371067192071344     
   134.95200000006835        39.369474307468970     
   134.95300000006836        39.367881432969419     
   134.95400000006836        39.366288568581012     
   134.95500000006837        39.364695714311935     
   134.95600000006837        39.363102870169804     
   134.95700000006838        39.361510036163295     
   134.95800000006838        39.359917212300118     
   134.95900000006839        39.358324398588557     
   134.96000000006839        39.356731595036798     
   134.96100000006840        39.355138801652792     
   134.96200000006840        39.353546018444753     
   134.96300000006840        39.351953245420745     
   134.96400000006841        39.350360482588812     
   134.96500000006841        39.348767729957082     
   134.96600000006842        39.347174987533755     
   134.96700000006842        39.345582255326889     
   134.96800000006843        39.343989533344562     
   134.96900000006843        39.342396821594974     
   134.97000000006844        39.340804120086183     
   134.97100000006844        39.339211428826175     
   134.97200000006845        39.337618747823157     
   134.97300000006845        39.336026077085506     
   134.97400000006846        39.334433416620975     
   134.97500000006846        39.332840766437833     
   134.97600000006847        39.331248126544132     
   134.97700000006847        39.329655496947943     
   134.97800000006848        39.328062877657530     
   134.97900000006848        39.326470268680865     
   134.98000000006849        39.324877670026382     
   134.98100000006849        39.323285081701705     
   134.98200000006850        39.321692503715120     
   134.98300000006850        39.320099936075110     
   134.98400000006851        39.318507378789157     
   134.98500000006851        39.316914831865944     
   134.98600000006851        39.315322295313322     
   134.98700000006852        39.313729769139577     
   134.98800000006852        39.312137253352475     
   134.98900000006853        39.310544747960478     
   134.99000000006853        39.308952252971380     
   134.99100000006854        39.307359768393795     
   134.99200000006854        39.305767294235466     
   134.99300000006855        39.304174830504593     
   134.99400000006855        39.302582377209163     
   134.99500000006856        39.300989934357496     
   134.99600000006856        39.299397501957792     
   134.99700000006857        39.297805080017952     
   134.99800000006857        39.296212668546296     
   134.99900000006858        39.294620267550712     
   135.00000000006858        39.293027877039414     
   135.10000000006858        39.133844182628700     
   135.20000000006857        38.974772539969287     
   135.30000000006856        38.815822145341158     
   135.40000000006856        38.657001210178748     
   135.50000000006855        38.498317976113512     
   135.60000000006855        38.339780712056715     
   135.70000000006854        38.181397711194876     
   135.80000000006854        38.023177287924888     
   135.90000000006853        37.865127774736614     
   136.00000000006852        37.707257519039523     
   136.10000000006852        37.549574879942149     
   136.20000000006851        37.392088224982523     
   136.30000000006851        37.234805926815525     
   136.40000000006850        37.077736359859280     
   136.50000000006850        36.920887896903878     
   136.60000000006849        36.764268905686521     
   136.70000000006848        36.607887745435022     
   136.80000000006848        36.451752763385976     
   136.90000000006847        36.295872291278350     
   137.00000000006847        36.140254641828605     
   137.10000000006846        35.984908105189511     
   137.20000000006846        35.829840945398836     
   137.30000000006845        35.675061396819615     
   137.40000000006845        35.520577660576748     
   137.50000000006844        35.366397900995622     
   137.60000000006843        35.212530242045354     
   137.70000000006843        35.058982763789906     
   137.80000000006842        34.905763498855393     
   137.90000000006842        34.752880428912562     
   138.00000000006841        34.600341481182994     
   138.10000000006841        34.448154524970455     
   138.20000000006840        34.296327368223480     
   138.30000000006839        34.144867754132591     
   138.40000000006839        33.993783357766013     
   138.50000000006838        33.843081782748314     
   138.60000000006838        33.692770557986663     
   138.70000000006837        33.542857134448283     
   138.80000000006837        33.393348881991415     
   138.90000000006836        33.244253086256968     
   139.00000000006835        33.095576945621062     
   139.10000000006835        32.947327568215499     
   139.20000000006834        32.799511969015995     
   139.30000000006834        32.652137067004915     
   139.40000000006833        32.505209682409784     
   139.50000000006833        32.358736534021439     
   139.60000000006832        32.212724236594589     
   139.70000000006831        32.067179298333663     
   139.80000000006831        31.922108118466994     
   139.90000000006830        31.777516984911085     
   140.00000000006830        31.633412072028033     
   140.10000000006829        31.489799438478347     
   140.20000000006829        31.346685025169887     
   140.30000000006828        31.204074653307103     
   140.40000000006827        31.061974022539797     
   140.50000000006827        30.920388709214258     
   140.60000000006826        30.779324164728195     
   140.70000000006826        30.638785713989332     
   140.80000000006825        30.498778553980213     
   140.90000000006825        30.359307752428677     
   141.00000000006824        30.220378246584474     
   141.10000000006823        30.081994842104425     
   141.20000000006823        29.944162212042933     
   141.30000000006822        29.806884895950926     
   141.40000000006822        29.670167299081463     
   141.50000000006821        29.534013691701496     
   141.60000000006821        29.398428208510900     
   141.70000000006820        29.263414848165326     
   141.80000000006820        29.128977472905170     
   141.90000000006819        28.995119808286990     
   142.00000000006818        28.861845443017771     
   142.10000000006818        28.729157828889985     
   142.20000000006817        28.597060280816624     
   142.30000000006817        28.465555976963810     
   142.40000000006816        28.334647958979811     
   142.50000000006816        28.204339132318577     
   142.60000000006815        28.074632266655719     
   142.70000000006814        27.945529996394463     
   142.80000000006814        27.817034821260528     
   142.90000000006813        27.689149106982445     
   143.00000000006813        27.561875086055622     
   143.10000000006812        27.435214858587511     
   143.20000000006812        27.309170393221265     
   143.30000000006811        27.183743528135953     
   143.40000000006810        27.058935972120143     
   143.50000000006810        26.934749305715261     
   143.60000000006809        26.811184982428532     
   143.70000000006809        26.688244330010033     
   143.80000000006808        26.565928551792904     
   143.90000000006808        26.444238728092607     
   144.00000000006807        26.323175817663682     
   144.10000000006806        26.202740659210015     
   144.20000000006806        26.082933972946730     
   144.30000000006805        25.963756362209605     
   144.40000000006805        25.845208315110892     
   144.50000000006804        25.727290206237054     
   144.60000000006804        25.610002298386640     
   144.70000000006803        25.493344744345215     
   144.80000000006802        25.377317588694563     
   144.90000000006802        25.261920769653621     
   145.00000000006801        25.147154120947530     
   145.10000000006801        25.033017373704148     
   145.20000000006800        24.919525906015640     
   145.30000000006800        24.806646447762500     
   145.40000000006799        24.694395269134848     
   145.50000000006798        24.582771961563409     
   145.60000000006798        24.471775772536745     
   145.70000000006797        24.361405858317930     
   145.80000000006797        24.251661286357187     
   145.90000000006796        24.142541037311627     
   146.00000000006796        24.034044007044706     
   146.10000000006795        23.926169008675242     
   146.20000000006794        23.818914774590628     
   146.30000000006794        23.712279958475349     
   146.40000000006793        23.606263137330171     
   146.50000000006793        23.500862813489238     
   146.60000000006792        23.396077416632906     
   146.70000000006792        23.291905305790866     
   146.80000000006791        23.188344771325205     
   146.90000000006791        23.085394036911929     
   147.00000000006790        22.983051261527486     
   147.10000000006789        22.881314541376703     
   147.20000000006789        22.780181911832113     
   147.30000000006788        22.679651349391268     
   147.40000000006788        22.579720773534287     
   147.50000000006787        22.480388048631273     
   147.60000000006787        22.381650985804015     
   147.70000000006786        22.283507344771795     
   147.80000000006785        22.185954835672135     
   147.90000000006785        22.088991120842657     
   148.00000000006784        21.992613816632669     
   148.10000000006784        21.896820495124853     
   148.20000000006783        21.801608685864572     
   148.30000000006783        21.706975877574841     
   148.40000000006782        21.612919519817041     
   148.50000000006781        21.519437024642393     
   148.60000000006781        21.426525768223925     
   148.70000000006780        21.334183092437424     
   148.80000000006780        21.242406306432862     
   148.90000000006779        21.151192688169019     
   149.00000000006779        21.060539485930608     
   149.10000000006778        20.970443919799084     
   149.20000000006777        20.880903183114736     
   149.30000000006777        20.791914443900598     
   149.40000000006776        20.703474846240294     
   149.50000000006776        20.615581511678410     
   149.60000000006775        20.528231540512884     
   149.70000000006775        20.441422013144471     
   149.80000000006774        20.355149991327174     
   149.90000000006773        20.269412519429338     
   150.00000000006773        20.184206625658106     
   150.10000000006772        20.099529323247079     
   150.20000000006772        20.015377611616444     
   150.30000000006771        19.931748478505622     
   150.40000000006771        19.848638897202388     
   150.50000000006770        19.766045833329514     
   150.60000000006769        19.683966242140396     
   150.70000000006769        19.602397070509237     
   150.80000000006768        19.521335257871851     
   150.90000000006768        19.440777737238950     
   151.00000000006767        19.360721436118826     
   151.10000000006767        19.281163277443941     
   151.20000000006766        19.202100180457254     
   151.30000000006766        19.123529061581674     
   151.40000000006765        19.045446835258204     
   151.50000000006764        18.967850414773455     
   151.60000000006764        18.890736713022140     
   151.70000000006763        18.814102643321171     
   151.80000000006763        18.737945120106808     
   151.90000000006762        18.662261059686482     
   152.00000000006762        18.587047380918829     
   152.10000000006761        18.512301005899069     
   152.20000000006760        18.438018860610356     
   152.30000000006760        18.364197875544583     
   152.40000000006759        18.290834986332079     
   152.50000000006759        18.217927134310507     
   152.60000000006758        18.145471267108320     
   152.70000000006758        18.073464339175686     
   152.80000000006757        18.001903312333294     
   152.90000000006756        17.930785156271906     
   153.00000000006756        17.860106849039088     
   153.10000000006755        17.789865377518737     
   153.20000000006755        17.720057737883227     
   153.30000000006754        17.650680936019551     
   153.40000000006754        17.581731987970457     
   153.50000000006753        17.513207920310386     
   153.60000000006752        17.445105770561540     
   153.70000000006752        17.377422587522201     
   153.80000000006751        17.310155431661190     
   153.90000000006751        17.243301375442766     
   154.00000000006750        17.176857503634981     
   154.10000000006750        17.110820913639525     
   154.20000000006749        17.045188715779119     
   154.30000000006748        16.979958033583870     
   154.40000000006748        16.915126004038189     
   154.50000000006747        16.850689777865899     
   154.60000000006747        16.786646519756079     
   154.70000000006746        16.722993408589840     
   154.80000000006746        16.659727637664243     
   154.90000000006745        16.596846414895712     
   155.00000000006744        16.534346963015626     
   155.10000000006744        16.472226519756656     
   155.20000000006743        16.410482338013399     
   155.30000000006743        16.349111686024706     
   155.40000000006742        16.288111847503203     
   155.50000000006742        16.227480121796535     
   155.60000000006741        16.167213824004186     
   155.70000000006740        16.107310285115922     
   155.80000000006740        16.047766852113543     
   155.90000000006739        15.988580888083170     
   156.00000000006739        15.929749772312505     
   156.10000000006738        15.871270900378120     
   156.20000000006738        15.813141684224695     
   156.30000000006737        15.755359552245302     
   156.40000000006737        15.697921949335752     
   156.50000000006736        15.640826336972154     
   156.60000000006735        15.584070193240846     
   156.70000000006735        15.527651012897829     
   156.80000000006734        15.471566307409971     
   156.90000000006734        15.415813604968537     
   157.00000000006733        15.360390450544420     
   157.10000000006733        15.305294405886102     
   157.20000000006732        15.250523049538844     
   157.30000000006731        15.196073976867286     
   157.40000000006731        15.141944800035075     
   157.50000000006730        15.088133148039212     
   157.60000000006730        15.034636666664181     
   157.70000000006729        14.981453018513996     
   157.80000000006729        14.928579882948531     
   157.90000000006728        14.876014956117618     
   158.00000000006727        14.823755950898631     
   158.10000000006727        14.771800596884670     
   158.20000000006726        14.720146640352143     
   158.30000000006726        14.668791844228771     
   158.40000000006725        14.617733988045531     
   158.50000000006725        14.566970867902995     
   158.60000000006724        14.516500296428667     
   158.70000000006723        14.466320102719882     
   158.80000000006723        14.416428132304782     
   158.90000000006722        14.366822247071488     
   159.00000000006722        14.317500325227762     
   159.10000000006721        14.268460261236667     
   159.20000000006721        14.219699965745207     
   159.30000000006720        14.171217365535911     
   159.40000000006719        14.123010403448788     
   159.50000000006719        14.075077038319181     
   159.60000000006718        14.027415244899164     
   159.70000000006718        13.980023013795916     
   159.80000000006717        13.932898351384310     
   159.90000000006717        13.886039279742443     
   160.00000000006716        13.839443836571480     
   160.10000000006715        13.793110075101849     
   160.20000000006715        13.747036064033127     
   160.30000000006714        13.701219887438674     
   160.40000000006714        13.655659644682668     
   160.50000000006713        13.610353450344370     
   160.60000000006713        13.565299434109672     
   160.70000000006712        13.520495740716390     
   160.80000000006712        13.475940529830350     
   160.90000000006711        13.431631975986853     
   161.00000000006710        13.387568268482644     
   161.10000000006710        13.343747611278642     
   161.20000000006709        13.300168222936856     
   161.30000000006709        13.256828336492376     
   161.40000000006708        13.213726199383236     
   161.50000000006708        13.170860073350195     
   161.60000000006707        13.128228234333690     
   161.70000000006706        13.085828972398458     
   161.80000000006706        13.043660591616817     
   161.90000000006705        13.001721409981288     
   162.00000000006705        12.960009759318414     
   162.10000000006704        12.918523985172749     
   162.20000000006704        12.877262446724135     
   162.30000000006703        12.836223516682439     
   162.40000000006702        12.795405581197201     
   162.50000000006702        12.754807039758665     
   162.60000000006701        12.714426305094175     
   162.70000000006701        12.674261803075616     
   162.80000000006700        12.634311972621694     
   162.90000000006700        12.594575265600069     
   163.00000000006699        12.555050146726959     
   163.10000000006698        12.515735093471559     
   163.20000000006698        12.476628595960293     
   163.30000000006697        12.437729156876140     
   163.40000000006697        12.399035291359462     
   163.50000000006696        12.360545526917397     
   163.60000000006696        12.322258403326368     
   163.70000000006695        12.284172472520266     
   163.80000000006694        12.246286298519394     
   163.90000000006694        12.208598457312164     
   164.00000000006693        12.171107536771114     
   164.10000000006693        12.133812136554724     
   164.20000000006692        12.096710868001528     
   164.30000000006692        12.059802354056265     
   164.40000000006691        12.023085229154985     
   164.50000000006690        11.986558139142511     
   164.60000000006690        11.950219741173639     
   164.70000000006689        11.914068703618927     
   164.80000000006689        11.878103705975557     
   164.90000000006688        11.842323438770718     
   165.00000000006688        11.806726603471992     
   165.10000000006687        11.771311912389839     
   165.20000000006686        11.736078088595683     
   165.30000000006686        11.701023865820696     
   165.40000000006685        11.666147988374000     
   165.50000000006685        11.631449211047952     
   165.60000000006684        11.596926299031349     
   165.70000000006684        11.562578027809778     
   165.80000000006683        11.528403183096327     
   165.90000000006683        11.494400560728870     
   166.00000000006682        11.460568966585594     
   166.10000000006681        11.426907216501245     
   166.20000000006681        11.393414136179898     
   166.30000000006680        11.360088561107508     
   166.40000000006680        11.326929336465156     
   166.50000000006679        11.293935317047151     
   166.60000000006679        11.261105367177645     
   166.70000000006678        11.228438360626470     
   166.80000000006677        11.195933180523237     
   166.90000000006677        11.163588719278851     
   167.00000000006676        11.131403878501715     
   167.10000000006676        11.099377568911502     
   167.20000000006675        11.067508710271589     
   167.30000000006675        11.035796231296588     
   167.40000000006674        11.004239069575776     
   167.50000000006673        10.972836171499988     
   167.60000000006673        10.941586492173100     
   167.70000000006672        10.910488995344823     
   167.80000000006672        10.879542653326869     
   167.90000000006671        10.848746446918815     
   168.00000000006671        10.818099365331806     
   168.10000000006670        10.787600406111755     
   168.20000000006669        10.757248575065315     
   168.30000000006669        10.727042886190773     
   168.40000000006668        10.696982361593051     
   168.50000000006668        10.667066031423694     
   168.60000000006667        10.637292933798225     
   168.70000000006667        10.607662114730369     
   168.80000000006666        10.578172628058397     
   168.90000000006665        10.548823535375677     
   169.00000000006665        10.519613905955708     
   169.10000000006664        10.490542816695271     
   169.20000000006664        10.461609352029441     
   169.30000000006663        10.432812603874867     
   169.40000000006663        10.404151671554594     
   169.50000000006662        10.375625661741243     
   169.60000000006661        10.347233688376193     
   169.70000000006661        10.318974872616272     
   169.80000000006660        10.290848342760681     
   169.90000000006660        10.262853234190525     
   170.00000000006659        10.234988689297866     
   170.10000000006659        10.207253857434681     
   170.20000000006658        10.179647894836714     
   170.30000000006658        10.152169964565076     
   170.40000000006657        10.124819236447349     
   170.50000000006656        10.097594887015431     
   170.60000000006656        10.070496099439076     
   170.70000000006655        10.043522063470462     
   170.80000000006655        10.016671975385950     
   170.90000000006654        9.9899450379220127     
   171.00000000006654        9.9633404602168962     
   171.10000000006653        9.9368574577578777     
   171.20000000006652        9.9104952523202723     
   171.30000000006652        9.8842530719012789     
   171.40000000006651        9.8581301506831718     
   171.50000000006651        9.8321257289587649     
   171.60000000006650        9.8062390530812227     
   171.70000000006650        9.7804693754171215     
   171.80000000006649        9.7548159542794899     
   171.90000000006648        9.7292780538826253     
   172.00000000006648        9.7038549442832487     
   172.10000000006647        9.6785459013288122     
   172.20000000006647        9.6533502066103747     
   172.30000000006646        9.6282671474003649     
   172.40000000006646        9.6032960166072296     
   172.50000000006645        9.5784361127249031     
   172.60000000006644        9.5536867397788434     
   172.70000000006644        9.5290472072783281     
   172.80000000006643        9.5045168301659508     
   172.90000000006643        9.4800949287666985     
   173.00000000006642        9.4557808287463700     
   173.10000000006642        9.4315738610488395     
   173.20000000006641        9.4074733618659074     
   173.30000000006640        9.3834786725744337     
   173.40000000006640        9.3595891396980200     
   173.50000000006639        9.3358041148620714     
   173.60000000006639        9.3121229547371787     
   173.70000000006638        9.2885450210074314     
   173.80000000006638        9.2650696803139390     
   173.90000000006637        9.2416963042143294     
   174.00000000006636        9.2184242691416021     
   174.10000000006636        9.1952529563543024     
   174.20000000006635        9.1721817518960354     
   174.30000000006635        9.1492100465542734     
   174.40000000006634        9.1263372358138533     
   174.50000000006634        9.1035627198154359     
   174.60000000006633        9.0808859033169949     
   174.70000000006632        9.0583061956491786     
   174.80000000006632        9.0358230106759603     
   174.90000000006631        9.0134357667496694     
   175.00000000006631        8.9911438866799056     
   175.10000000006630        8.9689467976852644     
   175.20000000006630        8.9468439313544348     
   175.30000000006629        8.9248347236131114     
   175.40000000006629        8.9029186146792991     
   175.50000000006628        8.8810950490296694     
   175.60000000006627        8.8593634753545505     
   175.70000000006627        8.8377233465287759     
   175.80000000006626        8.8161741195693129     
   175.90000000006626        8.7947152556007016     
   176.00000000006625        8.7733462198150391     
   176.10000000006625        8.7520664814400604     
   176.20000000006624        8.7308755137000400     
   176.30000000006623        8.7097727937847971     
   176.40000000006623        8.6887578028066184     
   176.50000000006622        8.6678300257754923     
   176.60000000006622        8.6469889515559863     
   176.70000000006621        8.6262340728386597     
   176.80000000006621        8.6055648861022203     
   176.90000000006620        8.5849808915842960     
   177.00000000006619        8.5644815932456755     
   177.10000000006619        8.5440664987362656     
   177.20000000006618        8.5237351193686042     
   177.30000000006618        8.5034869700740838     
   177.40000000006617        8.4833215693875754     
   177.50000000006617        8.4632384393973243     
   177.60000000006616        8.4432371057309403     
   177.70000000006615        8.4233170975111360     
   177.80000000006615        8.4034779473340837     
   177.90000000006614        8.3837191912334301     
   178.00000000006614        8.3640403686534928     
   178.10000000006613        8.3444410224173957     
   178.20000000006613        8.3249206986973565     
   178.30000000006612        8.3054789469891102     
   178.40000000006611        8.2861153200814321     
   178.50000000006611        8.2668293740233363     
   178.60000000006610        8.2476206681003195     
   178.70000000006610        8.2284887648046734     
   178.80000000006609        8.2094332298104593     
   178.90000000006609        8.1904536319392456     
   179.00000000006608        8.1715495431397738     
   179.10000000006607        8.1527205384586452     
   179.20000000006607        8.1339661960112384     
   179.30000000006606        8.1152860969604657     
   179.40000000006606        8.0966798254817860     
   179.50000000006605        8.0781469687496958     
   179.60000000006605        8.0596871168985107     
   179.70000000006604        8.0412998630072057     
   179.80000000006603        8.0229848030708233     
   179.90000000006603        8.0047415359713145     
   180.00000000006602        7.9865696634595409     
   180.10000000006602        7.9684687901273277     
   180.20000000006601        7.9504385233830517     
   180.30000000006601        7.9324784755530837     
   180.40000000006600        7.9145882554224345     
   180.50000000006600        7.8967674807699941     
   180.60000000006599        7.8790157700353278     
   180.70000000006598        7.8613327443554679     
   180.80000000006598        7.8437180275457417     
   180.90000000006597        7.8261712460717856     
   181.00000000006597        7.8086920290359547     
   181.10000000006596        7.7912800081429943     
   181.20000000006596        7.7739348176879437     
   181.30000000006595        7.7566560945324410     
   181.40000000006594        7.7394434780756365     
   181.50000000006594        7.7222966102446344     
   181.60000000006593        7.7052151354649707     
   181.70000000006593        7.6881987006418182     
   181.80000000006592        7.6712469551385238     
   181.90000000006592        7.6543595507555660     
   182.00000000006591        7.6375361417175425     
   182.10000000006590        7.6207763846380034     
   182.20000000006590        7.6040799385141975     
   182.30000000006589        7.5874464646989983     
   182.40000000006589        7.5708756268846482     
   182.50000000006588        7.5543670910790803     
   182.60000000006588        7.5379205255927255     
   182.70000000006587        7.5215356010145689     
   182.80000000006586        7.5052119901956669     
   182.90000000006586        7.4889493682304149     
   183.00000000006585        7.4727474124341233     
   183.10000000006585        7.4566058023321755     
   183.20000000006584        7.4405242196339314     
   183.30000000006584        7.4245023482205319     
   183.40000000006583        7.4085398741212805     
   183.50000000006582        7.3926364855040028     
   183.60000000006582        7.3767918726492647     
   183.70000000006581        7.3610057279377221     
   183.80000000006581        7.3452777458340064     
   183.90000000006580        7.3296076228595828     
   184.00000000006580        7.3139950575940071     
   184.10000000006579        7.2984397506417622     
   184.20000000006578        7.2829414046238279     
   184.30000000006578        7.2674997241579620     
   184.40000000006577        7.2521144158437929     
   184.50000000006577        7.2367851882484500     
   184.60000000006576        7.2215117518869505     
   184.70000000006576        7.2062938192085610     
   184.80000000006575        7.1911311045814825     
   184.90000000006575        7.1760233242766986     
   185.00000000006574        7.1609701964518520     
   185.10000000006573        7.1459714411364708     
   185.20000000006573        7.1310267802189760     
   185.30000000006572        7.1161359374269004     
   185.40000000006572        7.1012986383174335     
   185.50000000006571        7.0865146102595844     
   185.60000000006571        7.0717835824210766     
   185.70000000006570        7.0571052857517076     
   185.80000000006569        7.0424794529721346     
   185.90000000006569        7.0279058185573353     
   186.00000000006568        7.0133841187243098     
   186.10000000006568        6.9989140914169568     
   186.20000000006567        6.9844954762919729     
   186.30000000006567        6.9701280147079228     
   186.40000000006566        6.9558114497089152     
   186.50000000006565        6.9415455260112706     
   186.60000000006565        6.9273299899911382     
   186.70000000006564        6.9131645896737579     
   186.80000000006564        6.8990490747151378     
   186.90000000006563        6.8849831963936561     
   187.00000000006563        6.8709667075951693     
   187.10000000006562        6.8569993628010808     
   187.20000000006561        6.8430809180752723     
   187.30000000006561        6.8292111310532277     
   187.40000000006560        6.8153897609257488     
   187.50000000006560        6.8016165684322152     
   187.60000000006559        6.7878913158444307     
   187.70000000006559        6.7742137669565716     
   187.80000000006558        6.7605836870722653     
   187.90000000006557        6.7470008429922279     
   188.00000000006557        6.7334650030056213     
   188.10000000006556        6.7199759368757279     
   188.20000000006556        6.7065334158279812     
   188.30000000006555        6.6931372125423758     
   188.40000000006555        6.6797871011364647     
   188.50000000006554        6.6664828571605117     
   188.60000000006553        6.6532242575821776     
   188.70000000006553        6.6400110807752384     
   188.80000000006552        6.6268431065134985     
   188.90000000006552        6.6137201159544468     
   189.00000000006551        6.6006418916320744     
   189.10000000006551        6.5876082174431954     
   189.20000000006550        6.5746188786421964     
   189.30000000006549        6.5616736618250737     
   189.40000000006549        6.5487723549227725     
   189.50000000006548        6.5359147471886381     
   189.60000000006548        6.5231006291901172     
   189.70000000006547        6.5103297927982231     
   189.80000000006547        6.4976020311771334     
   189.90000000006546        6.4849171387742093     
   190.00000000006546        6.4722749113119971     
   190.10000000006545        6.4596751457759822     
   190.20000000006544        6.4471176404071251     
   190.30000000006544        6.4346021946907044     
   190.40000000006543        6.4221286093497332     
   190.50000000006543        6.4096966863303262     
   190.60000000006542        6.3973062287990956     
   190.70000000006542        6.3849570411285681     
   190.80000000006541        6.3726489288913841     
   190.90000000006540        6.3603816988491504     
   191.00000000006540        6.3481551589460929     
   191.10000000006539        6.3359691182968536     
   191.20000000006539        6.3238233871791927     
   191.30000000006538        6.3117177770278321     
   191.40000000006538        6.2996521004226143     
   191.50000000006537        6.2876261710803369     
   191.60000000006536        6.2756398038462589     
   191.70000000006536        6.2636928146889170     
   191.80000000006535        6.2517850206864543     
   191.90000000006535        6.2399162400224535     
   192.00000000006534        6.2280862919772337     
   192.10000000006534        6.2162949969163863     
   192.20000000006533        6.2045421762886583     
   192.30000000006532        6.1928276526124231     
   192.40000000006532        6.1811512494709575     
   192.50000000006531        6.1695127915022363     
   192.60000000006531        6.1579121043949190     
   192.70000000006530        6.1463490148767761     
   192.80000000006530        6.1348233507080145     
   192.90000000006529        6.1233349406764663     
   193.00000000006528        6.1118836145863105     
   193.10000000006528        6.1004692032526133     
   193.20000000006527        6.0890915384935207     
   193.30000000006527        6.0777504531232687     
   193.40000000006526        6.0664457809449628     
   193.50000000006526        6.0551773567430178     
   193.60000000006525        6.0439450162751154     
   193.70000000006524        6.0327485962684895     
   193.80000000006524        6.0215879344077567     
   193.90000000006523        6.0104628693331383     
   194.00000000006523        5.9993732406304616     
   194.10000000006522        5.9883188888251331     
   194.20000000006522        5.9772996553751403     
   194.30000000006521        5.9663153826647211     
   194.40000000006521        5.9553659139986674     
   194.50000000006520        5.9444510935928978     
   194.60000000006519        5.9335707665705559     
   194.70000000006519        5.9227247789550681     
   194.80000000006518        5.9119129776620465     
   194.90000000006518        5.9011352104955659     
   195.00000000006517        5.8903913261387419     
   195.10000000006517        5.8796811741511519     
   195.20000000006516        5.8690046049589251     
   195.30000000006515        5.8583614698509816     
   195.40000000006515        5.8477516209717546     
   195.50000000006514        5.8371749113160636     
   195.60000000006514        5.8266311947222293     
   195.70000000006513        5.8161203258665353     
   195.80000000006513        5.8056421602572215     
   195.90000000006512        5.7951965542293680     
   196.00000000006511        5.7847833649357581     
   196.10000000006511        5.7744024503475320     
   196.20000000006510        5.7640536692419229     
   196.30000000006510        5.7537368811998473     
   196.40000000006509        5.7434519466002349     
   196.50000000006509        5.7331987266126356     
   196.60000000006508        5.7229770831953770     
   196.70000000006507        5.7127868790856962     
   196.80000000006507        5.7026279777965847     
   196.90000000006506        5.6925002436113648     
   197.00000000006506        5.6824035415775018     
   197.10000000006505        5.6723377375029225     
   197.20000000006505        5.6623026979486655     
   197.30000000006504        5.6522982902259589     
   197.40000000006503        5.6423243823877076     
   197.50000000006503        5.6323808432267084     
   197.60000000006502        5.6224675422695807     
   197.70000000006502        5.6125843497698744     
   197.80000000006501        5.6027311367062227     
   197.90000000006501        5.5929077747744227     
   198.00000000006500        5.5831141363839754     
   198.10000000006499        5.5733500946537680     
   198.20000000006499        5.5636155234051570     
   198.30000000006498        5.5539102971595060     
   198.40000000006498        5.5442342911321107     
   198.50000000006497        5.5345873812270225     
   198.60000000006497        5.5249694440335499     
   198.70000000006496        5.5153803568208266     
   198.80000000006495        5.5058199975332567     
   198.90000000006495        5.4962882447867667     
   199.00000000006494        5.4867849778623921     
   199.10000000006494        5.4773100767038070     
   199.20000000006493        5.4678634219122149     
   199.30000000006493        5.4584448947406505     
   199.40000000006492        5.4490543770912945     
   199.50000000006492        5.4396917515097760     
   199.60000000006491        5.4303569011821420     
   199.70000000006490        5.4210497099298012     
   199.80000000006490        5.4117700622043827     
   199.90000000006489        5.4025178430854304     
   200.00000000006489        5.3932929382749748     
   200.10000000006488        5.3840952340929444     
   200.20000000006488        5.3749246174751564     
   200.30000000006487        5.3657809759657571     
   200.40000000006486        5.3566641977164213     
   200.50000000006486        5.3475741714804901     
   200.60000000006485        5.3385107866101569     
   200.70000000006485        5.3294739330509220     
   200.80000000006484        5.3204635013394093     
   200.90000000006484        5.3114793825976143     
   201.00000000006483        5.3025214685312623     
   201.10000000006482        5.2935896514233489     
   201.20000000006482        5.2846838241327472     
   201.30000000006481        5.2758038800887963     
   201.40000000006481        5.2669497132881506     
   201.50000000006480        5.2581212182905075     
   201.60000000006480        5.2493182902169471     
   201.70000000006479        5.2405408247428413     
   201.80000000006478        5.2317887180968201     
   201.90000000006478        5.2230618670568871     
   202.00000000006477        5.2143601689455821     
   202.10000000006477        5.2056835216268844     
   202.20000000006476        5.1970318235045374     
   202.30000000006476        5.1884049735148974     
   202.40000000006475        5.1798028711270474     
   202.50000000006474        5.1712254163376308     
   202.60000000006474        5.1626725096657902     
   202.70000000006473        5.1541440521547024     
   202.80000000006473        5.1456399453630857     
   202.90000000006472        5.1371600913633104     
   203.00000000006472        5.1287043927402021     
   203.10000000006471        5.1202727525853167     
   203.20000000006470        5.1118650744946361     
   203.30000000006470        5.1034812625656789     
   203.40000000006469        5.0951212213928301     
   203.50000000006469        5.0867848560652567     
   203.60000000006468        5.0784720721647520     
   203.70000000006468        5.0701827757603342     
   203.80000000006467        5.0619168734059228     
   203.90000000006467        5.0536742721386778     
   204.00000000006466        5.0454548794739731     
   204.10000000006465        5.0372586034035072     
   204.20000000006465        5.0290853523913981     
   204.30000000006464        5.0209350353720152     
   204.40000000006464        5.0128075617472030     
   204.50000000006463        5.0047028413815147     
   204.60000000006463        4.9966207846012836     
   204.70000000006462        4.9885613021914521     
   204.80000000006461        4.9805243053906372     
   204.90000000006461        4.9725097058917251     
   205.00000000006460        4.9645174158352967     
   205.10000000006460        4.9565473478099866     
   205.20000000006459        4.9485994148469308     
   205.30000000006459        4.9406735304196685     
   205.40000000006458        4.9327696084391039     
   205.50000000006457        4.9248875632518514     
   205.60000000006457        4.9170273096372119     
   205.70000000006456        4.9091887628051918     
   205.80000000006456        4.9013718383923868     
   205.90000000006455        4.8935764524607883     
   206.00000000006455        4.8858025214940746     
   206.10000000006454        4.8780499623949041     
   206.20000000006453        4.8703186924842363     
   206.30000000006453        4.8626086294959814     
   206.40000000006452        4.8549196915761152     
   206.50000000006452        4.8472517972800384     
   206.60000000006451        4.8396048655692754     
   206.70000000006451        4.8319788158095802     
   206.80000000006450        4.8243735677685091     
   206.90000000006449        4.8167890416129371     
   207.00000000006449        4.8092251579057299     
   207.10000000006448        4.8016818376039323     
   207.20000000006448        4.7941590020576275     
   207.30000000006447        4.7866565730046622     
   207.40000000006447        4.7791744725710936     
   207.50000000006446        4.7717126232669100     
   207.60000000006445        4.7642709479846612     
   207.70000000006445        4.7568493699965702     
   207.80000000006444        4.7494478129530728     
   207.90000000006444        4.7420662008793100     
   208.00000000006443        4.7347044581736490     
   208.10000000006443        4.7273625096052152     
   208.20000000006442        4.7200402803115784     
   208.30000000006441        4.7127376957969886     
   208.40000000006441        4.7054546819295782     
   208.50000000006440        4.6981911649384269     
   208.60000000006440        4.6909470714131674     
   208.70000000006439        4.6837223283014779     
   208.80000000006439        4.6765168629052152     
   208.90000000006438        4.6693306028796080     
   209.00000000006438        4.6621634762315036     
   209.10000000006437        4.6550154113164703     
   209.20000000006436        4.6478863368369190     
   209.30000000006436        4.6407761818394215     
   209.40000000006435        4.6336848757142945     
   209.50000000006435        4.6266123481923360     
   209.60000000006434        4.6195585293419619     
   209.70000000006434        4.6125233495692655     
   209.80000000006433        4.6055067396145839     
   209.90000000006432        4.5985086305507075     
   210.00000000006432        4.5915289537809612     
   210.10000000006431        4.5845676410381584     
   210.20000000006431        4.5776246243804426     
   210.30000000006430        4.5706998361916940     
   210.40000000006430        4.5637932091789066     
   210.50000000006429        4.5569046763690055     
   210.60000000006428        4.5500341711080967     
   210.70000000006428        4.5431816270608838     
   210.80000000006427        4.5363469782054908     
   210.90000000006427        4.5295301588343735     
   211.00000000006426        4.5227311035513180     
   211.10000000006426        4.5159497472700370     
   211.20000000006425        4.5091860252125899     
   211.30000000006424        4.5024398729055202     
   211.40000000006424        4.4957112261819994     
   211.50000000006423        4.4890000211763290     
   211.60000000006423        4.4823061943237654     
   211.70000000006422        4.4756296823585320     
   211.80000000006422        4.4689704223127693     
   211.90000000006421        4.4623283515134098     
   212.00000000006420        4.4557034075817281     
   212.10000000006420        4.4490955284310791     
   212.20000000006419        4.4425046522649438     
   212.30000000006419        4.4359307175753866     
   212.40000000006418        4.4293736631426288     
   212.50000000006418        4.4228334280308230     
   212.60000000006417        4.4163099515893567     
   212.70000000006416        4.4098031734486725     
   212.80000000006416        4.4033130335203321     
   212.90000000006415        4.3968394719942205     
   213.00000000006415        4.3903824293379472     
   213.10000000006414        4.3839418462951372     
   213.20000000006414        4.3775176638824540     
   213.30000000006413        4.3711098233902019     
   213.40000000006413        4.3647182663792323     
   213.50000000006412        4.3583429346797624     
   213.60000000006411        4.3519837703898610     
   213.70000000006411        4.3456407158741701     
   213.80000000006410        4.3393137137618023     
   213.90000000006410        4.3330027069457868     
   214.00000000006409        4.3267076385807890     
   214.10000000006409        4.3204284520815426     
   214.20000000006408        4.3141650911216942     
   214.30000000006407        4.3079174996329517     
   214.40000000006407        4.3016856218017825     
   214.50000000006406        4.2954694020703377     
   214.60000000006406        4.2892687851334657     
   214.70000000006405        4.2830837159370976     
   214.80000000006405        4.2769141396783077     
   214.90000000006404        4.2707600018020786     
   215.00000000006403        4.2646212480014425     
   215.10000000006403        4.2584978242150866     
   215.20000000006402        4.2523896766268141     
   215.30000000006402        4.2462967516628716     
   215.40000000006401        4.2402189959924668     
   215.50000000006401        4.2341563565246272     
   215.60000000006400        4.2281087804077782     
   215.70000000006399        4.2220762150281672     
   215.80000000006399        4.2160586080088169     
   215.90000000006398        4.2100559072075088     
   216.00000000006398        4.2040680607167502     
   216.10000000006397        4.1980950168607887     
   216.20000000006397        4.1921367241957093     
   216.30000000006396        4.1861931315079062     
   216.40000000006395        4.1802641878115541     
   216.50000000006395        4.1743498423495273     
   216.60000000006394        4.1684500445904931     
   216.70000000006394        4.1625647442274145     
   216.80000000006393        4.1566938911784481     
   216.90000000006393        4.1508374355826669     
   217.00000000006392        4.1449953278019995     
   217.10000000006391        4.1391675184173637     
   217.20000000006391        4.1333539582294891     
   217.30000000006390        4.1275545982553412     
   217.40000000006390        4.1217693897300247     
   217.50000000006389        4.1159982841029752     
   217.60000000006389        4.1102412330379900     
   217.70000000006388        4.1044981884120046     
   217.80000000006387        4.0987691023131836     
   217.90000000006387        4.0930539270415496     
   218.00000000006386        4.0873526151050044     
   218.10000000006386        4.0816651192210571     
   218.20000000006385        4.0759913923141973     
   218.30000000006385        4.0703313875142006     
   218.40000000006384        4.0646850581571821     
   218.50000000006384        4.0590523577821571     
   218.60000000006383        4.0534332401312483     
   218.70000000006382        4.0478276591480702     
   218.80000000006382        4.0422355689771674     
   218.90000000006381        4.0366569239625338     
   219.00000000006381        4.0310916786462592     
   219.10000000006380        4.0255397877679737     
   219.20000000006380        4.0200012062640740     
   219.30000000006379        4.0144758892655128     
   219.40000000006378        4.0089637920978234     
   219.50000000006378        4.0034648702795224     
   219.60000000006377        3.9979790795215377     
   219.70000000006377        3.9925063757258861     
   219.80000000006376        3.9870467149845732     
   219.90000000006376        3.9816000535783083     
   220.00000000006375        3.9761663479766773     
   220.10000000006374        3.9707455548355504     
   220.20000000006374        3.9653376309974835     
   220.30000000006373        3.9599425334896816     
   220.40000000006373        3.9545602195236786     
   220.50000000006372        3.9491906464943596     
   220.60000000006372        3.9438337719780101     
   220.70000000006371        3.9384895537334685     
   220.80000000006370        3.9331579496980860     
   220.90000000006370        3.9278389179898872     
   221.00000000006369        3.9225324169042701     
   221.10000000006369        3.9172384049149542     
   221.20000000006368        3.9119568406716914     
   221.30000000006368        3.9066876829999955     
   221.40000000006367        3.9014308908991615     
   221.50000000006366        3.8961864235434804     
   221.60000000006366        3.8909542402788126     
   221.70000000006365        3.8857343006239486     
   221.80000000006365        3.8805265642682811     
   221.90000000006364        3.8753309910708995     
   222.00000000006364        3.8701475410606285     
   222.10000000006363        3.8649761744348599     
   222.20000000006362        3.8598168515577909     
   222.30000000006362        3.8546695329604161     
   222.40000000006361        3.8495341793397913     
   222.50000000006361        3.8444107515571790     
   222.60000000006360        3.8392992106386759     
   222.70000000006360        3.8341995177733521     
   222.80000000006359        3.8291116343115581     
   222.90000000006359        3.8240355217666386     
   223.00000000006358        3.8189711418116450     
   223.10000000006357        3.8139184562798243     
   223.20000000006357        3.8088774271633277     
   223.30000000006356        3.8038480166123207     
   223.40000000006356        3.7988301869346728     
   223.50000000006355        3.7938239005941763     
   223.60000000006355        3.7888291202116040     
   223.70000000006354        3.7838458085614279     
   223.80000000006353        3.7788739285725450     
   223.90000000006353        3.7739134433281110     
   224.00000000006352        3.7689643160625512     
   224.10000000006352        3.7640265101629766     
   224.20000000006351        3.7590999891675150     
   224.30000000006351        3.7541847167644971     
   224.40000000006350        3.7492806567913739     
   224.50000000006349        3.7443877732345792     
   224.60000000006349        3.7395060302287266     
   224.70000000006348        3.7346353920556390     
   224.80000000006348        3.7297758231434393     
   224.90000000006347        3.7249272880659854     
   225.00000000006347        3.7200897515424973     
   225.10000000006346        3.7152631784362642     
   225.20000000006345        3.7104475337537868     
   225.30000000006345        3.7056427826450653     
   225.40000000006344        3.7008488904017494     
   225.50000000006344        3.6960658224573657     
   225.60000000006343        3.6912935443851680     
   225.70000000006343        3.6865320218996001     
   225.80000000006342        3.6817812208536109     
   225.90000000006341        3.6770411072389559     
   226.00000000006341        3.6723116471849915     
   226.10000000006340        3.6675928069593060     
   226.20000000006340        3.6628845529644756     
   226.30000000006339        3.6581868517403962     
   226.40000000006339        3.6534996699607873     
   226.50000000006338        3.6488229744349781     
   226.60000000006337        3.6441567321053889     
   226.70000000006337        3.6395009100478593     
   226.80000000006336        3.6348554754707703     
   226.90000000006336        3.6302203957140438     
   227.00000000006335        3.6255956382492895     
   227.10000000006335        3.6209811706784629     
   227.20000000006334        3.6163769607331027     
   227.30000000006333        3.6117829762743558     
   227.40000000006333        3.6071991852916425     
   227.50000000006332        3.6026255559025198     
   227.60000000006332        3.5980620563523114     
   227.70000000006331        3.5935086550124478     
   227.80000000006331        3.5889653203804306     
   227.90000000006330        3.5844320210800040     
   228.00000000006330        3.5799087258588203     
   228.10000000006329        3.5753954035894173     
   228.20000000006328        3.5708920232678216     
   228.30000000006328        3.5663985540130922     
   228.40000000006327        3.5619149650663275     
   228.50000000006327        3.5574412257912220     
   228.60000000006326        3.5529773056721257     
   228.70000000006326        3.5485231743143735     
   228.80000000006325        3.5440788014428848     
   228.90000000006324        3.5396441569030910     
   229.00000000006324        3.5352192106578415     
   229.10000000006323        3.5308039327899143     
   229.20000000006323        3.5263982934984539     
   229.30000000006322        3.5220022631003998     
   229.40000000006322        3.5176158120297791     
   229.50000000006321        3.5132389108358266     
   229.60000000006320        3.5088715301834856     
   229.70000000006320        3.5045136408529993     
   229.80000000006319        3.5001652137389034     
   229.90000000006319        3.4958262198492074     
   230.00000000006318        3.4914966303053676     
   230.10000000006318        3.4871764163418670     
   230.20000000006317        3.4828655493050911     
   230.30000000006316        3.4785640006532415     
   230.40000000006316        3.4742717419552784     
   230.50000000006315        3.4699887448914617     
   230.60000000006315        3.4657149812514363     
   230.70000000006314        3.4614504229344440     
   230.80000000006314        3.4571950419496327     
   230.90000000006313        3.4529488104134374     
   231.00000000006312        3.4487117005507795     
   231.10000000006312        3.4444836846946041     
   231.20000000006311        3.4402647352834657     
   231.30000000006311        3.4360548248638549     
   231.40000000006310        3.4318539260873573     
   231.50000000006310        3.4276620117111043     
   231.60000000006309        3.4234790545975264     
   231.70000000006308        3.4193050277128765     
   231.80000000006308        3.4151399041279378     
   231.90000000006307        3.4109836570166978     
   232.00000000006307        3.4068362596559978     
   232.10000000006306        3.4026976854255935     
   232.20000000006306        3.3985679078068500     
   232.30000000006305        3.3944469003827549     
   232.40000000006305        3.3903346368373168     
   232.50000000006304        3.3862310909555799     
   232.60000000006303        3.3821362366219025     
   232.70000000006303        3.3780500478204978     
   232.80000000006302        3.3739724986356530     
   232.90000000006302        3.3699035632490895     
   233.00000000006301        3.3658432159412346     
   233.10000000006301        3.3617914310908472     
   233.20000000006300        3.3577481831733293     
   233.30000000006299        3.3537134467610219     
   233.40000000006299        3.3496871965231265     
   233.50000000006298        3.3456694072243427     
   233.60000000006298        3.3416600537253145     
   233.70000000006297        3.3376591109813338     
   233.80000000006297        3.3336665540428676     
   233.90000000006296        3.3296823580540549     
   234.00000000006295        3.3257064982534370     
   234.10000000006295        3.3217389499719214     
   234.20000000006294        3.3177796886343831     
   234.30000000006294        3.3138286897575484     
   234.40000000006293        3.3098859289506821     
   234.50000000006293        3.3059513819138919     
   234.60000000006292        3.3020250244391351     
   234.70000000006291        3.2981068324092293     
   234.80000000006291        3.2941967817967774     
   234.90000000006290        3.2902948486647747     
   235.00000000006290        3.2864010091659508     
   235.10000000006289        3.2825152395414405     
   235.20000000006289        3.2786375161219947     
   235.30000000006288        3.2747678153259026     
   235.40000000006287        3.2709061136598212     
   235.50000000006287        3.2670523877180790     
   235.60000000006286        3.2632066141815601     
   235.70000000006286        3.2593687698183236     
   235.80000000006285        3.2555388314825136     
   235.90000000006285        3.2517167761143106     
   236.00000000006284        3.2479025807395763     
   236.10000000006283        3.2440962224687322     
   236.20000000006283        3.2402976784980182     
   236.30000000006282        3.2365069261072192     
   236.40000000006282        3.2327239426604164     
   236.50000000006281        3.2289487056049615     
   236.60000000006281        3.2251811924722116     
   236.70000000006280        3.2214213808754200     
   236.80000000006279        3.2176692485113687     
   236.90000000006279        3.2139247731582112     
   237.00000000006278        3.2101879326759528     
   237.10000000006278        3.2064587050064550     
   237.20000000006277        3.2027370681719911     
   237.30000000006277        3.1990230002758251     
   237.40000000006276        3.1953164795017184     
   237.50000000006276        3.1916174841128533     
   237.60000000006275        3.1879259924521639     
   237.70000000006274        3.1842419829422224     
   237.80000000006274        3.1805654340839991     
   237.90000000006273        3.1768963244571085     
   238.00000000006273        3.1732346327193643     
   238.10000000006272        3.1695803376064364     
   238.20000000006272        3.1659334179314147     
   238.30000000006271        3.1622938525843494     
   238.40000000006270        3.1586616205326221     
   238.50000000006270        3.1550367008192333     
   238.60000000006269        3.1514190725640869     
   238.70000000006269        3.1478087149624447     
   238.80000000006268        3.1442056072848414     
   238.90000000006268        3.1406097288773385     
   239.00000000006267        3.1370210591606700     
   239.10000000006266        3.1334395776295496     
   239.20000000006266        3.1298652638533251     
   239.30000000006265        3.1262980974751207     
   239.40000000006265        3.1227380582109907     
   239.50000000006264        3.1191851258507572     
   239.60000000006264        3.1156392802565400     
   239.70000000006263        3.1121005013632885     
   239.80000000006262        3.1085687691779849     
   239.90000000006262        3.1050440637796313     
   240.00000000006261        3.1015263653185103     
   240.10000000006261        3.0980156540161978     
   240.20000000006260        3.0945119101653558     
   240.30000000006260        3.0910151141288988     
   240.40000000006259        3.0875252463405554     
   240.50000000006258        3.0840422873038800     
   240.60000000006258        3.0805662175918180     
   240.70000000006257        3.0770970178466608     
   240.80000000006257        3.0736346687803362     
   240.90000000006256        3.0701791511731833     
   241.00000000006256        3.0667304458740468     
   241.10000000006255        3.0632885337997835     
   241.20000000006254        3.0598533959356971     
   241.30000000006254        3.0564250133339117     
   241.40000000006253        3.0530033671147923     
   241.50000000006253        3.0495884384644687     
   241.60000000006252        3.0461802086373515     
   241.70000000006252        3.0427786589526495     
   241.80000000006251        3.0393837707972158     
   241.90000000006251        3.0359955256223023     
   242.00000000006250        3.0326139049461407     
   242.10000000006249        3.0292388903514245     
   242.20000000006249        3.0258704634860871     
   242.30000000006248        3.0225086060626571     
   242.40000000006248        3.0191532998584334     
   242.50000000006247        3.0158045267144282     
   242.60000000006247        3.0124622685362636     
   242.70000000006246        3.0091265072922990     
   242.80000000006245        3.0057972250149882     
   242.90000000006245        3.0024744037995079     
   243.00000000006244        2.9991580258041926     
   243.10000000006244        2.9958480732493546     
   243.20000000006243        2.9925445284182159     
   243.30000000006243        2.9892473736555862     
   243.40000000006242        2.9859565913682005     
   243.50000000006241        2.9826721640244629     
   243.60000000006241        2.9793940741535949     
   243.70000000006240        2.9761223043462084     
   243.80000000006240        2.9728568372532171     
   243.90000000006239        2.9695976555865160     
   244.00000000006239        2.9663447421177991     
   244.10000000006238        2.9630980796787565     
   244.20000000006237        2.9598576511610108     
   244.30000000006237        2.9566234395151492     
   244.40000000006236        2.9533954277516372     
   244.50000000006236        2.9501735989391289     
   244.60000000006235        2.9469579362057758     
   244.70000000006235        2.9437484227373294     
   244.80000000006234        2.9405450417784351     
   244.90000000006233        2.9373477766313139     
   245.00000000006233        2.9341566106559891     
   245.10000000006232        2.9309715272700845     
   245.20000000006232        2.9277925099480862     
   245.30000000006231        2.9246195422221497     
   245.40000000006231        2.9214526076805147     
   245.50000000006230        2.9182916899679765     
   245.60000000006229        2.9151367727861244     
   245.70000000006229        2.9119878398922832     
   245.80000000006228        2.9088448750994123     
   245.90000000006228        2.9057078622762362     
   246.00000000006227        2.9025767853468887     
   246.10000000006227        2.8994516282907519     
   246.20000000006226        2.8963323751413417     
   246.30000000006225        2.8932190099880004     
   246.40000000006225        2.8901115169735339     
   246.50000000006224        2.8870098802952411     
   246.60000000006224        2.8839140842045348     
   246.70000000006223        2.8808241130065633     
   246.80000000006223        2.8777399510601125     
   246.90000000006222        2.8746615827768847     
   247.00000000006222        2.8715889926219123     
   247.10000000006221        2.8685221651131978     
   247.20000000006220        2.8654610848215047     
   247.30000000006220        2.8624057363693871     
   247.40000000006219        2.8593561044325146     
   247.50000000006219        2.8563121737380350     
   247.60000000006218        2.8532739290646711     
   247.70000000006218        2.8502413552434165     
   247.80000000006217        2.8472144371562913     
   247.90000000006216        2.8441931597361814     
   248.00000000006216        2.8411775079674269     
   248.10000000006215        2.8381674668847259     
   248.20000000006215        2.8351630215734214     
   248.30000000006214        2.8321641571693998     
   248.40000000006214        2.8291708588583782     
   248.50000000006213        2.8261831118761354     
   248.60000000006212        2.8232009015081942     
   248.70000000006212        2.8202242130896051     
   248.80000000006211        2.8172530320043045     
   248.90000000006211        2.8142873436860927     
   249.00000000006210        2.8113271336171146     
   249.10000000006210        2.8083723873283746     
   249.20000000006209        2.8054230903993709     
   249.30000000006208        2.8024792284582274     
   249.40000000006208        2.7995407871804678     
   249.50000000006207        2.7966077522903885     
   249.60000000006207        2.7936801095592836     
   249.70000000006206        2.7907578448065644     
   249.80000000006206        2.7878409438988951     
   249.90000000006205        2.7849293927495151     
   250.00000000006204        2.7820231773194490     
   250.10000000006204        2.7791222836158940     
   250.20000000006203        2.7762266976929046     
   250.30000000006203        2.7733364056509737     
   250.40000000006202        2.7704513936366109     
   250.50000000006202        2.7675716478425096     
   250.60000000006201        2.7646971545072985     
   250.70000000006200        2.7618278999149464     
   250.80000000006200        2.7589638703952093     
   250.90000000006199        2.7561050523229480     
   251.00000000006199        2.7532514321181139     
   251.10000000006198        2.7504029962459562     
   251.20000000006198        2.7475597312157709     
   251.30000000006197        2.7447216235823473     
   251.40000000006197        2.7418886599441588     
   251.50000000006196        2.7390608269441006     
   251.60000000006195        2.7362381176370514     
   251.70000000006195        2.7334205060697343     
   251.80000000006194        2.7306079853344234     
   251.90000000006194        2.7278005422477904     
   252.00000000006193        2.7249981636714820     
   252.10000000006193        2.7222008365102033     
   252.20000000006192        2.7194085477111525     
   252.30000000006191        2.7166212842648609     
   252.40000000006191        2.7138390332045081     
   252.50000000006190        2.7110617816056708     
   252.60000000006190        2.7082895165862650     
   252.70000000006189        2.7055222253061491     
   252.80000000006189        2.7027598949674658     
   252.90000000006188        2.7000025128143057     
   253.00000000006187        2.6972500661322099     
   253.10000000006187        2.6945025422476565     
   253.20000000006186        2.6917599285295593     
   253.30000000006186        2.6890222123875200     
   253.40000000006185        2.6862893812717292     
   253.50000000006185        2.6835614226738493     
   253.60000000006184        2.6808383241258884     
   253.70000000006183        2.6781200732006667     
   253.80000000006183        2.6754066575108779     
   253.90000000006182        2.6726980647099174     
   254.00000000006182        2.6699942824911300     
   254.10000000006181        2.6672952985877285     
   254.20000000006181        2.6646011007722432     
   254.30000000006180        2.6619116768576743     
   254.40000000006179        2.6592270146955781     
   254.50000000006179        2.6565471021776763     
   254.60000000006178        2.6538719272336047     
   254.70000000006178        2.6512014778332667     
   254.80000000006177        2.6485357419845257     
   254.90000000006177        2.6458747077343627     
   255.00000000006176        2.6432183631678083     
   255.10000000006175        2.6405666964091163     
   255.20000000006175        2.6379196956196331     
   255.30000000006174        2.6352773489999537     
   255.40000000006174        2.6326396447875546     
   255.50000000006173        2.6300065712585030     
   255.60000000006173        2.6273781167257426     
   255.70000000006172        2.6247542695404436     
   255.80000000006171        2.6221350180907939     
   255.90000000006171        2.6195203508021869     
   256.00000000006173        2.6169102561367237     
   256.10000000006175        2.6143047225940905     
   256.20000000006178        2.6117037387106397     
   256.30000000006180        2.6091072930586989     
   256.40000000006182        2.6065153742477221     
   256.50000000006185        2.6039279709232606     
   256.60000000006187        2.6013450717675317     
   256.70000000006189        2.5987666654977115     
   256.80000000006191        2.5961927408681325     
   256.90000000006194        2.5936232866682829     
   257.00000000006196        2.5910582917234386     
   257.10000000006198        2.5884977448943394     
   257.20000000006200        2.5859416350774089     
   257.30000000006203        2.5833899512037855     
   257.40000000006205        2.5808426822401991     
   257.50000000006207        2.5782998171880980     
   257.60000000006210        2.5757613450840200     
   257.70000000006212        2.5732272549986965     
   257.80000000006214        2.5706975360383169     
   257.90000000006216        2.5681721773427575     
   258.00000000006219        2.5656511680863332     
   258.10000000006221        2.5631344974778263     
   258.20000000006223        2.5606221547602273     
   258.30000000006225        2.5581141292097289     
   258.40000000006228        2.5556104101370116     
   258.50000000006230        2.5531109868861206     
   258.60000000006232        2.5506158488349482     
   258.70000000006235        2.5481249853942289     
   258.80000000006237        2.5456383860083678     
   258.90000000006239        2.5431560401554960     
   259.00000000006241        2.5406779373455266     
   259.10000000006244        2.5382040671221744     
   259.20000000006246        2.5357344190618005     
   259.30000000006248        2.5332689827734667     
   259.40000000006251        2.5308077478986495     
   259.50000000006253        2.5283507041112410     
   259.60000000006255        2.5258978411175081     
   259.70000000006257        2.5234491486558492     
   259.80000000006260        2.5210046164969970     
   259.90000000006262        2.5185642344429211     
   260.00000000006264        2.5161279923284736     
   260.10000000006266        2.5136958800191902     
   260.20000000006269        2.5112678874128247     
   260.30000000006271        2.5088440044382572     
   260.40000000006273        2.5064242210557901     
   260.50000000006276        2.5040085272574037     
   260.60000000006278        2.5015969130655566     
   260.70000000006280        2.4991893685337518     
   260.80000000006282        2.4967858837466896     
   260.90000000006285        2.4943864488198098     
   261.00000000006287        2.4919910538990653     
   261.10000000006289        2.4895996891609760     
   261.20000000006291        2.4872123448127375     
   261.30000000006294        2.4848290110911995     
   261.40000000006296        2.4824496782641035     
   261.50000000006298        2.4800743366289684     
   261.60000000006301        2.4777029765135179     
   261.70000000006303        2.4753355882747190     
   261.80000000006305        2.4729721623000005     
   261.90000000006307        2.4706126890060722     
   262.00000000006310        2.4682571588394260     
   262.10000000006312        2.4659055622756303     
   262.20000000006314        2.4635578898197319     
   262.30000000006316        2.4612141320061869     
   262.40000000006319        2.4588742793981373     
   262.50000000006321        2.4565383225882105     
   262.60000000006323        2.4542062521974168     
   262.70000000006326        2.4518780588758688     
   262.80000000006328        2.4495537333024231     
   262.90000000006330        2.4472332661840501     
   263.00000000006332        2.4449166482566835     
   263.10000000006335        2.4426038702845312     
   263.20000000006337        2.4402949230594566     
   263.30000000006339        2.4379897974025000     
   263.40000000006341        2.4356884841619353     
   263.50000000006344        2.4333909742143267     
   263.60000000006346        2.4310972584638106     
   263.70000000006348        2.4288073278427689     
   263.80000000006351        2.4265211733107241     
   263.90000000006353        2.4242387858548002     
   264.00000000006355        2.4219601564898650     
   264.10000000006357        2.4196852762579120     
   264.20000000006360        2.4174141362280039     
   264.30000000006362        2.4151467274968832     
   264.40000000006364        2.4128830411876181     
   264.50000000006366        2.4106230684507990     
   264.60000000006369        2.4083668004634253     
   264.70000000006371        2.4061142284298245     
   264.80000000006373        2.4038653435801938     
   264.90000000006376        2.4016201371716415     
   265.00000000006378        2.3993786004885167     
   265.10000000006380        2.3971407248399612     
   265.20000000006382        2.3949065015624855     
   265.30000000006385        2.3926759220185922     
   265.40000000006387        2.3904489775967579     
   265.50000000006389        2.3882256597112219     
   265.60000000006391        2.3860059598024024     
   265.70000000006394        2.3837898693366029     
   265.80000000006396        2.3815773798053472     
   265.90000000006398        2.3793684827262322     
   266.00000000006401        2.3771631696423361     
   266.10000000006403        2.3749614321218098     
   266.20000000006405        2.3727632617584922     
   266.30000000006407        2.3705686501713408     
   266.40000000006410        2.3683775890042043     
   266.50000000006412        2.3661900699263572     
   266.60000000006414        2.3640060846317934     
   266.70000000006416        2.3618256248399114     
   266.80000000006419        2.3596486822941096     
   266.90000000006421        2.3574752487629116     
   267.00000000006423        2.3553053160392796     
   267.10000000006426        2.3531388759411116     
   267.20000000006428        2.3509759203103209     
   267.30000000006430        2.3488164410132439     
   267.40000000006432        2.3466604299406462     
   267.50000000006435        2.3445078790072120     
   267.60000000006437        2.3423587801519563     
   267.70000000006439        2.3402131253377734     
   267.80000000006441        2.3380709065514456     
   267.90000000006444        2.3359321158037019     
   268.00000000006446        2.3337967451288884     
   268.10000000006448        2.3316647865849505     
   268.20000000006451        2.3295362322539677     
   268.30000000006453        2.3274110742407723     
   268.40000000006455        2.3252893046737060     
   268.50000000006457        2.3231709157050817     
   268.60000000006460        2.3210558995097950     
   268.70000000006462        2.3189442482862215     
   268.80000000006464        2.3168359542557040     
   268.90000000006467        2.3147310096622831     
   269.00000000006469        2.3126294067737692     
   269.10000000006471        2.3105311378800639     
   269.20000000006473        2.3084361952937220     
   269.30000000006476        2.3063445713508632     
   269.40000000006478        2.3042562584091288     
   269.50000000006480        2.3021712488496524     
   269.60000000006482        2.3000895350750632     
   269.70000000006485        2.2980111095110352     
   269.80000000006487        2.2959359646051278     
   269.90000000006489        2.2938640928275484     
   270.00000000006492        2.2917954866700003     
   270.10000000006494        2.2897301386468838     
   270.20000000006496        2.2876680412940789     
   270.30000000006498        2.2856091871694870     
   270.40000000006501        2.2835535688529500     
   270.50000000006503        2.2815011789459967     
   270.60000000006505        2.2794520100715645     
   270.70000000006507        2.2774060548746258     
   270.80000000006510        2.2753633060210676     
   270.90000000006512        2.2733237561991730     
   271.00000000006514        2.2712873981173618     
   271.10000000006517        2.2692542245061937     
   271.20000000006519        2.2672242281172017     
   271.30000000006521        2.2651974017229439     
   271.40000000006523        2.2631737381172474     
   271.50000000006526        2.2611532301145649     
   271.60000000006528        2.2591358705507854     
   271.70000000006530        2.2571216522822333     
   271.80000000006532        2.2551105681862547     
   271.90000000006535        2.2531026111606129     
   272.00000000006537        2.2510977741238283     
   272.10000000006539        2.2490960500150949     
   272.20000000006542        2.2470974317939607     
   272.30000000006544        2.2451019124404308     
   272.40000000006546        2.2431094849546347     
   272.50000000006548        2.2411201423573996     
   272.60000000006551        2.2391338776896235     
   272.70000000006553        2.2371506840118269     
   272.80000000006555        2.2351705544052320     
   272.90000000006557        2.2331934819707615     
   273.00000000006560        2.2312194598293509     
   273.10000000006562        2.2292484811216586     
   273.20000000006564        2.2272805390082686     
   273.30000000006567        2.2253156266694072     
   273.40000000006569        2.2233537373050396     
   273.50000000006571        2.2213948641344046     
   273.60000000006573        2.2194390003966897     
   273.70000000006576        2.2174861393500427     
   273.80000000006578        2.2155362742726159     
   273.90000000006580        2.2135893984613819     
   274.00000000006582        2.2116455052323798     
   274.10000000006585        2.2097045879217254     
   274.20000000006587        2.2077666398835984     
   274.30000000006589        2.2058316544916701     
   274.40000000006592        2.2038996251388507     
   274.50000000006594        2.2019705452368905     
   274.60000000006596        2.2000444082157546     
   274.70000000006598        2.1981212075247587     
   274.80000000006601        2.1962009366322159     
   274.90000000006603        2.1942835890245145     
   275.00000000006605        2.1923691582066605     
   275.10000000006607        2.1904576377026119     
   275.20000000006610        2.1885490210544463     
   275.30000000006612        2.1866433018229916     
   275.40000000006614        2.1847404735870026     
   275.50000000006617        2.1828405299436042     
   275.60000000006619        2.1809434645083892     
   275.70000000006621        2.1790492709149971     
   275.80000000006623        2.1771579428150787     
   275.90000000006626        2.1752694738784482     
   276.00000000006628        2.1733838577925924     
   276.10000000006630        2.1715010882632524     
   276.20000000006632        2.1696211590138592     
   276.30000000006635        2.1677440637857321     
   276.40000000006637        2.1658697963377413     
   276.50000000006639        2.1639983504465454     
   276.60000000006642        2.1621297199064111     
   276.70000000006644        2.1602638985290712     
   276.80000000006646        2.1584008801440353     
   276.90000000006648        2.1565406585978457     
   277.00000000006651        2.1546832277545946     
   277.10000000006653        2.1528285814956534     
   277.20000000006655        2.1509767137197908     
   277.30000000006658        2.1491276183427952     
   277.40000000006660        2.1472812892975837     
   277.50000000006662        2.1454377205343853     
   277.60000000006664        2.1435969060201217     
   277.70000000006667        2.1417588397390723     
   277.80000000006669        2.1399235156918581     
   277.90000000006671        2.1380909278967315     
   278.00000000006673        2.1362610703879659     
   278.10000000006676        2.1344339372170795     
   278.20000000006678        2.1326095224519404     
   278.30000000006680        2.1307878201773636     
   278.40000000006683        2.1289688244944727     
   278.50000000006685        2.1271525295211435     
   278.60000000006687        2.1253389293915901     
   278.70000000006689        2.1235280182561342     
   278.80000000006692        2.1217197902820133     
   278.90000000006694        2.1199142396524362     
   279.00000000006696        2.1181113605667772     
   279.10000000006698        2.1163111472408698     
   279.20000000006701        2.1145135939063735     
   279.30000000006703        2.1127186948112340     
   279.40000000006705        2.1109264442193072     
   279.50000000006708        2.1091368364107477     
   279.60000000006710        2.1073498656809639     
   279.70000000006712        2.1055655263418549     
   279.80000000006714        2.1037838127208435     
   279.90000000006717        2.1020047191610969     
   280.00000000006719        2.1002282400217265     
   280.10000000006721        2.0984543696772162     
   280.20000000006723        2.0966831025176837     
   280.30000000006726        2.0949144329489986     
   280.40000000006728        2.0931483553924584     
   280.50000000006730        2.0913848642846680     
   280.60000000006733        2.0896239540776773     
   280.70000000006735        2.0878656192391292     
   280.80000000006737        2.0861098542515362     
   280.90000000006739        2.0843566536128173     
   281.00000000006742        2.0826060118364600     
   281.10000000006744        2.0808579234505662     
   281.20000000006746        2.0791123829985176     
   281.30000000006748        2.0773693850388146     
   281.40000000006751        2.0756289241450734     
   281.50000000006753        2.0738909949054221     
   281.60000000006755        2.0721555919233867     
   281.70000000006758        2.0704227098169139     
   281.80000000006760        2.0686923432189381     
   281.90000000006762        2.0669644867771719     
   282.00000000006764        2.0652391351541293     
   282.10000000006767        2.0635162830267166     
   282.20000000006769        2.0617959250865194     
   282.30000000006771        2.0600780560397629     
   282.40000000006773        2.0583626706072597     
   282.50000000006776        2.0566497635239749     
   282.60000000006778        2.0549393295397564     
   282.70000000006780        2.0532313634182602     
   282.80000000006783        2.0515258599378154     
   282.90000000006785        2.0498228138909482     
   283.00000000006787        2.0481222200846236     
   283.10000000006789        2.0464240733393955     
   283.20000000006792        2.0447283684906563     
   283.30000000006794        2.0430351003872897     
   283.40000000006796        2.0413442638926886     
   283.50000000006798        2.0396558538839171     
   283.60000000006801        2.0379698652520948     
   283.70000000006803        2.0362862929022274     
   283.80000000006805        2.0346051317534659     
   283.90000000006808        2.0329263767382044     
   284.00000000006810        2.0312500228029009     
   284.10000000006812        2.0295760649079453     
   284.20000000006814        2.0279044980270107     
   284.30000000006817        2.0262353171479393     
   284.40000000006819        2.0245685172713941     
   284.50000000006821        2.0229040934122748     
   284.60000000006823        2.0212420405987577     
   284.70000000006826        2.0195823538720892     
   284.80000000006828        2.0179250282875478     
   284.90000000006830        2.0162700589135851     
   285.00000000006833        2.0146174408316364     
   285.10000000006835        2.0129671691368118     
   285.20000000006837        2.0113192389375478     
   285.30000000006839        2.0096736453549107     
   285.40000000006842        2.0080303835238285     
   285.50000000006844        2.0063894485916518     
   285.60000000006846        2.0047508357193808     
   285.70000000006848        2.0031145400806465     
   285.80000000006851        2.0014805568624428     
   285.90000000006853        1.9998488812642474     
   286.00000000006855        1.9982195084988139     
   286.10000000006858        1.9965924337915999     
   286.20000000006860        1.9949676523809083     
   286.30000000006862        1.9933451595177898     
   286.40000000006864        1.9917249504661028     
   286.50000000006867        1.9901070205023117     
   286.60000000006869        1.9884913649156530     
   286.70000000006871        1.9868779790078934     
   286.80000000006874        1.9852668580933066     
   286.90000000006876        1.9836579974988460     
   287.00000000006878        1.9820513925640495     
   287.10000000006880        1.9804470386403172     
   287.20000000006883        1.9788449310923901     
   287.30000000006885        1.9772450652967106     
   287.40000000006887        1.9756474366420496     
   287.50000000006889        1.9740520405299316     
   287.60000000006892        1.9724588723736920     
   287.70000000006894        1.9708679275991328     
   287.80000000006896        1.9692792016442331     
   287.90000000006899        1.9676926899589358     
   288.00000000006901        1.9661083880052659     
   288.10000000006903        1.9645262912576140     
   288.20000000006905        1.9629463952021795     
   288.30000000006908        1.9613686953370650     
   288.40000000006910        1.9597931871725189     
   288.50000000006912        1.9582198662306329     
   288.60000000006914        1.9566487280452192     
   288.70000000006917        1.9550797681620475     
   288.80000000006919        1.9535129821389472     
   288.90000000006921        1.9519483655446925     
   289.00000000006924        1.9503859139608624     
   289.10000000006926        1.9488256229800387     
   289.20000000006928        1.9472674882063987     
   289.30000000006930        1.9457115052560179     
   289.40000000006933        1.9441576697565564     
   289.50000000006935        1.9426059773470328     
   289.60000000006937        1.9410564236779162     
   289.70000000006939        1.9395090044113665     
   289.80000000006942        1.9379637152207725     
   289.90000000006944        1.9364205517910744     
   290.00000000006946        1.9348795098185079     
   290.10000000006949        1.9333405850105230     
   290.20000000006951        1.9318037730859066     
   290.30000000006953        1.9302690697748583     
   290.40000000006955        1.9287364708184069     
   290.50000000006958        1.9272059719692571     
   290.60000000006960        1.9256775689910948     
   290.70000000006962        1.9241512576582680     
   290.80000000006964        1.9226270337567308     
   290.90000000006967        1.9211048930831953     
   291.00000000006969        1.9195848314456738     
   291.10000000006971        1.9180668446626967     
   291.20000000006974        1.9165509285640643     
   291.30000000006976        1.9150370789904292     
   291.40000000006978        1.9135252917932284     
   291.50000000006980        1.9120155628346280     
   291.60000000006983        1.9105078879880311     
   291.70000000006985        1.9090022631369645     
   291.80000000006987        1.9074986841761801     
   291.90000000006989        1.9059971470109245     
   292.00000000006992        1.9044976475571549     
   292.10000000006994        1.9030001817413631     
   292.20000000006996        1.9015047455007199     
   292.30000000006999        1.9000113347831458     
   292.40000000007001        1.8985199455465243     
   292.50000000007003        1.8970305737599522     
   292.60000000007005        1.8955432154023764     
   292.70000000007008        1.8940578664636498     
   292.80000000007010        1.8925745229436808     
   292.90000000007012        1.8910931808528515     
   293.00000000007014        1.8896138362119210     
   293.10000000007017        1.8881364850520508     
   293.20000000007019        1.8866611234144108     
   293.30000000007021        1.8851877473506062     
   293.40000000007024        1.8837163529223306     
   293.50000000007026        1.8822469362015850     
   293.60000000007028        1.8807794932702884     
   293.70000000007030        1.8793140202206804     
   293.80000000007033        1.8778505131552243     
   293.90000000007035        1.8763889681859298     
   294.00000000007037        1.8749293814352395     
   294.10000000007039        1.8734717490353789     
   294.20000000007042        1.8720160671287107     
   294.30000000007044        1.8705623318673645     
   294.40000000007046        1.8691105394133805     
   294.50000000007049        1.8676606859388112     
   294.60000000007051        1.8662127676252838     
   294.70000000007053        1.8647667806644745     
   294.80000000007055        1.8633227212576167     
   294.90000000007058        1.8618805856159690     
   295.00000000007060        1.8604403699601013     
   295.10000000007062        1.8590020705206849     
   295.20000000007065        1.8575656835377716     
   295.30000000007067        1.8561312052611434     
   295.40000000007069        1.8546986319500485     
   295.50000000007071        1.8532679598734150     
   295.60000000007074        1.8518391853097578     
   295.70000000007076        1.8504123045469076     
   295.80000000007078        1.8489873138825099     
   295.90000000007080        1.8475642096231668     
   296.00000000007083        1.8461429880852718     
   296.10000000007085        1.8447236455945641     
   296.20000000007087        1.8433061784858478     
   296.30000000007090        1.8418905831036216     
   296.40000000007092        1.8404768558016058     
   296.50000000007094        1.8390649929426390     
   296.60000000007096        1.8376549908989264     
   296.70000000007099        1.8362468460518111     
   296.80000000007101        1.8348405547919562     
   296.90000000007103        1.8334361135189858     
   297.00000000007105        1.8320335186420373     
   297.10000000007108        1.8306327665787614     
   297.20000000007110        1.8292338537563464     
   297.30000000007112        1.8278367766108894     
   297.40000000007115        1.8264415315875395     
   297.50000000007117        1.8250481151403977     
   297.60000000007119        1.8236565237324995     
   297.70000000007121        1.8222667538360071     
   297.80000000007124        1.8208788019317033     
   297.90000000007126        1.8194926645094698     
   298.00000000007128        1.8181083380680452     
   298.10000000007130        1.8167258191148117     
   298.20000000007133        1.8153451041661470     
   298.30000000007135        1.8139661897471091     
   298.40000000007137        1.8125890723916440     
   298.50000000007140        1.8112137486422251     
   298.60000000007142        1.8098402150500905     
   298.70000000007144        1.8084684681752583     
   298.80000000007146        1.8070985045862646     
   298.90000000007149        1.8057303208601965     
   299.00000000007151        1.8043639135830583     
   299.10000000007153        1.8029992793490000     
   299.20000000007155        1.8016364147610611     
   299.30000000007158        1.8002753164306207     
   299.40000000007160        1.7989159809775761     
   299.50000000007162        1.7975584050302851     
   299.60000000007165        1.7962025852255599     
   299.70000000007167        1.7948485182085507     
   299.80000000007169        1.7934962006329003     
   299.90000000007171        1.7921456291606701     
   300.00000000007174        1.7907968004620110     
   300.10000000007176        1.7894497112155627     
   300.20000000007178        1.7881043581084115     
   300.30000000007180        1.7867607378355468     
   300.40000000007183        1.7854188471002732     
   300.50000000007185        1.7840786826142594     
   300.60000000007187        1.7827402410975697     
   300.70000000007190        1.7814035192778264     
   300.80000000007192        1.7800685138913681     
   300.90000000007194        1.7787352216821437     
   301.00000000007196        1.7774036394027444     
   301.10000000007199        1.7760737638132695     
   301.20000000007201        1.7747455916824046     
   301.30000000007203        1.7734191197863267     
   301.40000000007205        1.7720943449095843     
   301.50000000007208        1.7707712638446065     
   301.60000000007210        1.7694498733915873     
   301.70000000007212        1.7681301703588994     
   301.80000000007215        1.7668121515624962     
   301.90000000007217        1.7654958138267984     
   302.00000000007219        1.7641811539832535     
   302.10000000007221        1.7628681688718015     
   302.20000000007224        1.7615568553398797     
   302.30000000007226        1.7602472102428997     
   302.40000000007228        1.7589392304437916     
   302.50000000007230        1.7576329128133132     
   302.60000000007233        1.7563282542301122     
   302.70000000007235        1.7550252515800473     
   302.80000000007237        1.7537239017572868     
   302.90000000007240        1.7524242016632070     
   303.00000000007242        1.7511261482069871     
   303.10000000007244        1.7498297383052623     
   303.20000000007246        1.7485349688822454     
   303.30000000007249        1.7472418368698666     
   303.40000000007251        1.7459503392075477     
   303.50000000007253        1.7446604728420474     
   303.60000000007255        1.7433722347277565     
   303.70000000007258        1.7420856218264940     
   303.80000000007260        1.7408006311074635     
   303.90000000007262        1.7395172595475246     
   304.00000000007265        1.7382355041306643     
   304.10000000007267        1.7369553618482625     
   304.20000000007269        1.7356768296990783     
   304.30000000007271        1.7343999046895353     
   304.40000000007274        1.7331245838328189     
   304.50000000007276        1.7318508641496762     
   304.60000000007278        1.7305787426683910     
   304.70000000007281        1.7293082164238140     
   304.80000000007283        1.7280392824587323     
   304.90000000007285        1.7267719378226638     
   305.00000000007287        1.7255061795725579     
   305.10000000007290        1.7242420047723142     
   305.20000000007292        1.7229794104932357     
   305.30000000007294        1.7217183938135328     
   305.40000000007296        1.7204589518186111     
   305.50000000007299        1.7192010816007672     
   305.60000000007301        1.7179447802598440     
   305.70000000007303        1.7166900449020286     
   305.80000000007306        1.7154368726410809     
   305.90000000007308        1.7141852605975134     
   306.00000000007310        1.7129352058987464     
   306.10000000007312        1.7116867056796232     
   306.20000000007315        1.7104397570811203     
   306.30000000007317        1.7091943572517396     
   306.40000000007319        1.7079505033467031     
   306.50000000007321        1.7067081925281282     
   306.60000000007324        1.7054674219648678     
   306.70000000007326        1.7042281888328232     
   306.80000000007328        1.7029904903144726     
   306.90000000007331        1.7017543235992323     
   307.00000000007333        1.7005196858832037     
   307.10000000007335        1.6992865743694006     
   307.20000000007337        1.6980549862673362     
   307.30000000007340        1.6968249187934865     
   307.40000000007342        1.6955963691708491     
   307.50000000007344        1.6943693346290962     
   307.60000000007346        1.6931438124045697     
   307.70000000007349        1.6919197997403264     
   307.80000000007351        1.6906972938860054     
   307.90000000007353        1.6894762920978279     
   308.00000000007356        1.6882567916386428     
   308.10000000007358        1.6870387897776593     
   308.20000000007360        1.6858222837909069     
   308.30000000007362        1.6846072709606605     
   308.40000000007365        1.6833937485759176     
   308.50000000007367        1.6821817139322546     
   308.60000000007369        1.6809711643311860     
   308.70000000007371        1.6797620970812441     
   308.80000000007374        1.6785545094972476     
   308.90000000007376        1.6773483989001547     
   309.00000000007378        1.6761437626175719     
   309.10000000007381        1.6749405979834004     
   309.20000000007383        1.6737389023378146     
   309.30000000007385        1.6725386730275935     
   309.40000000007387        1.6713399074055577     
   309.50000000007390        1.6701426028308446     
   309.60000000007392        1.6689467566690184     
   309.70000000007394        1.6677523662917808     
   309.80000000007396        1.6665594290771877     
   309.90000000007399        1.6653679424094536     
   310.00000000007401        1.6641779036789284     
   310.10000000007403        1.6629893102822426     
   310.20000000007406        1.6618021596221888     
   310.30000000007408        1.6606164491077651     
   310.40000000007410        1.6594321761539732     
   310.50000000007412        1.6582493381821117     
   310.60000000007415        1.6570679326193489     
   310.70000000007417        1.6558879568990310     
   310.80000000007419        1.6547094084608529     
   310.90000000007421        1.6535322847500944     
   311.00000000007424        1.6523565832183398     
   311.10000000007426        1.6511823013231226     
   311.20000000007428        1.6500094365280216     
   311.30000000007431        1.6488379863024887     
   311.40000000007433        1.6476679481220113     
   311.50000000007435        1.6464993194681656     
   311.60000000007437        1.6453320978280475     
   311.70000000007440        1.6441662806951978     
   311.80000000007442        1.6430018655684981     
   311.90000000007444        1.6418388499532379     
   312.00000000007446        1.6406772313600566     
   312.10000000007449        1.6395170073060572     
   312.20000000007451        1.6383581753134886     
   312.30000000007453        1.6372007329109610     
   312.40000000007456        1.6360446776325239     
   312.50000000007458        1.6348900070181105     
   312.60000000007460        1.6337367186135361     
   312.70000000007462        1.6325848099702494     
   312.80000000007465        1.6314342786453553     
   312.90000000007467        1.6302851222018253     
   313.00000000007469        1.6291373382082894     
   313.10000000007471        1.6279909242389876     
   313.20000000007474        1.6268458778737844     
   313.30000000007476        1.6257021966985792     
   313.40000000007478        1.6245598783042516     
   313.50000000007481        1.6234189202877738     
   313.60000000007483        1.6222793202516992     
   313.70000000007485        1.6211410758038471     
   313.80000000007487        1.6200041845580018     
   313.90000000007490        1.6188686441332272     
   314.00000000007492        1.6177344521542152     
   314.10000000007494        1.6166016062511508     
   314.20000000007497        1.6154701040598660     
   314.30000000007499        1.6143399432214254     
   314.40000000007501        1.6132111213825369     
   314.50000000007503        1.6120836361953632     
   314.60000000007506        1.6109574853174675     
   314.70000000007508        1.6098326664119211     
   314.80000000007510        1.6087091771470601     
   314.90000000007512        1.6075870151967007     
   315.00000000007515        1.6064661782402070     
   315.10000000007517        1.6053466639619773     
   315.20000000007519        1.6042284700519127     
   315.30000000007522        1.6031115942054990     
   315.40000000007524        1.6019960341231678     
   315.50000000007526        1.6008817875107915     
   315.60000000007528        1.5997688520795850     
   315.70000000007531        1.5986572255460356     
   315.80000000007533        1.5975469056318039     
   315.90000000007535        1.5964378900639546     
   316.00000000007537        1.5953301765782288     
   316.10000000007540        1.5942237629048073     
   316.20000000007542        1.5931186467900786     
   316.30000000007544        1.5920148259817941     
   316.40000000007547        1.5909122982328063     
   316.50000000007549        1.5898110613014960     
   316.60000000007551        1.5887111129508706     
   316.70000000007553        1.5876124509497553     
   316.80000000007556        1.5865150730713768     
   316.90000000007558        1.5854189770946090     
   317.00000000007560        1.5843241608029406     
   317.10000000007562        1.5832306219853642     
   317.20000000007565        1.5821383584357422     
   317.30000000007567        1.5810473679530046     
   317.40000000007569        1.5799576483410551     
   317.50000000007572        1.5788691974089033     
   317.60000000007574        1.5777820129704163     
   317.70000000007576        1.5766960928447542     
   317.80000000007578        1.5756114348557579     
   317.90000000007581        1.5745280368324237     
   318.00000000007583        1.5734458966084259     
   318.10000000007585        1.5723650120226884     
   318.20000000007587        1.5712853809188698     
   318.30000000007590        1.5702070011456009     
   318.40000000007592        1.5691298705565562     
   318.50000000007594        1.5680539870098682     
   318.60000000007597        1.5669793483689352     
   318.70000000007599        1.5659059525019436     
   318.80000000007601        1.5648337972816340     
   318.90000000007603        1.5637628805860042     
   319.00000000007606        1.5626932002975205     
   319.10000000007608        1.5616247543037072     
   319.20000000007610        1.5605575404965459     
   319.30000000007612        1.5594915567731682     
   319.40000000007615        1.5584268010352076     
   319.50000000007617        1.5573632711891592     
   319.60000000007619        1.5563009651462441     
   319.70000000007622        1.5552398808223478     
   319.80000000007624        1.5541800161380621     
   319.90000000007626        1.5531213690188095     
   320.00000000007628        1.5520639373945453     
   320.10000000007631        1.5510077191998897     
   320.20000000007633        1.5499527123741628     
   320.30000000007635        1.5488989148613868     
   320.40000000007637        1.5478463246102585     
   320.50000000007640        1.5467949395738183     
   320.60000000007642        1.5457447577100420     
   320.70000000007644        1.5446957769812106     
   320.80000000007647        1.5436479953544613     
   320.90000000007649        1.5426014108012713     
   321.00000000007651        1.5415560212978150     
   321.10000000007653        1.5405118248246774     
   321.20000000007656        1.5394688193672337     
   321.30000000007658        1.5384270029149849     
   321.40000000007660        1.5373863734621904     
   321.50000000007662        1.5363469290076852     
   321.60000000007665        1.5353086675545518     
   321.70000000007667        1.5342715871104819     
   321.80000000007669        1.5332356856875169     
   321.90000000007672        1.5322009613023226     
   322.00000000007674        1.5311674119758527     
   322.10000000007676        1.5301350357335217     
   322.20000000007678        1.5291038306051117     
   322.30000000007681        1.5280737946248881     
   322.40000000007683        1.5270449258313712     
   322.50000000007685        1.5260172222676143     
   322.60000000007688        1.5249906819809498     
   322.70000000007690        1.5239653030229425     
   322.80000000007692        1.5229410834496631     
   322.90000000007694        1.5219180213215389     
   323.00000000007697        1.5208961147030597     
   323.10000000007699        1.5198753616634126     
   323.20000000007701        1.5188557602755761     
   323.30000000007703        1.5178373086171375     
   323.40000000007706        1.5168200047699720     
   323.50000000007708        1.5158038468199737     
   323.60000000007710        1.5147888328575598     
   323.70000000007713        1.5137749609771622     
   323.80000000007715        1.5127622292775742     
   323.90000000007717        1.5117506358617112     
   324.00000000007719        1.5107401788366073     
   324.10000000007722        1.5097308563137102     
   324.20000000007724        1.5087226664084670     
   324.30000000007726        1.5077156072404432     
   324.40000000007728        1.5067096769335748     
   324.50000000007731        1.5057048736158274     
   324.60000000007733        1.5047011954192928     
   324.70000000007735        1.5036986404799375     
   324.80000000007738        1.5026972069382944     
   324.90000000007740        1.5016968929387193     
   325.00000000007742        1.5006976966296499     
   325.10000000007744        1.4996996161636817     
   325.20000000007747        1.4987026496973692     
   325.30000000007749        1.4977067953915462     
   325.40000000007751        1.4967120514107681     
   325.50000000007753        1.4957184159237265     
   325.60000000007756        1.4947258871033662     
   325.70000000007758        1.4937344631263163     
   325.80000000007760        1.4927441421734582     
   325.90000000007763        1.4917549224295295     
   326.00000000007765        1.4907668020831659     
   326.10000000007767        1.4897797793272016     
   326.20000000007769        1.4887938523580906     
   326.30000000007772        1.4878090193766651     
   326.40000000007774        1.4868252785872356     
   326.50000000007776        1.4858426281985171     
   326.60000000007778        1.4848610664225097     
   326.70000000007781        1.4838805914758815     
   326.80000000007783        1.4829012015785472     
   326.90000000007785        1.4819228949545988     
   327.00000000007788        1.4809456698319940     
   327.10000000007790        1.4799695244425244     
   327.20000000007792        1.4789944570216464     
   327.30000000007794        1.4780204658089582     
   327.40000000007797        1.4770475490478339     
   327.50000000007799        1.4760757049851978     
   327.60000000007801        1.4751049318721712     
   327.70000000007803        1.4741352279632196     
   327.80000000007806        1.4731665915171543     
   327.90000000007808        1.4721990207960589     
   328.00000000007810        1.4712325140659885     
   328.10000000007813        1.4702670695968476     
   328.20000000007815        1.4693026856622808     
   328.30000000007817        1.4683393605394517     
   328.40000000007819        1.4673770925093772     
   328.50000000007822        1.4664158798569373     
   328.60000000007824        1.4654557208705594     
   328.70000000007826        1.4644966138423146     
   328.80000000007828        1.4635385570681447     
   328.90000000007831        1.4625815488475749     
   329.00000000007833        1.4616255874837680     
   329.10000000007835        1.4606706712836064     
   329.20000000007838        1.4597167985576707     
   329.30000000007840        1.4587639676199877     
   329.40000000007842        1.4578121767884809     
   329.50000000007844        1.4568614243844553     
   329.60000000007847        1.4559117087329911     
   329.70000000007849        1.4549630281626511     
   329.80000000007851        1.4540153810057019     
   329.90000000007853        1.4530687655979340     
   330.00000000007856        1.4521231802787402     
   330.10000000007858        1.4511786233909580     
   330.20000000007860        1.4502350932812502     
   330.30000000007863        1.4492925882995569     
   330.40000000007865        1.4483511067994572     
   330.50000000007867        1.4474106471380794     
   330.60000000007869        1.4464712076759960     
   330.70000000007872        1.4455327867773722     
   330.80000000007874        1.4445953828098117     
   330.90000000007876        1.4436589941445193     
   331.00000000007878        1.4427236191560324     
   331.10000000007881        1.4417892562223833     
   331.20000000007883        1.4408559037252522     
   331.30000000007885        1.4399235600493778     
   331.40000000007888        1.4389922235834773     
   331.50000000007890        1.4380618927193338     
   331.60000000007892        1.4371325658521077     
   331.70000000007894        1.4362042413806695     
   331.80000000007897        1.4352769177071087     
   331.90000000007899        1.4343505932368825     
   332.00000000007901        1.4334252663790528     
   332.10000000007904        1.4325009355457112     
   332.20000000007906        1.4315775991526827     
   332.30000000007908        1.4306552556189454     
   332.40000000007910        1.4297339033669354     
   332.50000000007913        1.4288135408223479     
   332.60000000007915        1.4278941664142266     
   332.70000000007917        1.4269757785750841     
   332.80000000007919        1.4260583757406149     
   332.90000000007922        1.4251419563497563     
   333.00000000007924        1.4242265188449392     
   333.10000000007926        1.4233120616717554     
   333.20000000007929        1.4223985832791943     
   333.30000000007931        1.4214860821194180     
   333.40000000007933        1.4205745566479067     
   333.50000000007935        1.4196640053233585     
   333.60000000007938        1.4187544266077554     
   333.70000000007940        1.4178458189663916     
   333.80000000007942        1.4169381808676118     
   333.90000000007944        1.4160315107833172     
   334.00000000007947        1.4151258071881911     
   334.10000000007949        1.4142210685604408     
   334.20000000007951        1.4133172933814229     
   334.30000000007954        1.4124144801356013     
   334.40000000007956        1.4115126273106875     
   334.50000000007958        1.4106117333974773     
   334.60000000007960        1.4097117968901418     
   334.70000000007963        1.4088128162858577     
   334.80000000007965        1.4079147900850184     
   334.90000000007967        1.4070177167909768     
   335.00000000007969        1.4061215949105506     
   335.10000000007972        1.4052264229534128     
   335.20000000007974        1.4043321994324629     
   335.30000000007976        1.4034389228636917     
   335.40000000007979        1.4025465917662674     
   335.50000000007981        1.4016552046622017     
   335.60000000007983        1.4007647600770530     
   335.70000000007985        1.3998752565389680     
   335.80000000007988        1.3989866925795416     
   335.90000000007990        1.3980990667331761     
   336.00000000007992        1.3972123775374905     
   336.10000000007994        1.3963266235329974     
   336.20000000007997        1.3954418032634761     
   336.30000000007999        1.3945579152755245     
   336.40000000008001        1.3936749581189578     
   336.50000000008004        1.3927929303462809     
   336.60000000008006        1.3919118305134226     
   336.70000000008008        1.3910316571790982     
   336.80000000008010        1.3901524089049904     
   336.90000000008013        1.3892740842557916     
   337.00000000008015        1.3883966817992603     
   337.10000000008017        1.3875202001060656     
   337.20000000008019        1.3866446377497281     
   337.30000000008022        1.3857699933069902     
   337.40000000008024        1.3848962653573675     
   337.50000000008026        1.3840234524831978     
   337.60000000008029        1.3831515532699670     
   337.70000000008031        1.3822805663060660     
   337.80000000008033        1.3814104901826587     
   337.90000000008035        1.3805413234939803     
   338.00000000008038        1.3796730648370708     
   338.10000000008040        1.3788057128119313     
   338.20000000008042        1.3779392660212662     
   338.30000000008044        1.3770737230709942     
   338.40000000008047        1.3762090825696403     
   338.50000000008049        1.3753453431287168     
   338.60000000008051        1.3744825033625612     
   338.70000000008054        1.3736205618882864     
   338.80000000008056        1.3727595173259362     
   338.90000000008058        1.3718993682985052     
   339.00000000008060        1.3710401134315764     
   339.10000000008063        1.3701817513536139     
   339.20000000008065        1.3693242806961434     
   339.30000000008067        1.3684677000932171     
   339.40000000008069        1.3676120081818302     
   339.50000000008072        1.3667572036015438     
   339.60000000008074        1.3659032849951847     
   339.70000000008076        1.3650502510078750     
   339.80000000008079        1.3641981002876462     
   339.90000000008081        1.3633468314856161     
   340.00000000008083        1.3624964432551423     
   340.10000000008085        1.3616469342526387     
   340.20000000008088        1.3607983031373163     
   340.30000000008090        1.3599505485709658     
   340.40000000008092        1.3591036692181842     
   340.50000000008095        1.3582576637463026     
   340.60000000008097        1.3574125308252436     
   340.70000000008099        1.3565682691278140     
   340.80000000008101        1.3557248773295285     
   340.90000000008104        1.3548823541085129     
   341.00000000008106        1.3540406981453827     
   341.10000000008108        1.3531999081239015     
   341.20000000008110        1.3523599827302097     
   341.30000000008113        1.3515209206530387     
   341.40000000008115        1.3506827205840530     
   341.50000000008117        1.3498453812174083     
   341.60000000008120        1.3490089012499131     
   341.70000000008122        1.3481732793810175     
   341.80000000008124        1.3473385143128982     
   341.90000000008126        1.3465046047502385     
   342.00000000008129        1.3456715494004887     
   342.10000000008131        1.3448393469735607     
   342.20000000008133        1.3440079961821003     
   342.30000000008135        1.3431774957412008     
   342.40000000008138        1.3423478443688754     
   342.50000000008140        1.3415190407852771     
   342.60000000008142        1.3406910837135524     
   342.70000000008145        1.3398639718790841     
   342.80000000008147        1.3390377040102150     
   342.90000000008149        1.3382122788375170     
   343.00000000008151        1.3373876950941612     
   343.10000000008154        1.3365639515161272     
   343.20000000008156        1.3357410468416342     
   343.30000000008158        1.3349189798115904     
   343.40000000008160        1.3340977491695072     
   343.50000000008163        1.3332773536612093     
   343.60000000008165        1.3324577920351948     
   343.70000000008167        1.3316390630424906     
   343.80000000008170        1.3308211654366142     
   343.90000000008172        1.3300040979735079     
   344.00000000008174        1.3291878594116642     
   344.10000000008176        1.3283724485120700     
   344.20000000008179        1.3275578640382073     
   344.30000000008181        1.3267441047559227     
   344.40000000008183        1.3259311694338052     
   344.50000000008185        1.3251190568426499     
   344.60000000008188        1.3243077657557796     
   344.70000000008190        1.3234972949489836     
   344.80000000008192        1.3226876432005630     
   344.90000000008195        1.3218788092910936     
   345.00000000008197        1.3210707920037121     
   345.10000000008199        1.3202635901240476     
   345.20000000008201        1.3194572024399771     
   345.30000000008204        1.3186516277419056     
   345.40000000008206        1.3178468648225914     
   345.50000000008208        1.3170429124773146     
   345.60000000008210        1.3162397695036809     
   345.70000000008213        1.3154374347015643     
   345.80000000008215        1.3146359068733842     
   345.90000000008217        1.3138351848239735     
   346.00000000008220        1.3130352673603605     
   346.10000000008222        1.3122361532921236     
   346.20000000008224        1.3114378414310996     
   346.30000000008226        1.3106403305914223     
   346.40000000008229        1.3098436195898868     
   346.50000000008231        1.3090477072452129     
   346.60000000008233        1.3082525923787391     
   346.70000000008235        1.3074582738140659     
   346.80000000008238        1.3066647503770827     
   346.90000000008240        1.3058720208960812     
   347.00000000008242        1.3050800842015797     
   347.10000000008245        1.3042889391265864     
   347.20000000008247        1.3034985845061049     
   347.30000000008249        1.3027090191776785     
   347.40000000008251        1.3019202419811178     
   347.50000000008254        1.3011322517585158     
   347.60000000008256        1.3003450473541756     
   347.70000000008258        1.2995586276147408     
   347.80000000008260        1.2987729913891075     
   347.90000000008263        1.2979881375285129     
   348.00000000008265        1.2972040648862644     
   348.10000000008267        1.2964207723180656     
   348.20000000008270        1.2956382586819939     
   348.30000000008272        1.2948565228381017     
   348.40000000008274        1.2940755636488543     
   348.50000000008276        1.2932953799788931     
   348.60000000008279        1.2925159706951110     
   348.70000000008281        1.2917373346665921     
   348.80000000008283        1.2909594707647065     
   348.90000000008285        1.2901823778629868     
   349.00000000008288        1.2894060548371149     
   349.10000000008290        1.2886305005650789     
   349.20000000008292        1.2878557139270670     
   349.30000000008295        1.2870816938052581     
   349.40000000008297        1.2863084390843429     
   349.50000000008299        1.2855359486508553     
   349.60000000008301        1.2847642213938533     
   349.70000000008304        1.2839932562042868     
   349.80000000008306        1.2832230519753127     
   349.90000000008308        1.2824536076024040     
   350.00000000008311        1.2816849219829523     
   350.10000000008313        1.2809169940167373     
   350.20000000008315        1.2801498226054704     
   350.30000000008317        1.2793834066531400     
   350.40000000008320        1.2786177450659262     
   350.50000000008322        1.2778528367518021     
   350.60000000008324        1.2770886806213484     
   350.70000000008326        1.2763252755869314     
   350.80000000008329        1.2755626205629951     
   350.90000000008331        1.2748007144663944     
   351.00000000008333        1.2740395562158133     
   351.10000000008336        1.2732791447320937     
   351.20000000008338        1.2725194789381769     
   351.30000000008340        1.2717605577592028     
   351.40000000008342        1.2710023801223549     
   351.50000000008345        1.2702449449566269     
   351.60000000008347        1.2694882511934338     
   351.70000000008349        1.2687322977661224     
   351.80000000008351        1.2679770836100732     
   351.90000000008354        1.2672226076627888     
   352.00000000008356        1.2664688688637122     
   352.10000000008358        1.2657158661544732     
   352.20000000008361        1.2649635984786380     
   352.30000000008363        1.2642120647819659     
   352.40000000008365        1.2634612640119989     
   352.50000000008367        1.2627111951185188     
   352.60000000008370        1.2619618570530926     
   352.70000000008372        1.2612132487697114     
   352.80000000008374        1.2604653692239249     
   352.90000000008376        1.2597182173736714     
   353.00000000008379        1.2589717921785950     
   353.10000000008381        1.2582260926005420     
   353.20000000008383        1.2574811176031881     
   353.30000000008386        1.2567368661524279     
   353.40000000008388        1.2559933372158942     
   353.50000000008390        1.2552505297632672     
   353.60000000008392        1.2545084427663160     
   353.70000000008395        1.2537670751987182     
   353.80000000008397        1.2530264260359663     
   353.90000000008399        1.2522864942558614     
   354.00000000008401        1.2515472788377109     
   354.10000000008404        1.2508087787632582     
   354.20000000008406        1.2500709930157168     
   354.30000000008408        1.2493339205806151     
   354.40000000008411        1.2485975604452051     
   354.50000000008413        1.2478619115988168     
   354.60000000008415        1.2471269730324919     
   354.70000000008417        1.2463927437395401     
   354.80000000008420        1.2456592227148064     
   354.90000000008422        1.2449264089552965     
   355.00000000008424        1.2441943014598953     
   355.10000000008426        1.2434628992293406     
   355.20000000008429        1.2427322012662594     
   355.30000000008431        1.2420022065752578     
   355.40000000008433        1.2412729141627381     
   355.50000000008436        1.2405443230370590     
   355.60000000008438        1.2398164322084353     
   355.70000000008440        1.2390892406889122     
   355.80000000008442        1.2383627474925691     
   355.90000000008445        1.2376369516351073     
   356.00000000008447        1.2369118521343605     
   356.10000000008449        1.2361874480097699     
   356.20000000008451        1.2354637382828817     
   356.30000000008454        1.2347407219769444     
   356.40000000008456        1.2340183981170327     
   356.50000000008458        1.2332967657301064     
   356.60000000008461        1.2325758238450382     
   356.70000000008463        1.2318555714924209     
   356.80000000008465        1.2311360077047184     
   356.90000000008467        1.2304171315162553     
   357.00000000008470        1.2296989419631128     
   357.10000000008472        1.2289814380832644     
   357.20000000008474        1.2282646189164597     
   357.30000000008476        1.2275484835042441     
   357.40000000008479        1.2268330308899353     
   357.50000000008481        1.2261182601187957     
   357.60000000008483        1.2254041702377618     
   357.70000000008486        1.2246907602954920     
   357.80000000008488        1.2239780293425866     
   357.90000000008490        1.2232659764313853     
   358.00000000008492        1.2225546006159498     
   358.10000000008495        1.2218439009523183     
   358.20000000008497        1.2211338764978923     
   358.30000000008499        1.2204245263122326     
   358.40000000008502        1.2197158494564562     
   358.50000000008504        1.2190078449936239     
   358.60000000008506        1.2183005119882471     
   358.70000000008508        1.2175938495069190     
   358.80000000008511        1.2168878566177914     
   358.90000000008513        1.2161825323907480     
   359.00000000008515        1.2154778758974714     
   359.10000000008517        1.2147738862114255     
   359.20000000008520        1.2140705624076906     
   359.30000000008522        1.2133679035631928     
   359.40000000008524        1.2126659087564136     
   359.50000000008527        1.2119645770677019     
   359.60000000008529        1.2112639075791660     
   359.70000000008531        1.2105638993743206     
   359.80000000008533        1.2098645515387823     
   359.90000000008536        1.2091658631596525     
   360.00000000008538        1.2084678333256642     
   360.10000000008540        1.2077704611274949     
   360.20000000008542        1.2070737456572851     
   360.30000000008545        1.2063776860088566     
   360.40000000008547        1.2056822812779930     
   360.50000000008549        1.2049875305617579     
   360.60000000008552        1.2042934329592261     
   360.70000000008554        1.2035999875709473     
   360.80000000008556        1.2029071934992275     
   360.90000000008558        1.2022150498479911     
   361.00000000008561        1.2015235557228419     
   361.10000000008563        1.2008327102309828     
   361.20000000008565        1.2001425124814249     
   361.30000000008567        1.1994529615846219     
   361.40000000008570        1.1987640566528679     
   361.50000000008572        1.1980757967999232     
   361.60000000008574        1.1973881811413540     
   361.70000000008577        1.1967012087941757     
   361.80000000008579        1.1960148788771541     
   361.90000000008581        1.1953291905105896     
   362.00000000008583        1.1946441428166308     
   362.10000000008586        1.1939597349187281     
   362.20000000008588        1.1932759659421792     
   362.30000000008590        1.1925928350137596     
   362.40000000008592        1.1919103412619025     
   362.50000000008595        1.1912284838167015     
   362.60000000008597        1.1905472618096928     
   362.70000000008599        1.1898666743742077     
   362.80000000008602        1.1891867206450277     
   362.90000000008604        1.1885073997585300     
   363.00000000008606        1.1878287108527430     
   363.10000000008608        1.1871506530672069     
   363.20000000008611        1.1864732255431534     
   363.30000000008613        1.1857964274232089     
   363.40000000008615        1.1851202578516751     
   363.50000000008617        1.1844447159745122     
   363.60000000008620        1.1837698009389952     
   363.70000000008622        1.1830955118942812     
   363.80000000008624        1.1824218479907407     
   363.90000000008627        1.1817488083806205     
   364.00000000008629        1.1810763922174519     
   364.10000000008631        1.1804045986564535     
   364.20000000008633        1.1797334268543049     
   364.30000000008636        1.1790628759693591     
   364.40000000008638        1.1783929451613246     
   364.50000000008640        1.1777236335916075     
   364.60000000008642        1.1770549404230457     
   364.70000000008645        1.1763868648200200     
   364.80000000008647        1.1757194059483482     
   364.90000000008649        1.1750525629755422     
   365.00000000008652        1.1743863350704651     
   365.10000000008654        1.1737207214037060     
   365.20000000008656        1.1730557211470702     
   365.30000000008658        1.1723913334740572     
   365.40000000008661        1.1717275575595534     
   365.50000000008663        1.1710643925800728     
   365.60000000008665        1.1704018377136041     
   365.70000000008667        1.1697398921394684     
   365.80000000008670        1.1690785550386382     
   365.90000000008672        1.1684178255935309     
   366.00000000008674        1.1677577029880108     
   366.10000000008677        1.1670981864074226     
   366.20000000008679        1.1664392750385926     
   366.30000000008681        1.1657809680698270     
   366.40000000008683        1.1651232646908738     
   366.50000000008686        1.1644661640929916     
   366.60000000008688        1.1638096654688437     
   366.70000000008690        1.1631537680125710     
   366.80000000008692        1.1624984709198509     
   366.90000000008695        1.1618437733876306     
   367.00000000008697        1.1611896746143910     
   367.10000000008699        1.1605361738000901     
   367.20000000008702        1.1598832701461468     
   367.30000000008704        1.1592309628553210     
   367.40000000008706        1.1585792511319293     
   367.50000000008708        1.1579281341815317     
   367.60000000008711        1.1572776112113916     
   367.70000000008713        1.1566276814298952     
   367.80000000008715        1.1559783440470155     
   367.90000000008718        1.1553295982741769     
   368.00000000008720        1.1546814433240964     
   368.10000000008722        1.1540338784110202     
   368.20000000008724        1.1533869027504504     
   368.30000000008727        1.1527405155594572     
   368.40000000008729        1.1520947160564532     
   368.50000000008731        1.1514495034611572     
   368.60000000008733        1.1508048769948760     
   368.70000000008736        1.1501608358801572     
   368.80000000008738        1.1495173793409488     
   368.90000000008740        1.1488745066027040     
   369.00000000008743        1.1482322168920478     
   369.10000000008745        1.1475905094371388     
   369.20000000008747        1.1469493834675526     
   369.30000000008749        1.1463088382140980     
   369.40000000008752        1.1456688729089799     
   369.50000000008754        1.1450294867859563     
   369.60000000008756        1.1443906790798126     
   369.70000000008758        1.1437524490271163     
   369.80000000008761        1.1431147958653816     
   369.90000000008763        1.1424777188337427     
   370.00000000008765        1.1418412171725958     
   370.10000000008768        1.1412052901236287     
   370.20000000008770        1.1405699369300386     
   370.30000000008772        1.1399351568362341     
   370.40000000008774        1.1393009490879984     
   370.50000000008777        1.1386673129324216     
   370.60000000008779        1.1380342476180134     
   370.70000000008781        1.1374017523944611     
   370.80000000008783        1.1367698265130188     
   370.90000000008786        1.1361384692259937     
   371.00000000008788        1.1355076797872954     
   371.10000000008790        1.1348774574518694     
   371.20000000008793        1.1342478014761774     
   371.30000000008795        1.1336187111179203     
   371.40000000008797        1.1329901856360867     
   371.50000000008799        1.1323622242910609     
   371.60000000008802        1.1317348263445222     
   371.70000000008804        1.1311079910592603     
   371.80000000008806        1.1304817176996234     
   371.90000000008808        1.1298560055310647     
   372.00000000008811        1.1292308538205718     
   372.10000000008813        1.1286062618360457     
   372.20000000008815        1.1279822288470345     
   372.30000000008818        1.1273587541241845     
   372.40000000008820        1.1267358369395151     
   372.50000000008822        1.1261134765661549     
   372.60000000008824        1.1254916722787662     
   372.70000000008827        1.1248704233530742     
   372.80000000008829        1.1242497290661875     
   372.90000000008831        1.1236295886963921     
   373.00000000008833        1.1230100015232789     
   373.10000000008836        1.1223909668278447     
   373.20000000008838        1.1217724838920862     
   373.30000000008840        1.1211545519995012     
   373.40000000008843        1.1205371704345142     
   373.50000000008845        1.1199203384832479     
   373.60000000008847        1.1193040554327409     
   373.70000000008849        1.1186883205713216     
   373.80000000008852        1.1180731331887432     
   373.90000000008854        1.1174584925757753     
   374.00000000008856        1.1168443980245792     
   374.10000000008858        1.1162308488283688     
   374.20000000008861        1.1156178442818625     
   374.30000000008863        1.1150053836807785     
   374.40000000008865        1.1143934663221917     
   374.50000000008868        1.1137820915043160     
   374.60000000008870        1.1131712585266731     
   374.70000000008872        1.1125609666898482     
   374.80000000008874        1.1119512152958957     
   374.90000000008877        1.1113420036477879     
   375.00000000008879        1.1107333310499381     
   375.10000000008881        1.1101251968079122     
   375.20000000008883        1.1095176002283806     
   375.30000000008886        1.1089105406193340     
   375.40000000008888        1.1083040172899170     
   375.50000000008890        1.1076980295504464     
   375.60000000008893        1.1070925767125099     
   375.70000000008895        1.1064876580888279     
   375.80000000008897        1.1058832729932693     
   375.90000000008899        1.1052794207410155     
   376.00000000008902        1.1046761006483092     
   376.10000000008904        1.1040733120326793     
   376.20000000008906        1.1034710542127555     
   376.30000000008909        1.1028693265083456     
   376.40000000008911        1.1022681282404958     
   376.50000000008913        1.1016674587313391     
   376.60000000008915        1.1010673173043526     
   376.70000000008918        1.1004677032838293     
   376.80000000008920        1.0998686159956008     
   376.90000000008922        1.0992700547664951     
   377.00000000008924        1.0986720189245693     
   377.10000000008927        1.0980745077988119     
   377.20000000008929        1.0974775207196583     
   377.30000000008931        1.0968810570185321     
   377.40000000008934        1.0962851160281035     
   377.50000000008936        1.0956896970820746     
   377.60000000008938        1.0950947995153899     
   377.70000000008940        1.0945004226640083     
   377.80000000008943        1.0939065658651639     
   377.90000000008945        1.0933132284572427     
   378.00000000008947        1.0927204097796184     
   378.10000000008949        1.0921281091728645     
   378.20000000008952        1.0915363259787711     
   378.30000000008954        1.0909450595401535     
   378.40000000008956        1.0903543092009740     
   378.50000000008959        1.0897640743063133     
   378.60000000008961        1.0891743542024050     
   378.70000000008963        1.0885851482364990     
   378.80000000008965        1.0879964557571644     
   378.90000000008968        1.0874082761138912     
   379.00000000008970        1.0868206086573289     
   379.10000000008972        1.0862334527393174     
   379.20000000008974        1.0856468077126391     
   379.30000000008977        1.0850606729313175     
   379.40000000008979        1.0844750477504654     
   379.50000000008981        1.0838899315262658     
   379.60000000008984        1.0833053236159214     
   379.70000000008986        1.0827212233779187     
   379.80000000008988        1.0821376301716081     
   379.90000000008990        1.0815545433575786     
   380.00000000008993        1.0809719622975098     
   380.10000000008995        1.0803898863540653     
   380.20000000008997        1.0798083148910402     
   380.30000000008999        1.0792272472734299     
   380.40000000009002        1.0786466828670755     
   380.50000000009004        1.0780666210390741     
   380.60000000009006        1.0774870611574348     
   380.70000000009009        1.0769080025915041     
   380.80000000009011        1.0763294447113518     
   380.90000000009013        1.0757513868884621     
   381.00000000009015        1.0751738284951047     
   381.10000000009018        1.0745967689046971     
   381.20000000009020        1.0740202074918681     
   381.30000000009022        1.0734441436320075     
   381.40000000009024        1.0728685767017963     
   381.50000000009027        1.0722935060789129     
   381.60000000009029        1.0717189311420865     
   381.70000000009031        1.0711448512710022     
   381.80000000009034        1.0705712658465483     
   381.90000000009036        1.0699981742504630     
   382.00000000009038        1.0694255758657647     
   382.10000000009040        1.0688534700762915     
   382.20000000009043        1.0682818562670795     
   382.30000000009045        1.0677107338240244     
   382.40000000009047        1.0671401021342686     
   382.50000000009049        1.0665699605858345     
   382.60000000009052        1.0660003085677359     
   382.70000000009054        1.0654311454702152     
   382.80000000009056        1.0648624706843164     
   382.90000000009059        1.0642942836022735     
   383.00000000009061        1.0637265836172192     
   383.10000000009063        1.0631593701233906     
   383.20000000009065        1.0625926425159213     
   383.30000000009068        1.0620264001911388     
   383.40000000009070        1.0614606425462239     
   383.50000000009072        1.0608953689794360     
   383.60000000009074        1.0603305788900024     
   383.70000000009077        1.0597662716782552     
   383.80000000009079        1.0592024467453414     
   383.90000000009081        1.0586391034936276     
   384.00000000009084        1.0580762413262901     
   384.10000000009086        1.0575138596476128     
   384.20000000009088        1.0569519578628694     
   384.30000000009090        1.0563905353782179     
   384.40000000009093        1.0558295916010012     
   384.50000000009095        1.0552691259393656     
   384.60000000009097        1.0547091378024795     
   384.70000000009099        1.0541496266006580     
   384.80000000009102        1.0535905917448964     
   384.90000000009104        1.0530320326474656     
   385.00000000009106        1.0524739487214585     
   385.10000000009109        1.0519163393809530     
   385.20000000009111        1.0513592040410349     
   385.30000000009113        1.0508025421177367     
   385.40000000009115        1.0502463530281341     
   385.50000000009118        1.0496906361900937     
   385.60000000009120        1.0491353910226264     
   385.70000000009122        1.0485806169456748     
   385.80000000009125        1.0480263133800685     
   385.90000000009127        1.0474724797475721     
   386.00000000009129        1.0469191154710735     
   386.10000000009131        1.0463662199742605     
   386.20000000009134        1.0458137926818343     
   386.30000000009136        1.0452618330194476     
   386.40000000009138        1.0447103404136839     
   386.50000000009140        1.0441593142921008     
   386.60000000009143        1.0436087540831478     
   386.70000000009145        1.0430586592162512     
   386.80000000009147        1.0425090291218466     
   386.90000000009150        1.0419598632311975     
   387.00000000009152        1.0414111609765566     
   387.10000000009154        1.0408629217910887     
   387.20000000009156        1.0403151451089525     
   387.30000000009159        1.0397678303651146     
   387.40000000009161        1.0392209769956124     
   387.50000000009163        1.0386745844373508     
   387.60000000009165        1.0381286521281408     
   387.70000000009168        1.0375831795067845     
   387.80000000009170        1.0370381660128647     
   387.90000000009172        1.0364936110870528     
   388.00000000009175        1.0359495141708313     
   388.10000000009177        1.0354058747066142     
   388.20000000009179        1.0348626921378072     
   388.30000000009181        1.0343199659085824     
   388.40000000009184        1.0337776954641251     
   388.50000000009186        1.0332358802505786     
   388.60000000009188        1.0326945197149049     
   388.70000000009190        1.0321536133048994     
   388.80000000009193        1.0316131604694379     
   388.90000000009195        1.0310731606581922     
   389.00000000009197        1.0305336133217466     
   389.10000000009200        1.0299945179115972     
   389.20000000009202        1.0294558738800981     
   389.30000000009204        1.0289176806805607     
   389.40000000009206        1.0283799377671239     
   389.50000000009209        1.0278426445948885     
   389.60000000009211        1.0273058006197733     
   389.70000000009213        1.0267694052985394     
   389.80000000009215        1.0262334580890351     
   389.90000000009218        1.0256979584497836     
   390.00000000009220        1.0251629058402829     
   390.10000000009222        1.0246282997209173     
   390.20000000009225        1.0240941395528331     
   390.30000000009227        1.0235604247982599     
   390.40000000009229        1.0230271549200955     
   390.50000000009231        1.0224943293822919     
   390.60000000009234        1.0219619476494892     
   390.70000000009236        1.0214300091872650     
   390.80000000009238        1.0208985134621971     
   390.90000000009240        1.0203674599415313     
   391.00000000009243        1.0198368480934099     
   391.10000000009245        1.0193066773869812     
   391.20000000009247        1.0187769472921464     
   391.30000000009250        1.0182476572796737     
   391.40000000009252        1.0177188068211234     
   391.50000000009254        1.0171903953890311     
   391.60000000009256        1.0166624224566982     
   391.70000000009259        1.0161348874983456     
   391.80000000009261        1.0156077899889921     
   391.90000000009263        1.0150811294044648     
   392.00000000009265        1.0145549052215599     
   392.10000000009268        1.0140291169178044     
   392.20000000009270        1.0135037639716407     
   392.30000000009272        1.0129788458622910     
   392.40000000009275        1.0124543620698054     
   392.50000000009277        1.0119303120752179     
   392.60000000009279        1.0114066953601959     
   392.70000000009281        1.0108835114074273     
   392.80000000009284        1.0103607597002049     
   392.90000000009286        1.0098384397228797     
   393.00000000009288        1.0093165509605349     
   393.10000000009290        1.0087950928990557     
   393.20000000009293        1.0082740650251516     
   393.30000000009295        1.0077534668264783     
   393.40000000009297        1.0072332977913416     
   393.50000000009300        1.0067135574089565     
   393.60000000009302        1.0061942451693333     
   393.70000000009304        1.0056753605633344     
   393.80000000009306        1.0051569030826417     
   393.90000000009309        1.0046388722196573     
   394.00000000009311        1.0041212674676876     
   394.10000000009313        1.0036040883208093     
   394.20000000009315        1.0030873342739601     
   394.30000000009318        1.0025710048227925     
   394.40000000009320        1.0020550994638622     
   394.50000000009322        1.0015396176944138     
   394.60000000009325        1.0010245590127160     
   394.70000000009327        1.0005099229174503     
   394.80000000009329       0.99999570890853495     
   394.90000000009331       0.99948191648639728     
   395.00000000009334       0.99896854515234312     
   395.10000000009336       0.99845559440847265     
   395.20000000009338       0.99794306375772612     
   395.30000000009341       0.99743095270368187     
   395.40000000009343       0.99691926075095505     
   395.50000000009345       0.99640798740472281     
   395.60000000009347       0.99589713217104192     
   395.70000000009350       0.99538669455673323     
   395.80000000009352       0.99487667406943792     
   395.90000000009354       0.99436707021755522     
   396.00000000009356       0.99385788251024165     
   396.10000000009359       0.99334911045747165     
   396.20000000009361       0.99284075356991475     
   396.30000000009363       0.99233281135916607     
   396.40000000009366       0.99182528333742548     
   396.50000000009368       0.99131816901781999     
   396.60000000009370       0.99081146791413732     
   396.70000000009372       0.99030517954095509     
   396.80000000009375       0.98979930341366662     
   396.90000000009377       0.98929383904836732     
   397.00000000009379       0.98878878596189823     
   397.10000000009381       0.98828414367200412     
   397.20000000009384       0.98777991169704482     
   397.30000000009386       0.98727608955620971     
   397.40000000009388       0.98677267676944380     
   397.50000000009391       0.98626967285740708     
   397.60000000009393       0.98576707734153435     
   397.70000000009395       0.98526488974407289     
   397.80000000009397       0.98476310958789837     
   397.90000000009400       0.98426173639673054     
   398.00000000009402       0.98376076969506288     
   398.10000000009404       0.98326020900806255     
   398.20000000009406       0.98276005386164755     
   398.30000000009409       0.98226030378254414     
   398.40000000009411       0.98176095829817267     
   398.50000000009413       0.98126201693664672     
   398.60000000009416       0.98076347922703466     
   398.70000000009418       0.98026534469881632     
   398.80000000009420       0.97976761288243597     
   398.90000000009422       0.97927028330902410     
   399.00000000009425       0.97877335551048628     
   399.10000000009427       0.97827682901934654     
   399.20000000009429       0.97778070336893452     
   399.30000000009431       0.97728497809332615     
   399.40000000009434       0.97678965272737628     
   399.50000000009436       0.97629472680643237     
   399.60000000009438       0.97580019986682887     
   399.70000000009441       0.97530607144555059     
   399.80000000009443       0.97481234108024173     
   399.90000000009445       0.97431900830923479     
   400.00000000009447       0.97382607267177190     


==> anc/Fig1/Fig1aOPxvsTmpi138sm500PolyglueRPQM.dat <==
#PolyLog-glue RPQM model data points for order parameter at chemical potential (\mu) =0, at the physical point (mpi=138),for \m_sigma=500 MeV. 

  #Temperature T (MeV)               x(MeV)       
  0.10000000000000001        92.400001525878906     
  0.20000000000000001        92.400001525878906     
  0.30000000000000004        92.400001525878906     
  0.40000000000000002        92.400001525878906     
  0.50000000000000000        92.400001525878906     
  0.59999999999999998        92.400001525878906     
  0.69999999999999996        92.400001525878906     
  0.79999999999999993        92.400001525878906     
  0.89999999999999991        92.400001525878906     
  0.99999999999999989        92.400001525878906     
   1.0999999999999999        92.400001525878906     
   1.2000000000000000        92.400001525878906     
   1.3000000000000000        92.400001525878906     
   1.4000000000000001        92.400001525878906     
   1.5000000000000002        92.400001525878906     
   1.6000000000000003        92.400001525878906     
   1.7000000000000004        92.400001525878906     
   1.8000000000000005        92.400001525878906     
   1.9000000000000006        92.400001525878906     
   2.0000000000000004        92.400001525878906     
   2.1000000000000005        92.400001525878906     
   2.2000000000000006        92.400001525878906     
   2.3000000000000007        92.400001525878906     
   2.4000000000000008        92.400001525878906     
   2.5000000000000009        92.400001525878906     
   2.6000000000000010        92.400001525878906     
   2.7000000000000011        92.400001525878906     
   2.8000000000000012        92.400001525878906     
   2.9000000000000012        92.400001525878906     
   3.0000000000000013        92.400001525878906     
   3.1000000000000014        92.400001525878906     
   3.2000000000000015        92.400001525878906     
   3.3000000000000016        92.400001525878906     
   3.4000000000000017        92.400001525878906     
   3.5000000000000018        92.400001525878906     
   3.6000000000000019        92.400001525878906     
   3.7000000000000020        92.400001525878906     
   3.8000000000000020        92.400001525878906     
   3.9000000000000021        92.400001525878906     
   4.0000000000000018        92.400001525878906     
   4.1000000000000014        92.400001525878906     
   4.2000000000000011        92.400001525878906     
   4.3000000000000007        92.400001525878906     
   4.4000000000000004        92.400001525878906     
   4.5000000000000000        92.400001525878906     
   4.5999999999999996        92.400001525878906     
   4.6999999999999993        92.400001525878906     
   4.7999999999999989        92.400001525878906     
   4.8999999999999986        92.400001525878906     
   4.9999999999999982        92.400001525878906     
   5.0999999999999979        92.400001525878906     
   5.1999999999999975        92.400001525878906     
   5.2999999999999972        92.400001525878906     
   5.3999999999999968        92.400001525878906     
   5.4999999999999964        92.400001525878906     
   5.5999999999999961        92.400001525878906     
   5.6999999999999957        92.400001525878906     
   5.7999999999999954        92.400001525878906     
   5.8999999999999950        92.400001525878906     
   5.9999999999999947        92.400001525878906     
   6.0999999999999943        92.400001525878906     
   6.1999999999999940        92.400001525878906     
   6.2999999999999936        92.400001525878906     
   6.3999999999999932        92.400001525878906     
   6.4999999999999929        92.400001525878906     
   6.5999999999999925        92.400001525878906     
   6.6999999999999922        92.400001525878906     
   6.7999999999999918        92.400001525878906     
   6.8999999999999915        92.400001525878906     
   6.9999999999999911        92.400001525878906     
   7.0999999999999908        92.400001525878906     
   7.1999999999999904        92.400001525878906     
   7.2999999999999901        92.400001525878906     
   7.3999999999999897        92.400001525878906     
   7.4999999999999893        92.400001525878906     
   7.5999999999999890        92.400001525878906     
   7.6999999999999886        92.400001525878906     
   7.7999999999999883        92.400001525878906     
   7.8999999999999879        92.400001525878906     
   7.9999999999999876        92.400001525878906     
   8.0999999999999872        92.400001525878906     
   8.1999999999999869        92.400001525878906     
   8.2999999999999865        92.400001525878906     
   8.3999999999999861        92.400001525878906     
   8.4999999999999858        92.399999558386185     
   8.5999999999999854        92.399999558386185     
   8.6999999999999851        92.399999558386185     
   8.7999999999999847        92.399999558386185     
   8.8999999999999844        92.399999558386185     
   8.9999999999999840        92.399999558386185     
   9.0999999999999837        92.399999558386185     
   9.1999999999999833        92.399999558386185     
   9.2999999999999829        92.399999558386185     
   9.3999999999999826        92.399999558386185     
   9.4999999999999822        92.399999558386185     
   9.5999999999999819        92.399999558386185     
   9.6999999999999815        92.399999558386185     
   9.7999999999999812        92.399999558386185     
   9.8999999999999808        92.399999558386185     
   9.9999999999999805        92.399999558386185     
   10.099999999999980        92.399999558386185     
   10.199999999999980        92.399999558386185     
   10.299999999999979        92.399999558386185     
   10.399999999999979        92.399999558386185     
   10.499999999999979        92.399999558386185     
   10.599999999999978        92.399999558386185     
   10.699999999999978        92.399999558386185     
   10.799999999999978        92.399999558386185     
   10.899999999999977        92.399999558386185     
   10.999999999999977        92.399999558386185     
   11.099999999999977        92.399999558386185     
   11.199999999999976        92.399999558386185     
   11.299999999999976        92.399999558386185     
   11.399999999999975        92.399999558386185     
   11.499999999999975        92.399999558386185     
   11.599999999999975        92.399999558386185     
   11.699999999999974        92.399999558386185     
   11.799999999999974        92.399999558386185     
   11.899999999999974        92.399999558386185     
   11.999999999999973        92.399999558386185     
   12.099999999999973        92.399999558386185     
   12.199999999999973        92.399999558386185     
   12.299999999999972        92.399999558386185     
   12.399999999999972        92.399999558386185     
   12.499999999999972        92.399999558386185     
   12.599999999999971        92.399999558386185     
   12.699999999999971        92.399999558386185     
   12.799999999999971        92.399999558386185     
   12.899999999999970        92.399999558386185     
   12.999999999999970        92.399999558386185     
   13.099999999999969        92.399999558386185     
   13.199999999999969        92.399999558386185     
   13.299999999999969        92.399999558386185     
   13.399999999999968        92.399999558386185     
   13.499999999999968        92.399999558386185     
   13.599999999999968        92.399999558386185     
   13.699999999999967        92.399999558386185     
   13.799999999999967        92.399999558386185     
   13.899999999999967        92.399999558386185     
   13.999999999999966        92.399999558386185     
   14.099999999999966        92.399999558386185     
   14.199999999999966        92.399999558386185     
   14.299999999999965        92.399999558386185     
   14.399999999999965        92.399999558386185     
   14.499999999999964        92.399999558386185     
   14.599999999999964        92.399999558386185     
   14.699999999999964        92.399999558386185     
   14.799999999999963        92.399999558386185     
   14.899999999999963        92.399999558386185     
   14.999999999999963        92.399999558386185     
   15.099999999999962        92.399999558386185     
   15.199999999999962        92.399999558386185     
   15.299999999999962        92.399999558386185     
   15.399999999999961        92.399999558386185     
   15.499999999999961        92.399999558386185     
   15.599999999999961        92.399999558386185     
   15.699999999999960        92.399999558386185     
   15.799999999999960        92.399999558386185     
   15.899999999999959        92.399999558386185     
   15.999999999999959        92.399999558386185     
   16.099999999999959        92.399999558386185     
   16.199999999999960        92.399999558386185     
   16.299999999999962        92.399999558386185     
   16.399999999999963        92.399999558386185     
   16.499999999999964        92.399999558386185     
   16.599999999999966        92.399999558386185     
   16.699999999999967        92.399999558386185     
   16.799999999999969        92.399999558386185     
   16.899999999999970        92.399999558386185     
   16.999999999999972        92.399999558386185     
   17.099999999999973        92.399999558386185     
   17.199999999999974        92.399999558386185     
   17.299999999999976        92.399999558386185     
   17.399999999999977        92.399999558386185     
   17.499999999999979        92.399999558386185     
   17.599999999999980        92.399999558386185     
   17.699999999999982        92.399999558386185     
   17.799999999999983        92.399999558386185     
   17.899999999999984        92.399999558386185     
   17.999999999999986        92.399999558386185     
   18.099999999999987        92.399999558386185     
   18.199999999999989        92.399999558386185     
   18.299999999999990        92.399999558386185     
   18.399999999999991        92.399999558386185     
   18.499999999999993        92.399999558386185     
   18.599999999999994        92.399999558386185     
   18.699999999999996        92.399999558386185     
   18.799999999999997        92.399999558386185     
   18.899999999999999        92.399999558386185     
   19.000000000000000        92.399999558386185     
   19.100000000000001        92.399999558386185     
   19.200000000000003        92.399999558386185     
   19.300000000000004        92.399999558386185     
   19.400000000000006        92.399999558386185     
   19.500000000000007        92.399999558386185     
   19.600000000000009        92.399999558386185     
   19.700000000000010        92.399999558386185     
   19.800000000000011        92.399999558386185     
   19.900000000000013        92.399999558386185     
   20.000000000000014        92.399999558386185     
   20.100000000000016        92.399999558386185     
   20.200000000000017        92.399999558386185     
   20.300000000000018        92.399999558386185     
   20.400000000000020        92.399999558386185     
   20.500000000000021        92.399999558386185     
   20.600000000000023        92.399999558386185     
   20.700000000000024        92.399999558386185     
   20.800000000000026        92.399999558386185     
   20.900000000000027        92.399999558386185     
   21.000000000000028        92.399999558386185     
   21.100000000000030        92.399999558386185     
   21.200000000000031        92.399999558386185     
   21.300000000000033        92.399999558386185     
   21.400000000000034        92.399999558386185     
   21.500000000000036        92.399999558386185     
   21.600000000000037        92.399999558386185     
   21.700000000000038        92.399999558386185     
   21.800000000000040        92.399999558386185     
   21.900000000000041        92.399999558386185     
   22.000000000000043        92.399999558386185     
   22.100000000000044        92.399999558386185     
   22.200000000000045        92.399999558386185     
   22.300000000000047        92.399999558386185     
   22.400000000000048        92.399999558386185     
   22.500000000000050        92.399999558386185     
   22.600000000000051        92.399999558386185     
   22.700000000000053        92.399999558386185     
   22.800000000000054        92.399999558386185     
   22.900000000000055        92.399999558386185     
   23.000000000000057        92.399999558386185     
   23.100000000000058        92.399999558386185     
   23.200000000000060        92.399999558386185     
   23.300000000000061        92.399999558386185     
   23.400000000000063        92.399999558386185     
   23.500000000000064        92.399999558386185     
   23.600000000000065        92.399999558386185     
   23.700000000000067        92.399999558386185     
   23.800000000000068        92.399999558386185     
   23.900000000000070        92.399999558386185     
   24.000000000000071        92.399999558386185     
   24.100000000000072        92.399999558386185     
   24.200000000000074        92.399999558386185     
   24.300000000000075        92.399999558386185     
   24.400000000000077        92.399999558386185     
   24.500000000000078        92.399999558386185     
   24.600000000000080        92.399999558386185     
   24.700000000000081        92.399999558386185     
   24.800000000000082        92.399999558386185     
   24.900000000000084        92.399999558386185     
   25.000000000000085        92.399999558386185     
   25.100000000000087        92.399999558386185     
   25.200000000000088        92.399999558386185     
   25.300000000000090        92.399999556907787     
   25.400000000000091        92.399999556907787     
   25.500000000000092        92.399999556907787     
   25.600000000000094        92.399999556907787     
   25.700000000000095        92.399999556907787     
   25.800000000000097        92.399999556907787     
   25.900000000000098        92.399999556907787     
   26.000000000000099        92.399999556907787     
   26.100000000000101        92.399999556907787     
   26.200000000000102        92.399999556907787     
   26.300000000000104        92.399999556907787     
   26.400000000000105        92.399999556907787     
   26.500000000000107        92.399999556907787     
   26.600000000000108        92.399999556907787     
   26.700000000000109        92.399999555848112     
   26.800000000000111        92.399999555848112     
   26.900000000000112        92.399999555848112     
   27.000000000000114        92.399999555848112     
   27.100000000000115        92.399999555848112     
   27.200000000000117        92.399999555848112     
   27.300000000000118        92.399999555848112     
   27.400000000000119        92.399999555848112     
   27.500000000000121        92.399999555848112     
   27.600000000000122        92.399999554154775     
   27.700000000000124        92.399999554154775     
   27.800000000000125        92.399999554154775     
   27.900000000000126        92.399999554154775     
   28.000000000000128        92.399999554154775     
   28.100000000000129        92.399999554154775     
   28.200000000000131        92.399999554154775     
   28.300000000000132        92.399999551745935     
   28.400000000000134        92.399999551745935     
   28.500000000000135        92.399999551745935     
   28.600000000000136        92.399999551745935     
   28.700000000000138        92.399999551745935     
   28.800000000000139        92.399999549095710     
   28.900000000000141        92.399999549095710     
   29.000000000000142        92.399999549095710     
   29.100000000000144        92.399999549095710     
   29.200000000000145        92.399999549095710     
   29.300000000000146        92.399999545333017     
   29.400000000000148        92.399999545333017     
   29.500000000000149        92.399999545333017     
   29.600000000000151        92.399999545333017     
   29.700000000000152        92.399999541253393     
   29.800000000000153        92.399999541253393     
   29.900000000000155        92.399999541253393     
   30.000000000000156        92.399999541253393     
   30.100000000000158        92.399999535940537     
   30.200000000000159        92.399999535940537     
   30.300000000000161        92.399999535940537     
   30.400000000000162        92.399999530953295     
   30.500000000000163        92.399999530953295     
   30.600000000000165        92.399999530953295     
   30.700000000000166        92.399999524926415     
   30.800000000000168        92.399999524926415     
   30.900000000000169        92.399999524926415     
   31.000000000000171        92.399999517669656     
   31.100000000000172        92.399999517669656     
   31.200000000000173        92.399999512040651     
   31.300000000000175        92.399999512040651     
   31.400000000000176        92.399999505694197     
   31.500000000000178        92.399999505694197     
   31.600000000000179        92.399999498548979     
   31.700000000000180        92.399999498548979     
   31.800000000000182        92.399999490516265     
   31.900000000000183        92.399999490516265     
   32.000000000000185        92.399999481498654     
   32.100000000000186        92.399999481498654     
   32.200000000000188        92.399999471389819     
   32.300000000000189        92.399999471389819     
   32.400000000000190        92.399999460072934     
   32.500000000000192        92.399999460072934     
   32.600000000000193        92.399999447420740     
   32.700000000000195        92.399999447420740     
   32.800000000000196        92.399999433294084     
   32.900000000000198        92.399999433294084     
   33.000000000000199        92.399999417542134     
   33.100000000000200        92.399999417542134     
   33.200000000000202        92.399999399999743     
   33.300000000000203        92.399999390501478     
   33.400000000000205        92.399999380487600     
   33.500000000000206        92.399999369932843     
   33.600000000000207        92.399999358811840     
   33.700000000000209        92.399999347097250     
   33.800000000000210        92.399999334761134     
   33.900000000000212        92.399999321774146     
   34.000000000000213        92.399999308106331     
   34.100000000000215        92.399999293726069     
   34.200000000000216        92.399999278600362     
   34.300000000000217        92.399999262695488     
   34.400000000000219        92.399999245975536     
   34.500000000000220        92.399999228403573     
   34.600000000000222        92.399999209941782     
   34.700000000000223        92.399999190549948     
   34.800000000000225        92.399999170187058     
   34.900000000000226        92.399999148810082     
   35.000000000000227        92.399999126374595     
   35.100000000000229        92.399999102834187     
   35.200000000000230        92.399999078141278     
   35.300000000000232        92.399999052245889     
   35.400000000000233        92.399999025096321     
   35.500000000000234        92.399998996639482     
   35.600000000000236        92.399998966819709     
   35.700000000000237        92.399998935579532     
   35.800000000000239        92.399998902859679     
   35.900000000000240        92.399998868598175     
   36.000000000000242        92.399998832731626     
   36.100000000000243        92.399998795193440     
   36.200000000000244        92.399998755915362     
   36.300000000000246        92.399998714826452     
   36.400000000000247        92.399998671853467     
   36.500000000000249        92.399998626920606     
   36.600000000000250        92.399998579949425     
   36.700000000000252        92.399998530858326     
   36.800000000000253        92.399998479564019     
   36.900000000000254        92.399998425979305     
   37.000000000000256        92.399998370014515     
   37.100000000000257        92.399998311577377     
   37.200000000000259        92.399998250571642     
   37.300000000000260        92.399998186898486     
   37.400000000000261        92.399998120455606     
   37.500000000000263        92.399998051137928     
   37.600000000000264        92.399997978835913     
   37.700000000000266        92.399997903437907     
   37.800000000000267        92.399997824826940     
   37.900000000000269        92.399997742883883     
   38.000000000000270        92.399997657484874     
   38.100000000000271        92.399997568502243     
   38.200000000000273        92.399997475804753     
   38.300000000000274        92.399997379257314     
   38.400000000000276        92.399997278719070     
   38.500000000000277        92.399997174046632     
   38.600000000000279        92.399997065091227     
   38.700000000000280        92.399996951700146     
   38.800000000000281        92.399996833715278     
   38.900000000000283        92.399996710974364     
   39.000000000000284        92.399996583309900     
   39.100000000000286        92.399996450549722     
   39.200000000000287        92.399996312516365     
   39.300000000000288        92.399996169027403     
   39.400000000000290        92.399996019894331     
   39.500000000000291        92.399995864924009     
   39.600000000000293        92.399995703917270     
   39.700000000000294        92.399995536669039     
   39.800000000000296        92.399995362968653     
   39.900000000000297        92.399995182599525     
   40.000000000000298        92.399994995338247     
   40.100000000000300        92.399994800956080     
   40.200000000000301        92.399994599217209     
   40.300000000000303        92.399994389879126     
   40.400000000000304        92.399994172693084     
   40.500000000000306        92.399993947403118     
   40.600000000000307        92.399993713746227     
   40.700000000000308        92.399993471452447     
   40.800000000000310        92.399993220243928     
   40.900000000000311        92.399992959836268     
   41.000000000000313        92.399992689936539     
   41.100000000000314        92.399992410244053     
   41.200000000000315        92.399992120450349     
   41.300000000000317        92.399991820239052     
   41.400000000000318        92.399991509284703     
   41.500000000000320        92.399991187253704     
   41.600000000000321        92.399990853804013     
   41.700000000000323        92.399990508584267     
   41.800000000000324        92.399990151234149     
   41.900000000000325        92.399989781384448     
   42.000000000000327        92.399989398655791     
   42.100000000000328        92.399989002659311     
   42.200000000000330        92.399988592997175     
   42.300000000000331        92.399988169260467     
   42.400000000000333        92.399987731030336     
   42.500000000000334        92.399987277877599     
   42.600000000000335        92.399986809362460     
   42.700000000000337        92.399986325033993     
   42.800000000000338        92.399985824430345     
   42.900000000000340        92.399985307078552     
   43.000000000000341        92.399984772493951     
   43.100000000000342        92.399984220179661     
   43.200000000000344        92.399983649627799     
   43.300000000000345        92.399983060317780     
   43.400000000000347        92.399982451716440     
   43.500000000000348        92.399981823277841     
   43.600000000000350        92.399981174444093     
   43.700000000000351        92.399980504642784     
   43.800000000000352        92.399979813288994     
   43.900000000000354        92.399979099784176     
   44.000000000000355        92.399978363515999     
   44.100000000000357        92.399977603856769     
   44.200000000000358        92.399976820165961     
   44.300000000000360        92.399976011787558     
   44.400000000000361        92.399975178050852     
   44.500000000000362        92.399974318270168     
   44.600000000000364        92.399973431743348     
   44.700000000000365        92.399972517753824     
   44.800000000000367        92.399971575568117     
   44.900000000000368        92.399970604437101     
   45.000000000000369        92.399969603594101     
   45.100000000000371        92.399968572256753     
   45.200000000000372        92.399967509624616     
   45.300000000000374        92.399966414880112     
   45.400000000000375        92.399965287187740     
   45.500000000000377        92.399964125694410     
   45.600000000000378        92.399962929528414     
   45.700000000000379        92.399961697798716     
   45.800000000000381        92.399960429595964     
   45.900000000000382        92.399959123991820     
   46.000000000000384        92.399957780037298     
   46.100000000000385        92.399956396764367     
   46.200000000000387        92.399954973184052     
   46.300000000000388        92.399953508287282     
   46.400000000000389        92.399952001043474     
   46.500000000000391        92.399950450401377     
   46.600000000000392        92.399948855287292     
   46.700000000000394        92.399947214606200     
   46.800000000000395        92.399945527240547     
   46.900000000000396        92.399943792049925     
   47.000000000000398        92.399942007870848     
   47.100000000000399        92.399940173516754     
   47.200000000000401        92.399938287776891     
   47.300000000000402        92.399936349416492     
   47.400000000000404        92.399934357176065     
   47.500000000000405        92.399932309771373     
   47.600000000000406        92.399930205893043     
   47.700000000000408        92.399928044205751     
   47.800000000000409        92.399925823347957     
   47.900000000000411        92.399923541931742     
   48.000000000000412        92.399921198542302     
   48.100000000000414        92.399918791737889     
   48.200000000000415        92.399916320048490     
   48.300000000000416        92.399913781976167     
   48.400000000000418        92.399911175994490     
   48.500000000000419        92.399908500547937     
   48.600000000000421        92.399905754051900     
   48.700000000000422        92.399902934891543     
   48.800000000000423        92.399900041422043     
   48.900000000000425        92.399897071967700     
   49.000000000000426        92.399894024821933     
   49.100000000000428        92.399890898246653     
   49.200000000000429        92.399887690470820     
   49.300000000000431        92.399884399692255     
   49.400000000000432        92.399881024074574     
   49.500000000000433        92.399877561748809     
   49.600000000000435        92.399874010811558     
   49.700000000000436        92.399870369325541     
   49.800000000000438        92.399866635317991     
   49.900000000000439        92.399862806781428     
   50.000000000000441        92.399858881672145     
   50.100000000000442        92.399854857910171     
   50.200000000000443        92.399850733378884     
   50.300000000000445        92.399846505924160     
   50.400000000000446        92.399842173353761     
   50.500000000000448        92.399837733437920     
   50.600000000000449        92.399833183907148     
   50.700000000000450        92.399828522452907     
   50.800000000000452        92.399823746726724     
   50.900000000000453        92.399818854339998     
   51.000000000000455        92.399813842862358     
   51.100000000000456        92.399808709822651     
   51.200000000000458        92.399803452707275     
   51.300000000000459        92.399798068959967     
   51.400000000000460        92.399792555981278     
   51.500000000000462        92.399786911128700     
   51.600000000000463        92.399781131713965     
   51.700000000000465        92.399775215005249     
   51.800000000000466        92.399769158224871     
   51.900000000000468        92.399762958548635     
   52.000000000000469        92.399756613106277     
   52.100000000000470        92.399750118980322     
   52.200000000000472        92.399743473204495     
   52.300000000000473        92.399736672765798     
   52.400000000000475        92.399729714600653     
   52.500000000000476        92.399722595596359     
   52.600000000000477        92.399715312590303     
   52.700000000000479        92.399707862368601     
   52.800000000000480        92.399700241665769     
   52.900000000000482        92.399692447164497     
   53.000000000000483        92.399684475494482     
   53.100000000000485        92.399676323232015     
   53.200000000000486        92.399667986899118     
   53.300000000000487        92.399659462963612     
   53.400000000000489        92.399650747837143     
   53.500000000000490        92.399641837876075     
   53.600000000000492        92.399632729379249     
   53.700000000000493        92.399623418588746     
   53.800000000000495        92.399613901688141     
   53.900000000000496        92.399604174802349     
   54.000000000000497        92.399594233996879     
   54.100000000000499        92.399584075277204     
   54.200000000000500        92.399573694587176     
   54.300000000000502        92.399563087809938     
   54.400000000000503        92.399552250765652     
   54.500000000000504        92.399541179212036     
   54.600000000000506        92.399529868842208     
   54.700000000000507        92.399518315285746     
   54.800000000000509        92.399506514106477     
   54.900000000000510        92.399494460802202     
   55.000000000000512        92.399482150804204     
   55.100000000000513        92.399469579475976     
   55.200000000000514        92.399456742112903     
   55.300000000000516        92.399443633941473     
   55.400000000000517        92.399430250118542     
   55.500000000000519        92.399416585729540     
   55.600000000000520        92.399402635789585     
   55.700000000000522        92.399388395241076     
   55.800000000000523        92.399373858953240     
   55.900000000000524        92.399359021722219     
   56.000000000000526        92.399343878268795     
   56.100000000000527        92.399328423238970     
   56.200000000000529        92.399312651202536     
   56.300000000000530        92.399296556651734     
   56.400000000000531        92.399280134001359     
   56.500000000000533        92.399263377587303     
   56.600000000000534        92.399246281666123     
   56.700000000000536        92.399228840413414     
   56.800000000000537        92.399211047924098     
   56.900000000000539        92.399192898210785     
   57.000000000000540        92.399174385202656     
   57.100000000000541        92.399155502745884     
   57.200000000000543        92.399136244600697     
   57.300000000000544        92.399116604442582     
   57.400000000000546        92.399096575860142     
   57.500000000000547        92.399076152354226     
   57.600000000000549        92.399055327337607     
   57.700000000000550        92.399034094134009     
   57.800000000000551        92.399012445976012     
   57.900000000000553        92.398990376005855     
   58.000000000000554        92.398967877273464     
   58.100000000000556        92.398944942735667     
   58.200000000000557        92.398921565255051     
   58.300000000000558        92.398897737600009     
   58.400000000000560        92.398873452441833     
   58.500000000000561        92.398848702355792     
   58.600000000000563        92.398823479819114     
   58.700000000000564        92.398797777209921     
   58.800000000000566        92.398771586806632     
   58.900000000000567        92.398744900787293     
   59.000000000000568        92.398717711226780     
   59.100000000000570        92.398690010098505     
   59.200000000000571        92.398661789271358     
   59.300000000000573        92.398633040509154     
   59.400000000000574        92.398603755469736     
   59.500000000000576        92.398573925704540     
   59.600000000000577        92.398543542656355     
   59.700000000000578        92.398512597659135     
   59.800000000000580        92.398481081936310     
   59.900000000000581        92.398448986600542     
   60.000000000000583        92.398416302651995     
   60.100000000000584        92.398383020977448     
   60.200000000000585        92.398349132348869     
   60.300000000000587        92.398314627422835     
   60.400000000000588        92.398279496739576     
   60.500000000000590        92.398243730721063     
   60.600000000000591        92.398207319670078     
   60.700000000000593        92.398170253770118     
   60.800000000000594        92.398132523082637     
   60.900000000000595        92.398094117547259     
   61.000000000000597        92.398055026979662     
   61.100000000000598        92.398015241071690     
   61.200000000000600        92.397974749388098     
   61.300000000000601        92.397933541367692     
   61.400000000000603        92.397891606320243     
   61.500000000000604        92.397848933426644     
   61.600000000000605        92.397805511737133     
   61.700000000000607        92.397761330170056     
   61.800000000000608        92.397716377510520     
   61.900000000000610        92.397670642409665     
   62.000000000000611        92.397624113382903     
   62.100000000000612        92.397576778809054     
   62.200000000000614        92.397528626929059     
   62.300000000000615        92.397479645844314     
   62.400000000000617        92.397429823515921     
   62.500000000000618        92.397379147763104     
   62.600000000000620        92.397327606262081     
   62.700000000000621        92.397275186544903     
   62.800000000000622        92.397221875997630     
   62.900000000000624        92.397167661859115     
   63.000000000000625        92.397112531220927     
   63.100000000000627        92.397056471023788     
   63.200000000000628        92.396999468058610     
   63.300000000000630        92.396941508963081     
   63.400000000000631        92.396882580221742     
   63.500000000000632        92.396822668164077     
   63.600000000000634        92.396761758963251     
   63.700000000000635        92.396699838634362     
   63.800000000000637        92.396636893033701     
   63.900000000000638        92.396572907857092     
   64.000000000000639        92.396507868637869     
   64.100000000000634        92.396441760746882     
   64.200000000000628        92.396374569389252     
   64.300000000000622        92.396306279604758     
   64.400000000000617        92.396236876264751     
   64.500000000000611        92.396166344072157     
   64.600000000000605        92.396094667558643     
   64.700000000000600        92.396021831084610     
   64.800000000000594        92.395947818836319     
   64.900000000000588        92.395872614824981     
   65.000000000000583        92.395796202886160     
   65.100000000000577        92.395718566676535     
   65.200000000000571        92.395639689673402     
   65.300000000000566        92.395559555173193     
   65.400000000000560        92.395478146289335     
   65.500000000000554        92.395395445951976     
   65.600000000000549        92.395311436904620     
   65.700000000000543        92.395226101704097     
   65.800000000000537        92.395139422717961     
   65.900000000000531        92.395051382123526     
   66.000000000000526        92.394961961905821     
   66.100000000000520        92.394871143856804     
   66.200000000000514        92.394778909572580     
   66.300000000000509        92.394685240452574     
   66.400000000000503        92.394590117697533     
   66.500000000000497        92.394493522308281     
   66.600000000000492        92.394395435083425     
   66.700000000000486        92.394295836618070     
   66.800000000000480        92.394194707302660     
   66.900000000000475        92.394092027319800     
   67.000000000000469        92.393987776644551     
   67.100000000000463        92.393881935040540     
   67.200000000000458        92.393774482059982     
   67.300000000000452        92.393665397041318     
   67.400000000000446        92.393554659107238     
   67.500000000000441        92.393442247162980     
   67.600000000000435        92.393328139895246     
   67.700000000000429        92.393212315768807     
   67.800000000000423        92.393094753027029     
   67.900000000000418        92.392975429688249     
   68.000000000000412        92.392854323544086     
   68.100000000000406        92.392731412158838     
   68.200000000000401        92.392606672866023     
   68.300000000000395        92.392480082768131     
   68.400000000000389        92.392351618733471     
   68.500000000000384        92.392221257394723     
   68.600000000000378        92.392088975147686     
   68.700000000000372        92.391954748148166     
   68.800000000000367        92.391818552310923     
   68.900000000000361        92.391680363307472     
   69.000000000000355        92.391540156564247     
   69.100000000000350        92.391397907260767     
   69.200000000000344        92.391253590327196     
   69.300000000000338        92.391107180443001     
   69.400000000000333        92.390958652033774     
   69.500000000000327        92.390807979271301     
   69.600000000000321        92.390655136069569     
   69.700000000000315        92.390500096083372     
   69.800000000000310        92.390342832706949     
   69.900000000000304        92.390183319070943     
   70.000000000000298        92.390021528040549     
   70.100000000000293        92.389857432214441     
   70.200000000000287        92.389691003920760     
   70.300000000000281        92.389522215217298     
   70.400000000000276        92.389351037886982     
   70.500000000000270        92.389177443437887     
   70.600000000000264        92.389001403099357     
   70.700000000000259        92.388822887821533     
   70.800000000000253        92.388641868271293     
   70.900000000000247        92.388458314831610     
   71.000000000000242        92.388272197598155     
   71.100000000000236        92.388083486378790     
   71.200000000000230        92.387892150688714     
   71.300000000000225        92.387698159750713     
   71.400000000000219        92.387501482491928     
   71.500000000000213        92.387302087540505     
   71.600000000000207        92.387099943225266     
   71.700000000000202        92.386895017572229     
   71.800000000000196        92.386687278302290     
   71.900000000000190        92.386476692829007     
   72.000000000000185        92.386263228256539     
   72.100000000000179        92.386046851376804     
   72.200000000000173        92.385827528667591     
   72.300000000000168        92.385605226289513     
   72.400000000000162        92.385379910084126     
   72.500000000000156        92.385151545571063     
   72.600000000000151        92.384920097946377     
   72.700000000000145        92.384685532079075     
   72.800000000000139        92.384447812508810     
   72.900000000000134        92.384206903444124     
   73.000000000000128        92.383962768759091     
   73.100000000000122        92.383715371991414     
   73.200000000000117        92.383464676339258     
   73.300000000000111        92.383210644658888     
   73.400000000000105        92.382953239462523     
   73.500000000000099        92.382692422914630     
   73.600000000000094        92.382428156831011     
   73.700000000000088        92.382160402674529     
   73.800000000000082        92.381889121553115     
   73.900000000000077        92.381614274217185     
   74.000000000000071        92.381335821056780     
   74.100000000000065        92.381053722098571     
   74.200000000000060        92.380767937003966     
   74.300000000000054        92.380478425065249     
   74.400000000000048        92.380185145203853     
   74.500000000000043        92.379888055966660     
   74.600000000000037        92.379587115523236     
   74.700000000000031        92.379282281664644     
   74.800000000000026        92.378973511797994     
   74.900000000000020        92.378660762945643     
   75.000000000000014        92.378343991740707     
   75.100000000000009        92.378023154425875     
   75.200000000000003        92.377698206849033     
   75.299999999999997        92.377369104461053     
   75.399999999999991        92.377035802312506     
   75.499999999999986        92.376698255050627     
   75.599999999999980        92.376356416916607     
   75.699999999999974        92.376010241742435     
   75.799999999999969        92.375659682947386     
   75.899999999999963        92.375304693536037     
   75.999999999999957        92.374945226093686     
   76.099999999999952        92.374581232784678     
   76.199999999999946        92.374212665347812     
   76.299999999999940        92.373839475094840     
   76.399999999999935        92.373461612905700     
   76.499999999999929        92.373079029225792     
   76.599999999999923        92.372691674063802     
   76.699999999999918        92.372299496986770     
   76.799999999999912        92.371902447117961     
   76.899999999999906        92.371500473132656     
   76.999999999999901        92.371093523256363     
   77.099999999999895        92.370681545259501     
   77.199999999999889        92.370264486455355     
   77.299999999999883        92.369842293696067     
   77.399999999999878        92.369414913369809     
   77.499999999999872        92.368982291396392     
   77.599999999999866        92.368544373224950     
   77.699999999999861        92.368101103828778     
   77.799999999999855        92.367652427704215     
   77.899999999999849        92.367198288864856     
   77.999999999999844        92.366738630838555     
   78.099999999999838        92.366273396665136     
   78.199999999999832        92.365802528890313     
   78.299999999999827        92.365325969564765     
   78.399999999999821        92.364843660237980     
   78.499999999999815        92.364355541956556     
   78.599999999999810        92.363861555258595     
   78.699999999999804        92.363361640171760     
   78.799999999999798        92.362855736208360     
   78.899999999999793        92.362343782361179     
   78.999999999999787        92.361825717101155     
   79.099999999999781        92.361301478372098     
   79.199999999999775        92.360771003586535     
   79.299999999999770        92.360234229623259     
   79.399999999999764        92.359691092822899     
   79.499999999999758        92.359141528982391     
   79.599999999999753        92.358585473352676     
   79.699999999999747        92.358022860634406     
   79.799999999999741        92.357453624972919     
   79.899999999999736        92.356877699955149     
   79.999999999999730        92.356295018604499     
   80.099999999999724        92.355705513377771     
   80.199999999999719        92.355109116159980     
   80.299999999999713        92.354505758260245     
   80.399999999999707        92.353895370408296     
   80.499999999999702        92.353277882748813     
   80.599999999999696        92.352653224838463     
   80.699999999999690        92.352021325640450     
   80.799999999999685        92.351382113520771     
   80.899999999999679        92.350735516243716     
   80.999999999999673        92.350081460966024     
   81.099999999999667        92.349419874234925     
   81.199999999999662        92.348750681981358     
   81.299999999999656        92.348073809516222     
   81.399999999999650        92.347389181525529     
   81.499999999999645        92.346696722066596     
   81.599999999999639        92.345996354561692     
   81.699999999999633        92.345288001794714     
   81.799999999999628        92.344571585905982     
   81.899999999999622        92.343847028386676     
   81.999999999999616        92.343114250075743     
   82.099999999999611        92.342373171152872     
   82.199999999999605        92.341623711135298     
   82.299999999999599        92.340865788871639     
   82.399999999999594        92.340099322537640     
   82.499999999999588        92.339324229630392     
   82.599999999999582        92.338540426964215     
   82.699999999999577        92.337747830664711     
   82.799999999999571        92.336946356164120     
   82.899999999999565        92.336135918195069     
   82.999999999999559        92.335316430786861     
   83.099999999999554        92.334487807259137     
   83.199999999999548        92.333649960216377     
   83.299999999999542        92.332802801543536     
   83.399999999999537        92.331946242399340     
   83.499999999999531        92.331080193211733     
   83.599999999999525        92.330204563671998     
   83.699999999999520        92.329319262728973     
   83.799999999999514        92.328424198584003     
   83.899999999999508        92.327519278684662     
   83.999999999999503        92.326604409719579     
   84.099999999999497        92.325679497612342     
   84.199999999999491        92.324744447515116     
   84.299999999999486        92.323799163804253     
   84.399999999999480        92.322843550073543     
   84.499999999999474        92.321877509127475     
   84.599999999999469        92.320900942976920     
   84.699999999999463        92.319913752831226     
   84.799999999999457        92.318915839093805     
   84.899999999999451        92.317907101355118     
   84.999999999999446        92.316887438386331     
   85.099999999999440        92.315856748133044     
   85.199999999999434        92.314814927709421     
   85.299999999999429        92.313761873392025     
   85.399999999999423        92.312697480612286     
   85.499999999999417        92.311621643951014     
   85.599999999999412        92.310534257131394     
   85.699999999999406        92.309435213012492     
   85.799999999999400        92.308324403582574     
   85.899999999999395        92.307201719952900     
   85.999999999999389        92.306067052350016     
   86.099999999999383        92.304920290109209     
   86.199999999999378        92.303761321668219     
   86.299999999999372        92.302590034560069     
   86.399999999999366        92.301406315405146     
   86.499999999999361        92.300210049905601     
   86.599999999999355        92.299001122836856     
   86.699999999999349        92.297779418041117     
   86.799999999999343        92.296544818420386     
   86.899999999999338        92.295297205928364     
   86.999999999999332        92.294036461563465     
   87.099999999999326        92.292762465361434     
   87.199999999999321        92.291475096387401     
   87.299999999999315        92.290174232729257     
   87.399999999999309        92.288859751488758     
   87.499999999999304        92.287531528774721     
   87.599999999999298        92.286189439694468     
   87.699999999999292        92.284833358347072     
   87.799999999999287        92.283463157813628     
   87.899999999999281        92.282078710151325     
   87.999999999999275        92.280679886383837     
   88.099999999999270        92.279266556493923     
   88.199999999999264        92.277838589414841     
   88.299999999999258        92.276395853022180     
   88.399999999999253        92.274938214125143     
   88.499999999999247        92.273465538458922     
   88.599999999999241        92.271977690675172     
   88.699999999999235        92.270474534333957     
   88.799999999999230        92.268955931895121     
   88.899999999999224        92.267421744708727     
   88.999999999999218        92.265871833007353     
   89.099999999999213        92.264306055896569     
   89.199999999999207        92.262724271345434     
   89.299999999999201        92.261126336178123     
   89.399999999999196        92.259512106064065     
   89.499999999999190        92.257881435509972     
   89.599999999999184        92.256234177848683     
   89.699999999999179        92.254570185230534     
   89.799999999999173        92.252889308614272     
   89.899999999999167        92.251191397756514     
   89.999999999999162        92.249476301203003     
   90.099999999999156        92.247743866277631     
   90.199999999999150        92.245993939073131     
   90.299999999999145        92.244226364441232     
   90.399999999999139        92.242440985982540     
   90.499999999999133        92.240637646035651     
   90.599999999999127        92.238816185667531     
   90.699999999999122        92.236976444662631     
   90.799999999999116        92.235118261513136     
   90.899999999999110        92.233241473407659     
   90.999999999999105        92.231345916219979     
   91.099999999999099        92.229431424499595     
   91.199999999999093        92.227497831460127     
   91.299999999999088        92.225544968967995     
   91.399999999999082        92.223572667531599     
   91.499999999999076        92.221580756290251     
   91.599999999999071        92.219569063002055     
   91.699999999999065        92.217537414033430     
   91.799999999999059        92.215485634346805     
   91.899999999999054        92.213413547488955     
   91.999999999999048        92.211320975579056     
   92.099999999999042        92.209207739298037     
   92.199999999999037        92.207073657874417     
   92.299999999999031        92.204918549073525     
   92.399999999999025        92.202742229185262     
   92.499999999999019        92.200544513010342     
   92.599999999999014        92.198325213849316     
   92.699999999999008        92.196084143488989     
   92.799999999999002        92.193821112189596     
   92.899999999998997        92.191535928672479     
   92.999999999998991        92.189228400106146     
   93.099999999998985        92.186898332093406     
   93.199999999998980        92.184545528658518     
   93.299999999998974        92.182169792233111     
   93.399999999998968        92.179770923642096     
   93.499999999998963        92.177348722091537     
   93.599999999998957        92.174902985153011     
   93.699999999998951        92.172433508750160     
   93.799999999998946        92.169940087145037     
   93.899999999998940        92.167422512923054     
   93.999999999998934        92.164880576978248     
   94.099999999998929        92.162314068499526     
   94.199999999998923        92.159722774955469     
   94.299999999998917        92.157106482078930     
   94.399999999998911        92.154464973852470     
   94.499999999998906        92.151798032492835     
   94.599999999998900        92.149105438435384     
   94.699999999998894        92.146386970318716     
   94.799999999998889        92.143642404968574     
   94.899999999998883        92.140871517382621     
   94.999999999998877        92.138074080713039     
   95.099999999998872        92.135249866251868     
   95.199999999998866        92.132398643412841     
   95.299999999998860        92.129520179715712     
   95.399999999998855        92.126614240769968     
   95.499999999998849        92.123680590256228     
   95.599999999998843        92.120718989910202     
   95.699999999998838        92.117729199505263     
   95.799999999998832        92.114710976834246     
   95.899999999998826        92.111664077692581     
   95.999999999998820        92.108588255859587     
   96.099999999998815        92.105483263079719     
   96.199999999998809        92.102348849046848     
   96.299999999998803        92.099184761382077     
   96.399999999998798        92.095990745617627     
   96.499999999998792        92.092766545177085     
   96.599999999998786        92.089511901355564     
   96.699999999998781        92.086226553301117     
   96.799999999998775        92.082910237995449     
   96.899999999998769        92.079562690232649     
   96.999999999998764        92.076183642599972     
   97.099999999998758        92.072772825458685     
   97.199999999998752        92.069329966920620     
   97.299999999998747        92.065854792830393     
   97.399999999998741        92.062347026742785     
   97.499999999998735        92.058806389902301     
   97.599999999998730        92.055232601220609     
   97.699999999998724        92.051625377256670     
   97.799999999998718        92.047984432192365     
   97.899999999998712        92.044309477812433     
   97.999999999998707        92.040600223481079     
   98.099999999998701        92.036856376118877     
   98.199999999998695        92.033077640179940     
   98.299999999998690        92.029263717629902     
   98.399999999998684        92.025414307920343     
   98.499999999998678        92.021529107966856     
   98.599999999998673        92.017607812123487     
   98.699999999998667        92.013650112159198     
   98.799999999998661        92.009655697233043     
   98.899999999998656        92.005624253869385     
   98.999999999998650        92.001555465931986     
   99.099999999998644        91.997449014599567     
   99.199999999998639        91.993304578338510     
   99.299999999998633        91.989121832878382     
   99.399999999998627        91.984900451184060     
   99.499999999998622        91.980640103430261     
   99.599999999998616        91.976340456972309     
   99.699999999998610        91.972001176321669     
   99.799999999998604        91.967621923116056     
   99.899999999998599        91.963202356091600     
   99.999999999998593        91.958742131055445     
   100.09999999999859        91.954240900855709     
   100.19999999999858        91.949698315353317     
   100.29999999999858        91.945114021392214     
   100.39999999999857        91.940487662769300     
   100.49999999999856        91.935818880204778     
   100.59999999999856        91.931107311310640     
   100.69999999999855        91.926352590560938     
   100.79999999999855        91.921554349260234     
   100.89999999999854        91.916712215510202     
   100.99999999999854        91.911825814180091     
   101.09999999999853        91.906894766872441     
   101.19999999999852        91.901918691891538     
   101.29999999999852        91.896897204207633     
   101.39999999999851        91.891829915426953     
   101.49999999999851        91.886716433753705     
   101.59999999999850        91.881556363958865     
   101.69999999999850        91.876349307343020     
   101.79999999999849        91.871094861700684     
   101.89999999999849        91.865792621286687     
   101.99999999999848        91.860442176777113     
   102.09999999999847        91.855043115234864     
   102.19999999999847        91.849595020070296     
   102.29999999999846        91.844097471005071     
   102.39999999999846        91.838550044033397     
   102.49999999999845        91.832952311382698     
   102.59999999999845        91.827303841474958     
   102.69999999999844        91.821604198887741     
   102.79999999999843        91.815852944311985     
   102.89999999999843        91.810049634513575     
   102.99999999999842        91.804193822289832     
   103.09999999999842        91.798285056429620     
   103.19999999999841        91.792322881669833     
   103.29999999999841        91.786306838652365     
   103.39999999999840        91.780236463881877     
   103.49999999999839        91.774111289680278     
   103.59999999999839        91.767930844143734     
   103.69999999999838        91.761694651094615     
   103.79999999999838        91.755402230039650     
   103.89999999999837        91.749053096120093     
   103.99999999999837        91.742646760066435     
   104.09999999999836        91.736182728150936     
   104.19999999999835        91.729660502137506     
   104.29999999999835        91.723079579235304     
   104.39999999999834        91.716439452047723     
   104.49999999999834        91.709739608521133     
   104.59999999999833        91.702979531897100     
   104.69999999999833        91.696158700657080     
   104.79999999999832        91.689276588473078     
   104.89999999999831        91.682332664153492     
   104.99999999999831        91.675326391588499     
   105.09999999999830        91.668257229697375     
   105.19999999999830        91.661124632372093     
   105.29999999999829        91.653928048421818     
   105.39999999999829        91.646666921516086     
   105.49999999999828        91.639340690127653     
   105.59999999999827        91.631948787473704     
   105.69999999999827        91.624490641457342     
   105.79999999999826        91.616965674607172     
   105.89999999999826        91.609373304016799     
   105.99999999999825        91.601712941283949     
   106.09999999999825        91.593983992447093     
   106.19999999999824        91.586185857922843     
   106.29999999999824        91.578317932440740     
   106.39999999999823        91.570379604980900     
   106.49999999999822        91.562370258704036     
   106.59999999999822        91.554289270888873     
   106.69999999999821        91.546136012861197     
   106.79999999999821        91.537909849926891     
   106.89999999999820        91.529610141300893     
   106.99999999999820        91.521236240037425     
   107.09999999999819        91.512787492958779     
   107.19999999999818        91.504263240581110     
   107.29999999999818        91.495662817041975     
   107.39999999999817        91.486985550024883     
   107.49999999999817        91.478230760683871     
   107.59999999999816        91.469397763566803     
   107.69999999999816        91.460485866535180     
   107.79999999999815        91.451494370689716     
   107.89999999999814        91.442422570284606     
   107.99999999999814        91.433269752649664     
   108.09999999999813        91.424035198106935     
   108.19999999999813        91.414718179885710     
   108.29999999999812        91.405317964040293     
   108.39999999999812        91.395833809359274     
   108.49999999999811        91.386264967283651     
   108.59999999999810        91.376610681813290     
   108.69999999999810        91.366870189420197     
   108.79999999999809        91.357042718954943     
   108.89999999999809        91.347127491554517     
   108.99999999999808        91.337123720550053     
   109.09999999999808        91.327030611369423     
   109.19999999999807        91.316847361441191     
   109.29999999999806        91.306573160095354     
   109.39999999999806        91.296207188466710     
   109.49999999999805        91.285748619389850     
   109.59999999999805        91.275196617299216     
   109.69999999999804        91.264550338124380     
   109.79999999999804        91.253808929184444     
   109.89999999999803        91.242971529078986     
   109.99999999999802        91.232037267583735     
   110.09999999999802        91.221005265534515     
   110.19999999999801        91.209874634719696     
   110.29999999999801        91.198644477764645     
   110.39999999999800        91.187313888014614     
   110.49999999999800        91.175881949423271     
   110.59999999999799        91.164347736426834     
   110.69999999999798        91.152710313827427     
   110.79999999999798        91.140968736670303     
   110.89999999999797        91.129122050119349     
   110.99999999999797        91.117169289330633     
   111.09999999999796        91.105109479323858     
   111.19999999999796        91.092941634853545     
   111.29999999999795        91.080664760277216     
   111.39999999999795        91.068277849420539     
   111.49999999999794        91.055779885442050     
   111.59999999999793        91.043169840694972     
   111.69999999999793        91.030446676587871     
   111.79999999999792        91.017609343442501     
   111.89999999999792        91.004656780347347     
   111.99999999999791        90.991587915014478     
   112.09999999999791        90.978401663630450     
   112.19999999999790        90.965096930703552     
   112.29999999999789        90.951672608910556     
   112.39999999999789        90.938127578944702     
   112.49999999999788        90.924460709354392     
   112.59999999999788        90.910670856385295     
   112.69999999999787        90.896756863815639     
   112.79999999999787        90.882717562793601     
   112.89999999999786        90.868551771668308     
   112.99999999999785        90.854258295820514     
   113.09999999999785        90.839835927489304     
   113.19999999999784        90.825283445598146     
   113.29999999999784        90.810599615575981     
   113.39999999999783        90.795783189177612     
   113.49999999999783        90.780832904299260     
   113.59999999999782        90.765747484794687     
   113.69999999999781        90.750525640285105     
   113.79999999999781        90.735166065967420     
   113.89999999999780        90.719667442421070     
   113.99999999999780        90.704028435410024     
   114.09999999999779        90.688247695683245     
   114.19999999999779        90.672323858769360     
   114.29999999999778        90.656255544774098     
   114.39999999999777        90.640041358166940     
   114.49999999999777        90.623679887573999     
   114.59999999999776        90.607169705555549     
   114.69999999999776        90.590509368394763     
   114.79999999999775        90.573697415870626     
   114.89999999999775        90.556732371034187     
   114.99999999999774        90.539612739983028     
   115.09999999999773        90.522337011623961     
   115.19999999999773        90.504903657444075     
   115.29999999999772        90.487311131268015     
   115.39999999999772        90.469557869016782     
   115.49999999999771        90.451642288464839     
   115.59999999999771        90.433562788988368     
   115.69999999999770        90.415317751314277     
   115.79999999999769        90.396905537262967     
   115.89999999999769        90.378324489492272     
   115.99999999999768        90.359572931229721     
   116.09999999999768        90.340649166008006     
   116.19999999999767        90.321551477394436     
   116.29999999999767        90.302278128716566     
   116.39999999999766        90.282827362782172     
   116.49999999999766        90.263197401602966     
   116.59999999999765        90.243386446100601     
   116.69999999999764        90.223392675825465     
   116.79999999999764        90.203214248658426     
   116.89999999999763        90.182849300514590     
   116.99999999999763        90.162295945044420     
   117.09999999999762        90.141552273325516     
   117.19999999999762        90.120616353556841     
   117.29999999999761        90.099486230745143     
   117.39999999999760        90.078159926386533     
   117.49999999999760        90.056635438150266     
   117.59999999999759        90.034910739548337     
   117.69999999999759        90.012983779615055     
   117.79999999999758        89.990852482566069     
   117.89999999999758        89.968514747469698     
   117.99999999999757        89.945968447904036     
   118.09999999999756        89.923211431613467     
   118.19999999999756        89.900241520160293     
   118.29999999999755        89.877056508575194     
   118.39999999999755        89.853654165002780     
   118.49999999999754        89.830032230340194     
   118.59999999999754        89.806188417879298     
   118.69999999999753        89.782120412935129     
   118.79999999999752        89.757825872482783     
   118.89999999999752        89.733302424780817     
   118.99999999999751        89.708547668997554     
   119.09999999999751        89.683559174829199     
   119.19999999999750        89.658334482121433     
   119.29999999999750        89.632871100480415     
   119.39999999999749        89.607166508887346     
   119.49999999999748        89.581218155304967     
   119.59999999999748        89.555023456289049     
   119.69999999999747        89.528579796583799     
   119.79999999999747        89.501884528734308     
   119.89999999999746        89.474934972675783     
   119.99999999999746        89.447728415340109     
   120.09999999999745        89.420262110245460     
   120.19999999999744        89.392533277095993     
   120.29999999999744        89.364539101370198     
   120.39999999999743        89.336276733916662     
   120.49999999999743        89.307743290546071     
   120.59999999999742        89.278935851621839     
   120.69999999999742        89.249851461649627     
   120.79999999999741        89.220487128874439     
   120.89999999999741        89.190839824863673     
   120.99999999999740        89.160906484110200     
   121.09999999999739        89.130684003622562     
   121.19999999999739        89.100169242521019     
   121.29999999999738        89.069359021638164     
   121.39999999999738        89.038250123120022     
   121.49999999999737        89.006839290032204     
   121.59999999999737        88.975123225968304     
   121.69999999999736        88.943098594662970     
   121.79999999999735        88.910762019611369     
   121.89999999999735        88.878110083693130     
   121.99999999999734        88.845139328805402     
   122.09999999999734        88.811846255495652     
   122.19999999999733        88.778227322614796     
   122.29999999999733        88.744278946964840     
   122.39999999999732        88.709997502967198     
   122.49999999999731        88.675379322336923     
   122.59999999999731        88.640420693765165     
   122.69999999999730        88.605117862624525     
   122.79999999999730        88.569467030672669     
   122.89999999999729        88.533464355783593     
   122.99999999999729        88.497105951685597     
   123.09999999999728        88.460387887726966     
   123.19999999999727        88.423306188640566     
   123.29999999999727        88.385856834350562     
   123.39999999999726        88.348035759782590     
   123.49999999999726        88.309838854702932     
   123.59999999999725        88.271261963582461     
   123.69999999999725        88.232300885479262     
   123.79999999999724        88.192951373956788     
   123.89999999999723        88.153209137023865     
   123.99999999999723        88.113069837103893     
   124.09999999999722        88.072529091044998     
   124.19999999999722        88.031582470148408     
   124.29999999999721        87.990225500250816     
   124.39999999999721        87.948453661826917     
   124.49999999999720        87.906262390147219     
   124.59999999999719        87.863647075468052     
   124.69999999999719        87.820603063264045     
   124.79999999999718        87.777125654518898     
   124.89999999999718        87.733210106053122     
   124.99999999999717        87.688851630909170     
   125.09999999999717        87.644045398787540     
   125.19999999999716        87.598786536543059     
   125.29999999999715        87.553070128736721     
   125.39999999999715        87.506891218250374     
   125.49999999999714        87.460244806971687     
   125.59999999999714        87.413125856535970     
   125.69999999999713        87.365529289148327     
   125.79999999999713        87.317449988476255     
   125.89999999999712        87.268882800612531     
   125.99999999999712        87.219822535133957     
   126.09999999999711        87.170263966222535     
   126.19999999999710        87.120201833894214     
   126.29999999999710        87.069630845291627     
   126.39999999999709        87.018545676097730     
   126.49999999999709        86.966940972025654     
   126.59999999999708        86.914811350410957     
   126.69999999999708        86.862151401906786     
   126.79999999999707        86.808955692297474     
   126.89999999999706        86.755218764394925     
   126.99999999999706        86.700935140066093     
   127.09999999999705        86.646099322380536     
   127.19999999999705        86.590705797847662     
   127.29999999999704        86.534749038806538     
   127.39999999999704        86.478223505922244     
   127.49999999999703        86.421123650802159     
   127.59999999999702        86.363443918765441     
   127.69999999999702        86.305178751714678     
   127.79999999999701        86.246322591164557     
   127.89999999999701        86.186869881378982     
   127.99999999999700        86.126815072678014     
   128.09999999999701        86.066152624850318     
   128.19999999999700        86.004877010726020     
   128.29999999999700        85.942982719881229     
   128.39999999999699        85.880464262474618     
   128.49999999999699        85.817316173240158     
   128.59999999999698        85.753533015607360     
   128.69999999999698        85.689109385953159     
   128.79999999999697        85.624039918017729     
   128.89999999999696        85.558319287419209     
   128.99999999999696        85.491942216321362     
   129.09999999999695        85.424903478228842     
   129.19999999999695        85.357197902903010     
   129.29999999999694        85.288820381401791     
   129.39999999999694        85.219765871222720     
   129.49999999999693        85.150029401579289     
   129.59999999999692        85.079606078751624     
   129.69999999999692        85.008491091551150     
   129.79999999999691        84.936679716884058     
   129.89999999999691        84.864167325341981     
   129.99999999999690        84.790949386930862     
   130.09999999999690        84.717021476808313     
   130.19999999999689        84.642379281077311     
   130.29999999999688        84.567018602632956     
   130.39999999999688        84.490935367005520     
   130.49999999999687        84.414125628234601     
   130.59999999999687        84.336585574711890     
   130.69999999999686        84.258311535018407     
   130.79999999999686        84.179299983732534     
   130.89999999999685        84.099547547142180     
   130.99999999999685        84.019051008940863     
   131.09999999999684        83.937807315785818     
   131.19999999999683        83.855813582765506     
   131.29999999999683        83.773067098741521     
   131.39999999999682        83.689565331545467     
   131.49999999999682        83.605305932982205     
   131.59999999999681        83.520286743685176     
   131.69999999999681        83.434505797740343     
   131.79999999999680        83.347961327074927     
   131.89999999999679        83.260651765623578     
   131.99999999999679        83.172575753209614     
   132.09999999999678        83.083732139137297     
   132.19999999999678        82.994119985498330     
   132.29999999999677        82.903738570139438     
   132.39999999999677        82.812587389274611     
   132.49999999999676        82.720666159786276     
   132.59999999999675        82.627974821090447     
   132.69999999999675        82.534513536665088     
   132.79999999999674        82.440282695157634     
   132.89999999999674        82.345282911064331     
   132.99999999999673        82.249515025013082     
   133.09999999999673        82.152980103596150     
   133.19999999999672        82.055679438763349     
   133.29999999999671        81.957614546770003     
   133.39999999999671        81.858787166676990     
   133.49999999999670        81.759199258415805     
   133.59999999999670        81.658853000350732     
   133.69999999999669        81.557750786472482     
   133.79999999999669        81.455895223053346     
   133.89999999999668        81.353289124954031     
   133.99999999999667        81.249935511435012     
   134.09999999999667        81.145837601585683     
   134.19999999999666        81.040998809305862     
   134.29999999999666        80.935422737959499     
   134.39999999999665        80.829113174567524     
   134.49999999999665        80.722074083712940     
   134.59999999999664        80.614309601053989     
   134.69999999999663        80.505824026563332     
   134.79999999999663        80.396621817414527     
   134.89999999999662        80.286707580640908     
   134.99999999999662        80.176086065520280     
   135.09999999999661        80.064762155737995     
   135.19999999999661        79.952740861362727     
   135.29999999999660        79.840027310627391     
   135.39999999999660        79.726626741593734     
   135.49999999999659        79.612544493676708     
   135.59999999999658        79.497785999081202     
   135.69999999999658        79.382356774202279     
   135.79999999999657        79.266262410966803     
   135.89999999999657        79.149508568151248     
   135.99999999999656        79.032100962770770     
   136.09999999999656        78.914045361471139     
   136.19999999999655        78.795347571989552     
   136.29999999999654        78.676013434749805     
   136.39999999999654        78.556048814513900     
   136.49999999999653        78.435459592222472     
   136.59999999999653        78.314251656985803     
   136.69999999999652        78.192430898218632     
   136.79999999999652        78.070003198016195     
   136.89999999999651        77.946974423731135     
   136.99999999999650        77.823350420734371     
   137.09999999999650        77.699137005520484     
   137.10099999999650        77.698123364588284     
   137.10199999999651        77.696878184140999     
   137.10299999999651        77.695633005257505     
   137.10399999999652        77.694387767999061     
   137.10499999999652        77.693142472391230     
   137.10599999999653        77.691897118439670     
   137.10699999999653        77.690651706150561     
   137.10799999999654        77.689406235529134     
   137.10899999999654        77.688160706581627     
   137.10999999999655        77.686915119313326     
   137.11099999999655        77.685669473730329     
   137.11199999999656        77.684423769838389     
   137.11299999999656        77.683178007643193     
   137.11399999999657        77.681932187150466     
   137.11499999999657        77.680686308365807     
   137.11599999999657        77.679440371295087     
   137.11699999999658        77.678194375944329     
   137.11799999999658        77.676948322318950     
   137.11899999999659        77.675702210425001     
   137.11999999999659        77.674456040267756     
   137.12099999999660        77.673209811853454     
   137.12199999999660        77.671963525187351     
   137.12299999999661        77.670717180275830     
   137.12399999999661        77.669470777124104     
   137.12499999999662        77.668224315738300     
   137.12599999999662        77.666977796123803     
   137.12699999999663        77.665731218286595     
   137.12799999999663        77.664484582232475     
   137.12899999999664        77.663237887967128     
   137.12999999999664        77.661991135495896     
   137.13099999999665        77.660744324825188     
   137.13199999999665        77.659497455960491     
   137.13299999999666        77.658250528907473     
   137.13399999999666        77.657003543671919     
   137.13499999999667        77.655756500259329     
   137.13599999999667        77.654509398675984     
   137.13699999999668        77.653262238927411     
   137.13799999999668        77.652015021018926     
   137.13899999999668        77.650767744957108     
   137.13999999999669        77.649520410746803     
   137.14099999999669        77.648273018394278     
   137.14199999999670        77.647025567905231     
   137.14299999999670        77.645778059285306     
   137.14399999999671        77.644530492540312     
   137.14499999999671        77.643282867675978     
   137.14599999999672        77.642035184697946     
   137.14699999999672        77.640787443612027     
   137.14799999999673        77.639539644424076     
   137.14899999999673        77.638291787139622     
   137.14999999999674        77.637043871764533     
   137.15099999999674        77.635795898304451     
   137.15199999999675        77.634547866765274     
   137.15299999999675        77.633299777152672     
   137.15399999999676        77.632051629472031     
   137.15499999999676        77.630803423729887     
   137.15599999999677        77.629555159931172     
   137.15699999999677        77.628306838082167     
   137.15799999999678        77.627058458188230     
   137.15899999999678        77.625810020255130     
   137.15999999999678        77.624561524288850     
   137.16099999999679        77.623312970295146     
   137.16199999999679        77.622064358279545     
   137.16299999999680        77.620815688247660     
   137.16399999999680        77.619566960205560     
   137.16499999999681        77.618318174158659     
   137.16599999999681        77.617069330112997     
   137.16699999999682        77.615820428074102     
   137.16799999999682        77.614571468047913     
   137.16899999999683        77.613322450039718     
   137.16999999999683        77.612073374055612     
   137.17099999999684        77.610824240101238     
   137.17199999999684        77.609575048182350     
   137.17299999999685        77.608325798304719     
   137.17399999999685        77.607076490474014     
   137.17499999999686        77.605827124695793     
   137.17599999999686        77.604577700976051     
   137.17699999999687        77.603328219320318     
   137.17799999999687        77.602078679734703     
   137.17899999999688        77.600829082224308     
   137.17999999999688        77.599579426795245     
   137.18099999999689        77.598329713453182     
   137.18199999999689        77.597079942203962     
   137.18299999999689        77.595830113053040     
   137.18399999999690        77.594580226006300     
   137.18499999999690        77.593330281069598     
   137.18599999999691        77.592080278248432     
   137.18699999999691        77.590830217548628     
   137.18799999999692        77.589580098975773     
   137.18899999999692        77.588329922535635     
   137.18999999999693        77.587079688234283     
   137.19099999999693        77.585829396076747     
   137.19199999999694        77.584579046069408     
   137.19299999999694        77.583328638217594     
   137.19399999999695        77.582078172527233     
   137.19499999999695        77.580827649003766     
   137.19599999999696        77.579577067653389     
   137.19699999999696        77.578326428481390     
   137.19799999999697        77.577075731493778     
   137.19899999999697        77.575824976695998     
   137.19999999999698        77.574574164093704     
   137.20099999999698        77.573323293692809     
   137.20199999999699        77.572072365499210     
   137.20299999999699        77.570821379518449     
   137.20399999999700        77.569570335756055     
   137.20499999999700        77.568319234217910     
   137.20599999999700        77.567068074909614     
   137.20699999999701        77.565816857837234     
   137.20799999999701        77.564565583006015     
   137.20899999999702        77.563314250422067     
   137.20999999999702        77.562062860090776     
   137.21099999999703        77.560811412017998     
   137.21199999999703        77.559559906209387     
   137.21299999999704        77.558308342670799     
   137.21399999999704        77.557056721407648     
   137.21499999999705        77.555805042425945     
   137.21599999999705        77.554553305731346     
   137.21699999999706        77.553301511329309     
   137.21799999999706        77.552049659226000     
   137.21899999999707        77.550797749426678     
   137.21999999999707        77.549545781937397     
   137.22099999999708        77.548293756763385     
   137.22199999999708        77.547041673910712     
   137.22299999999709        77.545789533385161     
   137.22399999999709        77.544537335192103     
   137.22499999999710        77.543285079337778     
   137.22599999999710        77.542032765827202     
   137.22699999999710        77.540780394666598     
   137.22799999999711        77.539527965861424     
   137.22899999999711        77.538275479417237     
   137.22999999999712        77.537022935340360     
   137.23099999999712        77.535770333635810     
   137.23199999999713        77.534517674309399     
   137.23299999999713        77.533264957367280     
   137.23399999999714        77.532012182814654     
   137.23499999999714        77.530759350657576     
   137.23599999999715        77.529506460901473     
   137.23699999999715        77.528253513552272     
   137.23799999999716        77.527000508615444     
   137.23899999999716        77.525747446096716     
   137.23999999999717        77.524494326001999     
   137.24099999999717        77.523241148336737     
   137.24199999999718        77.521987913106699     
   137.24299999999718        77.520734620317640     
   137.24399999999719        77.519481269975429     
   137.24499999999719        77.518227862085340     
   137.24599999999720        77.516974396653410     
   137.24699999999720        77.515720873685055     
   137.24799999999721        77.514467293186243     
   137.24899999999721        77.513213655162502     
   137.24999999999721        77.511959959619603     
   137.25099999999722        77.510706206563029     
   137.25199999999722        77.509452395998622     
   137.25299999999723        77.508198527932322     
   137.25399999999723        77.506944602369487     
   137.25499999999724        77.505690619315587     
   137.25599999999724        77.504436578777032     
   137.25699999999725        77.503182480758881     
   137.25799999999725        77.501928325266988     
   137.25899999999726        77.500674112307252     
   137.25999999999726        77.499419841885086     
   137.26099999999727        77.498165514006288     
   137.26199999999727        77.496911128676444     
   137.26299999999728        77.495656685901309     
   137.26399999999728        77.494402185686724     
   137.26499999999729        77.493147628038145     
   137.26599999999729        77.491893012961341     
   137.26699999999730        77.490638340462155     
   137.26799999999730        77.489383610545843     
   137.26899999999731        77.488128823218517     
   137.26999999999731        77.486873978485704     
   137.27099999999731        77.485619076352876     
   137.27199999999732        77.484364116826001     
   137.27299999999732        77.483109099910607     
   137.27399999999733        77.481854025612620     
   137.27499999999733        77.480598893937398     
   137.27599999999734        77.479343704890582     
   137.27699999999734        77.478088458478254     
   137.27799999999735        77.476833154705588     
   137.27899999999735        77.475577793578694     
   137.27999999999736        77.474322375103014     
   137.28099999999736        77.473066899284177     
   137.28199999999737        77.471811366128193     
   137.28299999999737        77.470555775640207     
   137.28399999999738        77.469300127826443     
   137.28499999999738        77.468044422692287     
   137.28599999999739        77.466788660243296     
   137.28699999999739        77.465532840485210     
   137.28799999999740        77.464276963423870     
   137.28899999999740        77.463021029064862     
   137.28999999999741        77.461765037413883     
   137.29099999999741        77.460508988476434     
   137.29199999999742        77.459252882258525     
   137.29299999999742        77.457996718765287     
   137.29399999999742        77.456740498003043     
   137.29499999999743        77.455484219976967     
   137.29599999999743        77.454227884692699     
   137.29699999999744        77.452971492156337     
   137.29799999999744        77.451715042373138     
   137.29899999999745        77.450458535349100     
   137.29999999999745        77.449201971089693     
   137.30099999999746        77.447945349600403     
   137.30199999999746        77.446688670887312     
   137.30299999999747        77.445431934955820     
   137.30399999999747        77.444175141811499     
   137.30499999999748        77.442918291460074     
   137.30599999999748        77.441661383907288     
   137.30699999999749        77.440404419159094     
   137.30799999999749        77.439147397220509     
   137.30899999999750        77.437890318097658     
   137.30999999999750        77.436633181796040     
   137.31099999999751        77.435375988321439     
   137.31199999999751        77.434118737679356     
   137.31299999999752        77.432861429875615     
   137.31399999999752        77.431604064915675     
   137.31499999999753        77.430346642805105     
   137.31599999999753        77.429089163549975     
   137.31699999999753        77.427831627155513     
   137.31799999999754        77.426574033627659     
   137.31899999999754        77.425316382971971     
   137.31999999999755        77.424058675194047     
   137.32099999999755        77.422800910299671     
   137.32199999999756        77.421543088294314     
   137.32299999999756        77.420285209183874     
   137.32399999999757        77.419027272973693     
   137.32499999999757        77.417769279669699     
   137.32599999999758        77.416511229277745     
   137.32699999999758        77.415253121802792     
   137.32799999999759        77.413994957250864     
   137.32899999999759        77.412736735627661     
   137.32999999999760        77.411478456938795     
   137.33099999999760        77.410220121189738     
   137.33199999999761        77.408961728386544     
   137.33299999999761        77.407703278534370     
   137.33399999999762        77.406444771639286     
   137.33499999999762        77.405186207706834     
   137.33599999999763        77.403927586742299     
   137.33699999999763        77.402668908751735     
   137.33799999999763        77.401410173740715     
   137.33899999999764        77.400151381714693     
   137.33999999999764        77.398892532679469     
   137.34099999999765        77.397633626640712     
   137.34199999999765        77.396374663604092     
   137.34299999999766        77.395115643575025     
   137.34399999999766        77.393856566559322     
   137.34499999999767        77.392597432562638     
   137.34599999999767        77.391338241590503     
   137.34699999999768        77.390078993648572     
   137.34799999999768        77.388819688742743     
   137.34899999999769        77.387560326878159     
   137.34999999999769        77.386300908060747     
   137.35099999999770        77.385041432296262     
   137.35199999999770        77.383781899590090     
   137.35299999999771        77.382522309948044     
   137.35399999999771        77.381262663375708     
   137.35499999999772        77.380002959878780     
   137.35599999999772        77.378743199462590     
   137.35699999999773        77.377483382133278     
   137.35799999999773        77.376223507896015     
   137.35899999999774        77.374963576756755     
   137.35999999999774        77.373703588720801     
   137.36099999999774        77.372443543794091     
   137.36199999999775        77.371183441982012     
   137.36299999999775        77.369923283290419     
   137.36399999999776        77.368663067724768     
   137.36499999999776        77.367402795290829     
   137.36599999999777        77.366142465993974     
   137.36699999999777        77.364882079840129     
   137.36799999999778        77.363621636834907     
   137.36899999999778        77.362361136983765     
   137.36999999999779        77.361100580292273     
   137.37099999999779        77.359839966766089     
   137.37199999999780        77.358579296411278     
   137.37299999999780        77.357318569232845     
   137.37399999999781        77.356057785236700     
   137.37499999999781        77.354796944428557     
   137.37599999999782        77.353536046813744     
   137.37699999999782        77.352275092398159     
   137.37799999999783        77.351014081187316     
   137.37899999999783        77.349753013186870     
   137.37999999999784        77.348491888402421     
   137.38099999999784        77.347230706839511     
   137.38199999999784        77.345969468503867     
   137.38299999999785        77.344708173400988     
   137.38399999999785        77.343446821536531     
   137.38499999999786        77.342185412916393     
   137.38599999999786        77.340923947545633     
   137.38699999999787        77.339662425430262     
   137.38799999999787        77.338400846575908     
   137.38899999999788        77.337139210988127     
   137.38999999999788        77.335877518672262     
   137.39099999999789        77.334615769634354     
   137.39199999999789        77.333353963879816     
   137.39299999999790        77.332092101414148     
   137.39399999999790        77.330830182243105     
   137.39499999999791        77.329568206372159     
   137.39599999999791        77.328306173807363     
   137.39699999999792        77.327044084553648     
   137.39799999999792        77.325781938617112     
   137.39899999999793        77.324519736003296     
   137.39999999999793        77.323257476717501     
   137.40099999999794        77.321995160765624     
   137.40199999999794        77.320732788153293     
   137.40299999999795        77.319470358886107     
   137.40399999999795        77.318207872969310     
   137.40499999999795        77.316945330408885     
   137.40599999999796        77.315682731210515     
   137.40699999999796        77.314420075379459     
   137.40799999999797        77.313157362921586     
   137.40899999999797        77.311894593842339     
   137.40999999999798        77.310631768147374     
   137.41099999999798        77.309368885842346     
   137.41199999999799        77.308105946932898     
   137.41299999999799        77.306842951424329     
   137.41399999999800        77.305579899322510     
   137.41499999999800        77.304316790632981     
   137.41599999999801        77.303053625361301     
   137.41699999999801        77.301790403513138     
   137.41799999999802        77.300527125094121     
   137.41899999999802        77.299263790109705     
   137.41999999999803        77.298000398565605     
   137.42099999999803        77.296736950467249     
   137.42199999999804        77.295473445820420     
   137.42299999999804        77.294209884630703     
   137.42399999999805        77.292946266903655     
   137.42499999999805        77.291682592644690     
   137.42599999999806        77.290418861859521     
   137.42699999999806        77.289155074554074     
   137.42799999999806        77.287891230733251     
   137.42899999999807        77.286627330403363     
   137.42999999999807        77.285363373569538     
   137.43099999999808        77.284099360237462     
   137.43199999999808        77.282835290412848     
   137.43299999999809        77.281571164101038     
   137.43399999999809        77.280306981307717     
   137.43499999999810        77.279042742038612     
   137.43599999999810        77.277778446299322     
   137.43699999999811        77.276514094095205     
   137.43799999999811        77.275249685432044     
   137.43899999999812        77.273985220315296     
   137.43999999999812        77.272720698750646     
   137.44099999999813        77.271456120743494     
   137.44199999999813        77.270191486299794     
   137.44299999999814        77.268926795424804     
   137.44399999999814        77.267662048124109     
   137.44499999999815        77.266397244403294     
   137.44599999999815        77.265132384268156     
   137.44699999999816        77.263867467723955     
   137.44799999999816        77.262602494776701     
   137.44899999999816        77.261337465431524     
   137.44999999999817        77.260072379694478     
   137.45099999999817        77.258807237570451     
   137.45199999999818        77.257542039065584     
   137.45299999999818        77.256276784185545     
   137.45399999999819        77.255011472935266     
   137.45499999999819        77.253746105320928     
   137.45599999999820        77.252480681347834     
   137.45699999999820        77.251215201021637     
   137.45799999999821        77.249949664347838     
   137.45899999999821        77.248684071332065     
   137.45999999999822        77.247418421979816     
   137.46099999999822        77.246152716296933     
   137.46199999999823        77.244886954288532     
   137.46299999999823        77.243621135960524     
   137.46399999999824        77.242355261318210     
   137.46499999999824        77.241089330367544     
   137.46599999999825        77.239823343113841     
   137.46699999999825        77.238557299562729     
   137.46799999999826        77.237291199719493     
   137.46899999999826        77.236025043590104     
   137.46999999999827        77.234758831180073     
   137.47099999999827        77.233492562494831     
   137.47199999999827        77.232226237539820     
   137.47299999999828        77.230959856320752     
   137.47399999999828        77.229693418843283     
   137.47499999999829        77.228426925112998     
   137.47599999999829        77.227160375135199     
   137.47699999999830        77.225893768915697     
   137.47799999999830        77.224627106459735     
   137.47899999999831        77.223360387773241     
   137.47999999999831        77.222093612861613     
   137.48099999999832        77.220826781730352     
   137.48199999999832        77.219559894385014     
   137.48299999999833        77.218292950831241     
   137.48399999999833        77.217025951074788     
   137.48499999999834        77.215758895120771     
   137.48599999999834        77.214491782974960     
   137.48699999999835        77.213224614643039     
   137.48799999999835        77.211957390130038     
   137.48899999999836        77.210690109442197     
   137.48999999999836        77.209422772584901     
   137.49099999999837        77.208155379563294     
   137.49199999999837        77.206887930383303     
   137.49299999999837        77.205620425050313     
   137.49399999999838        77.204352863569994     
   137.49499999999838        77.203085245947875     
   137.49599999999839        77.201817572189398     
   137.49699999999839        77.200549842300305     
   137.49799999999840        77.199282056285739     
   137.49899999999840        77.198014214151797     
   137.49999999999841        77.196746315903695     
   137.50099999999841        77.195478361546904     
   137.50199999999842        77.194210351087207     
   137.50299999999842        77.192942284530034     
   137.50399999999843        77.191674161880812     
   137.50499999999843        77.190405983145354     
   137.50599999999844        77.189137748328818     
   137.50699999999844        77.187869457437131     
   137.50799999999845        77.186601110475621     
   137.50899999999845        77.185332707450058     
   137.50999999999846        77.184064248365601     
   137.51099999999846        77.182795733227948     
   137.51199999999847        77.181527162042897     
   137.51299999999847        77.180258534815536     
   137.51399999999848        77.178989851551876     
   137.51499999999848        77.177721112257089     
   137.51599999999848        77.176452316936775     
   137.51699999999849        77.175183465596518     
   137.51799999999849        77.173914558241961     
   137.51899999999850        77.172645594878531     
   137.51999999999850        77.171376575511758     
   137.52099999999851        77.170107500147125     
   137.52199999999851        77.168838368790119     
   137.52299999999852        77.167569181446595     
   137.52399999999852        77.166299938121711     
   137.52499999999853        77.165030638821179     
   137.52599999999853        77.163761283550414     
   137.52699999999854        77.162491872315030     
   137.52799999999854        77.161222405120569     
   137.52899999999855        77.159952881972501     
   137.52999999999855        77.158683302876355     
   137.53099999999856        77.157413667837801     
   137.53199999999856        77.156143976862182     
   137.53299999999857        77.154874229955055     
   137.53399999999857        77.153604427122119     
   137.53499999999858        77.152334568368545     
   137.53599999999858        77.151064653700161     
   137.53699999999859        77.149794683122252     
   137.53799999999859        77.148524656640674     
   137.53899999999859        77.147254574260543     
   137.53999999999860        77.145984435987629     
   137.54099999999860        77.144714241827600     
   137.54199999999861        77.143443991785631     
   137.54299999999861        77.142173685867249     
   137.54399999999862        77.140903324078252     
   137.54499999999862        77.139632906423856     
   137.54599999999863        77.138362432909830     
   137.54699999999863        77.137091903541730     
   137.54799999999864        77.135821318324730     
   137.54899999999864        77.134550677264542     
   137.54999999999865        77.133279980366666     
   137.55099999999865        77.132009227636686     
   137.55199999999866        77.130738419080146     
   137.55299999999866        77.129467554702202     
   137.55399999999867        77.128196634508896     
   137.55499999999867        77.126925658505186     
   137.55599999999868        77.125654626696971     
   137.55699999999868        77.124383539089720     
   137.55799999999869        77.123112395688807     
   137.55899999999869        77.121841196499858     
   137.55999999999869        77.120569941528103     
   137.56099999999870        77.119298630779269     
   137.56199999999870        77.118027264259084     
   137.56299999999871        77.116755841972747     
   137.56399999999871        77.115484363925702     
   137.56499999999872        77.114212830123662     
   137.56599999999872        77.112941240571942     
   137.56699999999873        77.111669595276140     
   137.56799999999873        77.110397894241956     
   137.56899999999874        77.109126137474519     
   137.56999999999874        77.107854324979598     
   137.57099999999875        77.106582456762510     
   137.57199999999875        77.105310532828867     
   137.57299999999876        77.104038553184154     
   137.57399999999876        77.102766517833885     
   137.57499999999877        77.101494426783589     
   137.57599999999877        77.100222280038537     
   137.57699999999878        77.098950077604400     
   137.57799999999878        77.097677819486762     
   137.57899999999879        77.096405505690797     
   137.57999999999879        77.095133136222316     
   137.58099999999880        77.093860711086734     
   137.58199999999880        77.092588230289394     
   137.58299999999880        77.091315693836066     
   137.58399999999881        77.090043101731794     
   137.58499999999881        77.088770453982590     
   137.58599999999882        77.087497750593570     
   137.58699999999882        77.086224991570361     
   137.58799999999883        77.084952176918463     
   137.58899999999883        77.083679306643305     
   137.58999999999884        77.082406380750356     
   137.59099999999884        77.081133399245061     
   137.59199999999885        77.079860362133061     
   137.59299999999885        77.078587269419970     
   137.59399999999886        77.077314121110831     
   137.59499999999886        77.076040917211458     
   137.59599999999887        77.074767657727108     
   137.59699999999887        77.073494342663452     
   137.59799999999888        77.072220972025974     
   137.59899999999888        77.070947545819948     
   137.59999999999889        77.069674064051199     
   137.60099999999889        77.068400526724730     
   137.60199999999890        77.067126933846325     
   137.60299999999890        77.065853285421483     
   137.60399999999890        77.064579581455448     
   137.60499999999891        77.063305821954160     
   137.60599999999891        77.062032006922422     
   137.60699999999892        77.060758136366289     
   137.60799999999892        77.059484210291004     
   137.60899999999893        77.058210228701839     
   137.60999999999893        77.056936191604763     
   137.61099999999894        77.055662099004806     
   137.61199999999894        77.054387950907554     
   137.61299999999895        77.053113747318505     
   137.61399999999895        77.051839488243260     
   137.61499999999896        77.050565173687176     
   137.61599999999896        77.049290803655524     
   137.61699999999897        77.048016378154045     
   137.61799999999897        77.046741897188113     
   137.61899999999898        77.045467360763226     
   137.61999999999898        77.044192768884727     
   137.62099999999899        77.042918121558088     
   137.62199999999899        77.041643418788894     
   137.62299999999900        77.040368660582885     
   137.62399999999900        77.039093846944837     
   137.62499999999901        77.037818977880548     
   137.62599999999901        77.036544053395602     
   137.62699999999901        77.035269073495570     
   137.62799999999902        77.033994038185284     
   137.62899999999902        77.032718947470855     
   137.62999999999903        77.031443801357383     
   137.63099999999903        77.030168599850526     
   137.63199999999904        77.028893342955698     
   137.63299999999904        77.027618030678312     
   137.63399999999905        77.026342663023627     
   137.63499999999905        77.025067239997256     
   137.63599999999906        77.023791761604912     
   137.63699999999906        77.022516227851639     
   137.63799999999907        77.021240638743024     
   137.63899999999907        77.019964994284877     
   137.63999999999908        77.018689294482016     
   137.64099999999908        77.017413539340353     
   137.64199999999909        77.016137728865061     
   137.64299999999909        77.014861863061810     
   137.64399999999910        77.013585941935816     
   137.64499999999910        77.012309965492875     
   137.64599999999911        77.011033933738233     
   137.64699999999911        77.009757846676948     
   137.64799999999912        77.008481704315244     
   137.64899999999912        77.007205506657868     
   137.64999999999912        77.005929253710704     
   137.65099999999913        77.004652945478824     
   137.65199999999913        77.003376581968212     
   137.65299999999914        77.002100163183641     
   137.65399999999914        77.000823689131082     
   137.65499999999915        76.999547159815819     
   137.65599999999915        76.998270575243183     
   137.65699999999916        76.996993935418672     
   137.65799999999916        76.995717240347631     
   137.65899999999917        76.994440490035686     
   137.65999999999917        76.993163684488252     
   137.66099999999918        76.991886823710630     
   137.66199999999918        76.990609907708176     
   137.66299999999919        76.989332936486619     
   137.66399999999919        76.988055910051301     
   137.66499999999920        76.986778828407438     
   137.66599999999920        76.985501691560657     
   137.66699999999921        76.984224499516387     
   137.66799999999921        76.982947252279828     
   137.66899999999922        76.981669949856794     
   137.66999999999922        76.980392592252329     
   137.67099999999922        76.979115179472032     
   137.67199999999923        76.977837711521573     
   137.67299999999923        76.976560188406054     
   137.67399999999924        76.975282610131060     
   137.67499999999924        76.974004976701849     
   137.67599999999925        76.972727288123863     
   137.67699999999925        76.971449544402731     
   137.67799999999926        76.970171745543723     
   137.67899999999926        76.968893891552270     
   137.67999999999927        76.967615982433699     
   137.68099999999927        76.966338018193397     
   137.68199999999928        76.965059998837134     
   137.68299999999928        76.963781924370380     
   137.68399999999929        76.962503794797868     
   137.68499999999929        76.961225610125638     
   137.68599999999930        76.959947370358833     
   137.68699999999930        76.958669075503082     
   137.68799999999931        76.957390725563400     
   137.68899999999931        76.956112320545728     
   137.68999999999932        76.954833860454997     
   137.69099999999932        76.953555345296849     
   137.69199999999933        76.952276775076982     
   137.69299999999933        76.950998149800213     
   137.69399999999933        76.949719469472171     
   137.69499999999934        76.948440734098483     
   137.69599999999934        76.947161943684335     
   137.69699999999935        76.945883098235299     
   137.69799999999935        76.944604197756490     
   137.69899999999936        76.943325242253778     
   137.69999999999936        76.942046231732135     
   137.70099999999937        76.940767166197276     
   137.70199999999937        76.939488045654500     
   137.70299999999938        76.938208870109165     
   137.70399999999938        76.936929639566628     
   137.70499999999939        76.935650354032234     
   137.70599999999939        76.934371013511608     
   137.70699999999940        76.933091618010124     
   137.70799999999940        76.931812167532883     
   137.70899999999941        76.930532662085653     
   137.70999999999941        76.929253101673709     
   137.71099999999942        76.927973486302406     
   137.71199999999942        76.926693815977075     
   137.71299999999943        76.925414090703214     
   137.71399999999943        76.924134310486167     
   137.71499999999943        76.922854475331704     
   137.71599999999944        76.921574585244500     
   137.71699999999944        76.920294640230267     
   137.71799999999945        76.919014640294563     
   137.71899999999945        76.917734585442773     
   137.71999999999946        76.916454475680197     
   137.72099999999946        76.915174311012038     
   137.72199999999947        76.913894091443893     
   137.72299999999947        76.912613816981164     
   137.72399999999948        76.911333487629335     
   137.72499999999948        76.910053103393480     
   137.72599999999949        76.908772664279226     
   137.72699999999949        76.907492170291818     
   137.72799999999950        76.906211621436768     
   137.72899999999950        76.904931017719264     
   137.72999999999951        76.903650359144848     
   137.73099999999951        76.902369645719062     
   137.73199999999952        76.901088877446895     
   137.73299999999952        76.899808054334216     
   137.73399999999953        76.898527176385855     
   137.73499999999953        76.897246243607711     
   137.73599999999954        76.895965256004700     
   137.73699999999954        76.894684213582394     
   137.73799999999954        76.893403116346420     
   137.73899999999955        76.892121964301879     
   137.73999999999955        76.890840757453930     
   137.74099999999956        76.889559495808456     
   137.74199999999956        76.888278179370545     
   137.74299999999957        76.886996808145540     
   137.74399999999957        76.885715382138827     
   137.74499999999958        76.884433901356132     
   137.74599999999958        76.883152365802275     
   137.74699999999959        76.881870775483094     
   137.74799999999959        76.880589130403465     
   137.74899999999960        76.879307430569042     
   137.74999999999960        76.878025675985398     
   137.75099999999961        76.876743866657492     
   137.75199999999961        76.875462002590908     
   137.75299999999962        76.874180083791273     
   137.75399999999962        76.872898110263392     
   137.75499999999963        76.871616082013105     
   137.75599999999963        76.870333999045570     
   137.75699999999964        76.869051861365719     
   137.75799999999964        76.867769668979932     
   137.75899999999965        76.866487421892685     
   137.75999999999965        76.865205120109593     
   137.76099999999965        76.863922763636154     
   137.76199999999966        76.862640352477740     
   137.76299999999966        76.861357886639581     
   137.76399999999967        76.860075366126964     
   137.76499999999967        76.858792790945387     
   137.76599999999968        76.857510161100123     
   137.76699999999968        76.856227476596558     
   137.76799999999969        76.854944737440178     
   137.76899999999969        76.853661943636027     
   137.76999999999970        76.852379095189804     
   137.77099999999970        76.851096192106553     
   137.77199999999971        76.849813234391931     
   137.77299999999971        76.848530222051053     
   137.77399999999972        76.847247155089093     
   137.77499999999972        76.845964033511876     
   137.77599999999973        76.844680857324633     
   137.77699999999973        76.843397626532550     
   137.77799999999974        76.842114341140928     
   137.77899999999974        76.840831001155252     
   137.77999999999975        76.839547606580823     
   137.78099999999975        76.838264157422813     
   137.78199999999975        76.836980653686979     
   137.78299999999976        76.835697095378336     
   137.78399999999976        76.834413482502342     
   137.78499999999977        76.833129815064197     
   137.78599999999977        76.831846093069629     
   137.78699999999978        76.830562316523313     
   137.78799999999978        76.829278485431061     
   137.78899999999979        76.827994599798217     
   137.78999999999979        76.826710659630095     
   137.79099999999980        76.825426664931882     
   137.79199999999980        76.824142615709064     
   137.79299999999981        76.822858511966800     
   137.79399999999981        76.821574353710417     
   137.79499999999982        76.820290140945460     
   137.79599999999982        76.819005873677440     
   137.79699999999983        76.817721551910964     
   137.79799999999983        76.816437175652084     
   137.79899999999984        76.815152744905603     
   137.79999999999984        76.813868259677392     
   137.80099999999985        76.812583719972366     
   137.80199999999985        76.811299125795927     
   137.80299999999986        76.810014477153388     
   137.80399999999986        76.808729774050221     
   137.80499999999986        76.807445016491798     
   137.80599999999987        76.806160204482893     
   137.80699999999987        76.804875338029532     
   137.80799999999988        76.803590417136775     
   137.80899999999988        76.802305441809892     
   137.80999999999989        76.801020412054299     
   137.81099999999989        76.799735327874899     
   137.81199999999990        76.798450189277631     
   137.81299999999990        76.797164996267583     
   137.81399999999991        76.795879748849856     
   137.81499999999991        76.794594447029993     
   137.81599999999992        76.793309090813395     
   137.81699999999992        76.792023680205162     
   137.81799999999993        76.790738215210681     
   137.81899999999993        76.789452695835308     
   137.81999999999994        76.788167122084118     
   137.82099999999994        76.786881493962852     
   137.82199999999995        76.785595811476583     
   137.82299999999995        76.784310074630611     
   137.82399999999996        76.783024283430194     
   137.82499999999996        76.781738437880890     
   137.82599999999996        76.780452537987685     
   137.82699999999997        76.779166583755980     
   137.82799999999997        76.777880575191205     
   137.82899999999998        76.776594512298601     
   137.82999999999998        76.775308395083542     
   137.83099999999999        76.774022223551285     
   137.83199999999999        76.772735997706960     
   137.83300000000000        76.771449717555953     
   137.83400000000000        76.770163383103750     
   137.83500000000001        76.768876994355551     
   137.83600000000001        76.767590551316630     
   137.83700000000002        76.766304053992471     
   137.83800000000002        76.765017502387806     
   137.83900000000003        76.763730896508719     
   137.84000000000003        76.762444236359784     
   137.84100000000004        76.761157521946842     
   137.84200000000004        76.759870753274797     
   137.84300000000005        76.758583930349261     
   137.84400000000005        76.757297053175392     
   137.84500000000006        76.756010121758436     
   137.84600000000006        76.754723136103621     
   137.84700000000007        76.753436096216632     
   137.84800000000007        76.752149002102115     
   137.84900000000007        76.750861853765855     
   137.85000000000008        76.749574651213109     
   137.85100000000008        76.748287394448994     
   137.85200000000009        76.747000083478952     
   137.85300000000009        76.745712718307828     
   137.85400000000010        76.744425298941579     
   137.85500000000010        76.743137825384977     
   137.85600000000011        76.741850297643580     
   137.85700000000011        76.740562715722803     
   137.85800000000012        76.739275079627319     
   137.85900000000012        76.737987389362956     
   137.86000000000013        76.736699644934944     
   137.86100000000013        76.735411846348370     
   137.86200000000014        76.734123993608563     
   137.86300000000014        76.732836086721179     
   137.86400000000015        76.731548125690736     
   137.86500000000015        76.730260110523076     
   137.86600000000016        76.728972041223443     
   137.86700000000016        76.727683917796739     
   137.86800000000017        76.726395740248734     
   137.86900000000017        76.725107508584529     
   137.87000000000018        76.723819222809212     
   137.87100000000018        76.722530882928126     
   137.87200000000018        76.721242488946601     
   137.87300000000019        76.719954040869780     
   137.87400000000019        76.718665538703348     
   137.87500000000020        76.717376982452123     
   137.87600000000020        76.716088372121661     
   137.87700000000021        76.714799707717106     
   137.87800000000021        76.713510989243559     
   137.87900000000022        76.712222216706365     
   137.88000000000022        76.710933390111038     
   137.88100000000023        76.709644509462635     
   137.88200000000023        76.708355574766429     
   137.88300000000024        76.707066586027793     
   137.88400000000024        76.705777543251841     
   137.88500000000025        76.704488446443847     
   137.88600000000025        76.703199295609167     
   137.88700000000026        76.701910090753032     
   137.88800000000026        76.700620831880599     
   137.88900000000027        76.699331518997298     
   137.89000000000027        76.698042152108087     
   137.89100000000028        76.696752731218595     
   137.89200000000028        76.695463256333994     
   137.89300000000028        76.694173727459315     
   137.89400000000029        76.692884144599944     
   137.89500000000029        76.691594507761181     
   137.89600000000030        76.690304816948171     
   137.89700000000030        76.689015072166214     
   137.89800000000031        76.687725273420625     
   137.89900000000031        76.686435420716762     
   137.90000000000032        76.685145514059286     
   137.90100000000032        76.683855553454251     
   137.90200000000033        76.682565538906402     
   137.90300000000033        76.681275470421028     
   137.90400000000034        76.679985348003342     
   137.90500000000034        76.678695171658944     
   137.90600000000035        76.677404941392865     
   137.90700000000035        76.676114657210093     
   137.90800000000036        76.674824319116269     
   137.90900000000036        76.673533927116338     
   137.91000000000037        76.672243481215602     
   137.91100000000037        76.670952981419404     
   137.91200000000038        76.669662427732817     
   137.91300000000038        76.668371820161354     
   137.91400000000039        76.667081158710062     
   137.91500000000039        76.665790443384211     
   137.91600000000039        76.664499674188960     
   137.91700000000040        76.663208851129369     
   137.91800000000040        76.661917974211335     
   137.91900000000041        76.660627043439362     
   137.92000000000041        76.659336058819036     
   137.92100000000042        76.658045020355758     
   137.92200000000042        76.656753928054215     
   137.92300000000043        76.655462781920221     
   137.92400000000043        76.654171581958607     
   137.92500000000044        76.652880328174646     
   137.92600000000044        76.651589020573780     
   137.92700000000045        76.650297659161083     
   137.92800000000045        76.649006243941855     
   137.92900000000046        76.647714774921198     
   137.93000000000046        76.646423252104384     
   137.93100000000047        76.645131675496586     
   137.93200000000047        76.643840045103062     
   137.93300000000048        76.642548360929339     
   137.93400000000048        76.641256622980094     
   137.93500000000049        76.639964831261025     
   137.93600000000049        76.638672985776836     
   137.93700000000049        76.637381086533168     
   137.93800000000050        76.636089133535236     
   137.93900000000050        76.634797126787987     
   137.94000000000051        76.633505066296834     
   137.94100000000051        76.632212952066936     
   137.94200000000052        76.630920784103566     
   137.94300000000052        76.629628562411753     
   137.94400000000053        76.628336286996813     
   137.94500000000053        76.627043957864103     
   137.94600000000054        76.625751575018541     
   137.94700000000054        76.624459138465582     
   137.94800000000055        76.623166648210443     
   137.94900000000055        76.621874104258012     
   137.95000000000056        76.620581506613846     
   137.95100000000056        76.619288855283003     
   137.95200000000057        76.617996150270741     
   137.95300000000057        76.616703391582263     
   137.95400000000058        76.615410579222612     
   137.95500000000058        76.614117713197189     
   137.95600000000059        76.612824793511280     
   137.95700000000059        76.611531820169589     
   137.95800000000060        76.610238793177857     
   137.95900000000060        76.608945712541100     
   137.96000000000060        76.607652578264464     
   137.96100000000061        76.606359390352992     
   137.96200000000061        76.605066148812242     
   137.96300000000062        76.603772853647186     
   137.96400000000062        76.602479504863140     
   137.96500000000063        76.601186102465050     
   137.96600000000063        76.599892646458542     
   137.96700000000064        76.598599136848293     
   137.96800000000064        76.597305573639787     
   137.96900000000065        76.596011956838254     
   137.97000000000065        76.594718286448668     
   137.97100000000066        76.593424562476400     
   137.97200000000066        76.592130784926709     
   137.97300000000067        76.590836953804384     
   137.97400000000067        76.589543069115024     
   137.97500000000068        76.588249130863716     
   137.97600000000068        76.586955139055561     
   137.97700000000069        76.585661093695663     
   137.97800000000069        76.584366994789519     
   137.97900000000070        76.583072842341934     
   137.98000000000070        76.581778636358408     
   137.98100000000071        76.580484376843998     
   137.98200000000071        76.579190063803750     
   137.98300000000071        76.577895697242894     
   137.98400000000072        76.576601277166688     
   137.98500000000072        76.575306803580474     
   137.98600000000073        76.574012276489071     
   137.98700000000073        76.572717695897907     
   137.98800000000074        76.571423061811913     
   137.98900000000074        76.570128374236646     
   137.99000000000075        76.568833633176865     
   137.99100000000075        76.567538838637915     
   137.99200000000076        76.566243990625225     
   137.99300000000076        76.564949089143440     
   137.99400000000077        76.563654134198188     
   137.99500000000077        76.562359125794345     
   137.99600000000078        76.561064063937309     
   137.99700000000078        76.559768948631856     
   137.99800000000079        76.558473779883542     
   137.99900000000079        76.557178557697483     
   138.00000000000080        76.555883282078838     
   138.00100000000080        76.554587953032495     
   138.00200000000081        76.553292570563841     
   138.00300000000081        76.551997134678061     
   138.00400000000081        76.550701645380272     
   138.00500000000082        76.549406102675604     
   138.00600000000082        76.548110506569287     
   138.00700000000083        76.546814857066252     
   138.00800000000083        76.545519154171998     
   138.00900000000084        76.544223397891443     
   138.01000000000084        76.542927588229816     
   138.01100000000085        76.541631725192204     
   138.01200000000085        76.540335808783951     
   138.01300000000086        76.539039839009774     
   138.01400000000086        76.537743815875459     
   138.01500000000087        76.536447739385579     
   138.01600000000087        76.535151609545849     
   138.01700000000088        76.533855426360788     
   138.01800000000088        76.532559189835965     
   138.01900000000089        76.531262899976383     
   138.02000000000089        76.529966556787357     
   138.02100000000090        76.528670160273677     
   138.02200000000090        76.527373710440685     
   138.02300000000091        76.526077207293525     
   138.02400000000091        76.524780650837499     
   138.02500000000092        76.523484041077580     
   138.02600000000092        76.522187378018955     
   138.02700000000092        76.520890661666471     
   138.02800000000093        76.519593892025838     
   138.02900000000093        76.518297069101834     
   138.03000000000094        76.517000192899488     
   138.03100000000094        76.515703263424271     
   138.03200000000095        76.514406280681200     
   138.03300000000095        76.513109244675064     
   138.03400000000096        76.511812155411491     
   138.03500000000096        76.510515012895297     
   138.03600000000097        76.509217817131812     
   138.03700000000097        76.507920568125940     
   138.03800000000098        76.506623265882993     
   138.03900000000098        76.505325910408288     
   138.04000000000099        76.504028501706472     
   138.04100000000099        76.502731039783100     
   138.04200000000100        76.501433524642948     
   138.04300000000100        76.500135956291288     
   138.04400000000101        76.498838334733264     
   138.04500000000101        76.497540659974248     
   138.04600000000102        76.496242932018959     
   138.04700000000102        76.494945150872681     
   138.04800000000103        76.493647316540347     
   138.04900000000103        76.492349429027513     
   138.05000000000103        76.491051488339011     
   138.05100000000104        76.489753494479928     
   138.05200000000104        76.488455447455479     
   138.05300000000105        76.487157347270639     
   138.05400000000105        76.485859193930835     
   138.05500000000106        76.484560987440759     
   138.05600000000106        76.483262727805894     
   138.05700000000107        76.481964415031058     
   138.05800000000107        76.480666049121780     
   138.05900000000108        76.479367630082564     
   138.06000000000108        76.478069157919180     
   138.06100000000109        76.476770632636075     
   138.06200000000109        76.475472054238821     
   138.06300000000110        76.474173422732619     
   138.06400000000110        76.472874738122059     
   138.06500000000111        76.471576000412739     
   138.06600000000111        76.470277209609378     
   138.06700000000112        76.468978365717419     
   138.06800000000112        76.467679468741764     
   138.06900000000113        76.466380518687572     
   138.07000000000113        76.465081515560030     
   138.07100000000113        76.463782459364026     
   138.07200000000114        76.462483350104748     
   138.07300000000114        76.461184187787339     
   138.07400000000115        76.459884972417044     
   138.07500000000115        76.458585703998637     
   138.07600000000116        76.457286382537490     
   138.07700000000116        76.455987008038377     
   138.07800000000117        76.454687580506913     
   138.07900000000117        76.453388099947730     
   138.08000000000118        76.452088566365916     
   138.08100000000118        76.450788979766756     
   138.08200000000119        76.449489340155480     
   138.08300000000119        76.448189647536935     
   138.08400000000120        76.446889901916194     
   138.08500000000120        76.445590103298386     
   138.08600000000121        76.444290251688770     
   138.08700000000121        76.442990347092149     
   138.08800000000122        76.441690389513937     
   138.08900000000122        76.440390378958782     
   138.09000000000123        76.439090315432267     
   138.09100000000123        76.437790198939084     
   138.09200000000124        76.436490029484531     
   138.09300000000124        76.435189807073527     
   138.09400000000124        76.433889531711415     
   138.09500000000125        76.432589203402998     
   138.09600000000125        76.431288822153192     
   138.09700000000126        76.429988387967782     
   138.09800000000126        76.428687900851145     
   138.09900000000127        76.427387360808552     
   138.10000000000127        76.426086767845490     
   138.10100000000128        76.424786121966335     
   138.10200000000128        76.423485423176686     
   138.10300000000129        76.422184671481190     
   138.10400000000129        76.420883866885418     
   138.10500000000130        76.419583009394103     
   138.10600000000130        76.418282099012188     
   138.10700000000131        76.416981135745203     
   138.10800000000131        76.415680119597937     
   138.10900000000132        76.414379050575377     
   138.11000000000132        76.413077928682611     
   138.11100000000133        76.411776753925068     
   138.11200000000133        76.410475526307167     
   138.11300000000134        76.409174245834350     
   138.11400000000134        76.407872912511905     
   138.11500000000134        76.406571526344464     
   138.11600000000135        76.405270087337414     
   138.11700000000135        76.403968595495485     
   138.11800000000136        76.402667050823979     
   138.11900000000136        76.401365453327742     
   138.12000000000137        76.400063803012245     
   138.12100000000137        76.398762099882205     
   138.12200000000138        76.397460343942640     
   138.12300000000138        76.396158535198722     
   138.12400000000139        76.394856673655568     
   138.12500000000139        76.393554759318135     
   138.12600000000140        76.392252792191499     
   138.12700000000140        76.390950772280476     
   138.12800000000141        76.389648699590595     
   138.12900000000141        76.388346574126615     
   138.13000000000142        76.387044395893554     
   138.13100000000142        76.385742164896484     
   138.13200000000143        76.384439881140651     
   138.13300000000143        76.383137544630856     
   138.13400000000144        76.381835155371959     
   138.13500000000144        76.380532713369647     
   138.13600000000145        76.379230218628265     
   138.13700000000145        76.377927671153245     
   138.13800000000145        76.376625070949629     
   138.13900000000146        76.375322418022449     
   138.14000000000146        76.374019712376494     
   138.14100000000147        76.372716954016994     
   138.14200000000147        76.371414142949121     
   138.14300000000148        76.370111279177493     
   138.14400000000148        76.368808362707597     
   138.14500000000149        76.367505393544235     
   138.14600000000149        76.366202371692523     
   138.14700000000150        76.364899297157436     
   138.14800000000150        76.363596169943946     
   138.14900000000151        76.362292990057227     
   138.15000000000151        76.360989757502225     
   138.15100000000152        76.359686472283798     
   138.15200000000152        76.358383134407234     
   138.15300000000153        76.357079743877506     
   138.15400000000153        76.355776300699674     
   138.15500000000154        76.354472804878654     
   138.15600000000154        76.353169256419605     
   138.15700000000155        76.351865655327217     
   138.15800000000155        76.350562001607031     
   138.15900000000156        76.349258295263581     
   138.16000000000156        76.347954536301998     
   138.16100000000156        76.346650724727468     
   138.16200000000157        76.345346860545277     
   138.16300000000157        76.344042943759689     
   138.16400000000158        76.342738974376275     
   138.16500000000158        76.341434952399936     
   138.16600000000159        76.340130877835563     
   138.16700000000159        76.338826750688497     
   138.16800000000160        76.337522570963202     
   138.16900000000160        76.336218338665134     
   138.17000000000161        76.334914053798968     
   138.17100000000161        76.333609716370233     
   138.17200000000162        76.332305326383306     
   138.17300000000162        76.331000883843842     
   138.17400000000163        76.329696388756375     
   138.17500000000163        76.328391841125978     
   138.17600000000164        76.327087240957837     
   138.17700000000164        76.325782588256700     
   138.17800000000165        76.324477883027797     
   138.17900000000165        76.323173125276057     
   138.18000000000166        76.321868315006427     
   138.18100000000166        76.320563452223766     
   138.18200000000166        76.319258536933503     
   138.18300000000167        76.317953569140329     
   138.18400000000167        76.316648548849315     
   138.18500000000168        76.315343476065408     
   138.18600000000168        76.314038350793709     
   138.18700000000169        76.312733173039149     
   138.18800000000169        76.311427942806660     
   138.18900000000170        76.310122660101243     
   138.19000000000170        76.308817324927944     
   138.19100000000171        76.307511937291807     
   138.19200000000171        76.306206497197635     
   138.19300000000172        76.304901004650532     
   138.19400000000172        76.303595459655639     
   138.19500000000173        76.302289862217734     
   138.19600000000173        76.300984212341930     
   138.19700000000174        76.299678510033203     
   138.19800000000174        76.298372755296242     
   138.19900000000175        76.297066948136475     
   138.20000000000175        76.295761088558550     
   138.20100000000176        76.294455176567482     
   138.20200000000176        76.293149212168544     
   138.20300000000177        76.291843195366553     
   138.20400000000177        76.290537126166356     
   138.20500000000177        76.289231004573026     
   138.20600000000178        76.287924830591507     
   138.20700000000178        76.286618604226788     
   138.20800000000179        76.285312325483872     
   138.20900000000179        76.284005994367945     
   138.21000000000180        76.282699610883569     
   138.21100000000180        76.281393175035873     
   138.21200000000181        76.280086686829847     
   138.21300000000181        76.278780146270677     
   138.21400000000182        76.277473553362810     
   138.21500000000182        76.276166908111904     
   138.21600000000183        76.274860210522249     
   138.21700000000183        76.273553460599260     
   138.21800000000184        76.272246658347598     
   138.21900000000184        76.270939803772535     
   138.22000000000185        76.269632896878875     
   138.22100000000185        76.268325937671534     
   138.22200000000186        76.267018926155700     
   138.22300000000186        76.265711862335877     
   138.22400000000187        76.264404746217465     
   138.22500000000187        76.263097577805453     
   138.22600000000187        76.261790357104360     
   138.22700000000188        76.260483084119628     
   138.22800000000188        76.259175758855747     
   138.22900000000189        76.257868381318019     
   138.23000000000189        76.256560951511290     
   138.23100000000190        76.255253469440447     
   138.23200000000190        76.253945935110536     
   138.23300000000191        76.252638348526716     
   138.23400000000191        76.251330709693363     
   138.23500000000192        76.250023018615778     
   138.23600000000192        76.248715275299091     
   138.23700000000193        76.247407479747849     
   138.23800000000193        76.246099631967397     
   138.23900000000194        76.244791731962422     
   138.24000000000194        76.243483779737900     
   138.24100000000195        76.242175775298847     
   138.24200000000195        76.240867718650051     
   138.24300000000196        76.239559609796558     
   138.24400000000196        76.238251448743540     
   138.24500000000197        76.236943235495431     
   138.24600000000197        76.235634970057731     
   138.24700000000198        76.234326652434945     
   138.24800000000198        76.233018282632074     
   138.24900000000198        76.231709860654178     
   138.25000000000199        76.230401386506287     
   138.25100000000199        76.229092860193120     
   138.25200000000200        76.227784281719607     
   138.25300000000200        76.226475651090979     
   138.25400000000201        76.225166968311967     
   138.25500000000201        76.223858233387375     
   138.25600000000202        76.222549446322176     
   138.25700000000202        76.221240607121473     
   138.25800000000203        76.219931715790025     
   138.25900000000203        76.218622772332893     
   138.26000000000204        76.217313776754764     
   138.26100000000204        76.216004729060828     
   138.26200000000205        76.214695629255957     
   138.26300000000205        76.213386477345097     
   138.26400000000206        76.212077273333009     
   138.26500000000206        76.210768017224837     
   138.26600000000207        76.209458709025128     
   138.26700000000207        76.208149348739212     
   138.26800000000208        76.206839936371836     
   138.26900000000208        76.205530471927688     
   138.27000000000209        76.204220955412154     
   138.27100000000209        76.202911386829840     
   138.27200000000209        76.201601766185760     
   138.27300000000210        76.200292093484819     
   138.27400000000210        76.198982368731748     
   138.27500000000211        76.197672591931720     
   138.27600000000211        76.196362763089709     
   138.27700000000212        76.195052882210049     
   138.27800000000212        76.193742949298311     
   138.27900000000213        76.192432964359128     
   138.28000000000213        76.191122927397515     
   138.28100000000214        76.189812838418078     
   138.28200000000214        76.188502697426003     
   138.28300000000215        76.187192504426150     
   138.28400000000215        76.185882259423423     
   138.28500000000216        76.184571962422751     
   138.28600000000216        76.183261613428854     
   138.28700000000217        76.181951212446563     
   138.28800000000217        76.180640759481221     
   138.28900000000218        76.179330254537533     
   138.29000000000218        76.178019697620016     
   138.29100000000219        76.176709088734228     
   138.29200000000219        76.175398427884431     
   138.29300000000219        76.174087715075999     
   138.29400000000220        76.172776950313747     
   138.29500000000220        76.171466133602195     
   138.29600000000221        76.170155264946544     
   138.29700000000221        76.168844344351527     
   138.29800000000222        76.167533371822429     
   138.29900000000222        76.166222347363757     
   138.30000000000223        76.164911270980269     
   138.30100000000223        76.163600142677325     
   138.30200000000224        76.162288962459385     
   138.30300000000224        76.160977730331567     
   138.30400000000225        76.159666446298601     
   138.30500000000225        76.158355110365576     
   138.30600000000226        76.157043722537267     
   138.30700000000226        76.155732282818306     
   138.30800000000227        76.154420791213838     
   138.30900000000227        76.153109247728992     
   138.31000000000228        76.151797652368018     
   138.31100000000228        76.150486005136401     
   138.31200000000229        76.149174306038702     
   138.31300000000229        76.147862555079939     
   138.31400000000230        76.146550752264730     
   138.31500000000230        76.145238897598105     
   138.31600000000230        76.143926991084953     
   138.31700000000231        76.142615032730134     
   138.31800000000231        76.141303022538509     
   138.31900000000232        76.139990960514936     
   138.32000000000232        76.138678846664448     
   138.32100000000233        76.137366680991548     
   138.32200000000233        76.136054463501537     
   138.32300000000234        76.134742194198878     
   138.32400000000234        76.133429873088815     
   138.32500000000235        76.132117500175724     
   138.32600000000235        76.130805075464991     
   138.32700000000236        76.129492598961107     
   138.32800000000236        76.128180070669060     
   138.32900000000237        76.126867490593739     
   138.33000000000237        76.125554858739918     
   138.33100000000238        76.124242175112599     
   138.33200000000238        76.122929439716529     
   138.33300000000239        76.121616652556668     
   138.33400000000239        76.120303813637548     
   138.33500000000240        76.118990922964727     
   138.33600000000240        76.117677980542140     
   138.33700000000240        76.116364986375160     
   138.33800000000241        76.115051940468632     
   138.33900000000241        76.113738842827345     
   138.34000000000242        76.112425693456231     
   138.34100000000242        76.111112492359823     
   138.34200000000243        76.109799239543392     
   138.34300000000243        76.108485935011259     
   138.34400000000244        76.107172578769024     
   138.34500000000244        76.105859170820963     
   138.34600000000245        76.104545711171866     
   138.34700000000245        76.103232199826905     
   138.34800000000246        76.101918636790771     
   138.34900000000246        76.100605022068279     
   138.35000000000247        76.099291355664320     
   138.35100000000247        76.097977637583668     
   138.35200000000248        76.096663867831310     
   138.35300000000248        76.095350046411724     
   138.35400000000249        76.094036173330196     
   138.35500000000249        76.092722248591130     
   138.35600000000250        76.091408272199942     
   138.35700000000250        76.090094244160980     
   138.35800000000251        76.088780164479047     
   138.35900000000251        76.087466033159174     
   138.36000000000251        76.086151850206235     
   138.36100000000252        76.084837615624849     
   138.36200000000252        76.083523329419862     
   138.36300000000253        76.082208991596389     
   138.36400000000253        76.080894602158935     
   138.36500000000254        76.079580161112716     
   138.36600000000254        76.078265668461981     
   138.36700000000255        76.076951124211959     
   138.36800000000255        76.075636528367326     
   138.36900000000256        76.074321880933027     
   138.37000000000256        76.073007181913781     
   138.37100000000257        76.071692431314190     
   138.37200000000257        76.070377629139557     
   138.37300000000258        76.069062775394386     
   138.37400000000258        76.067747870083522     
   138.37500000000259        76.066432913211884     
   138.37600000000259        76.065117904784074     
   138.37700000000260        76.063802844805025     
   138.37800000000260        76.062487733279667     
   138.37900000000261        76.061172570212662     
   138.38000000000261        76.059857355608770     
   138.38100000000262        76.058542089473008     
   138.38200000000262        76.057226771810008     
   138.38300000000262        76.055911402624687     
   138.38400000000263        76.054595981921750     
   138.38500000000263        76.053280509706028     
   138.38600000000264        76.051964985982352     
   138.38700000000264        76.050649410755554     
   138.38800000000265        76.049333784030310     
   138.38900000000265        76.048018105811465     
   138.39000000000266        76.046702376103937     
   138.39100000000266        76.045386594912358     
   138.39200000000267        76.044070762241716     
   138.39300000000267        76.042754878096815     
   138.39400000000268        76.041438942481946     
   138.39500000000268        76.040122955402609     
   138.39600000000269        76.038806916863052     
   138.39700000000269        76.037490826868549     
   138.39800000000270        76.036174685423447     
   138.39900000000270        76.034858492532592     
   138.40000000000271        76.033542248201201     
   138.40100000000271        76.032225952433549     
   138.40200000000272        76.030909605234967     
   138.40300000000272        76.029593206609491     
   138.40400000000272        76.028276756562676     
   138.40500000000273        76.026960255098842     
   138.40600000000273        76.025643702222652     
   138.40700000000274        76.024327097939349     
   138.40800000000274        76.023010442253494     
   138.40900000000275        76.021693735169833     
   138.41000000000275        76.020376976693157     
   138.41100000000276        76.019060166828382     
   138.41200000000276        76.017743305579970     
   138.41300000000277        76.016426392952980     
   138.41400000000277        76.015109428952044     
   138.41500000000278        76.013792413582166     
   138.41600000000278        76.012475346847808     
   138.41700000000279        76.011158228753729     
   138.41800000000279        76.009841059305032     
   138.41900000000280        76.008523838506250     
   138.42000000000280        76.007206566362285     
   138.42100000000281        76.005889242877643     
   138.42200000000281        76.004571868057511     
   138.42300000000282        76.003254441906208     
   138.42400000000282        76.001936964428822     
   138.42500000000283        76.000619435629972     
   138.42600000000283        75.999301855514403     
   138.42700000000283        75.997984224087219     
   138.42800000000284        75.996666541352610     
   138.42900000000284        75.995348807315452     
   138.43000000000285        75.994031021980945     
   138.43100000000285        75.992713185353466     
   138.43200000000286        75.991395297438103     
   138.43300000000286        75.990077358239120     
   138.43400000000287        75.988759367761645     
   138.43500000000287        75.987441326010213     
   138.43600000000288        75.986123232989598     
   138.43700000000288        75.984805088704888     
   138.43800000000289        75.983486893160588     
   138.43900000000289        75.982168646361245     
   138.44000000000290        75.980850348311932     
   138.44100000000290        75.979531999017183     
   138.44200000000291        75.978213598482014     
   138.44300000000291        75.976895146710788     
   138.44400000000292        75.975576643708607     
   138.44500000000292        75.974258089480017     
   138.44600000000293        75.972939484029780     
   138.44700000000293        75.971620827362784     
   138.44800000000293        75.970302119483577     
   138.44900000000294        75.968983360396948     
   138.45000000000294        75.967664550107614     
   138.45100000000295        75.966345688620265     
   138.45200000000295        75.965026775940004     
   138.45300000000296        75.963707812071192     
   138.45400000000296        75.962388797018704     
   138.45500000000297        75.961069730787059     
   138.45600000000297        75.959750613381388     
   138.45700000000298        75.958431444805981     
   138.45800000000298        75.957112225066084     
   138.45900000000299        75.955792954165943     
   138.46000000000299        75.954473632110549     
   138.46100000000300        75.953154258904505     
   138.46200000000300        75.951834834552642     
   138.46300000000301        75.950515359059565     
   138.46400000000301        75.949195832430235     
   138.46500000000302        75.947876254669069     
   138.46600000000302        75.946556625780900     
   138.46700000000303        75.945236945770532     
   138.46800000000303        75.943917214642482     
   138.46900000000304        75.942597432401783     
   138.47000000000304        75.941277599053095     
   138.47100000000304        75.939957714601022     
   138.47200000000305        75.938637779050126     
   138.47300000000305        75.937317792405437     
   138.47400000000306        75.935997754671462     
   138.47500000000306        75.934677665852917     
   138.47600000000307        75.933357525954790     
   138.47700000000307        75.932037334981359     
   138.47800000000308        75.930717092937570     
   138.47900000000308        75.929396799828183     
   138.48000000000309        75.928076455657859     
   138.48100000000309        75.926756060431202     
   138.48200000000310        75.925435614153130     
   138.48300000000310        75.924115116828062     
   138.48400000000311        75.922794568461029     
   138.48500000000311        75.921473969056549     
   138.48600000000312        75.920153318619256     
   138.48700000000312        75.918832617153925     
   138.48800000000313        75.917511864665315     
   138.48900000000313        75.916191061158159     
   138.49000000000314        75.914870206636991     
   138.49100000000314        75.913549301106343     
   138.49200000000315        75.912228344571673     
   138.49300000000315        75.910907337036775     
   138.49400000000315        75.909586278506879     
   138.49500000000316        75.908265168986560     
   138.49600000000316        75.906944008480366     
   138.49700000000317        75.905622796993342     
   138.49800000000317        75.904301534529807     
   138.49900000000318        75.902980221094637     
   138.50000000000318        75.901658856692421     
   138.50100000000319        75.900337441327864     
   138.50200000000319        75.899015975005796     
   138.50300000000320        75.897694457730637     
   138.50400000000320        75.896372889507248     
   138.50500000000321        75.895051270340417     
   138.50600000000321        75.893729600234749     
   138.50700000000322        75.892407879194650     
   138.50800000000322        75.891086107225334     
   138.50900000000323        75.889764284330894     
   138.51000000000323        75.888442410516461     
   138.51100000000324        75.887120485786397     
   138.51200000000324        75.885798510145506     
   138.51300000000325        75.884476483598775     
   138.51400000000325        75.883154406150126     
   138.51500000000325        75.881832277804946     
   138.51600000000326        75.880510098567740     
   138.51700000000326        75.879187868442997     
   138.51800000000327        75.877865587435437     
   138.51900000000327        75.876543255549734     
   138.52000000000328        75.875220872790649     
   138.52100000000328        75.873898439162716     
   138.52200000000329        75.872575954670779     
   138.52300000000329        75.871253419319402     
   138.52400000000330        75.869930833113173     
   138.52500000000330        75.868608196056840     
   138.52600000000331        75.867285508155177     
   138.52700000000331        75.865962769412590     
   138.52800000000332        75.864639979833868     
   138.52900000000332        75.863317139423785     
   138.53000000000333        75.861994248186718     
   138.53100000000333        75.860671306127600     
   138.53200000000334        75.859348313251004     
   138.53300000000334        75.858025269561566     
   138.53400000000335        75.856702175063887     
   138.53500000000335        75.855379029762659     
   138.53600000000336        75.854055833662585     
   138.53700000000336        75.852732586768269     
   138.53800000000336        75.851409289084231     
   138.53900000000337        75.850085940615472     
   138.54000000000337        75.848762541366412     
   138.54100000000338        75.847439091341570     
   138.54200000000338        75.846115590545736     
   138.54300000000339        75.844792038983542     
   138.54400000000339        75.843468436659634     
   138.54500000000340        75.842144783578561     
   138.54600000000340        75.840821079745254     
   138.54700000000341        75.839497325164160     
   138.54800000000341        75.838173519839856     
   138.54900000000342        75.836849663777102     
   138.55000000000342        75.835525756980260     
   138.55100000000343        75.834201799454377     
   138.55200000000343        75.832877791203828     
   138.55300000000344        75.831553732233360     
   138.55400000000344        75.830229622547549     
   138.55500000000345        75.828905462150900     
   138.55600000000345        75.827581251048471     
   138.55700000000346        75.826256989244243     
   138.55800000000346        75.824932676743373     
   138.55900000000346        75.823608313550281     
   138.56000000000347        75.822283899669742     
   138.56100000000347        75.820959435106076     
   138.56200000000348        75.819634919864200     
   138.56300000000348        75.818310353948917     
   138.56400000000349        75.816985737364107     
   138.56500000000349        75.815661070115127     
   138.56600000000350        75.814336352206354     
   138.56700000000350        75.813011583642179     
   138.56800000000351        75.811686764427634     
   138.56900000000351        75.810361894566967     
   138.57000000000352        75.809036974065137     
   138.57100000000352        75.807712002926493     
   138.57200000000353        75.806386981155782     
   138.57300000000353        75.805061908757452     
   138.57400000000354        75.803736785736220     
   138.57500000000354        75.802411612096918     
   138.57600000000355        75.801086387843739     
   138.57700000000355        75.799761112981685     
   138.57800000000356        75.798435787514990     
   138.57900000000356        75.797110411448728     
   138.58000000000357        75.795784984787005     
   138.58100000000357        75.794459507534512     
   138.58200000000357        75.793133979696194     
   138.58300000000358        75.791808401276541     
   138.58400000000358        75.790482772280043     
   138.58500000000359        75.789157092711235     
   138.58600000000359        75.787831362574877     
   138.58700000000360        75.786505581875389     
   138.58800000000360        75.785179750617559     
   138.58900000000361        75.783853868805906     
   138.59000000000361        75.782527936445007     
   138.59100000000362        75.781201953539508     
   138.59200000000362        75.779875920094071     
   138.59300000000363        75.778549836112987     
   138.59400000000363        75.777223701601130     
   138.59500000000364        75.775897516563205     
   138.59600000000364        75.774571281003375     
   138.59700000000365        75.773244994926543     
   138.59800000000365        75.771918658337071     
   138.59900000000366        75.770592271239977     
   138.60000000000366        75.769265833639295     
   138.60100000000367        75.767939345539958     
   138.60200000000367        75.766612806946455     
   138.60300000000368        75.765286217863292     
   138.60400000000368        75.763959578295328     
   138.60500000000368        75.762632888246998     
   138.60600000000369        75.761306147722678     
   138.60700000000369        75.759979356727086     
   138.60800000000370        75.758652515264885     
   138.60900000000370        75.757325623340620     
   138.61000000000371        75.755998680958839     
   138.61100000000371        75.754671688124020     
   138.61200000000372        75.753344644840908     
   138.61300000000372        75.752017551113923     
   138.61400000000373        75.750690406947641     
   138.61500000000373        75.749363212346893     
   138.61600000000374        75.748035967315872     
   138.61700000000374        75.746708671859466     
   138.61800000000375        75.745381325981882     
   138.61900000000375        75.744053929688221     
   138.62000000000376        75.742726482982420     
   138.62100000000376        75.741398985869623     
   138.62200000000377        75.740071438353979     
   138.62300000000377        75.738743840440208     
   138.62400000000378        75.737416192132912     
   138.62500000000378        75.736088493436569     
   138.62600000000378        75.734760744355768     
   138.62700000000379        75.733432944895029     
   138.62800000000379        75.732105095058927     
   138.62900000000380        75.730777194851953     
   138.63000000000380        75.729449244278968     
   138.63100000000381        75.728121243344162     
   138.63200000000381        75.726793192052199     
   138.63300000000382        75.725465090407738     
   138.63400000000382        75.724136938415356     
   138.63500000000383        75.722808736079259     
   138.63600000000383        75.721480483404420     
   138.63700000000384        75.720152180394976     
   138.63800000000384        75.718823827055800     
   138.63900000000385        75.717495423391455     
   138.64000000000385        75.716166969406217     
   138.64100000000386        75.714838465104847     
   138.64200000000386        75.713509910491709     
   138.64300000000387        75.712181305571534     
   138.64400000000387        75.710852650348798     
   138.64500000000388        75.709523944827922     
   138.64600000000388        75.708195189013551     
   138.64700000000389        75.706866382910363     
   138.64800000000389        75.705537526522690     
   138.64900000000389        75.704208619855024     
   138.65000000000390        75.702879662912039     
   138.65100000000390        75.701550655698128     
   138.65200000000391        75.700221598218135     
   138.65300000000391        75.698892490476069     
   138.65400000000392        75.697563332476861     
   138.65500000000392        75.696234124225043     
   138.65600000000393        75.694904865724951     
   138.65700000000393        75.693575556981273     
   138.65800000000394        75.692246197998543     
   138.65900000000394        75.690916788780967     
   138.66000000000395        75.689587329333477     
   138.66100000000395        75.688257819660265     
   138.66200000000396        75.686928259766006     
   138.66300000000396        75.685598649655375     
   138.66400000000397        75.684268989332722     
   138.66500000000397        75.682939278802550     
   138.66600000000398        75.681609518069237     
   138.66700000000398        75.680279707137615     
   138.66800000000399        75.678949846011918     
   138.66900000000399        75.677619934697120     
   138.67000000000399        75.676289973197143     
   138.67100000000400        75.674959961516734     
   138.67200000000400        75.673629899660568     
   138.67300000000401        75.672299787633008     
   138.67400000000401        75.670969625438545     
   138.67500000000402        75.669639413081583     
   138.67600000000402        75.668309150566941     
   138.67700000000403        75.666978837898910     
   138.67800000000403        75.665648475081909     
   138.67900000000404        75.664318062120600     
   138.68000000000404        75.662987599019303     
   138.68100000000405        75.661657085782892     
   138.68200000000405        75.660326522415673     
   138.68300000000406        75.658995908921995     
   138.68400000000406        75.657665245306447     
   138.68500000000407        75.656334531573563     
   138.68600000000407        75.655003767727834     
   138.68700000000408        75.653672953773750     
   138.68800000000408        75.652342089715646     
   138.68900000000409        75.651011175558324     
   138.69000000000409        75.649680211305949     
   138.69100000000410        75.648349196963423     
   138.69200000000410        75.647018132534811     
   138.69300000000410        75.645687018024717     
   138.69400000000411        75.644355853437830     
   138.69500000000411        75.643024638778385     
   138.69600000000412        75.641693374051144     
   138.69700000000412        75.640362059260454     
   138.69800000000413        75.639030694410593     
   138.69900000000413        75.637699279506251     
   138.70000000000414        75.636367814551974     
   138.70100000000414        75.635036299551970     
   138.70200000000415        75.633704734511085     
   138.70300000000415        75.632373119433524     
   138.70400000000416        75.631041454323963     
   138.70500000000416        75.629709739186652     
   138.70600000000417        75.628377974026094     
   138.70700000000417        75.627046158846966     
   138.70800000000418        75.625714293653473     
   138.70900000000418        75.624382378450264     
   138.71000000000419        75.623050413241927     
   138.71100000000419        75.621718398032755     
   138.71200000000420        75.620386332827138     
   138.71300000000420        75.619054217629582     
   138.71400000000421        75.617722052444719     
   138.71500000000421        75.616389837276770     
   138.71600000000421        75.615057572130567     
   138.71700000000422        75.613725257010287     
   138.71800000000422        75.612392891920322     
   138.71900000000423        75.611060476865347     
   138.72000000000423        75.609728011849938     
   138.72100000000424        75.608395496878188     
   138.72200000000424        75.607062931954658     
   138.72300000000425        75.605730317083669     
   138.72400000000425        75.604397652270308     
   138.72500000000426        75.603064937518312     
   138.72600000000426        75.601732172832484     
   138.72700000000427        75.600399358217217     
   138.72800000000427        75.599066493677057     
   138.72900000000428        75.597733579216225     
   138.73000000000428        75.596400614839141     
   138.73100000000429        75.595067600550678     
   138.73200000000429        75.593734536354916     
   138.73300000000430        75.592401422256501     
   138.73400000000430        75.591068258259668     
   138.73500000000431        75.589735044368851     
   138.73600000000431        75.588401780588754     
   138.73700000000431        75.587068466923768     
   138.73800000000432        75.585735103378070     
   138.73900000000432        75.584401689956252     
   138.74000000000433        75.583068226663016     
   138.74100000000433        75.581734713502300     
   138.74200000000434        75.580401150478991     
   138.74300000000434        75.579067537597211     
   138.74400000000435        75.577733874861423     
   138.74500000000435        75.576400162276315     
   138.74600000000436        75.575066399846136     
   138.74700000000436        75.573732587575265     
   138.74800000000437        75.572398725468275     
   138.74900000000437        75.571064813529432     
   138.75000000000438        75.569730851763197     
   138.75100000000438        75.568396840174231     
   138.75200000000439        75.567062778766626     
   138.75300000000439        75.565728667545073     
   138.75400000000440        75.564394506513679     
   138.75500000000440        75.563060295677374     
   138.75600000000441        75.561726035040110     
   138.75700000000441        75.560391724606461     
   138.75800000000442        75.559057364380976     
   138.75900000000442        75.557722954367748     
   138.76000000000442        75.556388494571692     
   138.76100000000443        75.555053984996675     
   138.76200000000443        75.553719425647344     
   138.76300000000444        75.552384816528416     
   138.76400000000444        75.551050157643786     
   138.76500000000445        75.549715448998299     
   138.76600000000445        75.548380690596062     
   138.76700000000446        75.547045882441580     
   138.76800000000446        75.545711024539372     
   138.76900000000447        75.544376116893659     
   138.77000000000447        75.543041159509045     
   138.77100000000448        75.541706152389665     
   138.77200000000448        75.540371095540294     
   138.77300000000449        75.539035988964969     
   138.77400000000449        75.537700832668421     
   138.77500000000450        75.536365626654771     
   138.77600000000450        75.535030370928425     
   138.77700000000451        75.533695065493944     
   138.77800000000451        75.532359710355976     
   138.77900000000452        75.531024305518201     
   138.78000000000452        75.529688850985707     
   138.78100000000452        75.528353346762543     
   138.78200000000453        75.527017792853144     
   138.78300000000453        75.525682189261985     
   138.78400000000454        75.524346535993217     
   138.78500000000454        75.523010833051600     
   138.78600000000455        75.521675080441383     
   138.78700000000455        75.520339278166603     
   138.78800000000456        75.519003426232175     
   138.78900000000456        75.517667524642235     
   138.79000000000457        75.516331573401288     
   138.79100000000457        75.514995572513655     
   138.79200000000458        75.513659521983342     
   138.79300000000458        75.512323421815410     
   138.79400000000459        75.510987272013836     
   138.79500000000459        75.509651072583026     
   138.79600000000460        75.508314823527499     
   138.79700000000460        75.506978524851519     
   138.79800000000461        75.505642176559419     
   138.79900000000461        75.504305778655635     
   138.80000000000462        75.502969331144598     
   138.80100000000462        75.501632834030701     
   138.80200000000463        75.500296287318122     
   138.80300000000463        75.498959691011308     
   138.80400000000463        75.497623045114793     
   138.80500000000464        75.496286349632740     
   138.80600000000464        75.494949604569797     
   138.80700000000465        75.493612809930042     
   138.80800000000465        75.492275965717866     
   138.80900000000466        75.490939071937689     
   138.81000000000466        75.489602128593873     
   138.81100000000467        75.488265135690995     
   138.81200000000467        75.486928093232976     
   138.81300000000468        75.485591001224378     
   138.81400000000468        75.484253859669920     
   138.81500000000469        75.482916668573367     
   138.81600000000469        75.481579427939579     
   138.81700000000470        75.480242137772564     
   138.81800000000470        75.478904798076826     
   138.81900000000471        75.477567408856672     
   138.82000000000471        75.476229970116563     
   138.82100000000472        75.474892481860650     
   138.82200000000472        75.473554944093465     
   138.82300000000473        75.472217356819186     
   138.82400000000473        75.470879720042362     
   138.82500000000474        75.469542033766999     
   138.82600000000474        75.468204297997985     
   138.82700000000474        75.466866512739301     
   138.82800000000475        75.465528677995550     
   138.82900000000475        75.464190793770499     
   138.83000000000476        75.462852860069034     
   138.83100000000476        75.461514876895464     
   138.83200000000477        75.460176844253908     
   138.83300000000477        75.458838762148773     
   138.83400000000478        75.457500630584462     
   138.83500000000478        75.456162449565227     
   138.83600000000479        75.454824219095414     
   138.83700000000479        75.453485939179501     
   138.83800000000480        75.452147609821637     
   138.83900000000480        75.450809231026241     
   138.84000000000481        75.449470802797762     
   138.84100000000481        75.448132325140207     
   138.84200000000482        75.446793798058309     
   138.84300000000482        75.445455221555989     
   138.84400000000483        75.444116595637865     
   138.84500000000483        75.442777920308203     
   138.84600000000484        75.441439195571121     
   138.84700000000484        75.440100421431382     
   138.84800000000484        75.438761597892807     
   138.84900000000485        75.437422724960129     
   138.85000000000485        75.436083802637597     
   138.85100000000486        75.434744830929006     
   138.85200000000486        75.433405809839456     
   138.85300000000487        75.432066739372814     
   138.85400000000487        75.430727619533357     
   138.85500000000488        75.429388450325789     
   138.85600000000488        75.428049231754017     
   138.85700000000489        75.426709963822447     
   138.85800000000489        75.425370646535512     
   138.85900000000490        75.424031279897434     
   138.86000000000490        75.422691863912675     
   138.86100000000491        75.421352398585370     
   138.86200000000491        75.420012883919810     
   138.86300000000492        75.418673319920202     
   138.86400000000492        75.417333706591336     
   138.86500000000493        75.415994043937033     
   138.86600000000493        75.414654331961671     
   138.86700000000494        75.413314570669812     
   138.86800000000494        75.411974760065462     
   138.86900000000495        75.410634900153170     
   138.87000000000495        75.409294990937028     
   138.87100000000495        75.407955032421427     
   138.87200000000496        75.406615024610446     
   138.87300000000496        75.405274967508802     
   138.87400000000497        75.403934861120646     
   138.87500000000497        75.402594705450028     
   138.87600000000498        75.401254500501395     
   138.87700000000498        75.399914246279252     
   138.87800000000499        75.398573942787579     
   138.87900000000499        75.397233590030808     
   138.88000000000500        75.395893188012863     
   138.88100000000500        75.394552736738845     
   138.88200000000501        75.393212236212435     
   138.88300000000501        75.391871686437980     
   138.88400000000502        75.390531087419760     
   138.88500000000502        75.389190439162320     
   138.88600000000503        75.387849741669569     
   138.88700000000503        75.386508994945942     
   138.88800000000504        75.385168198995672     
   138.88900000000504        75.383827353823321     
   138.89000000000505        75.382486459432840     
   138.89100000000505        75.381145515828649     
   138.89200000000505        75.379804523015025     
   138.89300000000506        75.378463480996118     
   138.89400000000506        75.377122389776346     
   138.89500000000507        75.375781249360116     
   138.89600000000507        75.374440059751024     
   138.89700000000508        75.373098820954098     
   138.89800000000508        75.371757532973490     
   138.89900000000509        75.370416195813220     
   138.90000000000509        75.369074809477709     
   138.90100000000510        75.367733373970992     
   138.90200000000510        75.366391889297461     
   138.90300000000511        75.365050355461406     
   138.90400000000511        75.363708772467234     
   138.90500000000512        75.362367140319066     
   138.90600000000512        75.361025459021207     
   138.90700000000513        75.359683728577764     
   138.90800000000513        75.358341948993072     
   138.90900000000514        75.357000120271550     
   138.91000000000514        75.355658242417206     
   138.91100000000515        75.354316315434659     
   138.91200000000515        75.352974339327531     
   138.91300000000516        75.351632314100783     
   138.91400000000516        75.350290239758237     
   138.91500000000516        75.348948116304356     
   138.91600000000517        75.347605943743147     
   138.91700000000517        75.346263722079016     
   138.91800000000518        75.344921451316296     
   138.91900000000518        75.343579131458895     
   138.92000000000519        75.342236762511362     
   138.92100000000519        75.340894344478073     
   138.92200000000520        75.339551877362879     
   138.92300000000520        75.338209361170314     
   138.92400000000521        75.336866795904484     
   138.92500000000521        75.335524181569667     
   138.92600000000522        75.334181518169999     
   138.92700000000522        75.332838805709741     
   138.92800000000523        75.331496044193344     
   138.92900000000523        75.330153233624941     
   138.93000000000524        75.328810374008569     
   138.93100000000524        75.327467465348676     
   138.93200000000525        75.326124507649368     
   138.93300000000525        75.324781500915066     
   138.93400000000526        75.323438445149804     
   138.93500000000526        75.322095340357890     
   138.93600000000527        75.320752186543629     
   138.93700000000527        75.319408983710943     
   138.93800000000527        75.318065731864479     
   138.93900000000528        75.316722431008060     
   138.94000000000528        75.315379081146162     
   138.94100000000529        75.314035682283105     
   138.94200000000529        75.312692234422698     
   138.94300000000530        75.311348737569674     
   138.94400000000530        75.310005191727655     
   138.94500000000531        75.308661596901558     
   138.94600000000531        75.307317953095023     
   138.94700000000532        75.305974260312567     
   138.94800000000532        75.304630518558241     
   138.94900000000533        75.303286727836309     
   138.95000000000533        75.301942888151174     
   138.95100000000534        75.300598999506747     
   138.95200000000534        75.299255061907274     
   138.95300000000535        75.297911075357206     
   138.95400000000535        75.296567039860534     
   138.95500000000536        75.295222955421593     
   138.95600000000536        75.293878822044519     
   138.95700000000537        75.292534639733418     
   138.95800000000537        75.291190408492696     
   138.95900000000537        75.289846128326445     
   138.96000000000538        75.288501799239114     
   138.96100000000538        75.287157421234284     
   138.96200000000539        75.285812994316629     
   138.96300000000539        75.284468518490399     
   138.96400000000540        75.283123993759503     
   138.96500000000540        75.281779420128501     
   138.96600000000541        75.280434797601188     
   138.96700000000541        75.279090126182084     
   138.96800000000542        75.277745405875081     
   138.96900000000542        75.276400636684542     
   138.97000000000543        75.275055818614703     
   138.97100000000543        75.273710951669685     
   138.97200000000544        75.272366035853693     
   138.97300000000544        75.271021071170964     
   138.97400000000545        75.269676057625432     
   138.97500000000545        75.268330995221575     
   138.97600000000546        75.266985883963414     
   138.97700000000546        75.265640723855284     
   138.97800000000547        75.264295514901391     
   138.97900000000547        75.262950257105445     
   138.98000000000548        75.261604950472318     
   138.98100000000548        75.260259595005635     
   138.98200000000548        75.258914190710044     
   138.98300000000549        75.257568737589068     
   138.98400000000549        75.256223235647482     
   138.98500000000550        75.254877684889379     
   138.98600000000550        75.253532085318525     
   138.98700000000551        75.252186436939596     
   138.98800000000551        75.250840739756526     
   138.98900000000552        75.249494993773467     
   138.99000000000552        75.248149198994696     
   138.99100000000553        75.246803355424191     
   138.99200000000553        75.245457463066202     
   138.99300000000554        75.244111521924935     
   138.99400000000554        75.242765532004711     
   138.99500000000555        75.241419493309323     
   138.99600000000555        75.240073405843304     
   138.99700000000556        75.238727269610422     
   138.99800000000556        75.237381084615308     
   138.99900000000557        75.236034850861657     
   139.00000000000557        75.234688568353860     
   139.00100000000558        75.233342237096181     
   139.00200000000558        75.231995857092443     
   139.00300000000558        75.230649428347107     
   139.00400000000559        75.229302950864280     
   139.00500000000559        75.227956424648070     
   139.00600000000560        75.226609849702498     
   139.00700000000560        75.225263226031899     
   139.00800000000561        75.223916553640450     
   139.00900000000561        75.222569832531889     
   139.01000000000562        75.221223062710848     
   139.01100000000562        75.219876244181236     
   139.01200000000563        75.218529376947458     
   139.01300000000563        75.217182461013280     
   139.01400000000564        75.215835496383178     
   139.01500000000564        75.214488483060975     
   139.01600000000565        75.213141421051091     
   139.01700000000565        75.211794310357448     
   139.01800000000566        75.210447150984294     
   139.01900000000566        75.209099942935794     
   139.02000000000567        75.207752686215969     
   139.02100000000567        75.206405380829096     
   139.02200000000568        75.205058026779142     
   139.02300000000568        75.203710624070254     
   139.02400000000569        75.202363172706924     
   139.02500000000569        75.201015672692847     
   139.02600000000569        75.199668124032300     
   139.02700000000570        75.198320526729418     
   139.02800000000570        75.196972880788280     
   139.02900000000571        75.195625186213093     
   139.03000000000571        75.194277443008048     
   139.03100000000572        75.192929651177124     
   139.03200000000572        75.191581810724372     
   139.03300000000573        75.190233921654155     
   139.03400000000573        75.188885983970295     
   139.03500000000574        75.187537997677154     
   139.03600000000574        75.186189962778897     
   139.03700000000575        75.184841879279432     
   139.03800000000575        75.183493747182894     
   139.03900000000576        75.182145566493432     
   139.04000000000576        75.180797337215338     
   139.04100000000577        75.179449059352436     
   139.04200000000577        75.178100732909130     
   139.04300000000578        75.176752357889214     
   139.04400000000578        75.175403934296924     
   139.04500000000579        75.174055462136550     
   139.04600000000579        75.172706941412116     
   139.04700000000580        75.171358372127457     
   139.04800000000580        75.170009754286994     
   139.04900000000580        75.168661087894762     
   139.05000000000581        75.167312372954626     
   139.05100000000581        75.165963609471106     
   139.05200000000582        75.164614797448138     
   139.05300000000582        75.163265936889474     
   139.05400000000583        75.161917027799731     
   139.05500000000583        75.160568070182777     
   139.05600000000584        75.159219064042517     
   139.05700000000584        75.157870009383487     
   139.05800000000585        75.156520906209266     
   139.05900000000585        75.155171754524460     
   139.06000000000586        75.153822554332592     
   139.06100000000586        75.152473305638324     
   139.06200000000587        75.151124008445294     
   139.06300000000587        75.149774662757977     
   139.06400000000588        75.148425268580112     
   139.06500000000588        75.147075825916033     
   139.06600000000589        75.145726334769591     
   139.06700000000589        75.144376795145220     
   139.06800000000590        75.143027207046742     
   139.06900000000590        75.141677570478294     
   139.07000000000590        75.140327885443824     
   139.07100000000591        75.138978151947569     
   139.07200000000591        75.137628369993607     
   139.07300000000592        75.136278539586144     
   139.07400000000592        75.134928660728988     
   139.07500000000593        75.133578733426077     
   139.07600000000593        75.132228757681901     
   139.07700000000594        75.130878733500566     
   139.07800000000594        75.129528660885654     
   139.07900000000595        75.128178539841585     
   139.08000000000595        75.126828370372422     
   139.08100000000596        75.125478152482188     
   139.08200000000596        75.124127886174861     
   139.08300000000597        75.122777571454534     
   139.08400000000597        75.121427208325471     
   139.08500000000598        75.120076796791452     
   139.08600000000598        75.118726336856597     
   139.08700000000599        75.117375828525340     
   139.08800000000599        75.116025271801263     
   139.08900000000600        75.114674666688444     
   139.09000000000600        75.113324013191303     
   139.09100000000601        75.111973311313861     
   139.09200000000601        75.110622561059657     
   139.09300000000601        75.109271762433153     
   139.09400000000602        75.107920915438598     
   139.09500000000602        75.106570020079516     
   139.09600000000603        75.105219076360413     
   139.09700000000603        75.103868084285025     
   139.09800000000604        75.102517043857645     
   139.09900000000604        75.101165955082223     
   139.10000000000605        75.099814817962795     
   139.10100000000605        75.098463632503226     
   139.10200000000606        75.097112398707964     
   139.10300000000606        75.095761116580718     
   139.10400000000607        75.094409786125581     
   139.10500000000607        75.093058407346845     
   139.10600000000608        75.091706980248347     
   139.10700000000608        75.090355504833894     
   139.10800000000609        75.089003981108121     
   139.10900000000609        75.087652409074394     
   139.11000000000610        75.086300788737219     
   139.11100000000610        75.084949120100518     
   139.11200000000611        75.083597403168241     
   139.11300000000611        75.082245637944354     
   139.11400000000611        75.080893824433190     
   139.11500000000612        75.079541962638544     
   139.11600000000612        75.078190052564494     
   139.11700000000613        75.076838094214949     
   139.11800000000613        75.075486087594228     
   139.11900000000614        75.074134032706127     
   139.12000000000614        75.072781929554765     
   139.12100000000615        75.071429778144108     
   139.12200000000615        75.070077578478092     
   139.12300000000616        75.068725330561008     
   139.12400000000616        75.067373034396553     
   139.12500000000617        75.066020689988889     
   139.12600000000617        75.064668297342052     
   139.12700000000618        75.063315856460278     
   139.12800000000618        75.061963367347360     
   139.12900000000619        75.060610830007235     
   139.13000000000619        75.059258244443967     
   139.13100000000620        75.057905610661564     
   139.13200000000620        75.056552928664090     
   139.13300000000621        75.055200198455580     
   139.13400000000621        75.053847420040100     
   139.13500000000622        75.052494593421329     
   139.13600000000622        75.051141718603631     
   139.13700000000622        75.049788795590757     
   139.13800000000623        75.048435824386999     
   139.13900000000623        75.047082804996393     
   139.14000000000624        75.045729737422519     
   139.14100000000624        75.044376621669585     
   139.14200000000625        75.043023457741583     
   139.14300000000625        75.041670245642834     
   139.14400000000626        75.040316985376876     
   139.14500000000626        75.038963676947745     
   139.14600000000627        75.037610320359761     
   139.14700000000627        75.036256915616462     
   139.14800000000628        75.034903462722554     
   139.14900000000628        75.033549961681075     
   139.15000000000629        75.032196412496873     
   139.15100000000629        75.030842815173571     
   139.15200000000630        75.029489169715163     
   139.15300000000630        75.028135476125627     
   139.15400000000631        75.026781734408942     
   139.15500000000631        75.025427944569344     
   139.15600000000632        75.024074106610271     
   139.15700000000632        75.022720220536257     
   139.15800000000633        75.021366286351096     
   139.15900000000633        75.020012304058469     
   139.16000000000633        75.018658273662936     
   139.16100000000634        75.017304195168094     
   139.16200000000634        75.015950068577965     
   139.16300000000635        75.014595893896384     
   139.16400000000635        75.013241671127759     
   139.16500000000636        75.011887400275683     
   139.16600000000636        75.010533081344406     
   139.16700000000637        75.009178714337452     
   139.16800000000637        75.007824299259283     
   139.16900000000638        75.006469836113666     
   139.17000000000638        75.005115324904608     
   139.17100000000639        75.003760765636187     
   139.17200000000639        75.002406158311985     
   139.17300000000640        75.001051502936107     
   139.17400000000640        74.999696799512890     
   139.17500000000641        74.998342048045913     
   139.17600000000641        74.996987248539412     
   139.17700000000642        74.995632400997053     
   139.17800000000642        74.994277505422858     
   139.17900000000643        74.992922561821047     
   139.18000000000643        74.991567570195301     
   139.18100000000643        74.990212530549783     
   139.18200000000644        74.988857442888303     
   139.18300000000644        74.987502307214612     
   139.18400000000645        74.986147123533243     
   139.18500000000645        74.984791891847763     
   139.18600000000646        74.983436612162009     
   139.18700000000646        74.982081284480273     
   139.18800000000647        74.980725908806221     
   139.18900000000647        74.979370485143747     
   139.19000000000648        74.978015013497199     
   139.19100000000648        74.976659493870216     
   139.19200000000649        74.975303926266776     
   139.19300000000649        74.973948310690957     
   139.19400000000650        74.972592647146527     
   139.19500000000650        74.971236935637506     
   139.19600000000651        74.969881176167902     
   139.19700000000651        74.968525368741510     
   139.19800000000652        74.967169513362265     
   139.19900000000652        74.965813610034374     
   139.20000000000653        74.964457658761461     
   139.20100000000653        74.963101659547505     
   139.20200000000654        74.961745612396570     
   139.20300000000654        74.960389517312379     
   139.20400000000654        74.959033374299295     
   139.20500000000655        74.957677183360815     
   139.20600000000655        74.956320944501215     
   139.20700000000656        74.954964657723977     
   139.20800000000656        74.953608323033308     
   139.20900000000657        74.952251940433243     
   139.21000000000657        74.950895509927534     
   139.21100000000658        74.949539031520075     
   139.21200000000658        74.948182505214959     
   139.21300000000659        74.946825931015965     
   139.21400000000659        74.945469308926988     
   139.21500000000660        74.944112638951992     
   139.21600000000660        74.942755921095142     
   139.21700000000661        74.941399155359861     
   139.21800000000661        74.940042341750484     
   139.21900000000662        74.938685480270749     
   139.22000000000662        74.937328570924592     
   139.22100000000663        74.935971613715964     
   139.22200000000663        74.934614608648772     
   139.22300000000664        74.933257555726797     
   139.22400000000664        74.931900454953862     
   139.22500000000664        74.930543306334414     
   139.22600000000665        74.929186109871750     
   139.22700000000665        74.927828865570234     
   139.22800000000666        74.926471573433531     
   139.22900000000666        74.925114233465592     
   139.23000000000667        74.923756845670070     
   139.23100000000667        74.922399410051312     
   139.23200000000668        74.921041926613128     
   139.23300000000668        74.919684395359198     
   139.23400000000669        74.918326816293288     
   139.23500000000669        74.916969189419859     
   139.23600000000670        74.915611514742153     
   139.23700000000670        74.914253792264674     
   139.23800000000671        74.912896021991017     
   139.23900000000671        74.911538203925019     
   139.24000000000672        74.910180338070603     
   139.24100000000672        74.908822424431804     
   139.24200000000673        74.907464463012374     
   139.24300000000673        74.906106453816108     
   139.24400000000674        74.904748396847012     
   139.24500000000674        74.903390292109222     
   139.24600000000675        74.902032139606277     
   139.24700000000675        74.900673939342099     
   139.24800000000675        74.899315691320666     
   139.24900000000676        74.897957395545802     
   139.25000000000676        74.896599052021486     
   139.25100000000677        74.895240660751313     
   139.25200000000677        74.893882221739773     
   139.25300000000678        74.892523734989865     
   139.25400000000678        74.891165200506251     
   139.25500000000679        74.889806618292468     
   139.25600000000679        74.888447988352297     
   139.25700000000680        74.887089310689888     
   139.25800000000680        74.885730585308849     
   139.25900000000681        74.884371812213274     
   139.26000000000681        74.883012991406716     
   139.26100000000682        74.881654122893423     
   139.26200000000682        74.880295206676919     
   139.26300000000683        74.878936242761299     
   139.26400000000683        74.877577231150411     
   139.26500000000684        74.876218171848151     
   139.26600000000684        74.874859064858057     
   139.26700000000685        74.873499910184407     
   139.26800000000685        74.872140707830923     
   139.26900000000686        74.870781457801343     
   139.27000000000686        74.869422160099475     
   139.27100000000686        74.868062814729527     
   139.27200000000687        74.866703421694879     
   139.27300000000687        74.865343981000052     
   139.27400000000688        74.863984492648143     
   139.27500000000688        74.862624956643344     
   139.27600000000689        74.861265372989834     
   139.27700000000689        74.859905741690952     
   139.27800000000690        74.858546062750648     
   139.27900000000690        74.857186336173058     
   139.28000000000691        74.855826561961649     
   139.28100000000691        74.854466740120571     
   139.28200000000692        74.853106870653477     
   139.28300000000692        74.851746953564316     
   139.28400000000693        74.850386988856968     
   139.28500000000693        74.849026976535072     
   139.28600000000694        74.847666916602648     
   139.28700000000694        74.846306809063520     
   139.28800000000695        74.844946653921482     
   139.28900000000695        74.843586451180343     
   139.29000000000696        74.842226200843925     
   139.29100000000696        74.840865902916192     
   139.29200000000696        74.839505557400827     
   139.29300000000697        74.838145164301906     
   139.29400000000697        74.836784723622998     
   139.29500000000698        74.835424235367881     
   139.29600000000698        74.834063699540579     
   139.29700000000699        74.832703116144870     
   139.29800000000699        74.831342485184706     
   139.29900000000700        74.829981806663682     
   139.30000000000700        74.828621080585691     
   139.30100000000701        74.827260306954685     
   139.30200000000701        74.825899485774187     
   139.30300000000702        74.824538617048447     
   139.30400000000702        74.823177700781130     
   139.30500000000703        74.821816736975720     
   139.30600000000703        74.820455725636521     
   139.30700000000704        74.819094666767100     
   139.30800000000704        74.817733560371124     
   139.30900000000705        74.816372406452686     
   139.31000000000705        74.815011205015367     
   139.31100000000706        74.813649956063230     
   139.31200000000706        74.812288659600114     
   139.31300000000707        74.810927315629499     
   139.31400000000707        74.809565924155507     
   139.31500000000707        74.808204485181548     
   139.31600000000708        74.806842998711971     
   139.31700000000708        74.805481464750315     
   139.31800000000709        74.804119883300075     
   139.31900000000709        74.802758254365557     
   139.32000000000710        74.801396577950328     
   139.32100000000710        74.800034854058325     
   139.32200000000711        74.798673082693071     
   139.32300000000711        74.797311263858532     
   139.32400000000712        74.795949397558687     
   139.32500000000712        74.794587483797031     
   139.32600000000713        74.793225522577487     
   139.32700000000713        74.791863513903820     
   139.32800000000714        74.790501457779868     
   139.32900000000714        74.789139354209482     
   139.33000000000715        74.787777203196214     
   139.33100000000715        74.786415004744171     
   139.33200000000716        74.785052758856835     
   139.33300000000716        74.783690465538385     
   139.33400000000717        74.782328124792173     
   139.33500000000717        74.780965736622207     
   139.33600000000718        74.779603301032338     
   139.33700000000718        74.778240818026163     
   139.33800000000718        74.776878287607488     
   139.33900000000719        74.775515709780123     
   139.34000000000719        74.774153084548161     
   139.34100000000720        74.772790411915054     
   139.34200000000720        74.771427691884284     
   139.34300000000721        74.770064924460328     
   139.34400000000721        74.768702109646412     
   139.34500000000722        74.767339247446614     
   139.34600000000722        74.765976337864544     
   139.34700000000723        74.764613380903938     
   139.34800000000723        74.763250376568820     
   139.34900000000724        74.761887324862627     
   139.35000000000724        74.760524225789538     
   139.35100000000725        74.759161079352964     
   139.35200000000725        74.757797885556698     
   139.35300000000726        74.756434644404621     
   139.35400000000726        74.755071355900554     
   139.35500000000727        74.753708020048066     
   139.35600000000727        74.752344636851163     
   139.35700000000728        74.750981206313256     
   139.35800000000728        74.749617728438594     
   139.35900000000728        74.748254203230360     
   139.36000000000729        74.746890630692832     
   139.36100000000729        74.745527010829463     
   139.36200000000730        74.744163343644061     
   139.36300000000730        74.742799629140507     
   139.36400000000731        74.741435867322267     
   139.36500000000731        74.740072058193448     
   139.36600000000732        74.738708201757802     
   139.36700000000732        74.737344298018613     
   139.36800000000733        74.735980346979986     
   139.36900000000733        74.734616348645631     
   139.37000000000734        74.733252303019285     
   139.37100000000734        74.731888210104671     
   139.37200000000735        74.730524069905712     
   139.37300000000735        74.729159882425776     
   139.37400000000736        74.727795647668785     
   139.37500000000736        74.726431365638447     
   139.37600000000737        74.725067036338771     
   139.37700000000737        74.723702659773309     
   139.37800000000738        74.722338235945529     
   139.37900000000738        74.720973764859551     
   139.38000000000739        74.719609246519013     
   139.38100000000739        74.718244680927597     
   139.38200000000739        74.716880068088912     
   139.38300000000740        74.715515408006908     
   139.38400000000740        74.714150700685295     
   139.38500000000741        74.712785946127767     
   139.38600000000741        74.711421144337862     
   139.38700000000742        74.710056295319475     
   139.38800000000742        74.708691399076400     
   139.38900000000743        74.707326455612289     
   139.39000000000743        74.705961464930809     
   139.39100000000744        74.704596427035824     
   139.39200000000744        74.703231341930831     
   139.39300000000745        74.701866209619880     
   139.39400000000745        74.700501030106309     
   139.39500000000746        74.699135803394157     
   139.39600000000746        74.697770529486789     
   139.39700000000747        74.696405208388313     
   139.39800000000747        74.695039840102268     
   139.39900000000748        74.693674424632349     
   139.40000000000748        74.692308961982363     
   139.40100000000749        74.690943452155793     
   139.40200000000749        74.689577895156688     
   139.40300000000749        74.688212290988488     
   139.40400000000750        74.686846639654931     
   139.40500000000750        74.685480941159767     
   139.40600000000751        74.684115195506692     
   139.40700000000751        74.682749402699457     
   139.40800000000752        74.681383562741800     
   139.40900000000752        74.680017675637387     
   139.41000000000753        74.678651741389828     
   139.41100000000753        74.677285760003059     
   139.41200000000754        74.675919731480406     
   139.41300000000754        74.674553655825875     
   139.41400000000755        74.673187533043091     
   139.41500000000755        74.671821363135507     
   139.41600000000756        74.670455146107244     
   139.41700000000756        74.669088881961812     
   139.41800000000757        74.667722570702537     
   139.41900000000757        74.666356212333795     
   139.42000000000758        74.664989806858813     
   139.42100000000758        74.663623354281427     
   139.42200000000759        74.662256854605332     
   139.42300000000759        74.660890307833967     
   139.42400000000760        74.659523713971538     
   139.42500000000760        74.658157073021144     
   139.42600000000760        74.656790384986934     
   139.42700000000761        74.655423649872233     
   139.42800000000761        74.654056867680950     
   139.42900000000762        74.652690038416779     
   139.43000000000762        74.651323162083159     
   139.43100000000763        74.649956238684027     
   139.43200000000763        74.648589268223148     
   139.43300000000764        74.647222250703649     
   139.43400000000764        74.645855186129978     
   139.43500000000765        74.644488074505077     
   139.43600000000765        74.643120915832881     
   139.43700000000766        74.641753710117513     
   139.43800000000766        74.640386457361842     
   139.43900000000767        74.639019157570232     
   139.44000000000767        74.637651810745865     
   139.44100000000768        74.636284416892636     
   139.44200000000768        74.634916976014352     
   139.44300000000769        74.633549488114298     
   139.44400000000769        74.632181953196536     
   139.44500000000770        74.630814371264165     
   139.44600000000770        74.629446742321676     
   139.44700000000771        74.628079066372095     
   139.44800000000771        74.626711343419203     
   139.44900000000771        74.625343573466651     
   139.45000000000772        74.623975756518277     
   139.45100000000772        74.622607892577676     
   139.45200000000773        74.621239981648330     
   139.45300000000773        74.619872023734104     
   139.45400000000774        74.618504018838379     
   139.45500000000774        74.617135966965009     
   139.45600000000775        74.615767868117658     
   139.45700000000775        74.614399722299964     
   139.45800000000776        74.613031529515553     
   139.45900000000776        74.611663289768003     
   139.46000000000777        74.610295003061054     
   139.46100000000777        74.608926669398329     
   139.46200000000778        74.607558288783196     
   139.46300000000778        74.606189861219846     
   139.46400000000779        74.604821386711620     
   139.46500000000779        74.603452865261971     
   139.46600000000780        74.602084296874949     
   139.46700000000780        74.600715681553922     
   139.46800000000781        74.599347019302385     
   139.46900000000781        74.597978310124233     
   139.47000000000781        74.596609554023175     
   139.47100000000782        74.595240751002564     
   139.47200000000782        74.593871901066237     
   139.47300000000783        74.592503004217818     
   139.47400000000783        74.591134060460661     
   139.47500000000784        74.589765069798787     
   139.47600000000784        74.588396032235636     
   139.47700000000785        74.587026947774831     
   139.47800000000785        74.585657816420024     
   139.47900000000786        74.584288638174598     
   139.48000000000786        74.582919413042859     
   139.48100000000787        74.581550141027634     
   139.48200000000787        74.580180822132931     
   139.48300000000788        74.578811456362317     
   139.48400000000788        74.577442043719373     
   139.48500000000789        74.576072584207893     
   139.48600000000789        74.574703077831401     
   139.48700000000790        74.573333524593266     
   139.48800000000790        74.571963924497382     
   139.48900000000791        74.570594277547244     
   139.49000000000791        74.569224583746703     
   139.49100000000792        74.567854843098857     
   139.49200000000792        74.566485055607799     
   139.49300000000792        74.565115221276940     
   139.49400000000793        74.563745340109946     
   139.49500000000793        74.562375412110470     
   139.49600000000794        74.561005437281750     
   139.49700000000794        74.559635415627994     
   139.49800000000795        74.558265347152272     
   139.49900000000795        74.556895231858391     
   139.50000000000796        74.555525069750274     
   139.50100000000796        74.554154860830778     
   139.50200000000797        74.552784605104293     
   139.50300000000797        74.551414302573846     
   139.50400000000798        74.550043953243275     
   139.50500000000798        74.548673557116203     
   139.50600000000799        74.547303114196154     
   139.50700000000799        74.545932624486738     
   139.50800000000800        74.544562087991423     
   139.50900000000800        74.543191504713988     
   139.51000000000801        74.541820874657915     
   139.51100000000801        74.540450197827056     
   139.51200000000802        74.539079474224380     
   139.51300000000802        74.537708703853951     
   139.51400000000802        74.536337886719537     
   139.51500000000803        74.534967022824020     
   139.51600000000803        74.533596112171878     
   139.51700000000804        74.532225154765982     
   139.51800000000804        74.530854150610267     
   139.51900000000805        74.529483099707960     
   139.52000000000805        74.528112002063040     
   139.52100000000806        74.526740857678888     
   139.52200000000806        74.525369666559101     
   139.52300000000807        74.523998428707287     
   139.52400000000807        74.522627144127014     
   139.52500000000808        74.521255812821821     
   139.52600000000808        74.519884434795230     
   139.52700000000809        74.518513010051095     
   139.52800000000809        74.517141538592554     
   139.52900000000810        74.515770020423474     
   139.53000000000810        74.514398455547436     
   139.53100000000811        74.513026843967822     
   139.53200000000811        74.511655185688156     
   139.53300000000812        74.510283480712118     
   139.53400000000812        74.508911729043504     
   139.53500000000813        74.507539930685425     
   139.53600000000813        74.506168085641832     
   139.53700000000813        74.504796193916079     
   139.53800000000814        74.503424255511689     
   139.53900000000814        74.502052270432316     
   139.54000000000815        74.500680238681710     
   139.54100000000815        74.499308160262956     
   139.54200000000816        74.497936035179933     
   139.54300000000816        74.496563863436137     
   139.54400000000817        74.495191645035007     
   139.54500000000817        74.493819379980408     
   139.54600000000818        74.492447068275382     
   139.54700000000818        74.491074709924007     
   139.54800000000819        74.489702304929395     
   139.54900000000819        74.488329853295340     
   139.55000000000820        74.486957355025339     
   139.55100000000820        74.485584810123072     
   139.55200000000821        74.484212218591864     
   139.55300000000821        74.482839580435055     
   139.55400000000822        74.481466895656880     
   139.55500000000822        74.480094164260223     
   139.55600000000823        74.478721386248878     
   139.55700000000823        74.477348561626442     
   139.55800000000824        74.475975690396055     
   139.55900000000824        74.474602772561923     
   139.56000000000824        74.473229808127201     
   139.56100000000825        74.471856797095228     
   139.56200000000825        74.470483739469771     
   139.56300000000826        74.469110635254438     
   139.56400000000826        74.467737484452570     
   139.56500000000827        74.466364287067805     
   139.56600000000827        74.464991043103637     
   139.56700000000828        74.463617752563607     
   139.56800000000828        74.462244415451408     
   139.56900000000829        74.460871031769969     
   139.57000000000829        74.459497601523651     
   139.57100000000830        74.458124124715340     
   139.57200000000830        74.456750601348844     
   139.57300000000831        74.455377031427631     
   139.57400000000831        74.454003414955039     
   139.57500000000832        74.452629751934708     
   139.57600000000832        74.451256042370474     
   139.57700000000833        74.449882286265066     
   139.57800000000833        74.448508483623016     
   139.57900000000834        74.447134634446996     
   139.58000000000834        74.445760738740944     
   139.58100000000834        74.444386796508255     
   139.58200000000835        74.443012807752538     
   139.58300000000835        74.441638772477162     
   139.58400000000836        74.440264690685552     
   139.58500000000836        74.438890562381332     
   139.58600000000837        74.437516387568039     
   139.58700000000837        74.436142166249113     
   139.58800000000838        74.434767898428177     
   139.58900000000838        74.433393584108671     
   139.59000000000839        74.432019223294077     
   139.59100000000839        74.430644815987662     
   139.59200000000840        74.429270362193293     
   139.59300000000840        74.427895861914337     
   139.59400000000841        74.426521315154417     
   139.59500000000841        74.425146721916519     
   139.59600000000842        74.423772082204735     
   139.59700000000842        74.422397396022291     
   139.59800000000843        74.421022663372668     
   139.59900000000843        74.419647884259433     
   139.60000000000844        74.418273058686012     
   139.60100000000844        74.416898186655871     
   139.60200000000845        74.415523268172507     
   139.60300000000845        74.414148303239628     
   139.60400000000845        74.412773291860248     
   139.60500000000846        74.411398234038558     
   139.60600000000846        74.410023129777130     
   139.60700000000847        74.408647979080271     
   139.60800000000847        74.407272781950937     
   139.60900000000848        74.405897538392907     
   139.61000000000848        74.404522248409421     
   139.61100000000849        74.403146912004047     
   139.61200000000849        74.401771529180309     
   139.61300000000850        74.400396099941716     
   139.61400000000850        74.399020624291524     
   139.61500000000851        74.397645102233639     
   139.61600000000851        74.396269533770990     
   139.61700000000852        74.394893918907400     
   139.61800000000852        74.393518257646363     
   139.61900000000853        74.392142549990993     
   139.62000000000853        74.390766795945126     
   139.62100000000854        74.389390995512130     
   139.62200000000854        74.388015148695374     
   139.62300000000855        74.386639255498480     
   139.62400000000855        74.385263315924618     
   139.62500000000855        74.383887329977526     
   139.62600000000856        74.382511297660514     
   139.62700000000856        74.381135218977249     
   139.62800000000857        74.379759093930929     
   139.62900000000857        74.378382922525191     
   139.63000000000858        74.377006704763389     
   139.63100000000858        74.375630440649033     
   139.63200000000859        74.374254130185491     
   139.63300000000859        74.372877773376288     
   139.63400000000860        74.371501370224763     
   139.63500000000860        74.370124920734654     
   139.63600000000861        74.368748424909228     
   139.63700000000861        74.367371882751641     
   139.63800000000862        74.365995294265787     
   139.63900000000862        74.364618659455090     
   139.64000000000863        74.363241978322719     
   139.64100000000863        74.361865250872214     
   139.64200000000864        74.360488477107069     
   139.64300000000864        74.359111657030681     
   139.64400000000865        74.357734790646546     
   139.64500000000865        74.356357877957961     
   139.64600000000866        74.354980918968678     
   139.64700000000866        74.353603913681738     
   139.64800000000866        74.352226862100878     
   139.64900000000867        74.350849764229224     
   139.65000000000867        74.349472620070614     
   139.65100000000868        74.348095429628017     
   139.65200000000868        74.346718192905229     
   139.65300000000869        74.345340909905829     
   139.65400000000869        74.343963580632661     
   139.65500000000870        74.342586205089532     
   139.65600000000870        74.341208783279768     
   139.65700000000871        74.339831315206993     
   139.65800000000871        74.338453800874390     
   139.65900000000872        74.337076240285413     
   139.66000000000872        74.335698633443442     
   139.66100000000873        74.334320980352132     
   139.66200000000873        74.332943281014664     
   139.66300000000874        74.331565535434635     
   139.66400000000874        74.330187743615156     
   139.66500000000875        74.328809905560107     
   139.66600000000875        74.327432021272529     
   139.66700000000876        74.326054090755903     
   139.66800000000876        74.324676114013855     
   139.66900000000877        74.323298091049665     
   139.67000000000877        74.321920021866404     
   139.67100000000877        74.320541906468023     
   139.67200000000878        74.319163744857690     
   139.67300000000878        74.317785537038816     
   139.67400000000879        74.316407283014783     
   139.67500000000879        74.315028982788917     
   139.67600000000880        74.313650636364997     
   139.67700000000880        74.312272243745937     
   139.67800000000881        74.310893804935631     
   139.67900000000881        74.309515319936878     
   139.68000000000882        74.308136788753558     
   139.68100000000882        74.306758211388797     
   139.68200000000883        74.305379587846360     
   139.68300000000883        74.304000918129077     
   139.68400000000884        74.302622202240968     
   139.68500000000884        74.301243440184962     
   139.68600000000885        74.299864631964681     
   139.68700000000885        74.298485777583195     
   139.68800000000886        74.297106877044428     
   139.68900000000886        74.295727930351390     
   139.69000000000887        74.294348937507536     
   139.69100000000887        74.292969898516247     
   139.69200000000887        74.291590813380921     
   139.69300000000888        74.290211682105010     
   139.69400000000888        74.288832504692010     
   139.69500000000889        74.287453281144835     
   139.69600000000889        74.286074011467349     
   139.69700000000890        74.284694695662651     
   139.69800000000890        74.283315333734407     
   139.69900000000891        74.281935925685787     
   139.70000000000891        74.280556471519972     
   139.70100000000892        74.279176971240759     
   139.70200000000892        74.277797424851229     
   139.70300000000893        74.276417832354824     
   139.70400000000893        74.275038193754952     
   139.70500000000894        74.273658509054982     
   139.70600000000894        74.272278778258197     
   139.70700000000895        74.270899001368221     
   139.70800000000895        74.269519178388222     
   139.70900000000896        74.268139309321384     
   139.71000000000896        74.266759394171558     
   139.71100000000897        74.265379432941373     
   139.71200000000897        74.263999425634992     
   139.71300000000898        74.262619372255514     
   139.71400000000898        74.261239272805952     
   139.71500000000898        74.259859127290042     
   139.71600000000899        74.258478935711011     
   139.71700000000899        74.257098698072411     
   139.71800000000900        74.255718414377185     
   139.71900000000900        74.254338084628898     
   139.72000000000901        74.252957708831048     
   139.72100000000901        74.251577286986731     
   139.72200000000902        74.250196819099713     
   139.72300000000902        74.248816305172937     
   139.72400000000903        74.247435745209870     
   139.72500000000903        74.246055139213823     
   139.72600000000904        74.244674487188249     
   139.72700000000904        74.243293789136317     
   139.72800000000905        74.241913045061665     
   139.72900000000905        74.240532254967547     
   139.73000000000906        74.239151418857048     
   139.73100000000906        74.237770536733777     
   139.73200000000907        74.236389608600987     
   139.73300000000907        74.235008634461934     
   139.73400000000908        74.233627614320028     
   139.73500000000908        74.232246548178864     
   139.73600000000908        74.230865436041199     
   139.73700000000909        74.229484277910942     
   139.73800000000909        74.228103073791246     
   139.73900000000910        74.226721823685182     
   139.74000000000910        74.225340527596344     
   139.74100000000911        74.223959185527946     
   139.74200000000911        74.222577797483382     
   139.74300000000912        74.221196363466177     
   139.74400000000912        74.219814883479359     
   139.74500000000913        74.218433357526408     
   139.74600000000913        74.217051785610508     
   139.74700000000914        74.215670167734999     
   139.74800000000914        74.214288503903319     
   139.74900000000915        74.212906794118908     
   139.75000000000915        74.211525038384622     
   139.75100000000916        74.210143236704383     
   139.75200000000916        74.208761389081033     
   139.75300000000917        74.207379495518154     
   139.75400000000917        74.205997556018815     
   139.75500000000918        74.204615570586725     
   139.75600000000918        74.203233539224797     
   139.75700000000919        74.201851461936599     
   139.75800000000919        74.200469338725313     
   139.75900000000919        74.199087169594350     
   139.76000000000920        74.197704954546950     
   139.76100000000920        74.196322693586310     
   139.76200000000921        74.194940386715899     
   139.76300000000921        74.193558033939027     
   139.76400000000922        74.192175635258977     
   139.76500000000922        74.190793190678917     
   139.76600000000923        74.189410700202430     
   139.76700000000923        74.188028163832527     
   139.76800000000924        74.186645581572819     
   139.76900000000924        74.185262953426061     
   139.77000000000925        74.183880279396192     
   139.77100000000925        74.182497559486222     
   139.77200000000926        74.181114793699351     
   139.77300000000926        74.179731982039101     
   139.77400000000927        74.178349124508586     
   139.77500000000927        74.176966221111087     
   139.77600000000928        74.175583271849959     
   139.77700000000928        74.174200276728570     
   139.77800000000929        74.172817235750117     
   139.77900000000929        74.171434148918038     
   139.78000000000930        74.170051016235149     
   139.78100000000930        74.168667837705300     
   139.78200000000930        74.167284613331674     
   139.78300000000931        74.165901343117199     
   139.78400000000931        74.164518027065469     
   139.78500000000932        74.163134665179811     
   139.78600000000932        74.161751257463237     
   139.78700000000933        74.160367803919229     
   139.78800000000933        74.158984304551041     
   139.78900000000934        74.157600759361898     
   139.79000000000934        74.156217168355084     
   139.79100000000935        74.154833531533797     
   139.79200000000935        74.153449848901488     
   139.79300000000936        74.152066120461384     
   139.79400000000936        74.150682346216712     
   139.79500000000937        74.149298526170696     
   139.79600000000937        74.147914660326649     
   139.79700000000938        74.146530748687880     
   139.79800000000938        74.145146791257673     
   139.79900000000939        74.143762788039240     
   139.80000000000939        74.142378739035777     
   139.80100000000940        74.140994644250782     
   139.80200000000940        74.139610503687095     
   139.80300000000940        74.138226317348440     
   139.80400000000941        74.136842085237760     
   139.80500000000941        74.135457807358520     
   139.80600000000942        74.134073483713777     
   139.80700000000942        74.132689114306913     
   139.80800000000943        74.131304699141253     
   139.80900000000943        74.129920238220052     
   139.81000000000944        74.128535731546421     
   139.81100000000944        74.127151179123658     
   139.81200000000945        74.125766580954874     
   139.81300000000945        74.124381937043609     
   139.81400000000946        74.122997247393073     
   139.81500000000946        74.121612512006323     
   139.81600000000947        74.120227730886782     
   139.81700000000947        74.118842904037606     
   139.81800000000948        74.117458031462036     
   139.81900000000948        74.116073113163239     
   139.82000000000949        74.114688149144712     
   139.82100000000949        74.113303139409339     
   139.82200000000950        74.111918083960788     
   139.82300000000950        74.110532982801914     
   139.82400000000951        74.109147835936142     
   139.82500000000951        74.107762643366755     
   139.82600000000951        74.106377405096794     
   139.82700000000952        74.104992121129783     
   139.82800000000952        74.103606791468607     
   139.82900000000953        74.102221416116876     
   139.83000000000953        74.100835995077347     
   139.83100000000954        74.099450528353699     
   139.83200000000954        74.098065015949032     
   139.83300000000955        74.096679457866486     
   139.83400000000955        74.095293854109201     
   139.83500000000956        74.093908204680702     
   139.83600000000956        74.092522509584057     
   139.83700000000957        74.091136768822423     
   139.83800000000957        74.089750982398940     
   139.83900000000958        74.088365150317259     
   139.84000000000958        74.086979272580109     
   139.84100000000959        74.085593349191100     
   139.84200000000959        74.084207380153046     
   139.84300000000960        74.082821365469428     
   139.84400000000960        74.081435305143387     
   139.84500000000961        74.080049199178376     
   139.84600000000961        74.078663047577223     
   139.84700000000961        74.077276850343438     
   139.84800000000962        74.075890607480048     
   139.84900000000962        74.074504318990279     
   139.85000000000963        74.073117984877484     
   139.85100000000963        74.071731605144677     
   139.85200000000964        74.070345179795282     
   139.85300000000964        74.068958708832284     
   139.85400000000965        74.067572192258993     
   139.85500000000965        74.066185630078763     
   139.85600000000966        74.064799022294451     
   139.85700000000966        74.063412368909525     
   139.85800000000967        74.062025669927095     
   139.85900000000967        74.060638925350403     
   139.86000000000968        74.059252135182632     
   139.86100000000968        74.057865299427007     
   139.86200000000969        74.056478418086684     
   139.86300000000969        74.055091491164930     
   139.86400000000970        74.053704518664759     
   139.86500000000970        74.052317500589396     
   139.86600000000971        74.050930436942309     
   139.86700000000971        74.049543327726496     
   139.86800000000972        74.048156172944829     
   139.86900000000972        74.046768972601143     
   139.87000000000972        74.045381726698139     
   139.87100000000973        74.043994435239171     
   139.87200000000973        74.042607098227535     
   139.87300000000974        74.041219715666244     
   139.87400000000974        74.039832287558497     
   139.87500000000975        74.038444813907518     
   139.87600000000975        74.037057294716405     
   139.87700000000976        74.035669729988456     
   139.87800000000976        74.034282119726825     
   139.87900000000977        74.032894463934639     
   139.88000000000977        74.031506762615152     
   139.88100000000978        74.030119015771476     
   139.88200000000978        74.028731223406822     
   139.88300000000979        74.027343385524247     
   139.88400000000979        74.025955502127076     
   139.88500000000980        74.024567573218391     
   139.88600000000980        74.023179598801335     
   139.88700000000981        74.021791578879302     
   139.88800000000981        74.020403513455236     
   139.88900000000982        74.019015402532162     
   139.89000000000982        74.017627246113705     
   139.89100000000983        74.016239044202706     
   139.89200000000983        74.014850796802449     
   139.89300000000983        74.013462503915875     
   139.89400000000984        74.012074165546366     
   139.89500000000984        74.010685781696893     
   139.89600000000985        74.009297352370936     
   139.89700000000985        74.007908877571253     
   139.89800000000986        74.006520357301369     
   139.89900000000986        74.005131791564366     
   139.90000000000987        74.003743180362974     
   139.90100000000987        74.002354523701015     
   139.90200000000988        74.000965821580962     
   139.90300000000988        73.999577074006524     
   139.90400000000989        73.998188280980642     
   139.90500000000989        73.996799442506571     
   139.90600000000990        73.995410558587125     
   139.90700000000990        73.994021629225770     
   139.90800000000991        73.992632654425535     
   139.90900000000991        73.991243634189587     
   139.91000000000992        73.989854568521082     
   139.91100000000992        73.988465457422990     
   139.91200000000993        73.987076300898764     
   139.91300000000993        73.985687098951246     
   139.91400000000993        73.984297851583875     
   139.91500000000994        73.982908558799480     
   139.91600000000994        73.981519220601484     
   139.91700000000995        73.980129836992830     
   139.91800000000995        73.978740407976716     
   139.91900000000996        73.977350933556281     
   139.92000000000996        73.975961413734566     
   139.92100000000997        73.974571848514884     
   139.92200000000997        73.973182237900076     
   139.92300000000998        73.971792581893752     
   139.92400000000998        73.970402880498398     
   139.92500000000999        73.969013133717411     
   139.92600000000999        73.967623341554358     
   139.92700000001000        73.966233504011953     
   139.92800000001000        73.964843621093124     
   139.92900000001001        73.963453692801423     
   139.93000000001001        73.962063719139692     
   139.93100000001002        73.960673700111158     
   139.93200000001002        73.959283635718705     
   139.93300000001003        73.957893525966028     
   139.93400000001003        73.956503370855529     
   139.93500000001004        73.955113170390959     
   139.93600000001004        73.953722924575089     
   139.93700000001004        73.952332633411061     
   139.93800000001005        73.950942296901886     
   139.93900000001005        73.949551915050947     
   139.94000000001006        73.948161487861071     
   139.94100000001006        73.946771015335557     
   139.94200000001007        73.945380497477515     
   139.94300000001007        73.943989934290116     
   139.94400000001008        73.942599325776087     
   139.94500000001008        73.941208671939023     
   139.94600000001009        73.939817972781611     
   139.94700000001009        73.938427228307248     
   139.94800000001010        73.937036438518817     
   139.94900000001010        73.935645603419573     
   139.95000000001011        73.934254723012629     
   139.95100000001011        73.932863797301195     
   139.95200000001012        73.931472826287887     
   139.95300000001012        73.930081809976116     
   139.95400000001013        73.928690748369036     
   139.95500000001013        73.927299641469901     
   139.95600000001014        73.925908489281355     
   139.95700000001014        73.924517291806779     
   139.95800000001014        73.923126049049031     
   139.95900000001015        73.921734761011507     
   139.96000000001015        73.920343427697148     
   139.96100000001016        73.918952049109038     
   139.96200000001016        73.917560625250417     
   139.96300000001017        73.916169156123956     
   139.96400000001017        73.914777641733082     
   139.96500000001018        73.913386082080891     
   139.96600000001018        73.911994477170254     
   139.96700000001019        73.910602827004567     
   139.96800000001019        73.909211131586503     
   139.96900000001020        73.907819390919443     
   139.97000000001020        73.906427605006229     
   139.97100000001021        73.905035773850358     
   139.97200000001021        73.903643897454387     
   139.97300000001022        73.902251975821926     
   139.97400000001022        73.900860008955362     
   139.97500000001023        73.899467996858434     
   139.97600000001023        73.898075939533769     
   139.97700000001024        73.896683836984678     
   139.97800000001024        73.895291689214005     
   139.97900000001025        73.893899496225146     
   139.98000000001025        73.892507258020913     
   139.98100000001025        73.891114974604349     
   139.98200000001026        73.889722645978779     
   139.98300000001026        73.888330272147087     
   139.98400000001027        73.886937853112286     
   139.98500000001027        73.885545388877546     
   139.98600000001028        73.884152879445580     
   139.98700000001028        73.882760324820040     
   139.98800000001029        73.881367725003585     
   139.98900000001029        73.879975079999397     
   139.99000000001030        73.878582389810560     
   139.99100000001030        73.877189654439960     
   139.99200000001031        73.875796873890778     
   139.99300000001031        73.874404048166255     
   139.99400000001032        73.873011177268936     
   139.99500000001032        73.871618261202258     
   139.99600000001033        73.870225299969135     
   139.99700000001033        73.868832293572794     
   139.99800000001034        73.867439242016147     
   139.99900000001034        73.866046145302178     
   140.00000000001035        73.864653003433816     
   140.00100000001035        73.863259816414555     
   140.00200000001036        73.861866584247053     
   140.00300000001036        73.860473306934381     
   140.00400000001036        73.859079984479848     
   140.00500000001037        73.857686616886113     
   140.00600000001037        73.856293204156543     
   140.00700000001038        73.854899746293924     
   140.00800000001038        73.853506243301453     
   140.00900000001039        73.852112695182200     
   140.01000000001039        73.850719101938836     
   140.01100000001040        73.849325463574914     
   140.01200000001040        73.847931780092949     
   140.01300000001041        73.846538051496609     
   140.01400000001041        73.845144277788393     
   140.01500000001042        73.843750458971243     
   140.01600000001042        73.842356595048741     
   140.01700000001043        73.840962686023488     
   140.01800000001043        73.839568731898595     
   140.01900000001044        73.838174732677189     
   140.02000000001044        73.836780688361998     
   140.02100000001045        73.835386598956461     
   140.02200000001045        73.833992464463336     
   140.02300000001046        73.832598284885762     
   140.02400000001046        73.831204060226611     
   140.02500000001046        73.829809790489023     
   140.02600000001047        73.828415475675939     
   140.02700000001047        73.827021115790458     
   140.02800000001048        73.825626710835451     
   140.02900000001048        73.824232260814043     
   140.03000000001049        73.822837765729247     
   140.03100000001049        73.821443225584090     
   140.03200000001050        73.820048640381629     
   140.03300000001050        73.818654010124519     
   140.03400000001051        73.817259334816256     
   140.03500000001051        73.815864614459485     
   140.03600000001052        73.814469849057389     
   140.03700000001052        73.813075038612880     
   140.03800000001053        73.811680183129099     
   140.03900000001053        73.810285282608831     
   140.04000000001054        73.808890337055203     
   140.04100000001054        73.807495346471441     
   140.04200000001055        73.806100310860074     
   140.04300000001055        73.804705230224386     
   140.04400000001056        73.803310104567529     
   140.04500000001056        73.801914933891936     
   140.04600000001057        73.800519718201201     
   140.04700000001057        73.799124457498039     
   140.04800000001057        73.797729151785404     
   140.04900000001058        73.796333801066368     
   140.05000000001058        73.794938405343942     
   140.05100000001059        73.793542964621111     
   140.05200000001059        73.792147478900830     
   140.05300000001060        73.790751948185914     
   140.05400000001060        73.789356372479730     
   140.05500000001061        73.787960751784809     
   140.05600000001061        73.786565086104801     
   140.05700000001062        73.785169375441939     
   140.05800000001062        73.783773619799518     
   140.05900000001063        73.782377819180567     
   140.06000000001063        73.780981973588155     
   140.06100000001064        73.779586083024896     
   140.06200000001064        73.778190147494115     
   140.06300000001065        73.776794166998855     
   140.06400000001065        73.775398141541686     
   140.06500000001066        73.774002071125793     
   140.06600000001066        73.772605955754116     
   140.06700000001067        73.771209795429826     
   140.06800000001067        73.769813590155607     
   140.06900000001067        73.768417339934544     
   140.07000000001068        73.767021044769677     
   140.07100000001068        73.765624704663836     
   140.07200000001069        73.764228319620216     
   140.07300000001069        73.762831889641376     
   140.07400000001070        73.761435414730570     
   140.07500000001070        73.760038894890812     
   140.07600000001071        73.758642330124999     
   140.07700000001071        73.757245720435975     
   140.07800000001072        73.755849065826894     
   140.07900000001072        73.754452366300299     
   140.08000000001073        73.753055621859730     
   140.08100000001073        73.751658832507744     
   140.08200000001074        73.750261998247510     
   140.08300000001074        73.748865119081728     
   140.08400000001075        73.747468195013610     
   140.08500000001075        73.746071226045913     
   140.08600000001076        73.744674212181664     
   140.08700000001076        73.743277153424003     
   140.08800000001077        73.741880049775446     
   140.08900000001077        73.740482901239233     
   140.09000000001078        73.739085707818276     
   140.09100000001078        73.737688469515589     
   140.09200000001078        73.736291186334071     
   140.09300000001079        73.734893858276351     
   140.09400000001079        73.733496485345853     
   140.09500000001080        73.732099067545278     
   140.09600000001080        73.730701604877638     
   140.09700000001081        73.729304097345846     
   140.09800000001081        73.727906544952660     
   140.09900000001082        73.726508947701276     
   140.10000000001082        73.725111305594638     
   140.10100000001083        73.723713618635458     
   140.10200000001083        73.722315886826820     
   140.10300000001084        73.720918110171326     
   140.10400000001084        73.719520288672598     
   140.10500000001085        73.718122422332982     
   140.10600000001085        73.716724511155491     
   140.10700000001086        73.715326555143307     
   140.10800000001086        73.713928554299187     
   140.10900000001087        73.712530508626003     
   140.11000000001087        73.711132418126738     
   140.11100000001088        73.709734282804277     
   140.11200000001088        73.708336102661661     
   140.11300000001089        73.706937877701918     
   140.11400000001089        73.705539607927392     
   140.11500000001089        73.704141293341493     
   140.11600000001090        73.702742933947277     
   140.11700000001090        73.701344529747217     
   140.11800000001091        73.699946080744411     
   140.11900000001091        73.698547586941800     
   140.12000000001092        73.697149048342226     
   140.12100000001092        73.695750464948787     
   140.12200000001093        73.694351836764255     
   140.12300000001093        73.692953163791458     
   140.12400000001094        73.691554446033507     
   140.12500000001094        73.690155683493117     
   140.12600000001095        73.688756876173372     
   140.12700000001095        73.687358024077028     
   140.12800000001096        73.685959127206999     
   140.12900000001096        73.684560185566141     
   140.13000000001097        73.683161199157553     
   140.13100000001097        73.681762167983990     
   140.13200000001098        73.680363092048367     
   140.13300000001098        73.678963971353681     
   140.13400000001099        73.677564805902676     
   140.13500000001099        73.676165595698521     
   140.13600000001099        73.674766340743759     
   140.13700000001100        73.673367041041502     
   140.13800000001100        73.671967696594550     
   140.13900000001101        73.670568307405844     
   140.14000000001101        73.669168873478199     
   140.14100000001102        73.667769394814670     
   140.14200000001102        73.666369871417899     
   140.14300000001103        73.664970303290929     
   140.14400000001103        73.663570690436757     
   140.14500000001104        73.662171032858140     
   140.14600000001104        73.660771330557850     
   140.14700000001105        73.659371583538928     
   140.14800000001105        73.657971791804300     
   140.14900000001106        73.656571955356696     
   140.15000000001106        73.655172074199143     
   140.15100000001107        73.653772148334241     
   140.15200000001107        73.652372177765230     
   140.15300000001108        73.650972162494725     
   140.15400000001108        73.649572102525596     
   140.15500000001109        73.648171997861141     
   140.15600000001109        73.646771848503718     
   140.15700000001110        73.645371654456483     
   140.15800000001110        73.643971415722120     
   140.15900000001110        73.642571132303516     
   140.16000000001111        73.641170804203881     
   140.16100000001111        73.639770431425575     
   140.16200000001112        73.638370013971937     
   140.16300000001112        73.636969551845453     
   140.16400000001113        73.635569045049166     
   140.16500000001113        73.634168493586003     
   140.16600000001114        73.632767897458564     
   140.16700000001114        73.631367256670103     
   140.16800000001115        73.629966571223122     
   140.16900000001115        73.628565841120675     
   140.17000000001116        73.627165066365663     
   140.17100000001116        73.625764246960827     
   140.17200000001117        73.624363382908925     
   140.17300000001117        73.622962474212997     
   140.17400000001118        73.621561520875900     
   140.17500000001118        73.620160522900321     
   140.17600000001119        73.618759480289171     
   140.17700000001119        73.617358393045507     
   140.17800000001120        73.615957261171999     
   140.17900000001120        73.614556084671477     
   140.18000000001120        73.613154863546626     
   140.18100000001121        73.611753597800714     
   140.18200000001121        73.610352287436427     
   140.18300000001122        73.608950932456196     
   140.18400000001122        73.607549532863516     
   140.18500000001123        73.606148088660845     
   140.18600000001123        73.604746599851183     
   140.18700000001124        73.603345066437143     
   140.18800000001124        73.601943488421782     
   140.18900000001125        73.600541865807969     
   140.19000000001125        73.599140198598306     
   140.19100000001126        73.597738486795762     
   140.19200000001126        73.596336730403294     
   140.19300000001127        73.594934929423616     
   140.19400000001127        73.593533083859384     
   140.19500000001128        73.592131193713684     
   140.19600000001128        73.590729258989413     
   140.19700000001129        73.589327279688902     
   140.19800000001129        73.587925255815719     
   140.19900000001130        73.586523187372080     
   140.20000000001130        73.585121074361211     
   140.20100000001131        73.583718916785543     
   140.20200000001131        73.582316714648229     
   140.20300000001131        73.580914467951999     
   140.20400000001132        73.579512176699595     
   140.20500000001132        73.578109840894030     
   140.20600000001133        73.576707460537861     
   140.20700000001133        73.575305035633761     
   140.20800000001134        73.573902566185140     
   140.20900000001134        73.572500052194584     
   140.21000000001135        73.571097493664766     
   140.21100000001135        73.569694890598498     
   140.21200000001136        73.568292242998666     
   140.21300000001136        73.566889550868041     
   140.21400000001137        73.565486814209379     
   140.21500000001137        73.564084033025779     
   140.21600000001138        73.562681207319585     
   140.21700000001138        73.561278337094237     
   140.21800000001139        73.559875422351865     
   140.21900000001139        73.558472463095526     
   140.22000000001140        73.557069459328318     
   140.22100000001140        73.555666411052641     
   140.22200000001141        73.554263318271367     
   140.22300000001141        73.552860180987551     
   140.22400000001142        73.551456999203950     
   140.22500000001142        73.550053772923008     
   140.22600000001142        73.548650502147638     
   140.22700000001143        73.547247186881151     
   140.22800000001143        73.545843827125665     
   140.22900000001144        73.544440422884378     
   140.23000000001144        73.543036974159847     
   140.23100000001145        73.541633480955156     
   140.23200000001145        73.540229943272635     
   140.23300000001146        73.538826361115582     
   140.23400000001146        73.537422734486412     
   140.23500000001147        73.536019063388110     
   140.23600000001147        73.534615347823660     
   140.23700000001148        73.533211587795307     
   140.23800000001148        73.531807783306292     
   140.23900000001149        73.530403934359128     
   140.24000000001149        73.529000040956902     
   140.24100000001150        73.527596103101985     
   140.24200000001150        73.526192120797489     
   140.24300000001151        73.524788094045959     
   140.24400000001151        73.523384022850522     
   140.24500000001152        73.521979907213606     
   140.24600000001152        73.520575747138267     
   140.24700000001152        73.519171542626680     
   140.24800000001153        73.517767293682496     
   140.24900000001153        73.516363000307905     
   140.25000000001154        73.514958662505805     
   140.25100000001154        73.513554280279138     
   140.25200000001155        73.512149853630390     
   140.25300000001155        73.510745382562519     
   140.25400000001156        73.509340867078208     
   140.25500000001156        73.507936307180231     
   140.25600000001157        73.506531702871527     
   140.25700000001157        73.505127054154556     
   140.25800000001158        73.503722361032374     
   140.25900000001158        73.502317623507494     
   140.26000000001159        73.500912841582789     
   140.26100000001159        73.499508015261171     
   140.26200000001160        73.498103144545098     
   140.26300000001160        73.496698229437484     
   140.26400000001161        73.495293269941186     
   140.26500000001161        73.493888266058832     
   140.26600000001162        73.492483217793279     
   140.26700000001162        73.491078125147069     
   140.26800000001163        73.489672988123033     
   140.26900000001163        73.488267806724110     
   140.27000000001163        73.486862580952916     
   140.27100000001164        73.485457310812208     
   140.27200000001164        73.484051996304657     
   140.27300000001165        73.482646637433177     
   140.27400000001165        73.481241234200482     
   140.27500000001166        73.479835786609002     
   140.27600000001166        73.478430294661990     
   140.27700000001167        73.477024758361935     
   140.27800000001167        73.475619177711394     
   140.27900000001168        73.474213552713437     
   140.28000000001168        73.472807883370692     
   140.28100000001169        73.471402169685646     
   140.28200000001169        73.469996411661540     
   140.28300000001170        73.468590609300691     
   140.28400000001170        73.467184762605896     
   140.28500000001171        73.465778871580113     
   140.28600000001171        73.464372936225857     
   140.28700000001172        73.462966956545827     
   140.28800000001172        73.461560932543094     
   140.28900000001173        73.460154864219945     
   140.29000000001173        73.458748751579463     
   140.29100000001173        73.457342594624151     
   140.29200000001174        73.455936393356922     
   140.29300000001174        73.454530147780318     
   140.29400000001175        73.453123857897126     
   140.29500000001175        73.451717523710130     
   140.29600000001176        73.450311145221974     
   140.29700000001176        73.448904722435429     
   140.29800000001177        73.447498255353224     
   140.29900000001177        73.446091743978016     
   140.30000000001178        73.444685188312747     
   140.30100000001178        73.443278588359760     
   140.30200000001179        73.441871944121900     
   140.30300000001179        73.440465255602163     
   140.30400000001180        73.439058522802824     
   140.30500000001180        73.437651745727109     
   140.30600000001181        73.436244924377093     
   140.30700000001181        73.434838058756043     
   140.30800000001182        73.433431148866362     
   140.30900000001182        73.432024194711062     
   140.31000000001183        73.430617196292260     
   140.31100000001183        73.429210153613369     
   140.31200000001184        73.427803066676631     
   140.31300000001184        73.426395935485090     
   140.31400000001184        73.424988760041046     
   140.31500000001185        73.423581540347499     
   140.31600000001185        73.422174276407105     
   140.31700000001186        73.420766968222452     
   140.31800000001186        73.419359615796296     
   140.31900000001187        73.417952219131365     
   140.32000000001187        73.416544778230374     
   140.32100000001188        73.415137293095952     
   140.32200000001188        73.413729763730800     
   140.32300000001189        73.412322190137630     
   140.32400000001189        73.410914572319172     
   140.32500000001190        73.409506910278253     
   140.32600000001190        73.408099204017091     
   140.32700000001191        73.406691453538897     
   140.32800000001191        73.405283658846116     
   140.32900000001192        73.403875819941263     
   140.33000000001192        73.402467936827435     
   140.33100000001193        73.401060009507148     
   140.33200000001193        73.399652037982946     
   140.33300000001194        73.398244022257586     
   140.33400000001194        73.396835962333839     
   140.33500000001195        73.395427858214262     
   140.33600000001195        73.394019709901841     
   140.33700000001195        73.392611517398848     
   140.33800000001196        73.391203280707956     
   140.33900000001196        73.389794999832276     
   140.34000000001197        73.388386674774125     
   140.34100000001197        73.386978305536246     
   140.34200000001198        73.385569892121268     
   140.34300000001198        73.384161434532118     
   140.34400000001199        73.382752932771282     
   140.34500000001199        73.381344386841221     
   140.34600000001200        73.379935796745002     
   140.34700000001200        73.378527162485085     
   140.34800000001201        73.377118484064141     
   140.34900000001201        73.375709761484842     
   140.35000000001202        73.374300994749859     
   140.35100000001202        73.372892183861936     
   140.35200000001203        73.371483328823587     
   140.35300000001203        73.370074429637654     
   140.35400000001204        73.368665486306625     
   140.35500000001204        73.367256498833171     
   140.35600000001205        73.365847467220163     
   140.35700000001205        73.364438391470031     
   140.35800000001205        73.363029271585447     
   140.35900000001206        73.361620107569124     
   140.36000000001206        73.360210899423933     
   140.36100000001207        73.358801647152191     
   140.36200000001207        73.357392350756712     
   140.36300000001208        73.355983010239896     
   140.36400000001208        73.354573625604786     
   140.36500000001209        73.353164196853967     
   140.36600000001209        73.351754723989757     
   140.36700000001210        73.350345207015167     
   140.36800000001210        73.348935645932457     
   140.36900000001211        73.347526040744881     
   140.37000000001211        73.346116391454601     
   140.37100000001212        73.344706698064201     
   140.37200000001212        73.343296960576481     
   140.37300000001213        73.341887178994313     
   140.37400000001213        73.340477353320068     
   140.37500000001214        73.339067483556491     
   140.37600000001214        73.337657569706025     
   140.37700000001215        73.336247611771398     
   140.37800000001215        73.334837609755454     
   140.37900000001216        73.333427563660507     
   140.38000000001216        73.332017473489657     
   140.38100000001216        73.330607339244935     
   140.38200000001217        73.329197160929439     
   140.38300000001217        73.327786938545543     
   140.38400000001218        73.326376672095961     
   140.38500000001218        73.324966361583307     
   140.38600000001219        73.323556007010154     
   140.38700000001219        73.322145608379557     
   140.38800000001220        73.320735165693435     
   140.38900000001220        73.319324678954928     
   140.39000000001221        73.317914148166508     
   140.39100000001221        73.316503573330579     
   140.39200000001222        73.315092954449980     
   140.39300000001222        73.313682291527428     
   140.39400000001223        73.312271584565323     
   140.39500000001223        73.310860833566480     
   140.39600000001224        73.309450038533484     
   140.39700000001224        73.308039199468794     
   140.39800000001225        73.306628316375154     
   140.39900000001225        73.305217389255191     
   140.40000000001226        73.303806418111321     
   140.40100000001226        73.302395402946402     
   140.40200000001226        73.300984343762920     
   140.40300000001227        73.299573240563689     
   140.40400000001227        73.298162093350882     
   140.40500000001228        73.296750902127528     
   140.40600000001228        73.295339666895842     
   140.40700000001229        73.293928387658838     
   140.40800000001229        73.292517064419059     
   140.40900000001230        73.291105697178764     
   140.41000000001230        73.289694285940854     
   140.41100000001231        73.288282830707786     
   140.41200000001231        73.286871331482388     
   140.41300000001232        73.285459788266834     
   140.41400000001232        73.284048201064223     
   140.41500000001233        73.282636569876672     
   140.41600000001233        73.281224894707321     
   140.41700000001234        73.279813175558274     
   140.41800000001234        73.278401412432416     
   140.41900000001235        73.276989605332076     
   140.42000000001235        73.275577754260155     
   140.42100000001236        73.274165859219011     
   140.42200000001236        73.272753920211187     
   140.42300000001237        73.271341937239768     
   140.42400000001237        73.269929910306701     
   140.42500000001237        73.268517839414869     
   140.42600000001238        73.267105724566861     
   140.42700000001238        73.265693565765190     
   140.42800000001239        73.264281363012486     
   140.42900000001239        73.262869116311393     
   140.43000000001240        73.261456825664425     
   140.43100000001240        73.260044491073955     
   140.43200000001241        73.258632112542955     
   140.43300000001241        73.257219690073939     
   140.43400000001242        73.255807223669080     
   140.43500000001242        73.254394713331379     
   140.43600000001243        73.252982159063166     
   140.43700000001243        73.251569560867310     
   140.43800000001244        73.250156918745972     
   140.43900000001244        73.248744232702123     
   140.44000000001245        73.247331502737893     
   140.44100000001245        73.245918728856253     
   140.44200000001246        73.244505911059548     
   140.44300000001246        73.243093049350705     
   140.44400000001247        73.241680143731713     
   140.44500000001247        73.240267194205401     
   140.44600000001248        73.238854200774526     
   140.44700000001248        73.237441163441375     
   140.44800000001248        73.236028082208691     
   140.44900000001249        73.234614957078918     
   140.45000000001249        73.233201788054629     
   140.45100000001250        73.231788575138609     
   140.45200000001250        73.230375318333074     
   140.45300000001251        73.228962017640811     
   140.45400000001251        73.227548673064220     
   140.45500000001252        73.226135284605817     
   140.45600000001252        73.224721852268317     
   140.45700000001253        73.223308376054334     
   140.45800000001253        73.221894855966426     
   140.45900000001254        73.220481292006795     
   140.46000000001254        73.219067684178199     
   140.46100000001255        73.217654032483338     
   140.46200000001255        73.216240336924528     
   140.46300000001256        73.214826597504555     
   140.46400000001256        73.213412814225677     
   140.46500000001257        73.211998987090681     
   140.46600000001257        73.210585116102109     
   140.46700000001258        73.209171201262208     
   140.46800000001258        73.207757242573834     
   140.46900000001258        73.206343240039331     
   140.47000000001259        73.204929193661442     
   140.47100000001259        73.203515103442399     
   140.47200000001260        73.202100969385086     
   140.47300000001260        73.200686791491691     
   140.47400000001261        73.199272569765242     
   140.47500000001261        73.197858304207557     
   140.47600000001262        73.196443994821919     
   140.47700000001262        73.195029641610347     
   140.47800000001263        73.193615244575710     
   140.47900000001263        73.192200803720340     
   140.48000000001264        73.190786319046680     
   140.48100000001264        73.189371790557388     
   140.48200000001265        73.187957218254752     
   140.48300000001265        73.186542602141955     
   140.48400000001266        73.185127942220987     
   140.48500000001266        73.183713238494178     
   140.48600000001267        73.182298490964584     
   140.48700000001267        73.180883699634322     
   140.48800000001268        73.179468864506262     
   140.48900000001268        73.178053985582679     
   140.49000000001269        73.176639062866116     
   140.49100000001269        73.175224096358903     
   140.49200000001269        73.173809086064026     
   140.49300000001270        73.172394031983771     
   140.49400000001270        73.170978934120654     
   140.49500000001271        73.169563792476850     
   140.49600000001271        73.168148607055343     
   140.49700000001272        73.166733377858506     
   140.49800000001272        73.165318104889010     
   140.49900000001273        73.163902788148889     
   140.50000000001273        73.162487427641082     
   140.50100000001274        73.161072023367893     
   140.50200000001274        73.159656575331951     
   140.50300000001275        73.158241083535685     
   140.50400000001275        73.156825547981541     
   140.50500000001276        73.155409968672146     
   140.50600000001276        73.153994345609846     
   140.50700000001277        73.152578678797440     
   140.50800000001277        73.151162968236989     
   140.50900000001278        73.149747213931263     
   140.51000000001278        73.148331415882893     
   140.51100000001279        73.146915574094223     
   140.51200000001279        73.145499688567696     
   140.51300000001279        73.144083759305644     
   140.51400000001280        73.142667786310952     
   140.51500000001280        73.141251769585836     
   140.51600000001281        73.139835709132754     
   140.51700000001281        73.138419604954649     
   140.51800000001282        73.137003457053495     
   140.51900000001282        73.135587265431880     
   140.52000000001283        73.134171030092418     
   140.52100000001283        73.132754751037524     
   140.52200000001284        73.131338428269828     
   140.52300000001284        73.129922061791376     
   140.52400000001285        73.128505651605266     
   140.52500000001285        73.127089197713516     
   140.52600000001286        73.125672700118841     
   140.52700000001286        73.124256158823698     
   140.52800000001287        73.122839573830348     
   140.52900000001287        73.121422945141575     
   140.53000000001288        73.120006272759568     
   140.53100000001288        73.118589556687056     
   140.53200000001289        73.117172796926397     
   140.53300000001289        73.115755993480008     
   140.53400000001290        73.114339146350488     
   140.53500000001290        73.112922255540283     
   140.53600000001290        73.111505321051879     
   140.53700000001291        73.110088342887437     
   140.53800000001291        73.108671321049954     
   140.53900000001292        73.107254255541491     
   140.54000000001292        73.105837146364692     
   140.54100000001293        73.104419993521873     
   140.54200000001293        73.103002797015677     
   140.54300000001294        73.101585556848391     
   140.54400000001294        73.100168273022746     
   140.54500000001295        73.098750945540914     
   140.54600000001295        73.097333574405553     
   140.54700000001296        73.095916159618781     
   140.54800000001296        73.094498701183554     
   140.54900000001297        73.093081199102059     
   140.55000000001297        73.091663653376756     
   140.55100000001298        73.090246064010287     
   140.55200000001298        73.088828431004870     
   140.55300000001299        73.087410754362921     
   140.55400000001299        73.085993034087053     
   140.55500000001300        73.084575270179599     
   140.55600000001300        73.083157462643328     
   140.55700000001301        73.081739611480160     
   140.55800000001301        73.080321716692850     
   140.55900000001301        73.078903778283816     
   140.56000000001302        73.077485796255601     
   140.56100000001302        73.076067770610450     
   140.56200000001303        73.074649701350992     
   140.56300000001303        73.073231588479445     
   140.56400000001304        73.071813431998649     
   140.56500000001304        73.070395231910553     
   140.56600000001305        73.068976988217727     
   140.56700000001305        73.067558700922845     
   140.56800000001306        73.066140370028336     
   140.56900000001306        73.064721995536445     
   140.57000000001307        73.063303577449517     
   140.57100000001307        73.061885115770338     
   140.57200000001308        73.060466610501038     
   140.57300000001308        73.059048061644134     
   140.57400000001309        73.057629469202013     
   140.57500000001309        73.056210833177175     
   140.57600000001310        73.054792153572194     
   140.57700000001310        73.053373430389129     
   140.57800000001311        73.051954663630823     
   140.57900000001311        73.050535853299380     
   140.58000000001311        73.049116999397384     
   140.58100000001312        73.047698101927068     
   140.58200000001312        73.046279160891203     
   140.58300000001313        73.044860176291891     
   140.58400000001313        73.043441148131819     
   140.58500000001314        73.042022076413062     
   140.58600000001314        73.040602961138276     
   140.58700000001315        73.039183802309921     
   140.58800000001315        73.037764599930327     
   140.58900000001316        73.036345354001909     
   140.59000000001316        73.034926064527028     
   140.59100000001317        73.033506731508126     
   140.59200000001317        73.032087354947677     
   140.59300000001318        73.030667934848140     
   140.59400000001318        73.029248471211716     
   140.59500000001319        73.027828964041007     
   140.59600000001319        73.026409413338442     
   140.59700000001320        73.024989819106295     
   140.59800000001320        73.023570181346798     
   140.59900000001321        73.022150500062921     
   140.60000000001321        73.020730775256624     
   140.60100000001322        73.019311006930124     
   140.60200000001322        73.017891195086392     
   140.60300000001322        73.016471339727602     
   140.60400000001323        73.015051440855800     
   140.60500000001323        73.013631498473956     
   140.60600000001324        73.012211512584159     
   140.60700000001324        73.010791483188711     
   140.60800000001325        73.009371410290115     
   140.60900000001325        73.007951293890869     
   140.61000000001326        73.006531133993434     
   140.61100000001326        73.005110930599784     
   140.61200000001327        73.003690683712733     
   140.61300000001327        73.002270393334513     
   140.61400000001328        73.000850059467652     
   140.61500000001328        72.999429682114140     
   140.61600000001329        72.998009261276835     
   140.61700000001329        72.996588796957823     
   140.61800000001330        72.995168289159452     
   140.61900000001330        72.993747737884433     
   140.62000000001331        72.992327143134943     
   140.62100000001331        72.990906504913312     
   140.62200000001332        72.989485823222026     
   140.62300000001332        72.988065098063458     
   140.62400000001333        72.986644329439912     
   140.62500000001333        72.985223517353901     
   140.62600000001333        72.983802661807502     
   140.62700000001334        72.982381762803485     
   140.62800000001334        72.980960820344038     
   140.62900000001335        72.979539834431492     
   140.63000000001335        72.978118805068164     
   140.63100000001336        72.976697732256696     
   140.63200000001336        72.975276615999249     
   140.63300000001337        72.973855456298239     
   140.63400000001337        72.972434253155996     
   140.63500000001338        72.971013006574879     
   140.63600000001338        72.969591716557503     
   140.63700000001339        72.968170383105814     
   140.63800000001339        72.966749006222500     
   140.63900000001340        72.965327585909833     
   140.64000000001340        72.963906122169988     
   140.64100000001341        72.962484615005863     
   140.64200000001341        72.961063064419108     
   140.64300000001342        72.959641470412492     
   140.64400000001342        72.958219832988533     
   140.64500000001343        72.956798152149247     
   140.64600000001343        72.955376427897036     
   140.64700000001343        72.953954660234331     
   140.64800000001344        72.952532849163617     
   140.64900000001344        72.951110994687056     
   140.65000000001345        72.949689096806921     
   140.65100000001345        72.948267155526082     
   140.65200000001346        72.946845170846288     
   140.65300000001346        72.945423142770139     
   140.65400000001347        72.944001071299823     
   140.65500000001347        72.942578956437956     
   140.65600000001348        72.941156798186725     
   140.65700000001348        72.939734596548490     
   140.65800000001349        72.938312351525497     
   140.65900000001349        72.936890063120543     
   140.66000000001350        72.935467731335436     
   140.66100000001350        72.934045356172803     
   140.66200000001351        72.932622937634790     
   140.66300000001351        72.931200475723685     
   140.66400000001352        72.929777970442288     
   140.66500000001352        72.928355421792531     
   140.66600000001353        72.926932829776774     
   140.66700000001353        72.925510194397503     
   140.66800000001354        72.924087515656964     
   140.66900000001354        72.922664793557473     
   140.67000000001354        72.921242028101474     
   140.67100000001355        72.919819219291142     
   140.67200000001355        72.918396367129006     
   140.67300000001356        72.916973471617140     
   140.67400000001356        72.915550532757891     
   140.67500000001357        72.914127550554014     
   140.67600000001357        72.912704525007257     
   140.67700000001358        72.911281456120378     
   140.67800000001358        72.909858343895507     
   140.67900000001359        72.908435188334948     
   140.68000000001359        72.907011989441145     
   140.68100000001360        72.905588747216143     
   140.68200000001360        72.904165461662600     
   140.68300000001361        72.902742132782805     
   140.68400000001361        72.901318760578789     
   140.68500000001362        72.899895345053281     
   140.68600000001362        72.898471886208071     
   140.68700000001363        72.897048384045931     
   140.68800000001363        72.895624838569148     
   140.68900000001364        72.894201249779513     
   140.69000000001364        72.892777617680096     
   140.69100000001364        72.891353942272673     
   140.69200000001365        72.889930223559730     
   140.69300000001365        72.888506461543585     
   140.69400000001366        72.887082656226639     
   140.69500000001366        72.885658807610781     
   140.69600000001367        72.884234915698940     
   140.69700000001367        72.882810980492906     
   140.69800000001368        72.881387001995279     
   140.69900000001368        72.879962980208319     
   140.70000000001369        72.878538915134143     
   140.70100000001369        72.877114806775197     
   140.70200000001370        72.875690655133909     
   140.70300000001370        72.874266460212212     
   140.70400000001371        72.872842222012721     
   140.70500000001371        72.871417940537711     
   140.70600000001372        72.869993615789411     
   140.70700000001372        72.868569247769926     
   140.70800000001373        72.867144836481955     
   140.70900000001373        72.865720381927417     
   140.71000000001374        72.864295884108785     
   140.71100000001374        72.862871343028360     
   140.71200000001375        72.861446758688473     
   140.71300000001375        72.860022131091100     
   140.71400000001375        72.858597460238840     
   140.71500000001376        72.857172746133912     
   140.71600000001376        72.855747988778646     
   140.71700000001377        72.854323188175258     
   140.71800000001377        72.852898344326178     
   140.71900000001378        72.851473457233354     
   140.72000000001378        72.850048526899258     
   140.72100000001379        72.848623553326362     
   140.72200000001379        72.847198536516657     
   140.72300000001380        72.845773476472630     
   140.72400000001380        72.844348373196311     
   140.72500000001381        72.842923226690218     
   140.72600000001381        72.841498036956452     
   140.72700000001382        72.840072803997330     
   140.72800000001382        72.838647527815340     
   140.72900000001383        72.837222208412499     
   140.73000000001383        72.835796845791194     
   140.73100000001384        72.834371439953486     
   140.73200000001384        72.832945990901976     
   140.73300000001385        72.831520498638838     
   140.73400000001385        72.830094963166289     
   140.73500000001386        72.828669384486361     
   140.73600000001386        72.827243762601711     
   140.73700000001386        72.825818097514357     
   140.73800000001387        72.824392389226787     
   140.73900000001387        72.822966637740990     
   140.74000000001388        72.821540843059410     
   140.74100000001388        72.820115005184235     
   140.74200000001389        72.818689124117725     
   140.74300000001389        72.817263199862111     
   140.74400000001390        72.815837232419725     
   140.74500000001390        72.814411221792895     
   140.74600000001391        72.812985167983655     
   140.74700000001391        72.811559070994463     
   140.74800000001392        72.810132930827479     
   140.74900000001392        72.808706747484905     
   140.75000000001393        72.807280520969059     
   140.75100000001393        72.805854251282454     
   140.75200000001394        72.804427938426656     
   140.75300000001394        72.803001582404747     
   140.75400000001395        72.801575183218347     
   140.75500000001395        72.800148740869787     
   140.75600000001396        72.798722255361554     
   140.75700000001396        72.797295726695808     
   140.75800000001396        72.795869154874737     
   140.75900000001397        72.794442539900601     
   140.76000000001397        72.793015881775574     
   140.76100000001398        72.791589180502086     
   140.76200000001398        72.790162436082255     
   140.76300000001399        72.788735648518283     
   140.76400000001399        72.787308817812487     
   140.76500000001400        72.785881943967041     
   140.76600000001400        72.784455026984077     
   140.76700000001401        72.783028066866379     
   140.76800000001401        72.781601063615454     
   140.76900000001402        72.780174017233676     
   140.77000000001402        72.778746927723660     
   140.77100000001403        72.777319795087422     
   140.77200000001403        72.775892619327237     
   140.77300000001404        72.774465400445180     
   140.77400000001404        72.773038138443539     
   140.77500000001405        72.771610833324758     
   140.77600000001405        72.770183485090755     
   140.77700000001406        72.768756093743875     
   140.77800000001406        72.767328659286463     
   140.77900000001407        72.765901181720608     
   140.78000000001407        72.764473661048569     
   140.78100000001407        72.763046097272408     
   140.78200000001408        72.761618490394596     
   140.78300000001408        72.760190840417181     
   140.78400000001409        72.758763147342592     
   140.78500000001409        72.757335411172889     
   140.78600000001410        72.755907631910233     
   140.78700000001410        72.754479809556756     
   140.78800000001411        72.753051944115001     
   140.78900000001411        72.751624035586900     
   140.79000000001412        72.750196083974728     
   140.79100000001412        72.748768089281000     
   140.79200000001413        72.747340051507393     
   140.79300000001413        72.745911970656465     
   140.79400000001414        72.744483846730333     
   140.79500000001414        72.743055679731256     
   140.79600000001415        72.741627469661282     
   140.79700000001415        72.740199216522996     
   140.79800000001416        72.738770920317890     
   140.79900000001416        72.737342581048892     
   140.80000000001417        72.735914198717893     
   140.80100000001417        72.734485773327066     
   140.80200000001417        72.733057304878727     
   140.80300000001418        72.731628793374966     
   140.80400000001418        72.730200238817957     
   140.80500000001419        72.728771641210031     
   140.80600000001419        72.727343000553304     
   140.80700000001420        72.725914316850051     
   140.80800000001420        72.724485590102375     
   140.80900000001421        72.723056820312522     
   140.81000000001421        72.721628007482678     
   140.81100000001422        72.720199151614707     
   140.81200000001422        72.718770252711437     
   140.81300000001423        72.717341310774472     
   140.81400000001423        72.715912325806585     
   140.81500000001424        72.714483297809323     
   140.81600000001424        72.713054226785246     
   140.81700000001425        72.711625112736485     
   140.81800000001425        72.710195955665370     
   140.81900000001426        72.708766755573791     
   140.82000000001426        72.707337512463965     
   140.82100000001427        72.705908226338281     
   140.82200000001427        72.704478897198754     
   140.82300000001428        72.703049525047518     
   140.82400000001428        72.701620109887031     
   140.82500000001428        72.700190651719268     
   140.82600000001429        72.698761150546346     
   140.82700000001429        72.697331606370483     
   140.82800000001430        72.695902019193866     
   140.82900000001430        72.694472389018657     
   140.83000000001431        72.693042715847270     
   140.83100000001431        72.691612999681496     
   140.83200000001432        72.690183240523766     
   140.83300000001432        72.688753438375940     
   140.83400000001433        72.687323593240549     
   140.83500000001433        72.685893705119767     
   140.83600000001434        72.684463774015271     
   140.83700000001434        72.683033799929703     
   140.83800000001435        72.681603782865153     
   140.83900000001435        72.680173722823710     
   140.84000000001436        72.678743619807534     
   140.84100000001436        72.677313473818799     
   140.84200000001437        72.675883284859509     
   140.84300000001437        72.674453052932066     
   140.84400000001438        72.673022778038558     
   140.84500000001438        72.671592460181046     
   140.84600000001439        72.670162099361818     
   140.84700000001439        72.668731695582935     
   140.84800000001439        72.667301248846599     
   140.84900000001440        72.665870759154828     
   140.85000000001440        72.664440226510081     
   140.85100000001441        72.663009650914120     
   140.85200000001441        72.661579032369502     
   140.85300000001442        72.660148370878019     
   140.85400000001442        72.658717666442143     
   140.85500000001443        72.657286919063623     
   140.85600000001443        72.655856128745000     
   140.85700000001444        72.654425295488039     
   140.85800000001444        72.652994419295339     
   140.85900000001445        72.651563500168663     
   140.86000000001445        72.650132538110242     
   140.86100000001446        72.648701533122463     
   140.86200000001446        72.647270485207102     
   140.86300000001447        72.645839394366561     
   140.86400000001447        72.644408260602617     
   140.86500000001448        72.642977083917955     
   140.86600000001448        72.641545864314352     
   140.86700000001449        72.640114601793798     
   140.86800000001449        72.638683296358948     
   140.86900000001449        72.637251948011425     
   140.87000000001450        72.635820556753814     
   140.87100000001450        72.634389122587805     
   140.87200000001451        72.632957645515688     
   140.87300000001451        72.631526125539665     
   140.87400000001452        72.630094562661924     
   140.87500000001452        72.628662956884611     
   140.87600000001453        72.627231308209403     
   140.87700000001453        72.625799616638901     
   140.87800000001454        72.624367882175051     
   140.87900000001454        72.622936104820198     
   140.88000000001455        72.621504284576019     
   140.88100000001455        72.620072421445144     
   140.88200000001456        72.618640515429249     
   140.88300000001456        72.617208566530721     
   140.88400000001457        72.615776574751564     
   140.88500000001457        72.614344540094010     
   140.88600000001458        72.612912462559905     
   140.88700000001458        72.611480342151921     
   140.88800000001459        72.610048178871452     
   140.88900000001459        72.608615972721196     
   140.89000000001460        72.607183723703116     
   140.89100000001460        72.605751431818945     
   140.89200000001460        72.604319097071510     
   140.89300000001461        72.602886719462077     
   140.89400000001461        72.601454298993374     
   140.89500000001462        72.600021835667420     
   140.89600000001462        72.598589329486131     
   140.89700000001463        72.597156780451556     
   140.89800000001463        72.595724188566109     
   140.89900000001464        72.594291553831908     
   140.90000000001464        72.592858876250574     
   140.90100000001465        72.591426155824536     
   140.90200000001465        72.589993392556096     
   140.90300000001466        72.588560586446988     
   140.90400000001466        72.587127737499543     
   140.90500000001467        72.585694845715722     
   140.90600000001467        72.584261911097727     
   140.90700000001468        72.582828933647363     
   140.90800000001468        72.581395913367245     
   140.90900000001469        72.579962850259179     
   140.91000000001469        72.578529744324939     
   140.91100000001470        72.577096595567127     
   140.91200000001470        72.575663403987775     
   140.91300000001470        72.574230169588589     
   140.91400000001471        72.572796892372125     
   140.91500000001471        72.571363572340204     
   140.91600000001472        72.569930209495027     
   140.91700000001472        72.568496803838443     
   140.91800000001473        72.567063355372795     
   140.91900000001473        72.565629864100202     
   140.92000000001474        72.564196330022526     
   140.92100000001474        72.562762753141840     
   140.92200000001475        72.561329133460518     
   140.92300000001475        72.559895470980436     
   140.92400000001476        72.558461765703768     
   140.92500000001476        72.557028017632376     
   140.92600000001477        72.555594226768633     
   140.92700000001477        72.554160393114344     
   140.92800000001478        72.552726516671711     
   140.92900000001478        72.551292597442867     
   140.93000000001479        72.549858635429842     
   140.93100000001479        72.548424630634671     
   140.93200000001480        72.546990583059397     
   140.93300000001480        72.545556492706154     
   140.93400000001481        72.544122359577102     
   140.93500000001481        72.542688183674016     
   140.93600000001481        72.541253964999399     
   140.93700000001482        72.539819703554898     
   140.93800000001482        72.538385399342673     
   140.93900000001483        72.536951052365154     
   140.94000000001483        72.535516662623849     
   140.94100000001484        72.534082230121101     
   140.94200000001484        72.532647754859155     
   140.94300000001485        72.531213236839776     
   140.94400000001485        72.529778676064922     
   140.94500000001486        72.528344072537124     
   140.94600000001486        72.526909426258129     
   140.94700000001487        72.525474737229956     
   140.94800000001487        72.524040005454722     
   140.94900000001488        72.522605230934531     
   140.95000000001488        72.521170413671555     
   140.95100000001489        72.519735553667530     
   140.95200000001489        72.518300650924658     
   140.95300000001490        72.516865705445056     
   140.95400000001490        72.515430717230856     
   140.95500000001491        72.513995686283849     
   140.95600000001491        72.512560612606180     
   140.95700000001492        72.511125496199952     
   140.95800000001492        72.509690337067170     
   140.95900000001492        72.508255135210021     
   140.96000000001493        72.506819890630297     
   140.96100000001493        72.505384603330171     
   140.96200000001494        72.503949273311733     
   140.96300000001494        72.502513900577043     
   140.96400000001495        72.501078485128019     
   140.96500000001495        72.499643026966751     
   140.96600000001496        72.498207526095186     
   140.96700000001496        72.496771982515554     
   140.96800000001497        72.495336396229817     
   140.96900000001497        72.493900767239992     
   140.97000000001498        72.492465095547971     
   140.97100000001498        72.491029381156025     
   140.97200000001499        72.489593624066003     
   140.97300000001499        72.488157824280208     
   140.97400000001500        72.486721981800173     
   140.97500000001500        72.485286096628627     
   140.97600000001501        72.483850168766978     
   140.97700000001501        72.482414198217469     
   140.97800000001502        72.480978184982291     
   140.97900000001502        72.479542129063233     
   140.98000000001502        72.478106030462243     
   140.98100000001503        72.476669889181892     
   140.98200000001503        72.475233705223488     
   140.98300000001504        72.473797478589404     
   140.98400000001504        72.472361209281871     
   140.98500000001505        72.470924897302538     
   140.98600000001505        72.469488542653508     
   140.98700000001506        72.468052145337026     
   140.98800000001506        72.466615705354855     
   140.98900000001507        72.465179222709182     
   140.99000000001507        72.463742697401898     
   140.99100000001508        72.462306129435021     
   140.99200000001508        72.460869518810725     
   140.99300000001509        72.459432865530601     
   140.99400000001509        72.457996169597180     
   140.99500000001510        72.456559431012295     
   140.99600000001510        72.455122649777806     
   140.99700000001511        72.453685825895803     
   140.99800000001511        72.452248959368475     
   140.99900000001512        72.450812050197513     
   141.00000000001512        72.449375098385147     
   141.00100000001513        72.447938103933225     
   141.00200000001513        72.446501066844135     
   141.00300000001513        72.445063987119241     
   141.00400000001514        72.443626864761043     
   141.00500000001514        72.442189699771419     
   141.00600000001515        72.440752492152384     
   141.00700000001515        72.439315241905632     
   141.00800000001516        72.437877949033663     
   141.00900000001516        72.436440613538252     
   141.01000000001517        72.435003235421306     
   141.01100000001517        72.433565814684925     
   141.01200000001518        72.432128351331002     
   141.01300000001518        72.430690845361497     
   141.01400000001519        72.429253296778739     
   141.01500000001519        72.427815705584379     
   141.01600000001520        72.426378071780377     
   141.01700000001520        72.424940395369049     
   141.01800000001521        72.423502676352058     
   141.01900000001521        72.422064914731493     
   141.02000000001522        72.420627110509599     
   141.02100000001522        72.419189263687997     
   141.02200000001523        72.417751374268718     
   141.02300000001523        72.416313442253951     
   141.02400000001523        72.414875467645601     
   141.02500000001524        72.413437450445656     
   141.02600000001524        72.411999390655780     
   141.02700000001525        72.410561288278544     
   141.02800000001525        72.409123143315327     
   141.02900000001526        72.407684955768374     
   141.03000000001526        72.406246725639960     
   141.03100000001527        72.404808452931675     
   141.03200000001527        72.403370137645609     
   141.03300000001528        72.401931779783524     
   141.03400000001528        72.400493379347978     
   141.03500000001529        72.399054936340264     
   141.03600000001529        72.397616450762484     
   141.03700000001530        72.396177922617113     
   141.03800000001530        72.394739351905642     
   141.03900000001531        72.393300738630160     
   141.04000000001531        72.391862082792755     
   141.04100000001532        72.390423384395220     
   141.04200000001532        72.388984643439457     
   141.04300000001533        72.387545859927698     
   141.04400000001533        72.386107033861705     
   141.04500000001534        72.384668165243738     
   141.04600000001534        72.383229254075189     
   141.04700000001534        72.381790300358517     
   141.04800000001535        72.380351304095555     
   141.04900000001535        72.378912265288136     
   141.05000000001536        72.377473183938292     
   141.05100000001536        72.376034060048170     
   141.05200000001537        72.374594893619275     
   141.05300000001537        72.373155684654122     
   141.05400000001538        72.371716433154148     
   141.05500000001538        72.370277139121754     
   141.05600000001539        72.368837802558531     
   141.05700000001539        72.367398423466710     
   141.05800000001540        72.365959001847941     
   141.05900000001540        72.364519537704410     
   141.06000000001541        72.363080031038166     
   141.06100000001541        72.361640481850799     
   141.06200000001542        72.360200890144611     
   141.06300000001542        72.358761255921024     
   141.06400000001543        72.357321579182553     
   141.06500000001543        72.355881859931031     
   141.06600000001544        72.354442098168150     
   141.06700000001544        72.353002293896040     
   141.06800000001545        72.351562447116549     
   141.06900000001545        72.350122557831853     
   141.07000000001545        72.348682626043370     
   141.07100000001546        72.347242651753746     
   141.07200000001546        72.345802634964414     
   141.07300000001547        72.344362575677295     
   141.07400000001547        72.342922473894603     
   141.07500000001548        72.341482329618174     
   141.07600000001548        72.340042142849853     
   141.07700000001549        72.338601913591589     
   141.07800000001549        72.337161641845327     
   141.07900000001550        72.335721327613214     
   141.08000000001550        72.334280970896728     
   141.08100000001551        72.332840571698185     
   141.08200000001551        72.331400130019389     
   141.08300000001552        72.329959645862317     
   141.08400000001552        72.328519119228588     
   141.08500000001553        72.327078550120490     
   141.08600000001553        72.325637938539941     
   141.08700000001554        72.324197284488704     
   141.08800000001554        72.322756587968811     
   141.08900000001555        72.321315848981939     
   141.09000000001555        72.319875067530489     
   141.09100000001555        72.318434243615826     
   141.09200000001556        72.316993377240109     
   141.09300000001556        72.315552468405556     
   141.09400000001557        72.314111517113361     
   141.09500000001557        72.312670523366165     
   141.09600000001558        72.311229487165647     
   141.09700000001558        72.309788408513441     
   141.09800000001559        72.308347287411792     
   141.09900000001559        72.306906123862561     
   141.10000000001560        72.305464917867496     
   141.10100000001560        72.304023669428844     
   141.10200000001561        72.302582378547967     
   141.10300000001561        72.301141045227169     
   141.10400000001562        72.299699669468353     
   141.10500000001562        72.298258251273353     
   141.10600000001563        72.296816790644087     
   141.10700000001563        72.295375287582431     
   141.10800000001564        72.293933742090232     
   141.10900000001564        72.292492154169423     
   141.11000000001565        72.291050523821909     
   141.11100000001565        72.289608851049763     
   141.11200000001566        72.288167135854607     
   141.11300000001566        72.286725378238444     
   141.11400000001566        72.285283578203419     
   141.11500000001567        72.283841735750912     
   141.11600000001567        72.282399850883351     
   141.11700000001568        72.280957923602315     
   141.11800000001568        72.279515953909822     
   141.11900000001569        72.278073941807719     
   141.12000000001569        72.276631887297782     
   141.12100000001570        72.275189790382001     
   141.12200000001570        72.273747651062351     
   141.12300000001571        72.272305469340651     
   141.12400000001571        72.270863245218749     
   141.12500000001572        72.269420978698761     
   141.12600000001572        72.267978669782096     
   141.12700000001573        72.266536318471083     
   141.12800000001573        72.265093924767427     
   141.12900000001574        72.263651488673005     
   141.13000000001574        72.262209010189807     
   141.13100000001575        72.260766489319508     
   141.13200000001575        72.259323926064368     
   141.13300000001576        72.257881320425611     
   141.13400000001576        72.256438672405764     
   141.13500000001576        72.254995982006662     
   141.13600000001577        72.253553249229583     
   141.13700000001577        72.252110474076915     
   141.13800000001578        72.250667656550462     
   141.13900000001578        72.249224796651987     
   141.14000000001579        72.247781894383394     
   141.14100000001579        72.246338949746828     
   141.14200000001580        72.244895962743712     
   141.14300000001580        72.243452933376190     
   141.14400000001581        72.242009861646025     
   141.14500000001581        72.240566747555178     
   141.14600000001582        72.239123591105397     
   141.14700000001582        72.237680392298714     
   141.14800000001583        72.236237151136720     
   141.14900000001583        72.234793867621562     
   141.15000000001584        72.233350541755016     
   141.15100000001584        72.231907173538943     
   141.15200000001585        72.230463762975049     
   141.15300000001585        72.229020310065380     
   141.15400000001586        72.227576814811769     
   141.15500000001586        72.226133277216078     
   141.15600000001587        72.224689697280084     
   141.15700000001587        72.223246075005790     
   141.15800000001587        72.221802410394901     
   141.15900000001588        72.220358703449335     
   141.16000000001588        72.218914954170913     
   141.16100000001589        72.217471162561480     
   141.16200000001589        72.216027328622985     
   141.16300000001590        72.214583452357189     
   141.16400000001590        72.213139533766011     
   141.16500000001591        72.211695572851241     
   141.16600000001591        72.210251569614769     
   141.16700000001592        72.208807524058443     
   141.16800000001592        72.207363436184025     
   141.16900000001593        72.205919305993490     
   141.17000000001593        72.204475133488529     
   141.17100000001594        72.203030918671175     
   141.17200000001594        72.201586661542990     
   141.17300000001595        72.200142362106078     
   141.17400000001595        72.198698020362372     
   141.17500000001596        72.197253636313448     
   141.17600000001596        72.195809209961226     
   141.17700000001597        72.194364741307439     
   141.17800000001597        72.192920230354105     
   141.17900000001598        72.191475677102943     
   141.18000000001598        72.190031081555929     
   141.18100000001598        72.188586443714755     
   141.18200000001599        72.187141763581280     
   141.18300000001599        72.185697041157567     
   141.18400000001600        72.184252276444937     
   141.18500000001600        72.182807469445748     
   141.18600000001601        72.181362620161508     
   141.18700000001601        72.179917728594091     
   141.18800000001602        72.178472794745645     
   141.18900000001602        72.177027818617489     
   141.19000000001603        72.175582800211743     
   141.19100000001603        72.174137739530238     
   141.19200000001604        72.172692636574709     
   141.19300000001604        72.171247491346833     
   141.19400000001605        72.169802303849011     
   141.19500000001605        72.168357074082465     
   141.19600000001606        72.166911802049086     
   141.19700000001606        72.165466487751118     
   141.19800000001607        72.164021131189870     
   141.19900000001607        72.162575732367273     
   141.20000000001608        72.161130291285488     
   141.20100000001608        72.159684807946007     
   141.20200000001608        72.158239282350721     
   141.20300000001609        72.156793714501390     
   141.20400000001609        72.155348104400090     
   141.20500000001610        72.153902452048257     
   141.20600000001610        72.152456757447894     
   141.20700000001611        72.151011020600748     
   141.20800000001611        72.149565241508682     
   141.20900000001612        72.148119420173643     
   141.21000000001612        72.146673556597278     
   141.21100000001613        72.145227650781266     
   141.21200000001613        72.143781702727665     
   141.21300000001614        72.142335712437983     
   141.21400000001614        72.140889679914523     
   141.21500000001615        72.139443605158689     
   141.21600000001615        72.137997488172189     
   141.21700000001616        72.136551328957268     
   141.21800000001616        72.135105127515260     
   141.21900000001617        72.133658883848241     
   141.22000000001617        72.132212597957917     
   141.22100000001618        72.130766269846092     
   141.22200000001618        72.129319899514726     
   141.22300000001619        72.127873486965299     
   141.22400000001619        72.126427032199800     
   141.22500000001619        72.124980535219933     
   141.22600000001620        72.123533996027646     
   141.22700000001620        72.122087414624644     
   141.22800000001621        72.120640791012804     
   141.22900000001621        72.119194125193687     
   141.23000000001622        72.117747417169213     
   141.23100000001622        72.116300666941143     
   141.23200000001623        72.114853874511311     
   141.23300000001623        72.113407039881579     
   141.23400000001624        72.111960163053752     
   141.23500000001624        72.110513244029264     
   141.23600000001625        72.109066282810289     
   141.23700000001625        72.107619279398492     
   141.23800000001626        72.106172233795363     
   141.23900000001626        72.104725146003233     
   141.24000000001627        72.103278016023538     
   141.24100000001627        72.101830843857968     
   141.24200000001628        72.100383629508585     
   141.24300000001628        72.098936372977036     
   141.24400000001629        72.097489074265170     
   141.24500000001629        72.096041733374548     
   141.24600000001629        72.094594350306920     
   141.24700000001630        72.093146925064474     
   141.24800000001630        72.091699457648659     
   141.24900000001631        72.090251948061379     
   141.25000000001631        72.088804396304326     
   141.25100000001632        72.087356802379091     
   141.25200000001632        72.085909166287820     
   141.25300000001633        72.084461488031934     
   141.25400000001633        72.083013767613551     
   141.25500000001634        72.081566005034176     
   141.25600000001634        72.080118200295630     
   141.25700000001635        72.078670353399644     
   141.25800000001635        72.077222464348168     
   141.25900000001636        72.075774533142834     
   141.26000000001636        72.074326559785334     
   141.26100000001637        72.072878544277415     
   141.26200000001637        72.071430486620983     
   141.26300000001638        72.069982386817841     
   141.26400000001638        72.068534244869497     
   141.26500000001639        72.067086060777783     
   141.26600000001639        72.065637834544674     
   141.26700000001640        72.064189566171791     
   141.26800000001640        72.062741255660768     
   141.26900000001640        72.061292903013552     
   141.27000000001641        72.059844508231677     
   141.27100000001641        72.058396071317119     
   141.27200000001642        72.056947592271470     
   141.27300000001642        72.055499071096520     
   141.27400000001643        72.054050507794159     
   141.27500000001643        72.052601902365907     
   141.27600000001644        72.051153254813613     
   141.27700000001644        72.049704565139052     
   141.27800000001645        72.048255833344086     
   141.27900000001645        72.046807059430293     
   141.28000000001646        72.045358243399249     
   141.28100000001646        72.043909385253031     
   141.28200000001647        72.042460484993171     
   141.28300000001647        72.041011542621405     
   141.28400000001648        72.039562558139721     
   141.28500000001648        72.038113531549584     
   141.28600000001649        72.036664462852841     
   141.28700000001649        72.035215352051225     
   141.28800000001650        72.033766199146612     
   141.28900000001650        72.032317004140438     
   141.29000000001651        72.030867767034650     
   141.29100000001651        72.029418487830810     
   141.29200000001651        72.027969166530909     
   141.29300000001652        72.026519803136352     
   141.29400000001652        72.025070397649245     
   141.29500000001653        72.023620950070978     
   141.29600000001653        72.022171460403570     
   141.29700000001654        72.020721928648527     
   141.29800000001654        72.019272354807725     
   141.29900000001655        72.017822738882728     
   141.30000000001655        72.016373080875312     
   141.30100000001656        72.014923380787337     
   141.30200000001656        72.013473638620397     
   141.30300000001657        72.012023854376295     
   141.30400000001657        72.010574028056652     
   141.30500000001658        72.009124159663386     
   141.30600000001658        72.007674249197777     
   141.30700000001659        72.006224296662126     
   141.30800000001659        72.004774302057797     
   141.30900000001660        72.003324265386610     
   141.31000000001660        72.001874186650042     
   141.31100000001661        72.000424065850098     
   141.31200000001661        71.998973902988624     
   141.31300000001661        71.997523698066772     
   141.31400000001662        71.996073451087000     
   141.31500000001662        71.994623162050232     
   141.31600000001663        71.993172830958912     
   141.31700000001663        71.991722457814092     
   141.31800000001664        71.990272042617988     
   141.31900000001664        71.988821585372150     
   141.32000000001665        71.987371086078184     
   141.32100000001665        71.985920544737795     
   141.32200000001666        71.984469961352787     
   141.32300000001666        71.983019335924865     
   141.32400000001667        71.981568668455765     
   141.32500000001667        71.980117958946934     
   141.32600000001668        71.978667207400449     
   141.32700000001668        71.977216413817700     
   141.32800000001669        71.975765578200679     
   141.32900000001669        71.974314700550863     
   141.33000000001670        71.972863780869986     
   141.33100000001670        71.971412819159667     
   141.33200000001671        71.969961815421740     
   141.33300000001671        71.968510769658067     
   141.33400000001672        71.967059681869898     
   141.33500000001672        71.965608552059294     
   141.33600000001672        71.964157380227746     
   141.33700000001673        71.962706166377046     
   141.33800000001673        71.961254910508899     
   141.33900000001674        71.959803612625024     
   141.34000000001674        71.958352272726884     
   141.34100000001675        71.956900890816371     
   141.34200000001675        71.955449466895175     
   141.34300000001676        71.953998000965115     
   141.34400000001676        71.952546493027199     
   141.34500000001677        71.951094943084072     
   141.34600000001677        71.949643351136771     
   141.34700000001678        71.948191717187100     
   141.34800000001678        71.946740041236964     
   141.34900000001679        71.945288323287727     
   141.35000000001679        71.943836563341449     
   141.35100000001680        71.942384761399438     
   141.35200000001680        71.940932917463400     
   141.35300000001681        71.939481031535379     
   141.35400000001681        71.938029103616671     
   141.35500000001682        71.936577133709037     
   141.35600000001682        71.935125121814465     
   141.35700000001682        71.933673067934052     
   141.35800000001683        71.932220972069928     
   141.35900000001683        71.930768834223713     
   141.36000000001684        71.929316654396857     
   141.36100000001684        71.927864432591164     
   141.36200000001685        71.926412168808298     
   141.36300000001685        71.924959863050049     
   141.36400000001686        71.923507515317851     
   141.36500000001686        71.922055125613525     
   141.36600000001687        71.920602693938690     
   141.36700000001687        71.919150220294966     
   141.36800000001688        71.917697704684159     
   141.36900000001688        71.916245147107844     
   141.37000000001689        71.914792547567785     
   141.37100000001689        71.913339906065360     
   141.37200000001690        71.911887222602360     
   141.37300000001690        71.910434497180631     
   141.37400000001691        71.908981729801567     
   141.37500000001691        71.907528920467186     
   141.37600000001692        71.906076069178766     
   141.37700000001692        71.904623175938184     
   141.37800000001693        71.903170240746988     
   141.37900000001693        71.901717263606642     
   141.38000000001693        71.900264244519363     
   141.38100000001694        71.898811183486345     
   141.38200000001694        71.897358080509449     
   141.38300000001695        71.895904935590096     
   141.38400000001695        71.894451748730120     
   141.38500000001696        71.892998519931055     
   141.38600000001696        71.891545249194721     
   141.38700000001697        71.890091936522680     
   141.38800000001697        71.888638581916496     
   141.38900000001698        71.887185185377916     
   141.39000000001698        71.885731746908490     
   141.39100000001699        71.884278266510037     
   141.39200000001699        71.882824744183992     
   141.39300000001700        71.881371179932259     
   141.39400000001700        71.879917573756160     
   141.39500000001701        71.878463925657456     
   141.39600000001701        71.877010235637968     
   141.39700000001702        71.875556503698959     
   141.39800000001702        71.874102729842363     
   141.39900000001703        71.872648914069813     
   141.40000000001703        71.871195056382845     
   141.40100000001704        71.869741156783107     
   141.40200000001704        71.868287215272304     
   141.40300000001704        71.866833231851984     
   141.40400000001705        71.865379206523627     
   141.40500000001705        71.863925139289393     
   141.40600000001706        71.862471030150417     
   141.40700000001706        71.861016879108362     
   141.40800000001707        71.859562686165219     
   141.40900000001707        71.858108451322195     
   141.41000000001708        71.856654174581053     
   141.41100000001708        71.855199855943482     
   141.41200000001709        71.853745495411047     
   141.41300000001709        71.852291092985510     
   141.41400000001710        71.850836648668405     
   141.41500000001710        71.849382162461310     
   141.41600000001711        71.847927634365888     
   141.41700000001711        71.846473064383702     
   141.41800000001712        71.845018452516484     
   141.41900000001712        71.843563798765700     
   141.42000000001713        71.842109103133097     
   141.42100000001713        71.840654365620239     
   141.42200000001714        71.839199586228844     
   141.42300000001714        71.837744764960348     
   141.42400000001714        71.836289901816372     
   141.42500000001715        71.834834996798804     
   141.42600000001715        71.833380049908939     
   141.42700000001716        71.831925061148539     
   141.42800000001716        71.830470030519294     
   141.42900000001717        71.829014958022626     
   141.43000000001717        71.827559843660040     
   141.43100000001718        71.826104687433684     
   141.43200000001718        71.824649489344594     
   141.43300000001719        71.823194249394618     
   141.43400000001719        71.821738967585205     
   141.43500000001720        71.820283643918273     
   141.43600000001720        71.818828278395372     
   141.43700000001721        71.817372871017838     
   141.43800000001721        71.815917421787390     
   141.43900000001722        71.814461930705733     
   141.44000000001722        71.813006397774387     
   141.44100000001723        71.811550822994832     
   141.44200000001723        71.810095206368885     
   141.44300000001724        71.808639547897982     
   141.44400000001724        71.807183847583872     
   141.44500000001725        71.805728105428187     
   141.44600000001725        71.804272321432109     
   141.44700000001725        71.802816495597554     
   141.44800000001726        71.801360627926201     
   141.44900000001726        71.799904718419540     
   141.45000000001727        71.798448767079165     
   141.45100000001727        71.796992773906510     
   141.45200000001728        71.795536738903394     
   141.45300000001728        71.794080662071394     
   141.45400000001729        71.792624543411904     
   141.45500000001729        71.791168382926699     
   141.45600000001730        71.789712180617144     
   141.45700000001730        71.788255936485143     
   141.45800000001731        71.786799650532075     
   141.45900000001731        71.785343322759516     
   141.46000000001732        71.783886953169173     
   141.46100000001732        71.782430541762494     
   141.46200000001733        71.780974088541200     
   141.46300000001733        71.779517593506696     
   141.46400000001734        71.778061056660761     
   141.46500000001734        71.776604478004757     
   141.46600000001735        71.775147857540304     
   141.46700000001735        71.773691195269080     
   141.46800000001735        71.772234491192719     
   141.46900000001736        71.770777745312699     
   141.47000000001736        71.769320957630455     
   141.47100000001737        71.767864128147906     
   141.47200000001737        71.766407256866174     
   141.47300000001738        71.764950343787334     
   141.47400000001738        71.763493388912408     
   141.47500000001739        71.762036392243672     
   141.47600000001739        71.760579353781921     
   141.47700000001740        71.759122273529201     
   141.47800000001740        71.757665151486961     
   141.47900000001741        71.756207987656708     
   141.48000000001741        71.754750782040190     
   141.48100000001742        71.753293534638857     
   141.48200000001742        71.751836245454058     
   141.48300000001743        71.750378914487698     
   141.48400000001743        71.748921541741367     
   141.48500000001744        71.747464127216048     
   141.48600000001744        71.746006670914028     
   141.48700000001745        71.744549172836457     
   141.48800000001745        71.743091632984999     
   141.48900000001746        71.741634051361203     
   141.49000000001746        71.740176427966560     
   141.49100000001746        71.738718762802733     
   141.49200000001747        71.737261055871372     
   141.49300000001747        71.735803307173782     
   141.49400000001748        71.734345516711386     
   141.49500000001748        71.732887684486485     
   141.49600000001749        71.731429810499705     
   141.49700000001749        71.729971894753206     
   141.49800000001750        71.728513937248294     
   141.49900000001750        71.727055937986478     
   141.50000000001751        71.725597896969546     
   141.50100000001751        71.724139814198892     
   141.50200000001752        71.722681689676037     
   141.50300000001752        71.721223523402514     
   141.50400000001753        71.719765315379775     
   141.50500000001753        71.718307065609750     
   141.50600000001754        71.716848774093691     
   141.50700000001754        71.715390440833076     
   141.50800000001755        71.713932065829525     
   141.50900000001755        71.712473649084799     
   141.51000000001756        71.711015190600037     
   141.51100000001756        71.709556690376985     
   141.51200000001757        71.708098148417363     
   141.51300000001757        71.706639564722408     
   141.51400000001757        71.705180939293655     
   141.51500000001758        71.703722272132865     
   141.51600000001758        71.702263563241502     
   141.51700000001759        71.700804812621016     
   141.51800000001759        71.699346020273026     
   141.51900000001760        71.697887186198969     
   141.52000000001760        71.696428310400591     
   141.52100000001761        71.694969392878946     
   141.52200000001761        71.693510433636106     
   141.52300000001762        71.692051432673239     
   141.52400000001762        71.690592389992005     
   141.52500000001763        71.689133305594012     
   141.52600000001763        71.687674179480751     
   141.52700000001764        71.686215011653530     
   141.52800000001764        71.684755802114083     
   141.52900000001765        71.683296550863872     
   141.53000000001765        71.681837257904476     
   141.53100000001766        71.680377923237444     
   141.53200000001766        71.678918546864097     
   141.53300000001767        71.677459128786111     
   141.53400000001767        71.675999669005051     
   141.53500000001767        71.674540167522366     
   141.53600000001768        71.673080624339391     
   141.53700000001768        71.671621039458060     
   141.53800000001769        71.670161412879608     
   141.53900000001769        71.668701744605471     
   141.54000000001770        71.667242034637312     
   141.54100000001770        71.665782282976551     
   141.54200000001771        71.664322489624823     
   141.54300000001771        71.662862654583677     
   141.54400000001772        71.661402777854377     
   141.54500000001772        71.659942859438715     
   141.54600000001773        71.658482899338011     
   141.54700000001773        71.657022897553830     
   141.54800000001774        71.655562854087606     
   141.54900000001774        71.654102768940945     
   141.55000000001775        71.652642642115325     
   141.55100000001775        71.651182473612209     
   141.55200000001776        71.649722263433119     
   141.55300000001776        71.648262011579817     
   141.55400000001777        71.646801718053254     
   141.55500000001777        71.645341382855506     
   141.55600000001778        71.643881005987595     
   141.55700000001778        71.642420587451213     
   141.55800000001778        71.640960127247922     
   141.55900000001779        71.639499625379159     
   141.56000000001779        71.638039081846571     
   141.56100000001780        71.636578496651410     
   141.56200000001780        71.635117869795153     
   141.56300000001781        71.633657201279533     
   141.56400000001781        71.632196491105944     
   141.56500000001782        71.630735739275877     
   141.56600000001782        71.629274945790854     
   141.56700000001783        71.627814110652196     
   141.56800000001783        71.626353233861536     
   141.56900000001784        71.624892315420311     
   141.57000000001784        71.623431355330197     
   141.57100000001785        71.621970353592474     
   141.57200000001785        71.620509310208561     
   141.57300000001786        71.619048225180137     
   141.57400000001786        71.617587098508636     
   141.57500000001787        71.616125930195395     
   141.57600000001787        71.614664720242061     
   141.57700000001788        71.613203468650241     
   141.57800000001788        71.611742175421000     
   141.57900000001788        71.610280840556285     
   141.58000000001789        71.608819464057063     
   141.58100000001789        71.607358045925423     
   141.58200000001790        71.605896586162402     
   141.58300000001790        71.604435084769634     
   141.58400000001791        71.602973541748497     
   141.58500000001791        71.601511957100456     
   141.58600000001792        71.600050330827230     
   141.58700000001792        71.598588662929984     
   141.58800000001793        71.597126953410339     
   141.58900000001793        71.595665202269785     
   141.59000000001794        71.594203409509774     
   141.59100000001794        71.592741575131768     
   141.59200000001795        71.591279699137218     
   141.59300000001795        71.589817781527543     
   141.59400000001796        71.588355822304337     
   141.59500000001796        71.586893821469076     
   141.59600000001797        71.585431779023097     
   141.59700000001797        71.583969694967905     
   141.59800000001798        71.582507569304866     
   141.59900000001798        71.581045402035755     
   141.60000000001799        71.579583193161696     
   141.60100000001799        71.578120942684293     
   141.60200000001799        71.576658650605054     
   141.60300000001800        71.575196316925471     
   141.60400000001800        71.573733941646864     
   141.60500000001801        71.572271524770485     
   141.60600000001801        71.570809066298551     
   141.60700000001802        71.569346566231687     
   141.60800000001802        71.567884024571740     
   141.60900000001803        71.566421441320216     
   141.61000000001803        71.564958816478395     
   141.61100000001804        71.563496150047584     
   141.61200000001804        71.562033442029630     
   141.61300000001805        71.560570692425912     
   141.61400000001805        71.559107901237539     
   141.61500000001806        71.557645068466329     
   141.61600000001806        71.556182194113688     
   141.61700000001807        71.554719278180826     
   141.61800000001807        71.553256320669291     
   141.61900000001808        71.551793321580547     
   141.62000000001808        71.550330280916342     
   141.62100000001809        71.548867198677556     
   141.62200000001809        71.547404074866108     
   141.62300000001810        71.545940909483164     
   141.62400000001810        71.544477702530102     
   141.62500000001810        71.543014454008656     
   141.62600000001811        71.541551163920317     
   141.62700000001811        71.540087832266266     
   141.62800000001812        71.538624459047611     
   141.62900000001812        71.537161044266625     
   141.63000000001813        71.535697587924091     
   141.63100000001813        71.534234090021741     
   141.63200000001814        71.532770550560755     
   141.63300000001814        71.531306969543209     
   141.63400000001815        71.529843346969557     
   141.63500000001815        71.528379682842001     
   141.63600000001816        71.526915977161721     
   141.63700000001816        71.525452229930053     
   141.63800000001817        71.523988441148518     
   141.63900000001817        71.522524610818721     
   141.64000000001818        71.521060738941799     
   141.64100000001818        71.519596825519287     
   141.64200000001819        71.518132870552634     
   141.64300000001819        71.516668874043205     
   141.64400000001820        71.515204835992549     
   141.64500000001820        71.513740756401830     
   141.64600000001820        71.512276635272897     
   141.64700000001821        71.510812472606887     
   141.64800000001821        71.509348268405304     
   141.64900000001822        71.507884022669302     
   141.65000000001822        71.506419735400726     
   141.65100000001823        71.504955406600899     
   141.65200000001823        71.503491036270901     
   141.65300000001824        71.502026624412423     
   141.65400000001824        71.500562171026971     
   141.65500000001825        71.499097676115895     
   141.65600000001825        71.497633139680318     
   141.65700000001826        71.496168561722158     
   141.65800000001826        71.494703942242325     
   141.65900000001827        71.493239281242495     
   141.66000000001827        71.491774578724261     
   141.66100000001828        71.490309834688659     
   141.66200000001828        71.488845049137396     
   141.66300000001829        71.487380222071735     
   141.66400000001829        71.485915353492928     
   141.66500000001830        71.484450443402721     
   141.66600000001830        71.482985491802168     
   141.66700000001831        71.481520498693072     
   141.66800000001831        71.480055464076557     
   141.66900000001831        71.478590387954171     
   141.67000000001832        71.477125270327107     
   141.67100000001832        71.475660111197087     
   141.67200000001833        71.474194910565046     
   141.67300000001833        71.472729668433018     
   141.67400000001834        71.471264384801813     
   141.67500000001834        71.469799059673122     
   141.67600000001835        71.468333693048308     
   141.67700000001835        71.466868284928736     
   141.67800000001836        71.465402835315942     
   141.67900000001836        71.463937344211132     
   141.68000000001837        71.462471811615643     
   141.68100000001837        71.461006237531222     
   141.68200000001838        71.459540621958752     
   141.68300000001838        71.458074964900149     
   141.68400000001839        71.456609266356679     
   141.68500000001839        71.455143526329394     
   141.68600000001840        71.453677744820098     
   141.68700000001840        71.452211921829786     
   141.68800000001841        71.450746057360064     
   141.68900000001841        71.449280151412523     
   141.69000000001841        71.447814203988258     
   141.69100000001842        71.446348215088648     
   141.69200000001842        71.444882184715198     
   141.69300000001843        71.443416112869514     
   141.69400000001843        71.441949999552492     
   141.69500000001844        71.440483844765737     
   141.69600000001844        71.439017648510699     
   141.69700000001845        71.437551410788615     
   141.69800000001845        71.436085131600976     
   141.69900000001846        71.434618810949218     
   141.70000000001846        71.433152448834605     
   141.70100000001847        71.431686045258630     
   141.70200000001847        71.430219600222429     
   141.70300000001848        71.428753113727581     
   141.70400000001848        71.427286585775647     
   141.70500000001849        71.425820016367638     
   141.70600000001849        71.424353405505016     
   141.70700000001850        71.422886753189204     
   141.70800000001850        71.421420059421479     
   141.70900000001851        71.419953324203590     
   141.71000000001851        71.418486547536375     
   141.71100000001852        71.417019729421469     
   141.71200000001852        71.415552869860306     
   141.71300000001852        71.414085968854309     
   141.71400000001853        71.412619026404499     
   141.71500000001853        71.411152042512612     
   141.71600000001854        71.409685017179513     
   141.71700000001854        71.408217950407263     
   141.71800000001855        71.406750842196644     
   141.71900000001855        71.405283692549574     
   141.72000000001856        71.403816501466849     
   141.72100000001856        71.402349268950033     
   141.72200000001857        71.400881995000503     
   141.72300000001857        71.399414679619781     
   141.72400000001858        71.397947322808804     
   141.72500000001858        71.396479924569633     
   141.72600000001859        71.395012484903063     
   141.72700000001859        71.393545003810331     
   141.72800000001860        71.392077481293256     
   141.72900000001860        71.390609917352876     
   141.73000000001861        71.389142311990980     
   141.73100000001861        71.387674665208223     
   141.73200000001862        71.386206977006495     
   141.73300000001862        71.384739247386847     
   141.73400000001863        71.383271476351041     
   141.73500000001863        71.381803663899845     
   141.73600000001863        71.380335810035007     
   141.73700000001864        71.378867914757876     
   141.73800000001864        71.377399978069732     
   141.73900000001865        71.375931999971741     
   141.74000000001865        71.374463980465521     
   141.74100000001866        71.372995919552181     
   141.74200000001866        71.371527817233286     
   141.74300000001867        71.370059673510070     
   141.74400000001867        71.368591488383728     
   141.74500000001868        71.367123261856051     
   141.74600000001868        71.365654993928061     
   141.74700000001869        71.364186684600838     
   141.74800000001869        71.362718333876330     
   141.74900000001870        71.361249941755389     
   141.75000000001870        71.359781508239450     
   141.75100000001871        71.358313033329850     
   141.75200000001871        71.356844517028193     
   141.75300000001872        71.355375959335547     
   141.75400000001872        71.353907360253189     
   141.75500000001873        71.352438719782683     
   141.75600000001873        71.350970037925464     
   141.75700000001873        71.349501314682257     
   141.75800000001874        71.348032550054896     
   141.75900000001874        71.346563744044943     
   141.76000000001875        71.345094896653066     
   141.76100000001875        71.343626007880957     
   141.76200000001876        71.342157077729865     
   141.76300000001876        71.340688106201171     
   141.76400000001877        71.339219093296350     
   141.76500000001877        71.337750039016484     
   141.76600000001878        71.336280943362851     
   141.76700000001878        71.334811806336916     
   141.76800000001879        71.333342627940070     
   141.76900000001879        71.331873408173564     
   141.77000000001880        71.330404147038465     
   141.77100000001880        71.328934844536676     
   141.77200000001881        71.327465500668936     
   141.77300000001881        71.325996115437079     
   141.77400000001882        71.324526688841843     
   141.77500000001882        71.323057220885147     
   141.77600000001883        71.321587711567773     
   141.77700000001883        71.320118160891440     
   141.77800000001884        71.318648568857014     
   141.77900000001884        71.317178935466302     
   141.78000000001884        71.315709260720396     
   141.78100000001885        71.314239544620676     
   141.78200000001885        71.312769787168293     
   141.78300000001886        71.311299988364865     
   141.78400000001886        71.309830148211233     
   141.78500000001887        71.308360266708988     
   141.78600000001887        71.306890343859465     
   141.78700000001888        71.305420379663971     
   141.78800000001888        71.303950374123801     
   141.78900000001889        71.302480327240261     
   141.79000000001889        71.301010239014488     
   141.79100000001890        71.299540109448031     
   141.79200000001890        71.298069938542127     
   141.79300000001891        71.296599726297870     
   141.79400000001891        71.295129472716908     
   141.79500000001892        71.293659177800080     
   141.79600000001892        71.292188841549248     
   141.79700000001893        71.290718463965305     
   141.79800000001893        71.289248045049717     
   141.79900000001894        71.287777584803877     
   141.80000000001894        71.286307083228778     
   141.80100000001895        71.284836540326012     
   141.80200000001895        71.283365956096645     
   141.80300000001895        71.281895330542085     
   141.80400000001896        71.280424663663524     
   141.80500000001896        71.278953955462541     
   141.80600000001897        71.277483205940143     
   141.80700000001897        71.276012415097767     
   141.80800000001898        71.274541582936664     
   141.80900000001898        71.273070709458011     
   141.81000000001899        71.271599794663302     
   141.81100000001899        71.270128838553589     
   141.81200000001900        71.268657841130420     
   141.81300000001900        71.267186802394789     
   141.81400000001901        71.265715722348304     
   141.81500000001901        71.264244600991972     
   141.81600000001902        71.262773438327216     
   141.81700000001902        71.261302234355441     
   141.81800000001903        71.259830989077656     
   141.81900000001903        71.258359702495284     
   141.82000000001904        71.256888374609630     
   141.82100000001904        71.255417005421805     
   141.82200000001905        71.253945594933413     
   141.82300000001905        71.252474143145577     
   141.82400000001905        71.251002650059334     
   141.82500000001906        71.249531115676277     
   141.82600000001906        71.248059539997641     
   141.82700000001907        71.246587923024535     
   141.82800000001907        71.245116264758380     
   141.82900000001908        71.243644565200313     
   141.83000000001908        71.242172824351869     
   141.83100000001909        71.240701042214027     
   141.83200000001909        71.239229218788125     
   141.83300000001910        71.237757354075526     
   141.83400000001910        71.236285448077453     
   141.83500000001911        71.234813500795440     
   141.83600000001911        71.233341512230112     
   141.83700000001912        71.231869482383402     
   141.83800000001912        71.230397411256135     
   141.83900000001913        71.228925298849830     
   141.84000000001913        71.227453145165541     
   141.84100000001914        71.225980950204672     
   141.84200000001914        71.224508713968746     
   141.84300000001915        71.223036436458358     
   141.84400000001915        71.221564117675427     
   141.84500000001916        71.220091757620850     
   141.84600000001916        71.218619356295932     
   141.84700000001916        71.217146913702166     
   141.84800000001917        71.215674429840377     
   141.84900000001917        71.214201904712269     
   141.85000000001918        71.212729338318738     
   141.85100000001918        71.211256730661347     
   141.85200000001919        71.209784081741091     
   141.85300000001919        71.208311391559477     
   141.85400000001920        71.206838660117469     
   141.85500000001920        71.205365887416690     
   141.85600000001921        71.203893073457991     
   141.85700000001921        71.202420218242864     
   141.85800000001922        71.200947321772460     
   141.85900000001922        71.199474384048145     
   141.86000000001923        71.198001405071182     
   141.86100000001923        71.196528384842509     
   141.86200000001924        71.195055323363803     
   141.86300000001924        71.193582220636017     
   141.86400000001925        71.192109076660600     
   141.86500000001925        71.190635891438546     
   141.86600000001926        71.189162664971391     
   141.86700000001926        71.187689397260044     
   141.86800000001926        71.186216088306097     
   141.86900000001927        71.184742738110586     
   141.87000000001927        71.183269346674649     
   141.87100000001928        71.181795913999849     
   141.87200000001928        71.180322440087167     
   141.87300000001929        71.178848924937896     
   141.87400000001929        71.177375368553200     
   141.87500000001930        71.175901770934672     
   141.87600000001930        71.174428132083264     
   141.87700000001931        71.172954451999985     
   141.87800000001931        71.171480730686469     
   141.87900000001932        71.170006968143866     
   141.88000000001932        71.168533164373343     
   141.88100000001933        71.167059319376023     
   141.88200000001933        71.165585433153367     
   141.88300000001934        71.164111505706558     
   141.88400000001934        71.162637537036460     
   141.88500000001935        71.161163527144851     
   141.88600000001935        71.159689476032639     
   141.88700000001936        71.158215383701190     
   141.88800000001936        71.156741250151569     
   141.88900000001937        71.155267075385069     
   141.89000000001937        71.153792859402998     
   141.89100000001937        71.152318602206606     
   141.89200000001938        71.150844303796973     
   141.89300000001938        71.149369964175264     
   141.89400000001939        71.147895583343001     
   141.89500000001939        71.146421161301191     
   141.89600000001940        71.144946698051129     
   141.89700000001940        71.143472193593865     
   141.89800000001941        71.141997647930765     
   141.89900000001941        71.140523061063334     
   141.90000000001942        71.139048432992169     
   141.90100000001942        71.137573763718848     
   141.90200000001943        71.136099053244521     
   141.90300000001943        71.134624301570540     
   141.90400000001944        71.133149508697954     
   141.90500000001944        71.131674674627874     
   141.90600000001945        71.130199799362018     
   141.90700000001945        71.128724882901039     
   141.90800000001946        71.127249925246375     
   141.90900000001946        71.125774926399188     
   141.91000000001947        71.124299886360717     
   141.91100000001947        71.122824805132268     
   141.91200000001948        71.121349682714822     
   141.91300000001948        71.119874519109814     
   141.91400000001948        71.118399314318410     
   141.91500000001949        71.116924068341746     
   141.91600000001949        71.115448781180959     
   141.91700000001950        71.113973452837428     
   141.91800000001950        71.112498083312076     
   141.91900000001951        71.111022672606396     
   141.92000000001951        71.109547220721595     
   141.92100000001952        71.108071727658555     
   141.92200000001952        71.106596193418781     
   141.92300000001953        71.105120618003369     
   141.92400000001953        71.103645001413696     
   141.92500000001954        71.102169343650630     
   141.92600000001954        71.100693644715690     
   141.92700000001955        71.099217904609702     
   141.92800000001955        71.097742123334072     
   141.92900000001956        71.096266300890193     
   141.93000000001956        71.094790437278931     
   141.93100000001957        71.093314532501552     
   141.93200000001957        71.091838586559433     
   141.93300000001958        71.090362599453670     
   141.93400000001958        71.088886571185427     
   141.93500000001958        71.087410501755713     
   141.93600000001959        71.085934391166020     
   141.93700000001959        71.084458239417486     
   141.93800000001960        71.082982046511134     
   141.93900000001960        71.081505812448270     
   141.94000000001961        71.080029537230018     
   141.94100000001961        71.078553220857415     
   141.94200000001962        71.077076863332081     
   141.94300000001962        71.075600464654897     
   141.94400000001963        71.074124024827029     
   141.94500000001963        71.072647543849882     
   141.94600000001964        71.071171021724297     
   141.94700000001964        71.069694458451792     
   141.94800000001965        71.068217854033293     
   141.94900000001965        71.066741208470248     
   141.95000000001966        71.065264521763524     
   141.95100000001966        71.063787793914400     
   141.95200000001967        71.062311024924185     
   141.95300000001967        71.060834214793900     
   141.95400000001968        71.059357363524981     
   141.95500000001968        71.057880471118196     
   141.95600000001969        71.056403537575036     
   141.95700000001969        71.054926562896483     
   141.95800000001969        71.053449547083872     
   141.95900000001970        71.051972490138354     
   141.96000000001970        71.050495392061052     
   141.96100000001971        71.049018252852818     
   141.96200000001971        71.047541072515514     
   141.96300000001972        71.046063851049709     
   141.96400000001972        71.044586588456951     
   141.96500000001973        71.043109284738279     
   141.96600000001973        71.041631939894444     
   141.96700000001974        71.040154553927451     
   141.96800000001974        71.038677126837754     
   141.96900000001975        71.037199658626903     
   141.97000000001975        71.035722149295822     
   141.97100000001976        71.034244598845788     
   141.97200000001976        71.032767007278068     
   141.97300000001977        71.031289374593598     
   141.97400000001977        71.029811700793758     
   141.97500000001978        71.028333985879513     
   141.97600000001978        71.026856229852143     
   141.97700000001979        71.025378432712586     
   141.97800000001979        71.023900594462305     
   141.97900000001979        71.022422715102408     
   141.98000000001980        71.020944794633891     
   141.98100000001980        71.019466833058132     
   141.98200000001981        71.017988830376012     
   141.98300000001981        71.016510786588896     
   141.98400000001982        71.015032701697820     
   141.98500000001982        71.013554575703964     
   141.98600000001983        71.012076408608579     
   141.98700000001983        71.010598200412559     
   141.98800000001984        71.009119951117228     
   141.98900000001984        71.007641660723962     
   141.99000000001985        71.006163329233260     
   141.99100000001985        71.004684956647097     
   141.99200000001986        71.003206542966055     
   141.99300000001986        71.001728088191427     
   141.99400000001987        71.000249592324451     
   141.99500000001987        70.998771055366035     
   141.99600000001988        70.997292477317572     
   141.99700000001988        70.995813858180043     
   141.99800000001989        70.994335197954598     
   141.99900000001989        70.992856496642418     
   142.00000000001990        70.991377754244823     
   142.00100000001990        70.989898970762596     
   142.00200000001990        70.988420146197186     
   142.00300000001991        70.986941280549473     
   142.00400000001991        70.985462373820752     
   142.00500000001992        70.983983426012216     
   142.00600000001992        70.982504437124959     
   142.00700000001993        70.981025407159962     
   142.00800000001993        70.979546336118617     
   142.00900000001994        70.978067224001762     
   142.01000000001994        70.976588070810763     
   142.01100000001995        70.975108876546741     
   142.01200000001995        70.973629641210508     
   142.01300000001996        70.972150364803582     
   142.01400000001996        70.970671047326931     
   142.01500000001997        70.969191688781805     
   142.01600000001997        70.967712289169114     
   142.01700000001998        70.966232848490080     
   142.01800000001998        70.964753366745967     
   142.01900000001999        70.963273843937699     
   142.02000000001999        70.961794280066528     
   142.02100000002000        70.960314675133475     
   142.02200000002000        70.958835029139792     
   142.02300000002001        70.957355342086530     
   142.02400000002001        70.955875613974754     
   142.02500000002001        70.954395844805731     
   142.02600000002002        70.952916034580511     
   142.02700000002002        70.951436183300160     
   142.02800000002003        70.949956290965773     
   142.02900000002003        70.948476357578642     
   142.03000000002004        70.946996383139606     
   142.03100000002004        70.945516367650214     
   142.03200000002005        70.944036311111049     
   142.03300000002005        70.942556213523659     
   142.03400000002006        70.941076074889011     
   142.03500000002006        70.939595895208001     
   142.03600000002007        70.938115674482219     
   142.03700000002007        70.936635412712150     
   142.03800000002008        70.935155109899640     
   142.03900000002008        70.933674766045158     
   142.04000000002009        70.932194381150182     
   142.04100000002009        70.930713955215680     
   142.04200000002010        70.929233488242801     
   142.04300000002010        70.927752980232512     
   142.04400000002011        70.926272431186135     
   142.04500000002011        70.924791841104749     
   142.04600000002011        70.923311209989308     
   142.04700000002012        70.921830537841089     
   142.04800000002012        70.920349824661088     
   142.04900000002013        70.918869070450484     
   142.05000000002013        70.917388275210200     
   142.05100000002014        70.915907438941630     
   142.05200000002014        70.914426561645485     
   142.05300000002015        70.912945643323411     
   142.05400000002015        70.911464683976021     
   142.05500000002016        70.909983683604565     
   142.05600000002016        70.908502642210195     
   142.05700000002017        70.907021559793833     
   142.05800000002017        70.905540436356858     
   142.05900000002018        70.904059271900223     
   142.06000000002018        70.902578066424866     
   142.06100000002019        70.901096819932263     
   142.06200000002019        70.899615532423155     
   142.06300000002020        70.898134203898735     
   142.06400000002020        70.896652834360168     
   142.06500000002021        70.895171423808407     
   142.06600000002021        70.893689972244758     
   142.06700000002022        70.892208479670032     
   142.06800000002022        70.890726946085692     
   142.06900000002022        70.889245371492308     
   142.07000000002023        70.887763755891498     
   142.07100000002023        70.886282099284003     
   142.07200000002024        70.884800401671001     
   142.07300000002024        70.883318663053672     
   142.07400000002025        70.881836883432925     
   142.07500000002025        70.880355062809841     
   142.07600000002026        70.878873201185925     
   142.07700000002026        70.877391298561676     
   142.07800000002027        70.875909354938415     
   142.07900000002027        70.874427370317449     
   142.08000000002028        70.872945344699588     
   142.08100000002028        70.871463278085869     
   142.08200000002029        70.869981170477701     
   142.08300000002029        70.868499021875564     
   142.08400000002030        70.867016832281138     
   142.08500000002030        70.865534601695245     
   142.08600000002031        70.864052330118994     
   142.08700000002031        70.862570017553367     
   142.08800000002032        70.861087663999598     
   142.08900000002032        70.859605269458669     
   142.09000000002032        70.858122833931674     
   142.09100000002033        70.856640357419749     
   142.09200000002033        70.855157839923621     
   142.09300000002034        70.853675281444822     
   142.09400000002034        70.852192681984135     
   142.09500000002035        70.850710041542811     
   142.09600000002035        70.849227360121859     
   142.09700000002036        70.847744637722215     
   142.09800000002036        70.846261874345046     
   142.09900000002037        70.844779069991517     
   142.10000000002037        70.843296224662510     
   142.10100000002038        70.841813338359145     
   142.10200000002038        70.840330411082533     
   142.10300000002039        70.838847442833824     
   142.10400000002039        70.837364433613985     
   142.10500000002040        70.835881383423796     
   142.10600000002040        70.834398292264822     
   142.10700000002041        70.832915160137901     
   142.10800000002041        70.831431987043970     
   142.10900000002042        70.829948772984153     
   142.11000000002042        70.828465517959543     
   142.11100000002043        70.826982221971292     
   142.11200000002043        70.825498885020281     
   142.11300000002043        70.824015507107589     
   142.11400000002044        70.822532088234524     
   142.11500000002044        70.821048628401968     
   142.11600000002045        70.819565127610829     
   142.11700000002045        70.818081585862345     
   142.11800000002046        70.816598003157424     
   142.11900000002046        70.815114379497089     
   142.12000000002047        70.813630714882649     
   142.12100000002047        70.812147009315197     
   142.12200000002048        70.810663262795245     
   142.12300000002048        70.809179475324299     
   142.12400000002049        70.807695646903355     
   142.12500000002049        70.806211777533278     
   142.12600000002050        70.804727867215391     
   142.12700000002050        70.803243915950503     
   142.12800000002051        70.801759923739723     
   142.12900000002051        70.800275890584103     
   142.13000000002052        70.798791816484695     
   142.13100000002052        70.797307701442577     
   142.13200000002053        70.795823545458589     
   142.13300000002053        70.794339348534209     
   142.13400000002054        70.792855110669890     
   142.13500000002054        70.791370831867070     
   142.13600000002054        70.789886512126742     
   142.13700000002055        70.788402151449887     
   142.13800000002055        70.786917749837485     
   142.13900000002056        70.785433307290674     
   142.14000000002056        70.783948823810505     
   142.14100000002057        70.782464299397972     
   142.14200000002057        70.780979734054057     
   142.14300000002058        70.779495127779725     
   142.14400000002058        70.778010480576171     
   142.14500000002059        70.776525792444460     
   142.14600000002059        70.775041063385672     
   142.14700000002060        70.773556293400475     
   142.14800000002060        70.772071482490048     
   142.14900000002061        70.770586630655728     
   142.15000000002061        70.769101737898126     
   142.15100000002062        70.767616804218449     
   142.15200000002062        70.766131829617748     
   142.15300000002063        70.764646814097276     
   142.15400000002063        70.763161757657528     
   142.15500000002064        70.761676660299898     
   142.15600000002064        70.760191522025252     
   142.15700000002064        70.758706342834799     
   142.15800000002065        70.757221122729405     
   142.15900000002065        70.755735861710050     
   142.16000000002066        70.754250559777887     
   142.16100000002066        70.752765216934080     
   142.16200000002067        70.751279833179126     
   142.16300000002067        70.749794408514546     
   142.16400000002068        70.748308942941080     
   142.16500000002068        70.746823436460105     
   142.16600000002069        70.745337889071976     
   142.16700000002069        70.743852300778585     
   142.16800000002070        70.742366671580044     
   142.16900000002070        70.740881001478030     
   142.17000000002071        70.739395290473212     
   142.17100000002071        70.737909538566612     
   142.17200000002072        70.736423745759708     
   142.17300000002072        70.734937912052771     
   142.17400000002073        70.733452037447393     
   142.17500000002073        70.731966121944339     
   142.17600000002074        70.730480165544648     
   142.17700000002074        70.728994168249343     
   142.17800000002075        70.727508130059419     
   142.17900000002075        70.726022050975871     
   142.18000000002075        70.724535930999792     
   142.18100000002076        70.723049770132022     
   142.18200000002076        70.721563568373654     
   142.18300000002077        70.720077325725768     
   142.18400000002077        70.718591042189232     
   142.18500000002078        70.717104717765267     
   142.18600000002078        70.715618352454612     
   142.18700000002079        70.714131946258291     
   142.18800000002079        70.712645499177484     
   142.18900000002080        70.711159011212985     
   142.19000000002080        70.709672482366031     
   142.19100000002081        70.708185912637404     
   142.19200000002081        70.706699302028525     
   142.19300000002082        70.705212650539821     
   142.19400000002082        70.703725958172413     
   142.19500000002083        70.702239224927482     
   142.19600000002083        70.700752450806021     
   142.19700000002084        70.699265635808842     
   142.19800000002084        70.697778779937025     
   142.19900000002085        70.696291883191719     
   142.20000000002085        70.694804945573779     
   142.20100000002085        70.693317967083999     
   142.20200000002086        70.691830947723801     
   142.20300000002086        70.690343887493825     
   142.20400000002087        70.688856786395334     
   142.20500000002087        70.687369644428927     
   142.20600000002088        70.685882461595853     
   142.20700000002088        70.684395237897263     
   142.20800000002089        70.682907973333869     
   142.20900000002089        70.681420667906565     
   142.21000000002090        70.679933321616673     
   142.21100000002090        70.678445934464989     
   142.21200000002091        70.676958506452465     
   142.21300000002091        70.675471037580238     
   142.21400000002092        70.673983527849089     
   142.21500000002092        70.672495977260127     
   142.21600000002093        70.671008385814261     
   142.21700000002093        70.669520753512529     
   142.21800000002094        70.668033080355926     
   142.21900000002094        70.666545366345346     
   142.22000000002095        70.665057611481984     
   142.22100000002095        70.663569815766394     
   142.22200000002096        70.662081979199868     
   142.22300000002096        70.660594101783289     
   142.22400000002096        70.659106183517835     
   142.22500000002097        70.657618224404303     
   142.22600000002097        70.656130224443572     
   142.22700000002098        70.654642183636682     
   142.22800000002098        70.653154101984654     
   142.22900000002099        70.651665979488499     
   142.23000000002099        70.650177816149011     
   142.23100000002100        70.648689611967328     
   142.23200000002100        70.647201366944373     
   142.23300000002101        70.645713081081126     
   142.23400000002101        70.644224754378428     
   142.23500000002102        70.642736386837527     
   142.23600000002102        70.641247978459205     
   142.23700000002103        70.639759529244245     
   142.23800000002103        70.638271039193967     
   142.23900000002104        70.636782508309082     
   142.24000000002104        70.635293936590642     
   142.24100000002105        70.633805324039571     
   142.24200000002105        70.632316670657033     
   142.24300000002106        70.630827976443499     
   142.24400000002106        70.629339241400643     
   142.24500000002107        70.627850465528923     
   142.24600000002107        70.626361648829132     
   142.24700000002107        70.624872791302778     
   142.24800000002108        70.623383892950528     
   142.24900000002108        70.621894953773449     
   142.25000000002109        70.620405973772037     
   142.25100000002109        70.618916952947870     
   142.25200000002110        70.617427891301688     
   142.25300000002110        70.615938788834242     
   142.25400000002111        70.614449645546628     
   142.25500000002111        70.612960461439897     
   142.25600000002112        70.611471236514959     
   142.25700000002112        70.609981970772893     
   142.25800000002113        70.608492664214197     
   142.25900000002113        70.607003316840093     
   142.26000000002114        70.605513928651632     
   142.26100000002114        70.604024499649668     
   142.26200000002115        70.602535029835195     
   142.26300000002115        70.601045519209080     
   142.26400000002116        70.599555967772346     
   142.26500000002116        70.598066375525633     
   142.26600000002117        70.596576742470461     
   142.26700000002117        70.595087068607427     
   142.26800000002117        70.593597353937412     
   142.26900000002118        70.592107598461425     
   142.27000000002118        70.590617802180489     
   142.27100000002119        70.589127965095528     
   142.27200000002119        70.587638087207537     
   142.27300000002120        70.586148168517198     
   142.27400000002120        70.584658209025577     
   142.27500000002121        70.583168208733667     
   142.27600000002121        70.581678167642480     
   142.27700000002122        70.580188085752866     
   142.27800000002122        70.578697963065693     
   142.27900000002123        70.577207799582098     
   142.28000000002123        70.575717595302791     
   142.28100000002124        70.574227350228782     
   142.28200000002124        70.572737064361007     
   142.28300000002125        70.571246737700420     
   142.28400000002125        70.569756370247930     
   142.28500000002126        70.568265962004347     
   142.28600000002126        70.566775512970963     
   142.28700000002127        70.565285023148249     
   142.28800000002127        70.563794492537625     
   142.28900000002128        70.562303921139574     
   142.29000000002128        70.560813308955261     
   142.29100000002128        70.559322655985611     
   142.29200000002129        70.557831962231319     
   142.29300000002129        70.556341227693693     
   142.29400000002130        70.554850452373316     
   142.29500000002130        70.553359636271381     
   142.29600000002131        70.551868779388485     
   142.29700000002131        70.550377881725836     
   142.29800000002132        70.548886943284302     
   142.29900000002132        70.547395964064805     
   142.30000000002133        70.545904944068141     
   142.30100000002133        70.544413883295405     
   142.30200000002134        70.542922781747350     
   142.30300000002134        70.541431639425042     
   142.30400000002135        70.539940456329106     
   142.30500000002135        70.538449232460863     
   142.30600000002136        70.536957967821124     
   142.30700000002136        70.535466662410599     
   142.30800000002137        70.533975316230283     
   142.30900000002137        70.532483929281170     
   142.31000000002138        70.530992501564242     
   142.31100000002138        70.529501033080280     
   142.31200000002138        70.528009523830207     
   142.31300000002139        70.526517973814975     
   142.31400000002139        70.525026383035510     
   142.31500000002140        70.523534751492519     
   142.31600000002140        70.522043079187242     
   142.31700000002141        70.520551366120301     
   142.31800000002141        70.519059612292821     
   142.31900000002142        70.517567817705640     
   142.32000000002142        70.516075982359652     
   142.32100000002143        70.514584106255583     
   142.32200000002143        70.513092189394641     
   142.32300000002144        70.511600231777450     
   142.32400000002144        70.510108233405376     
   142.32500000002145        70.508616194278787     
   142.32600000002145        70.507124114398806     
   142.32700000002146        70.505631993766386     
   142.32800000002146        70.504139832382279     
   142.32900000002147        70.502647630247694     
   142.33000000002147        70.501155387363085     
   142.33100000002148        70.499663103729702     
   142.33200000002148        70.498170779348328     
   142.33300000002149        70.496678414219744     
   142.33400000002149        70.495186008345001     
   142.33500000002149        70.493693561724967     
   142.33600000002150        70.492201074360622     
   142.33700000002150        70.490708546252534     
   142.33800000002151        70.489215977402012     
   142.33900000002151        70.487723367809863     
   142.34000000002152        70.486230717476715     
   142.34100000002152        70.484738026403704     
   142.34200000002153        70.483245294591541     
   142.34300000002153        70.481752522041205     
   142.34400000002154        70.480259708753707     
   142.34500000002154        70.478766854729869     
   142.34600000002155        70.477273959970333     
   142.34700000002155        70.475781024476348     
   142.34800000002156        70.474288048248582     
   142.34900000002156        70.472795031288157     
   142.35000000002157        70.471301973595445     
   142.35100000002157        70.469808875172092     
   142.35200000002158        70.468315736018354     
   142.35300000002158        70.466822556135298     
   142.35400000002159        70.465329335523847     
   142.35500000002159        70.463836074184783     
   142.35600000002160        70.462342772119058     
   142.35700000002160        70.460849429327823     
   142.35800000002160        70.459356045811489     
   142.35900000002161        70.457862621571252     
   142.36000000002161        70.456369156607707     
   142.36100000002162        70.454875650922204     
   142.36200000002162        70.453382104515185     
   142.36300000002163        70.451888517387673     
   142.36400000002163        70.450394889540405     
   142.36500000002164        70.448901220974577     
   142.36600000002164        70.447407511690812     
   142.36700000002165        70.445913761690178     
   142.36800000002165        70.444419970973271     
   142.36900000002166        70.442926139541086     
   142.37000000002166        70.441432267394788     
   142.37100000002167        70.439938354534718     
   142.37200000002167        70.438444400962126     
   142.37300000002168        70.436950406677724     
   142.37400000002168        70.435456371682363     
   142.37500000002169        70.433962295977238     
   142.37600000002169        70.432468179562690     
   142.37700000002170        70.430974022439898     
   142.37800000002170        70.429479824609871     
   142.37900000002170        70.427985586073149     
   142.38000000002171        70.426491306830528     
   142.38100000002171        70.424996986883471     
   142.38200000002172        70.423502626232093     
   142.38300000002172        70.422008224877729     
   142.38400000002173        70.420513782821217     
   142.38500000002173        70.419019300063283     
   142.38600000002174        70.417524776604793     
   142.38700000002174        70.416030212446756     
   142.38800000002175        70.414535607589897     
   142.38900000002175        70.413040962034970     
   142.39000000002176        70.411546275783053     
   142.39100000002176        70.410051548834915     
   142.39200000002177        70.408556781191407     
   142.39300000002177        70.407061972853469     
   142.39400000002178        70.405567123821612     
   142.39500000002178        70.404072234097214     
   142.39600000002179        70.402577303680843     
   142.39700000002179        70.401082332573338     
   142.39800000002180        70.399587320775481     
   142.39900000002180        70.398092268288337     
   142.40000000002181        70.396597175112859     
   142.40100000002181        70.395102041249501     
   142.40200000002181        70.393606866699287     
   142.40300000002182        70.392111651463168     
   142.40400000002182        70.390616395541784     
   142.40500000002183        70.389121098936158     
   142.40600000002183        70.387625761647271     
   142.40700000002184        70.386130383675564     
   142.40800000002184        70.384634965022244     
   142.40900000002185        70.383139505688064     
   142.41000000002185        70.381644005673863     
   142.41100000002186        70.380148464980095     
   142.41200000002186        70.378652883608282     
   142.41300000002187        70.377157261558793     
   142.41400000002187        70.375661598832750     
   142.41500000002188        70.374165895430764     
   142.41600000002188        70.372670151353887     
   142.41700000002189        70.371174366602759     
   142.41800000002189        70.369678541178246     
   142.41900000002190        70.368182675081485     
   142.42000000002190        70.366686768312732     
   142.42100000002191        70.365190820873465     
   142.42200000002191        70.363694832764111     
   142.42300000002191        70.362198803985521     
   142.42400000002192        70.360702734538876     
   142.42500000002192        70.359206624424644     
   142.42600000002193        70.357710473643763     
   142.42700000002193        70.356214282197200     
   142.42800000002194        70.354718050085395     
   142.42900000002194        70.353221777309528     
   142.43000000002195        70.351725463870636     
   142.43100000002195        70.350229109768932     
   142.43200000002196        70.348732715005838     
   142.43300000002196        70.347236279581708     
   142.43400000002197        70.345739803497764     
   142.43500000002197        70.344243286754647     
   142.43600000002198        70.342746729353109     
   142.43700000002198        70.341250131294146     
   142.43800000002199        70.339753492578424     
   142.43900000002199        70.338256813206982     
   142.44000000002200        70.336760093180274     
   142.44100000002200        70.335263332499608     
   142.44200000002201        70.333766531165580     
   142.44300000002201        70.332269689179029     
   142.44400000002202        70.330772806540466     
   142.44500000002202        70.329275883251086     
   142.44600000002202        70.327778919311726     
   142.44700000002203        70.326281914723126     
   142.44800000002203        70.324784869485768     
   142.44900000002204        70.323287783601032     
   142.45000000002204        70.321790657069471     
   142.45100000002205        70.320293489891810     
   142.45200000002205        70.318796282069130     
   142.45300000002206        70.317299033601856     
   142.45400000002206        70.315801744491097     
   142.45500000002207        70.314304414737663     
   142.45600000002207        70.312807044342208     
   142.45700000002208        70.311309633305783     
   142.45800000002208        70.309812181628914     
   142.45900000002209        70.308314689312624     
   142.46000000002209        70.306817156357695     
   142.46100000002210        70.305319582764881     
   142.46200000002210        70.303821968534933     
   142.46300000002211        70.302324313668791     
   142.46400000002211        70.300826618167179     
   142.46500000002212        70.299328882031034     
   142.46600000002212        70.297831105260940     
   142.46700000002213        70.296333287857848     
   142.46800000002213        70.294835429822541     
   142.46900000002213        70.293337531155885     
   142.47000000002214        70.291839591858675     
   142.47100000002214        70.290341611931552     
   142.47200000002215        70.288843591375425     
   142.47300000002215        70.287345530191089     
   142.47400000002216        70.285847428379526     
   142.47500000002216        70.284349285941204     
   142.47600000002217        70.282851102877288     
   142.47700000002217        70.281352879188233     
   142.47800000002218        70.279854614874878     
   142.47900000002218        70.278356309938246     
   142.48000000002219        70.276857964379033     
   142.48100000002219        70.275359578198106     
   142.48200000002220        70.273861151396162     
   142.48300000002220        70.272362683973867     
   142.48400000002221        70.270864175932317     
   142.48500000002221        70.269365627271881     
   142.48600000002222        70.267867037993867     
   142.48700000002222        70.266368408098842     
   142.48800000002223        70.264869737587361     
   142.48900000002223        70.263371026460746     
   142.49000000002223        70.261872274719337     
   142.49100000002224        70.260373482364045     
   142.49200000002224        70.258874649395779     
   142.49300000002225        70.257375775815049     
   142.49400000002225        70.255876861622895     
   142.49500000002226        70.254377906820025     
   142.49600000002226        70.252878911407194     
   142.49700000002227        70.251379875385325     
   142.49800000002227        70.249880798755171     
   142.49900000002228        70.248381681517202     
   142.50000000002228        70.246882523672724     
   142.50100000002229        70.245383325222264     
   142.50200000002229        70.243884086166574     
   142.50300000002230        70.242384806506223     
   142.50400000002230        70.240885486242476     
   142.50500000002231        70.239386125375759     
   142.50600000002231        70.237886723906925     
   142.50700000002232        70.236387281836713     
   142.50800000002232        70.234887799166174     
   142.50900000002233        70.233388275895848     
   142.51000000002233        70.231888712026660     
   142.51100000002234        70.230389107559176     
   142.51200000002234        70.228889462494138     
   142.51300000002234        70.227389776832538     
   142.51400000002235        70.225890050575103     
   142.51500000002235        70.224390283722641     
   142.51600000002236        70.222890476275893     
   142.51700000002236        70.221390628235554     
   142.51800000002237        70.219890739602462     
   142.51900000002237        70.218390810377201     
   142.52000000002238        70.216890840561035     
   142.52100000002238        70.215390830154121     
   142.52200000002239        70.213890779157651     
   142.52300000002239        70.212390687572338     
   142.52400000002240        70.210890555398748     
   142.52500000002240        70.209390382637935     
   142.52600000002241        70.207890169290565     
   142.52700000002241        70.206389915357150     
   142.52800000002242        70.204889620838856     
   142.52900000002242        70.203389285736193     
   142.53000000002243        70.201888910049860     
   142.53100000002243        70.200388493780920     
   142.53200000002244        70.198888036929802     
   142.53300000002244        70.197387539497583     
   142.53400000002244        70.195887001484763     
   142.53500000002245        70.194386422892279     
   142.53600000002245        70.192885803720912     
   142.53700000002246        70.191385143971189     
   142.53800000002246        70.189884443644061     
   142.53900000002247        70.188383702740282     
   142.54000000002247        70.186882921260562     
   142.54100000002248        70.185382099205626     
   142.54200000002248        70.183881236576369     
   142.54300000002249        70.182380333373388     
   142.54400000002249        70.180879389597607     
   142.54500000002250        70.179378405249537     
   142.54600000002250        70.177877380330230     
   142.54700000002251        70.176376314840255     
   142.54800000002251        70.174875208780364     
   142.54900000002252        70.173374062151311     
   142.55000000002252        70.171872874953863     
   142.55100000002253        70.170371647188873     
   142.55200000002253        70.168870378856937     
   142.55300000002254        70.167369069959008     
   142.55400000002254        70.165867720495484     
   142.55500000002255        70.164366330467487     
   142.55600000002255        70.162864899875629     
   142.55700000002255        70.161363428720662     
   142.55800000002256        70.159861917003127     
   142.55900000002256        70.158360364724089     
   142.56000000002257        70.156858771884032     
   142.56100000002257        70.155357138484078     
   142.56200000002258        70.153855464524469     
   142.56300000002258        70.152353750006299     
   142.56400000002259        70.150851994930321     
   142.56500000002259        70.149350199297004     
   142.56600000002260        70.147848363107329     
   142.56700000002260        70.146346486362063     
   142.56800000002261        70.144844569061647     
   142.56900000002261        70.143342611207046     
   142.57000000002262        70.141840612799228     
   142.57100000002262        70.140338573838292     
   142.57200000002263        70.138836494325602     
   142.57300000002263        70.137334374261641     
   142.57400000002264        70.135832213647049     
   142.57500000002264        70.134330012482835     
   142.57600000002265        70.132827770769438     
   142.57700000002265        70.131325488507642     
   142.57800000002266        70.129823165698483     
   142.57900000002266        70.128320802342415     
   142.58000000002266        70.126818398440221     
   142.58100000002267        70.125315953992583     
   142.58200000002267        70.123813469000211     
   142.58300000002268        70.122310943464001     
   142.58400000002268        70.120808377384762     
   142.58500000002269        70.119305770762935     
   142.58600000002269        70.117803123599373     
   142.58700000002270        70.116300435894786     
   142.58800000002270        70.114797707649970     
   142.58900000002271        70.113294938865479     
   142.59000000002271        70.111792129542238     
   142.59100000002272        70.110289279681012     
   142.59200000002272        70.108786389282230     
   142.59300000002273        70.107283458346927     
   142.59400000002273        70.105780486875616     
   142.59500000002274        70.104277474869193     
   142.59600000002274        70.102774422328324     
   142.59700000002275        70.101271329253663     
   142.59800000002275        70.099768195645765     
   142.59900000002276        70.098265021505767     
   142.60000000002276        70.096761806834166     
   142.60100000002276        70.095258551631588     
   142.60200000002277        70.093755255898969     
   142.60300000002277        70.092251919636752     
   142.60400000002278        70.090748542845915     
   142.60500000002278        70.089245125526972     
   142.60600000002279        70.087741667680930     
   142.60700000002279        70.086238169308288     
   142.60800000002280        70.084734630409628     
   142.60900000002280        70.083231050985773     
   142.61000000002281        70.081727431037692     
   142.61100000002281        70.080223770565965     
   142.61200000002282        70.078720069570977     
   142.61300000002282        70.077216328053822     
   142.61400000002283        70.075712546014998     
   142.61500000002283        70.074208723455399     
   142.61600000002284        70.072704860375538     
   142.61700000002284        70.071200956776295     
   142.61800000002285        70.069697012658295     
   142.61900000002285        70.068193028022293     
   142.62000000002286        70.066689002869069     
   142.62100000002286        70.065184937198907     
   142.62200000002287        70.063680831012888     
   142.62300000002287        70.062176684311908     
   142.62400000002287        70.060672497096377     
   142.62500000002288        70.059168269366751     
   142.62600000002288        70.057664001124266     
   142.62700000002289        70.056159692369349     
   142.62800000002289        70.054655343102795     
   142.62900000002290        70.053150953325215     
   142.63000000002290        70.051646523037164     
   142.63100000002291        70.050142052239735     
   142.63200000002291        70.048637540933285     
   142.63300000002292        70.047132989118595     
   142.63400000002292        70.045628396796531     
   142.63500000002293        70.044123763967633     
   142.63600000002293        70.042619090632741     
   142.63700000002294        70.041114376792279     
   142.63800000002294        70.039609622447301     
   142.63900000002295        70.038104827598119     
   142.64000000002295        70.036599992245527     
   142.64100000002296        70.035095116390650     
   142.64200000002296        70.033590200033686     
   142.64300000002297        70.032085243175430     
   142.64400000002297        70.030580245816694     
   142.64500000002297        70.029075207957916     
   142.64600000002298        70.027570129600193     
   142.64700000002298        70.026065010744048     
   142.64800000002299        70.024559851389938     
   142.64900000002299        70.023054651538715     
   142.65000000002300        70.021549411191288     
   142.65100000002300        70.020044130347983     
   142.65200000002301        70.018538809009641     
   142.65300000002301        70.017033447176857     
   142.65400000002302        70.015528044850726     
   142.65500000002302        70.014022602031403     
   142.65600000002303        70.012517118719842     
   142.65700000002303        70.011011594916525     
   142.65800000002304        70.009506030622575     
   142.65900000002304        70.008000425838318     
   142.66000000002305        70.006494780564253     
   142.66100000002305        70.004989094801587     
   142.66200000002306        70.003483368550604     
   142.66300000002306        70.001977601812158     
   142.66400000002307        70.000471794586929     
   142.66500000002307        69.998965946875416     
   142.66600000002308        69.997460058678328     
   142.66700000002308        69.995954129996662     
   142.66800000002308        69.994448160830842     
   142.66900000002309        69.992942151181509     
   142.67000000002309        69.991436101049530     
   142.67100000002310        69.989930010435160     
   142.67200000002310        69.988423879339663     
   142.67300000002311        69.986917707763226     
   142.67400000002311        69.985411495706956     
   142.67500000002312        69.983905243171051     
   142.67600000002312        69.982398950156465     
   142.67700000002313        69.980892616663795     
   142.67800000002313        69.979386242693948     
   142.67900000002314        69.977879828247239     
   142.68000000002314        69.976373373324407     
   142.68100000002315        69.974866877926374     
   142.68200000002315        69.973360342053425     
   142.68300000002316        69.971853765706740     
   142.68400000002316        69.970347148886219     
   142.68500000002317        69.968840491593369     
   142.68600000002317        69.967333793828388     
   142.68700000002318        69.965827055591959     
   142.68800000002318        69.964320276884862     
   142.68900000002319        69.962813457707853     
   142.69000000002319        69.961306598061256     
   142.69100000002319        69.959799697946110     
   142.69200000002320        69.958292757362742     
   142.69300000002320        69.956785776312202     
   142.69400000002321        69.955278754794605     
   142.69500000002321        69.953771692811102     
   142.69600000002322        69.952264590362276     
   142.69700000002322        69.950757447448595     
   142.69800000002323        69.949250264070869     
   142.69900000002323        69.947743040229753     
   142.70000000002324        69.946235775925587     
   142.70100000002324        69.944728471159550     
   142.70200000002325        69.943221125931927     
   142.70300000002325        69.941713740243571     
   142.70400000002326        69.940206314095079     
   142.70500000002326        69.938698847486961     
   142.70600000002327        69.937191340420156     
   142.70700000002327        69.935683792894963     
   142.70800000002328        69.934176204912291     
   142.70900000002328        69.932668576472764     
   142.71000000002329        69.931160907577052     
   142.71100000002329        69.929653198225552     
   142.71200000002329        69.928145448419230     
   142.71300000002330        69.926637658158640     
   142.71400000002330        69.925129827444337     
   142.71500000002331        69.923621956277060     
   142.71600000002331        69.922114044657604     
   142.71700000002332        69.920606092586169     
   142.71800000002332        69.919098100063906     
   142.71900000002333        69.917590067091155     
   142.72000000002333        69.916081993668584     
   142.72100000002334        69.914573879797004     
   142.72200000002334        69.913065725476741     
   142.72300000002335        69.911557530708819     
   142.72400000002335        69.910049295493565     
   142.72500000002336        69.908541019832086     
   142.72600000002336        69.907032703724425     
   142.72700000002337        69.905524347171507     
   142.72800000002337        69.904015950174042     
   142.72900000002338        69.902507512732456     
   142.73000000002338        69.900999034847700     
   142.73100000002339        69.899490516520132     
   142.73200000002339        69.897981957750474     
   142.73300000002340        69.896473358539566     
   142.73400000002340        69.894964718887664     
   142.73500000002340        69.893456038795634     
   142.73600000002341        69.891947318264172     
   142.73700000002341        69.890438557293706     
   142.73800000002342        69.888929755885016     
   142.73900000002342        69.887420914038586     
   142.74000000002343        69.885912031755367     
   142.74100000002343        69.884403109035716     
   142.74200000002344        69.882894145880314     
   142.74300000002344        69.881385142289901     
   142.74400000002345        69.879876098264873     
   142.74500000002345        69.878367013806155     
   142.74600000002346        69.876857888914117     
   142.74700000002346        69.875348723589596     
   142.74800000002347        69.873839517833062     
   142.74900000002347        69.872330271645140     
   142.75000000002348        69.870820985026668     
   142.75100000002348        69.869311657978145     
   142.75200000002349        69.867802290500038     
   142.75300000002349        69.866292882593186     
   142.75400000002350        69.864783434258115     
   142.75500000002350        69.863273945495564     
   142.75600000002350        69.861764416305761     
   142.75700000002351        69.860254846690111     
   142.75800000002351        69.858745236648403     
   142.75900000002352        69.857235586181730     
   142.76000000002352        69.855725895290561     
   142.76100000002353        69.854216163975408     
   142.76200000002353        69.852706392237295     
   142.76300000002354        69.851196580076277     
   142.76400000002354        69.849686727493662     
   142.76500000002355        69.848176834489507     
   142.76600000002355        69.846666901064580     
   142.76700000002356        69.845156927219406     
   142.76800000002356        69.843646912954895     
   142.76900000002357        69.842136858271530     
   142.77000000002357        69.840626763169865     
   142.77100000002358        69.839116627650341     
   142.77200000002358        69.837606451713896     
   142.77300000002359        69.836096235360770     
   142.77400000002359        69.834585978591960     
   142.77500000002360        69.833075681407948     
   142.77600000002360        69.831565343809416     
   142.77700000002361        69.830054965796890     
   142.77800000002361        69.828544547370825     
   142.77900000002361        69.827034088532145     
   142.78000000002362        69.825523589281232     
   142.78100000002362        69.824013049618699     
   142.78200000002363        69.822502469545114     
   142.78300000002363        69.820991849061372     
   142.78400000002364        69.819481188167813     
   142.78500000002364        69.817970486865079     
   142.78600000002365        69.816459745153949     
   142.78700000002365        69.814948963034738     
   142.78800000002366        69.813438140508197     
   142.78900000002366        69.811927277575066     
   142.79000000002367        69.810416374235686     
   142.79100000002367        69.808905430490924     
   142.79200000002368        69.807394446341235     
   142.79300000002368        69.805883421787257     
   142.79400000002369        69.804372356829305     
   142.79500000002369        69.802861251468485     
   142.79600000002370        69.801350105705183     
   142.79700000002370        69.799838919539695     
   142.79800000002371        69.798327692973160     
   142.79900000002371        69.796816426005932     
   142.80000000002372        69.795305118638311     
   142.80100000002372        69.793793770871261     
   142.80200000002372        69.792282382705451     
   142.80300000002373        69.790770954141138     
   142.80400000002373        69.789259485179201     
   142.80500000002374        69.787747975819983     
   142.80600000002374        69.786236426064235     
   142.80700000002375        69.784724835912598     
   142.80800000002375        69.783213205365740     
   142.80900000002376        69.781701534423831     
   142.81000000002376        69.780189823087738     
   142.81100000002377        69.778678071358200     
   142.81200000002377        69.777166279235686     
   142.81300000002378        69.775654446720608     
   142.81400000002378        69.774142573813776     
   142.81500000002379        69.772630660515688     
   142.81600000002379        69.771118706827025     
   142.81700000002380        69.769606712748114     
   142.81800000002380        69.768094678279851     
   142.81900000002381        69.766582603422663     
   142.82000000002381        69.765070488177315     
   142.82100000002382        69.763558332544093     
   142.82200000002382        69.762046136523679     
   142.82300000002382        69.760533900116755     
   142.82400000002383        69.759021623323818     
   142.82500000002383        69.757509306145479     
   142.82600000002384        69.755996948582435     
   142.82700000002384        69.754484550635098     
   142.82800000002385        69.752972112304079     
   142.82900000002385        69.751459633589974     
   142.83000000002386        69.749947114493381     
   142.83100000002386        69.748434555015081     
   142.83200000002387        69.746921955155116     
   142.83300000002387        69.745409314914582     
   142.83400000002388        69.743896634293989     
   142.83500000002388        69.742383913293523     
   142.83600000002389        69.740871151914121     
   142.83700000002389        69.739358350156266     
   142.83800000002390        69.737845508020555     
   142.83900000002390        69.736332625507501     
   142.84000000002391        69.734819702617727     
   142.84100000002391        69.733306739351832     
   142.84200000002392        69.731793735710454     
   142.84300000002392        69.730280691693878     
   142.84400000002393        69.728767607302856     
   142.84500000002393        69.727254482538115     
   142.84600000002393        69.725741317399866     
   142.84700000002394        69.724228111888920     
   142.84800000002394        69.722714866005816     
   142.84900000002395        69.721201579751025     
   142.85000000002395        69.719688253125355     
   142.85100000002396        69.718174886129319     
   142.85200000002396        69.716661478763314     
   142.85300000002397        69.715148031027709     
   142.85400000002397        69.713634542923714     
   142.85500000002398        69.712121014451185     
   142.85600000002398        69.710607445611160     
   142.85700000002399        69.709093836404065     
   142.85800000002399        69.707580186830455     
   142.85900000002400        69.706066496890898     
   142.86000000002400        69.704552766585849     
   142.86100000002401        69.703038995916160     
   142.86200000002401        69.701525184881916     
   142.86300000002402        69.700011333484184     
   142.86400000002402        69.698497441723291     
   142.86500000002403        69.696983509599733     
   142.86600000002403        69.695469537114235     
   142.86700000002403        69.693955524267082     
   142.86800000002404        69.692441471059141     
   142.86900000002404        69.690927377490709     
   142.87000000002405        69.689413243562626     
   142.87100000002405        69.687899069275090     
   142.87200000002406        69.686384854629154     
   142.87300000002406        69.684870599624858     
   142.87400000002407        69.683356304263057     
   142.87500000002407        69.681841968544120     
   142.87600000002408        69.680327592468757     
   142.87700000002408        69.678813176037451     
   142.87800000002409        69.677298719250800     
   142.87900000002409        69.675784222109257     
   142.88000000002410        69.674269684613520     
   142.88100000002410        69.672755106763802     
   142.88200000002411        69.671240488561324     
   142.88300000002411        69.669725830005817     
   142.88400000002412        69.668211131098445     
   142.88500000002412        69.666696391839395     
   142.88600000002413        69.665181612229262     
   142.88700000002413        69.663666792268899     
   142.88800000002414        69.662151931958491     
   142.88900000002414        69.660637031298876     
   142.89000000002414        69.659122090290353     
   142.89100000002415        69.657607108933476     
   142.89200000002415        69.656092087228984     
   142.89300000002416        69.654577025177247     
   142.89400000002416        69.653061922778804     
   142.89500000002417        69.651546780034380     
   142.89600000002417        69.650031596944416     
   142.89700000002418        69.648516373509437     
   142.89800000002418        69.647001109729658     
   142.89900000002419        69.645485805606242     
   142.90000000002419        69.643970461139361     
   142.90100000002420        69.642455076329625     
   142.90200000002420        69.640939651177575     
   142.90300000002421        69.639424185683680     
   142.90400000002421        69.637908679848636     
   142.90500000002422        69.636393133672584     
   142.90600000002422        69.634877547156663     
   142.90700000002423        69.633361920300928     
   142.90800000002423        69.631846253106062     
   142.90900000002424        69.630330545572647     
   142.91000000002424        69.628814797701196     
   142.91100000002425        69.627299009492077     
   142.91200000002425        69.625783180946215     
   142.91300000002425        69.624267312063822     
   142.91400000002426        69.622751402845452     
   142.91500000002426        69.621235453291590     
   142.91600000002427        69.619719463403058     
   142.91700000002427        69.618203433179943     
   142.91800000002428        69.616687362623310     
   142.91900000002428        69.615171251733074     
   142.92000000002429        69.613655100510300     
   142.92100000002429        69.612138908955316     
   142.92200000002430        69.610622677068633     
   142.92300000002430        69.609106404850522     
   142.92400000002431        69.607590092301962     
   142.92500000002431        69.606073739423152     
   142.92600000002432        69.604557346214804     
   142.92700000002432        69.603040912677542     
   142.92800000002433        69.601524438811424     
   142.92900000002433        69.600007924617444     
   142.93000000002434        69.598491370095928     
   142.93100000002434        69.596974775247233     
   142.93200000002435        69.595458140072296     
   142.93300000002435        69.593941464571316     
   142.93400000002435        69.592424748744961     
   142.93500000002436        69.590907992593444     
   142.93600000002436        69.589391196117802     
   142.93700000002437        69.587874359318221     
   142.93800000002437        69.586357482195325     
   142.93900000002438        69.584840564749342     
   142.94000000002438        69.583323606981168     
   142.94100000002439        69.581806608891085     
   142.94200000002439        69.580289570479820     
   142.94300000002440        69.578772491747628     
   142.94400000002440        69.577255372695319     
   142.94500000002441        69.575738213323106     
   142.94600000002441        69.574221013631700     
   142.94700000002442        69.572703773621598     
   142.94800000002442        69.571186493293084     
   142.94900000002443        69.569669172647096     
   142.95000000002443        69.568151811683620     
   142.95100000002444        69.566634410403779     
   142.95200000002444        69.565116968807445     
   142.95300000002445        69.563599486895470     
   142.95400000002445        69.562081964668565     
   142.95500000002446        69.560564402126786     
   142.95600000002446        69.559046799270746     
   142.95700000002446        69.557529156101168     
   142.95800000002447        69.556011472618437     
   142.95900000002447        69.554493748823063     
   142.96000000002448        69.552975984715516     
   142.96100000002448        69.551458180296450     
   142.96200000002449        69.549940335566049     
   142.96300000002449        69.548422450525351     
   142.96400000002450        69.546904525174114     
   142.96500000002450        69.545386559513460     
   142.96600000002451        69.543868553543675     
   142.96700000002451        69.542350507265056     
   142.96800000002452        69.540832420678640     
   142.96900000002452        69.539314293784528     
   142.97000000002453        69.537796126583046     
   142.97100000002453        69.536277919075260     
   142.97200000002454        69.534759671260957     
   142.97300000002454        69.533241383141430     
   142.97400000002455        69.531723054716537     
   142.97500000002455        69.530204685987016     
   142.97600000002456        69.528686276953323     
   142.97700000002456        69.527167827616026     
   142.97800000002456        69.525649337975665     
   142.97900000002457        69.524130808032425     
   142.98000000002457        69.522612237787172     
   142.98100000002458        69.521093627240120     
   142.98200000002458        69.519574976391951     
   142.98300000002459        69.518056285243077     
   142.98400000002459        69.516537553793938     
   142.98500000002460        69.515018782045289     
   142.98600000002460        69.513499969997241     
   142.98700000002461        69.511981117650436     
   142.98800000002461        69.510462225005497     
   142.98900000002462        69.508943292062739     
   142.99000000002462        69.507424318822785     
   142.99100000002463        69.505905305285864     
   142.99200000002463        69.504386251452857     
   142.99300000002464        69.502867157323877     
   142.99400000002464        69.501348022899720     
   142.99500000002465        69.499828848180584     
   142.99600000002465        69.498309633167125     
   142.99700000002466        69.496790377859810     
   142.99800000002466        69.495271082259208     
   142.99900000002467        69.493751746365604     
   143.00000000002467        69.492232370179650     
   143.00100000002467        69.490712953701490     
   143.00200000002468        69.489193496932245     
   143.00300000002468        69.487673999871745     
   143.00400000002469        69.486154462520958     
   143.00500000002469        69.484634884879853     
   143.00600000002470        69.483115266949483     
   143.00700000002470        69.481595608729933     
   143.00800000002471        69.480075910221757     
   143.00900000002471        69.478556171425581     
   143.01000000002472        69.477036392341660     
   143.01100000002472        69.475516572970619     
   143.01200000002473        69.473996713312928     
   143.01300000002473        69.472476813368957     
   143.01400000002474        69.470956873139329     
   143.01500000002474        69.469436892624316     
   143.01600000002475        69.467916871824855     
   143.01700000002475        69.466396810740747     
   143.01800000002476        69.464876709373002     
   143.01900000002476        69.463356567721874     
   143.02000000002477        69.461836385787635     
   143.02100000002477        69.460316163571150     
   143.02200000002478        69.458795901072691     
   143.02300000002478        69.457275598292654     
   143.02400000002478        69.455755255231765     
   143.02500000002479        69.454234871890094     
   143.02600000002479        69.452714448268580     
   143.02700000002480        69.451193984367194     
   143.02800000002480        69.449673480186661     
   143.02900000002481        69.448152935727762     
   143.03000000002481        69.446632350990441     
   143.03100000002482        69.445111725975408     
   143.03200000002482        69.443591060682976     
   143.03300000002483        69.442070355113913     
   143.03400000002483        69.440549609268530     
   143.03500000002484        69.439028823146941     
   143.03600000002484        69.437507996750185     
   143.03700000002485        69.435987130078303     
   143.03800000002485        69.434466223132020     
   143.03900000002486        69.432945275911550     
   143.04000000002486        69.431424288417617     
   143.04100000002487        69.429903260650391     
   143.04200000002487        69.428382192610826     
   143.04300000002488        69.426861084298864     
   143.04400000002488        69.425339935715087     
   143.04500000002488        69.423818746860064     
   143.04600000002489        69.422297517734151     
   143.04700000002489        69.420776248337887     
   143.04800000002490        69.419254938671727     
   143.04900000002490        69.417733588736041     
   143.05000000002491        69.416212198531497     
   143.05100000002491        69.414690768058207     
   143.05200000002492        69.413169297316827     
   143.05300000002492        69.411647786307810     
   143.05400000002493        69.410126235031598     
   143.05500000002493        69.408604643488530     
   143.05600000002494        69.407083011679319     
   143.05700000002494        69.405561339604176     
   143.05800000002495        69.404039627263643     
   143.05900000002495        69.402517874658258     
   143.06000000002496        69.400996081788307     
   143.06100000002496        69.399474248654272     
   143.06200000002497        69.397952375256622     
   143.06300000002497        69.396430461595898     
   143.06400000002498        69.394908507672469     
   143.06500000002498        69.393386513486689     
   143.06600000002499        69.391864479039228     
   143.06700000002499        69.390342404330255     
   143.06800000002499        69.388820289360382     
   143.06900000002500        69.387298134129978     
   143.07000000002500        69.385775938639554     
   143.07100000002501        69.384253702889737     
   143.07200000002501        69.382731426880667     
   143.07300000002502        69.381209110612758     
   143.07400000002502        69.379686754086677     
   143.07500000002503        69.378164357302794     
   143.07600000002503        69.376641920261491     
   143.07700000002504        69.375119442963310     
   143.07800000002504        69.373596925408464     
   143.07900000002505        69.372074367597648     
   143.08000000002505        69.370551769531275     
   143.08100000002506        69.369029131209729     
   143.08200000002506        69.367506452633322     
   143.08300000002507        69.365983733802679     
   143.08400000002507        69.364460974718071     
   143.08500000002508        69.362938175379981     
   143.08600000002508        69.361415335789118     
   143.08700000002509        69.359892455945413     
   143.08800000002509        69.358369535849633     
   143.08900000002510        69.356846575502132     
   143.09000000002510        69.355323574903522     
   143.09100000002510        69.353800534054116     
   143.09200000002511        69.352277452954198     
   143.09300000002511        69.350754331604193     
   143.09400000002512        69.349231170004828     
   143.09500000002512        69.347707968156243     
   143.09600000002513        69.346184726058894     
   143.09700000002513        69.344661443713520     
   143.09800000002514        69.343138121120248     
   143.09900000002514        69.341614758279547     
   143.10000000002515        69.340091355191831     
   143.10100000002515        69.338567911857695     
   143.10200000002516        69.337044428277096     
   143.10300000002516        69.335520904451243     
   143.10400000002517        69.333997340379852     
   143.10500000002517        69.332473736063875     
   143.10600000002518        69.330950091503198     
   143.10700000002518        69.329426406698772     
   143.10800000002519        69.327902681650670     
   143.10900000002519        69.326378916359587     
   143.11000000002520        69.324855110825624     
   143.11100000002520        69.323331265049234     
   143.11200000002520        69.321807379031227     
   143.11300000002521        69.320283452771648     
   143.11400000002521        69.318759486271063     
   143.11500000002522        69.317235479529899     
   143.11600000002522        69.315711432548454     
   143.11700000002523        69.314187345327397     
   143.11800000002523        69.312663217866827     
   143.11900000002524        69.311139050167384     
   143.12000000002524        69.309614842229408     
   143.12100000002525        69.308090594053311     
   143.12200000002525        69.306566305639464     
   143.12300000002526        69.305041976988463     
   143.12400000002526        69.303517608100606     
   143.12500000002527        69.301993198976220     
   143.12600000002527        69.300468749615916     
   143.12700000002528        69.298944260019951     
   143.12800000002528        69.297419730188679     
   143.12900000002529        69.295895160122697     
   143.13000000002529        69.294370549822546     
   143.13100000002530        69.292845899288110     
   143.13200000002530        69.291321208520188     
   143.13300000002531        69.289796477519147     
   143.13400000002531        69.288271706285556     
   143.13500000002531        69.286746894819345     
   143.13600000002532        69.285222043121422     
   143.13700000002532        69.283697151191973     
   143.13800000002533        69.282172219031423     
   143.13900000002533        69.280647246640228     
   143.14000000002534        69.279122234018615     
   143.14100000002534        69.277597181167266     
   143.14200000002535        69.276072088086252     
   143.14300000002535        69.274546954776284     
   143.14400000002536        69.273021781237588     
   143.14500000002536        69.271496567470678     
   143.14600000002537        69.269971313476091     
   143.14700000002537        69.268446019253815     
   143.14800000002538        69.266920684804475     
   143.14900000002538        69.265395310128625     
   143.15000000002539        69.263869895226478     
   143.15100000002539        69.262344440098644     
   143.15200000002540        69.260818944744997     
   143.15300000002540        69.259293409166688     
   143.15400000002541        69.257767833363559     
   143.15500000002541        69.256242217336194     
   143.15600000002541        69.254716561084962     
   143.15700000002542        69.253190864610332     
   143.15800000002542        69.251665127912574     
   143.15900000002543        69.250139350992157     
   143.16000000002543        69.248613533849536     
   143.16100000002544        69.247087676485165     
   143.16200000002544        69.245561778899145     
   143.16300000002545        69.244035841092256     
   143.16400000002545        69.242509863064413     
   143.16500000002546        69.240983844816583     
   143.16600000002546        69.239457786348538     
   143.16700000002547        69.237931687661273     
   143.16800000002547        69.236405548754789     
   143.16900000002548        69.234879369629553     
   143.17000000002548        69.233353150285936     
   143.17100000002549        69.231826890724591     
   143.17200000002549        69.230300590945646     
   143.17300000002550        69.228774250949456     
   143.17400000002550        69.227247870736534     
   143.17500000002551        69.225721450307333     
   143.17600000002551        69.224194989662124     
   143.17700000002552        69.222668488801219     
   143.17800000002552        69.221141947725158     
   143.17900000002552        69.219615366434155     
   143.18000000002553        69.218088744928920     
   143.18100000002553        69.216562083209439     
   143.18200000002554        69.215035381276337     
   143.18300000002554        69.213508639130097     
   143.18400000002555        69.211981856770848     
   143.18500000002555        69.210455034199072     
   143.18600000002556        69.208928171415067     
   143.18700000002556        69.207401268419474     
   143.18800000002557        69.205874325212434     
   143.18900000002557        69.204347341794445     
   143.19000000002558        69.202820318165877     
   143.19100000002558        69.201293254326899     
   143.19200000002559        69.199766150278265     
   143.19300000002559        69.198239006020174     
   143.19400000002560        69.196711821552938     
   143.19500000002560        69.195184596876871     
   143.19600000002561        69.193657331992526     
   143.19700000002561        69.192130026900344     
   143.19800000002562        69.190602681600637     
   143.19900000002562        69.189075296093591     
   143.20000000002563        69.187547870379788     
   143.20100000002563        69.186020404459526     
   143.20200000002563        69.184492898332877     
   143.20300000002564        69.182965352000792     
   143.20400000002564        69.181437765463500     
   143.20500000002565        69.179910138721226     
   143.20600000002565        69.178382471774171     
   143.20700000002566        69.176854764622959     
   143.20800000002566        69.175327017268003     
   143.20900000002567        69.173799229709445     
   143.21000000002567        69.172271401947896     
   143.21100000002568        69.170743533983639     
   143.21200000002568        69.169215625816918     
   143.21300000002569        69.167687677448484     
   143.21400000002569        69.166159688878068     
   143.21500000002570        69.164631660106508     
   143.21600000002570        69.163103591134046     
   143.21700000002571        69.161575481961265     
   143.21800000002571        69.160047332588178     
   143.21900000002572        69.158519143015255     
   143.22000000002572        69.156990913242964     
   143.22100000002573        69.155462643271633     
   143.22200000002573        69.153934333101660     
   143.22300000002573        69.152405982733427     
   143.22400000002574        69.150877592167021     
   143.22500000002574        69.149349161403222     
   143.22600000002575        69.147820690442089     
   143.22700000002575        69.146292179283975     
   143.22800000002576        69.144763627929549     
   143.22900000002576        69.143235036378854     
   143.23000000002577        69.141706404632444     
   143.23100000002577        69.140177732690518     
   143.23200000002578        69.138649020553487     
   143.23300000002578        69.137120268221906     
   143.23400000002579        69.135591475695904     
   143.23500000002579        69.134062642975806     
   143.23600000002580        69.132533770062253     
   143.23700000002580        69.131004856955130     
   143.23800000002581        69.129475903655390     
   143.23900000002581        69.127946910162876     
   143.24000000002582        69.126417876478257     
   143.24100000002582        69.124888802601788     
   143.24200000002583        69.123359688533654     
   143.24300000002583        69.121830534274508     
   143.24400000002584        69.120301339824536     
   143.24500000002584        69.118772105184121     
   143.24600000002584        69.117242830353675     
   143.24700000002585        69.115713515333496     
   143.24800000002585        69.114184160123855     
   143.24900000002586        69.112654764725193     
   143.25000000002586        69.111125329137963     
   143.25100000002587        69.109595853362137     
   143.25200000002587        69.108066337398441     
   143.25300000002588        69.106536781247200     
   143.25400000002588        69.105007184908573     
   143.25500000002589        69.103477548383054     
   143.25600000002589        69.101947871671015     
   143.25700000002590        69.100418154772555     
   143.25800000002590        69.098888397688242     
   143.25900000002591        69.097358600418488     
   143.26000000002591        69.095828762963421     
   143.26100000002592        69.094298885323482     
   143.26200000002592        69.092768967499026     
   143.26300000002593        69.091239009490479     
   143.26400000002593        69.089709011298112     
   143.26500000002594        69.088178972922137     
   143.26600000002594        69.086648894363123     
   143.26700000002594        69.085118775621126     
   143.26800000002595        69.083588616696844     
   143.26900000002595        69.082058417590503     
   143.27000000002596        69.080528178302103     
   143.27100000002596        69.078997898832469     
   143.27200000002597        69.077467579181715     
   143.27300000002597        69.075937219350081     
   143.27400000002598        69.074406819338094     
   143.27500000002598        69.072876379146209     
   143.27600000002599        69.071345898774268     
   143.27700000002599        69.069815378223140     
   143.27800000002600        69.068284817492753     
   143.27900000002600        69.066754216583789     
   143.28000000002601        69.065223575496290     
   143.28100000002601        69.063692894230812     
   143.28200000002602        69.062162172787595     
   143.28300000002602        69.060631411166909     
   143.28400000002603        69.059100609369082     
   143.28500000002603        69.057569767394739     
   143.28600000002604        69.056038885243893     
   143.28700000002604        69.054507962916887     
   143.28800000002605        69.052977000414288     
   143.28900000002605        69.051445997736167     
   143.29000000002605        69.049914954883079     
   143.29100000002606        69.048383871855265     
   143.29200000002606        69.046852748652924     
   143.29300000002607        69.045321585276383     
   143.29400000002607        69.043790381726367     
   143.29500000002608        69.042259138002834     
   143.29600000002608        69.040727854106194     
   143.29700000002609        69.039196530036705     
   143.29800000002609        69.037665165794735     
   143.29900000002610        69.036133761380754     
   143.30000000002610        69.034602316795016     
   143.30100000002611        69.033070832037595     
   143.30200000002611        69.031539307108986     
   143.30300000002612        69.030007742009943     
   143.30400000002612        69.028476136740096     
   143.30500000002613        69.026944491300014     
   143.30600000002613        69.025412805690465     
   143.30700000002614        69.023881079911035     
   143.30800000002614        69.022349313962479     
   143.30900000002615        69.020817507845109     
   143.31000000002615        69.019285661559039     
   143.31100000002616        69.017753775104836     
   143.31200000002616        69.016221848482758     
   143.31300000002616        69.014689881692775     
   143.31400000002617        69.013157874735811     
   143.31500000002617        69.011625827611567     
   143.31600000002618        69.010093740321054     
   143.31700000002618        69.008561612863929     
   143.31800000002619        69.007029445240917     
   143.31900000002619        69.005497237452175     
   143.32000000002620        69.003964989497959     
   143.32100000002620        69.002432701378808     
   143.32200000002621        69.000900373094879     
   143.32300000002621        68.999368004646428     
   143.32400000002622        68.997835596033880     
   143.32500000002622        68.996303147257436     
   143.32600000002623        68.994770658317634     
   143.32700000002623        68.993238129214646     
   143.32800000002624        68.991705559948784     
   143.32900000002624        68.990172950520176     
   143.33000000002625        68.988640300929447     
   143.33100000002625        68.987107611176825     
   143.33200000002626        68.985574881262551     
   143.33300000002626        68.984042111186923     
   143.33400000002626        68.982509300950113     
   143.33500000002627        68.980976450552902     
   143.33600000002627        68.979443559995090     
   143.33700000002628        68.977910629277233     
   143.33800000002628        68.976377658399500     
   143.33900000002629        68.974844647362374     
   143.34000000002629        68.973311596166113     
   143.34100000002630        68.971778504811041     
   143.34200000002630        68.970245373297317     
   143.34300000002631        68.968712201625380     
   143.34400000002631        68.967178989795428     
   143.34500000002632        68.965645737807804     
   143.34600000002632        68.964112445662906     
   143.34700000002633        68.962579113360903     
   143.34800000002633        68.961045740902236     
   143.34900000002634        68.959512328287204     
   143.35000000002634        68.957978875515863     
   143.35100000002635        68.956445382588754     
   143.35200000002635        68.954911849506161     
   143.35300000002636        68.953378276268296     
   143.35400000002636        68.951844662875473     
   143.35500000002637        68.950311009328132     
   143.35600000002637        68.948777315626245     
   143.35700000002637        68.947243581770508     
   143.35800000002638        68.945709807760991     
   143.35900000002638        68.944175993597980     
   143.36000000002639        68.942642139281915     
   143.36100000002639        68.941108244812980     
   143.36200000002640        68.939574310191247     
   143.36300000002640        68.938040335417639     
   143.36400000002641        68.936506320491745     
   143.36500000002641        68.934972265414345     
   143.36600000002642        68.933438170185525     
   143.36700000002642        68.931904034805541     
   143.36800000002643        68.930369859274933     
   143.36900000002643        68.928835643593573     
   143.37000000002644        68.927301387762213     
   143.37100000002644        68.925767091780955     
   143.37200000002645        68.924232755650038     
   143.37300000002645        68.922698379369820     
   143.37400000002646        68.921163962940369     
   143.37500000002646        68.919629506362284     
   143.37600000002647        68.918095009635721     
   143.37700000002647        68.916560472760935     
   143.37800000002647        68.915025895738395     
   143.37900000002648        68.913491278568145     
   143.38000000002648        68.911956621250695     
   143.38100000002649        68.910421923786060     
   143.38200000002649        68.908887186174809     
   143.38300000002650        68.907352408416997     
   143.38400000002650        68.905817590513095     
   143.38500000002651        68.904282732463273     
   143.38600000002651        68.902747834267799     
   143.38700000002652        68.901212895927031     
   143.38800000002652        68.899677917441210     
   143.38900000002653        68.898142898810747     
   143.39000000002653        68.896607840035557     
   143.39100000002654        68.895072741116465     
   143.39200000002654        68.893537602053499     
   143.39300000002655        68.892002422846659     
   143.39400000002655        68.890467203496470     
   143.39500000002656        68.888931944003502     
   143.39600000002656        68.887396644367541     
   143.39700000002657        68.885861304589000     
   143.39800000002657        68.884325924668389     
   143.39900000002658        68.882790504605666     
   143.40000000002658        68.881255044401399     
   143.40100000002658        68.879719544055718     
   143.40200000002659        68.878184003568975     
   143.40300000002659        68.876648422941329     
   143.40400000002660        68.875112802172893     
   143.40500000002660        68.873577141264590     
   143.40600000002661        68.872041440216037     
   143.40700000002661        68.870505699027575     
   143.40800000002662        68.868969917699914     
   143.40900000002662        68.867434096233026     
   143.41000000002663        68.865898234626997     
   143.41100000002663        68.864362332882664     
   143.41200000002664        68.862826390999729     
   143.41300000002664        68.861290408978689     
   143.41400000002665        68.859754386819930     
   143.41500000002665        68.858218324523548     
   143.41600000002666        68.856682222089759     
   143.41700000002666        68.855146079519059     
   143.41800000002667        68.853609896811477     
   143.41900000002667        68.852073673967666     
   143.42000000002668        68.850537410987428     
   143.42100000002668        68.849001107871231     
   143.42200000002669        68.847464764619360     
   143.42300000002669        68.845928381232270     
   143.42400000002669        68.844391957709647     
   143.42500000002670        68.842855494052458     
   143.42600000002670        68.841318990260675     
   143.42700000002671        68.839782446334254     
   143.42800000002671        68.838245862273979     
   143.42900000002672        68.836709238079806     
   143.43000000002672        68.835172573752089     
   143.43100000002673        68.833635869291101     
   143.43200000002673        68.832099124696853     
   143.43300000002674        68.830562339970101     
   143.43400000002674        68.829025515110672     
   143.43500000002675        68.827488650119079     
   143.43600000002675        68.825951744995521     
   143.43700000002676        68.824414799740168     
   143.43800000002676        68.822877814353447     
   143.43900000002677        68.821340788835215     
   143.44000000002677        68.819803723186411     
   143.44100000002678        68.818266617406792     
   143.44200000002678        68.816729471496629     
   143.44300000002679        68.815192285456320     
   143.44400000002679        68.813655059286035     
   143.44500000002679        68.812117792986328     
   143.44600000002680        68.810580486557043     
   143.44700000002680        68.809043139998579     
   143.44800000002681        68.807505753311190     
   143.44900000002681        68.805968326495332     
   143.45000000002682        68.804430859551104     
   143.45100000002682        68.802893352478463     
   143.45200000002683        68.801355805278135     
   143.45300000002683        68.799818217950104     
   143.45400000002684        68.798280590494684     
   143.45500000002684        68.796742922912287     
   143.45600000002685        68.795205215202913     
   143.45700000002685        68.793667467366902     
   143.45800000002686        68.792129679404653     
   143.45900000002686        68.790591851316165     
   143.46000000002687        68.789053983101738     
   143.46100000002687        68.787516074761825     
   143.46200000002688        68.785978126296598     
   143.46300000002688        68.784440137706170     
   143.46400000002689        68.782902108990811     
   143.46500000002689        68.781364040150933     
   143.46600000002690        68.779825931186565     
   143.46700000002690        68.778287782097962     
   143.46800000002690        68.776749592885693     
   143.46900000002691        68.775211363549559     
   143.47000000002691        68.773673094090228     
   143.47100000002692        68.772134784507799     
   143.47200000002692        68.770596434802400     
   143.47300000002693        68.769058044974273     
   143.47400000002693        68.767519615023573     
   143.47500000002694        68.765981144951013     
   143.47600000002694        68.764442634756364     
   143.47700000002695        68.762904084439867     
   143.47800000002695        68.761365494002249     
   143.47900000002696        68.759826863443166     
   143.48000000002696        68.758288192763274     
   143.48100000002697        68.756749481962572     
   143.48200000002697        68.755210731041430     
   143.48300000002698        68.753671939999862     
   143.48400000002698        68.752133108838535     
   143.48500000002699        68.750594237557209     
   143.48600000002699        68.749055326156437     
   143.48700000002700        68.747516374636390     
   143.48800000002700        68.745977382997253     
   143.48900000002700        68.744438351239339     
   143.49000000002701        68.742899279362831     
   143.49100000002701        68.741360167367930     
   143.49200000002702        68.739821015254918     
   143.49300000002702        68.738281823023968     
   143.49400000002703        68.736742590675547     
   143.49500000002703        68.735203318209571     
   143.49600000002704        68.733664005626395     
   143.49700000002704        68.732124652926359     
   143.49800000002705        68.730585260109521     
   143.49900000002705        68.729045827176208     
   143.50000000002706        68.727506354126746     
   143.50100000002706        68.725966840961107     
   143.50200000002707        68.724427287679902     
   143.50300000002707        68.722887694283017     
   143.50400000002708        68.721348060770723     
   143.50500000002708        68.719808387143459     
   143.50600000002709        68.718268673401184     
   143.50700000002709        68.716728919544408     
   143.50800000002710        68.715189125573062     
   143.50900000002710        68.713649291487599     
   143.51000000002711        68.712109417288232     
   143.51100000002711        68.710569502975147     
   143.51200000002711        68.709029548548500     
   143.51300000002712        68.707489554008561     
   143.51400000002712        68.705949519355542     
   143.51500000002713        68.704409444589814     
   143.51600000002713        68.702869329711405     
   143.51700000002714        68.701329174720584     
   143.51800000002714        68.699788979617665     
   143.51900000002715        68.698248744402747     
   143.52000000002715        68.696708469076114     
   143.52100000002716        68.695168153637908     
   143.52200000002716        68.693627798088571     
   143.52300000002717        68.692087402428143     
   143.52400000002717        68.690546966656854     
   143.52500000002718        68.689006490775000     
   143.52600000002718        68.687465974782654     
   143.52700000002719        68.685925418680327     
   143.52800000002719        68.684384822467990     
   143.52900000002720        68.682844186145900     
   143.53000000002720        68.681303509714240     
   143.53100000002721        68.679762793173424     
   143.53200000002721        68.678222036523451     
   143.53300000002722        68.676681239764491     
   143.53400000002722        68.675140402896986     
   143.53500000002722        68.673599525921119     
   143.53600000002723        68.672058608837119     
   143.53700000002723        68.670517651644829     
   143.53800000002724        68.668976654345030     
   143.53900000002724        68.667435616937496     
   143.54000000002725        68.665894539422723     
   143.54100000002725        68.664353421800698     
   143.54200000002726        68.662812264071846     
   143.54300000002726        68.661271066236253     
   143.54400000002727        68.659729828294289     
   143.54500000002727        68.658188550245711     
   143.54600000002728        68.656647232091302     
   143.54700000002728        68.655105873830820     
   143.54800000002729        68.653564475464776     
   143.54900000002729        68.652023036993356     
   143.55000000002730        68.650481558416757     
   143.55100000002730        68.648940039734924     
   143.55200000002731        68.647398480948482     
   143.55300000002731        68.645856882057245     
   143.55400000002732        68.644315243061627     
   143.55500000002732        68.642773563961825     
   143.55600000002732        68.641231844758124     
   143.55700000002733        68.639690085450383     
   143.55800000002733        68.638148286039382     
   143.55900000002734        68.636606446524937     
   143.56000000002734        68.635064566907275     
   143.56100000002735        68.633522647186410     
   143.56200000002735        68.631980687363168     
   143.56300000002736        68.630438687437135     
   143.56400000002736        68.628896647408837     
   143.56500000002737        68.627354567278189     
   143.56600000002737        68.625812447045760     
   143.56700000002738        68.624270286711635     
   143.56800000002738        68.622728086275913     
   143.56900000002739        68.621185845738822     
   143.57000000002739        68.619643565100603     
   143.57100000002740        68.618101244361441     
   143.57200000002740        68.616558883521463     
   143.57300000002741        68.615016482581026     
   143.57400000002741        68.613474041540215     
   143.57500000002742        68.611931560399213     
   143.57600000002742        68.610389039158136     
   143.57700000002743        68.608846477817636     
   143.57800000002743        68.607303876377372     
   143.57900000002743        68.605761234837743     
   143.58000000002744        68.604218553198990     
   143.58100000002744        68.602675831461312     
   143.58200000002745        68.601133069624936     
   143.58300000002745        68.599590267689734     
   143.58400000002746        68.598047425656290     
   143.58500000002746        68.596504543524716     
   143.58600000002747        68.594961621295084     
   143.58700000002747        68.593418658967522     
   143.58800000002748        68.591875656542499     
   143.58900000002748        68.590332614020042     
   143.59000000002749        68.588789531400366     
   143.59100000002749        68.587246408683683     
   143.59200000002750        68.585703245870121     
   143.59300000002750        68.584160042959823     
   143.59400000002751        68.582616799953200     
   143.59500000002751        68.581073516850225     
   143.59600000002752        68.579530193651124     
   143.59700000002752        68.577986830356238     
   143.59800000002753        68.576443426965611     
   143.59900000002753        68.574899983479426     
   143.60000000002753        68.573356499897940     
   143.60100000002754        68.571812976221409     
   143.60200000002754        68.570269412449761     
   143.60300000002755        68.568725808583395     
   143.60400000002755        68.567182164622423     
   143.60500000002756        68.565638480567102     
   143.60600000002756        68.564094756417504     
   143.60700000002757        68.562550992174039     
   143.60800000002757        68.561007187836580     
   143.60900000002758        68.559463343405454     
   143.61000000002758        68.557919458881102     
   143.61100000002759        68.556375534263097     
   143.61200000002759        68.554831569551979     
   143.61300000002760        68.553287564748203     
   143.61400000002760        68.551743519851541     
   143.61500000002761        68.550199434862265     
   143.61600000002761        68.548655309780742     
   143.61700000002762        68.547111144607001     
   143.61800000002762        68.545566939341185     
   143.61900000002763        68.544022693983322     
   143.62000000002763        68.542478408534080     
   143.62100000002764        68.540934082993374     
   143.62200000002764        68.539389717361175     
   143.62300000002764        68.537845311637795     
   143.62400000002765        68.536300865823648     
   143.62500000002765        68.534756379918619     
   143.62600000002766        68.533211853923063     
   143.62700000002766        68.531667287836939     
   143.62800000002767        68.530122681660686     
   143.62900000002767        68.528578035394418     
   143.63000000002768        68.527033349038064     
   143.63100000002768        68.525488622592079     
   143.63200000002769        68.523943856056405     
   143.63300000002769        68.522399049431741     
   143.63400000002770        68.520854202717558     
   143.63500000002770        68.519309315914299     
   143.63600000002771        68.517764389022375     
   143.63700000002771        68.516219422041630     
   143.63800000002772        68.514674414972404     
   143.63900000002772        68.513129367814884     
   143.64000000002773        68.511584280569053     
   143.64100000002773        68.510039153235354     
   143.64200000002774        68.508493985813672     
   143.64300000002774        68.506948778304533     
   143.64400000002775        68.505403530707653     
   143.64500000002775        68.503858243023629     
   143.64600000002775        68.502312915252475     
   143.64700000002776        68.500767547394233     
   143.64800000002776        68.499222139449060     
   143.64900000002777        68.497676691417297     
   143.65000000002777        68.496131203299072     
   143.65100000002778        68.494585675094598     
   143.65200000002778        68.493040106803903     
   143.65300000002779        68.491494498427258     
   143.65400000002779        68.489948849964676     
   143.65500000002780        68.488403161416471     
   143.65600000002780        68.486857432782656     
   143.65700000002781        68.485311664063744     
   143.65800000002781        68.483765855259449     
   143.65900000002782        68.482220006370227     
   143.66000000002782        68.480674117396077     
   143.66100000002783        68.479128188337256     
   143.66200000002783        68.477582219194048     
   143.66300000002784        68.476036209966352     
   143.66400000002784        68.474490160654440     
   143.66500000002785        68.472944071258439     
   143.66600000002785        68.471397941778790     
   143.66700000002785        68.469851772215137     
   143.66800000002786        68.468305562567934     
   143.66900000002786        68.466759312837340     
   143.67000000002787        68.465213023023693     
   143.67100000002787        68.463666693126783     
   143.67200000002788        68.462120323146905     
   143.67300000002788        68.460573913084346     
   143.67400000002789        68.459027462939090     
   143.67500000002789        68.457480972711451     
   143.67600000002790        68.455934442401315     
   143.67700000002790        68.454387872009178     
   143.67800000002791        68.452841261534928     
   143.67900000002791        68.451294610978962     
   143.68000000002792        68.449747920341110     
   143.68100000002792        68.448201189621884     
   143.68200000002793        68.446654418821268     
   143.68300000002793        68.445107607939278     
   143.68400000002794        68.443560756976296     
   143.68500000002794        68.442013865932367     
   143.68600000002795        68.440466934807674     
   143.68700000002795        68.438919963602288     
   143.68800000002796        68.437372952316423     
   143.68900000002796        68.435825900950249     
   143.69000000002796        68.434278809503937     
   143.69100000002797        68.432731677977642     
   143.69200000002797        68.431184506371423     
   143.69300000002798        68.429637294685364     
   143.69400000002798        68.428090042919877     
   143.69500000002799        68.426542751074891     
   143.69600000002799        68.424995419150505     
   143.69700000002800        68.423448047147062     
   143.69800000002800        68.421900635064631     
   143.69900000002801        68.420353182903312     
   143.70000000002801        68.418805690663277     
   143.70100000002802        68.417258158344751     
   143.70200000002802        68.415710585947835     
   143.70300000002803        68.414162973472344     
   143.70400000002803        68.412615320919031     
   143.70500000002804        68.411067628287697     
   143.70600000002804        68.409519895578470     
   143.70700000002805        68.407972122791577     
   143.70800000002805        68.406424309927090     
   143.70900000002806        68.404876456985320     
   143.71000000002806        68.403328563966085     
   143.71100000002806        68.401780630869766     
   143.71200000002807        68.400232657696520     
   143.71300000002807        68.398684644446433     
   143.71400000002808        68.397136591119462     
   143.71500000002808        68.395588497716119     
   143.71600000002809        68.394040364236332     
   143.71700000002809        68.392492190680130     
   143.71800000002810        68.390943977047939     
   143.71900000002810        68.389395723339533     
   143.72000000002811        68.387847429555279     
   143.72100000002811        68.386299095695335     
   143.72200000002812        68.384750721759872     
   143.72300000002812        68.383202307748732     
   143.72400000002813        68.381653853662456     
   143.72500000002813        68.380105359500888     
   143.72600000002814        68.378556825264269     
   143.72700000002814        68.377008250952798     
   143.72800000002815        68.375459636566376     
   143.72900000002815        68.373910982105301     
   143.73000000002816        68.372362287569842     
   143.73100000002816        68.370813552959959     
   143.73200000002817        68.369264778275692     
   143.73300000002817        68.367715963517469     
   143.73400000002817        68.366167108685048     
   143.73500000002818        68.364618213778868     
   143.73600000002818        68.363069278798960     
   143.73700000002819        68.361520303745507     
   143.73800000002819        68.359971288618354     
   143.73900000002820        68.358422233418139     
   143.74000000002820        68.356873138144522     
   143.74100000002821        68.355324002797829     
   143.74200000002821        68.353774827378231     
   143.74300000002822        68.352225611885800     
   143.74400000002822        68.350676356320648     
   143.74500000002823        68.349127060682889     
   143.74600000002823        68.347577724972723     
   143.74700000002824        68.346028349190249     
   143.74800000002824        68.344478933335495     
   143.74900000002825        68.342929477408745     
   143.75000000002825        68.341379981410100     
   143.75100000002826        68.339830445339558     
   143.75200000002826        68.338280869197305     
   143.75300000002827        68.336731252983483     
   143.75400000002827        68.335181596698320     
   143.75500000002828        68.333631900341700     
   143.75600000002828        68.332082163914009     
   143.75700000002828        68.330532387415118     
   143.75800000002829        68.328982570845184     
   143.75900000002829        68.327432714204548     
   143.76000000002830        68.325882817493181     
   143.76100000002830        68.324332880711310     
   143.76200000002831        68.322782903858808     
   143.76300000002831        68.321232886936059     
   143.76400000002832        68.319682829943090     
   143.76500000002832        68.318132732879903     
   143.76600000002833        68.316582595746667     
   143.76700000002833        68.315032418543780     
   143.76800000002834        68.313482201271071     
   143.76900000002834        68.311931943928542     
   143.77000000002835        68.310381646516760     
   143.77100000002835        68.308831309035426     
   143.77200000002836        68.307280931484797     
   143.77300000002836        68.305730513865058     
   143.77400000002837        68.304180056176165     
   143.77500000002837        68.302629558418474     
   143.77600000002838        68.301079020591814     
   143.77700000002838        68.299528442696470     
   143.77800000002838        68.297977824732655     
   143.77900000002839        68.296427166700141     
   143.78000000002839        68.294876468599412     
   143.78100000002840        68.293325730430325     
   143.78200000002840        68.291774952193094     
   143.78300000002841        68.290224133888046     
   143.78400000002841        68.288673275514924     
   143.78500000002842        68.287122377073985     
   143.78600000002842        68.285571438565242     
   143.78700000002843        68.284020459989193     
   143.78800000002843        68.282469441345512     
   143.78900000002844        68.280918382634283     
   143.79000000002844        68.279367283856004     
   143.79100000002845        68.277816145010675     
   143.79200000002845        68.276264966098026     
   143.79300000002846        68.274713747118682     
   143.79400000002846        68.273162488072444     
   143.79500000002847        68.271611188959440     
   143.79600000002847        68.270059849779884     
   143.79700000002848        68.268508470533746     
   143.79800000002848        68.266957051221212     
   143.79900000002849        68.265405591842423     
   143.80000000002849        68.263854092397523     
   143.80100000002849        68.262302552886425     
   143.80200000002850        68.260750973309584     
   143.80300000002850        68.259199353666702     
   143.80400000002851        68.257647693957978     
   143.80500000002851        68.256095994183596     
   143.80600000002852        68.254544254343742     
   143.80700000002852        68.252992474438486     
   143.80800000002853        68.251440654467714     
   143.80900000002853        68.249888794431911     
   143.81000000002854        68.248336894330805     
   143.81100000002854        68.246784954164625     
   143.81200000002855        68.245232973933568     
   143.81300000002855        68.243680953637607     
   143.81400000002856        68.242128893276870     
   143.81500000002856        68.240576792851627     
   143.81600000002857        68.239024652361763     
   143.81700000002857        68.237472471807479     
   143.81800000002858        68.235920251188759     
   143.81900000002858        68.234367990505888     
   143.82000000002859        68.232815689758851     
   143.82100000002859        68.231263348947650     
   143.82200000002859        68.229710968072709     
   143.82300000002860        68.228158547133731     
   143.82400000002860        68.226606086130886     
   143.82500000002861        68.225053585064572     
   143.82600000002861        68.223501043934689     
   143.82700000002862        68.221948462741182     
   143.82800000002862        68.220395841484319     
   143.82900000002863        68.218843180164157     
   143.83000000002863        68.217290478780797     
   143.83100000002864        68.215737737334436     
   143.83200000002864        68.214184955825161     
   143.83300000002865        68.212632134252800     
   143.83400000002865        68.211079272617511     
   143.83500000002866        68.209526370919605     
   143.83600000002866        68.207973429159068     
   143.83700000002867        68.206420447335901     
   143.83800000002867        68.204867425450374     
   143.83900000002868        68.203314363502599     
   143.84000000002868        68.201761261492109     
   143.84100000002869        68.200208119419841     
   143.84200000002869        68.198654937285298     
   143.84300000002870        68.197101715088820     
   143.84400000002870        68.195548452830451     
   143.84500000002870        68.193995150510105     
   143.84600000002871        68.192441808128066     
   143.84700000002871        68.190888425684392     
   143.84800000002872        68.189335003179210     
   143.84900000002872        68.187781540612448     
   143.85000000002873        68.186228037984449     
   143.85100000002873        68.184674495294971     
   143.85200000002874        68.183120912544396     
   143.85300000002874        68.181567289732556     
   143.85400000002875        68.180013626859591     
   143.85500000002875        68.178459923925743     
   143.85600000002876        68.176906180930942     
   143.85700000002876        68.175352397875614     
   143.85800000002877        68.173798574759317     
   143.85900000002877        68.172244711582380     
   143.86000000002878        68.170690808344958     
   143.86100000002878        68.169136865046951     
   143.86200000002879        68.167582881688801     
   143.86300000002879        68.166028858269925     
   143.86400000002880        68.164474794791204     
   143.86500000002880        68.162920691252154     
   143.86600000002881        68.161366547653046     
   143.86700000002881        68.159812363993993     
   143.86800000002881        68.158258140275038     
   143.86900000002882        68.156703876496096     
   143.87000000002882        68.155149572657564     
   143.87100000002883        68.153595228759343     
   143.87200000002883        68.152040844801590     
   143.87300000002884        68.150486420784134     
   143.87400000002884        68.148931956707429     
   143.87500000002885        68.147377452571277     
   143.87600000002885        68.145822908375905     
   143.87700000002886        68.144268324121114     
   143.87800000002886        68.142713699807331     
   143.87900000002887        68.141159035434555     
   143.88000000002887        68.139604331002559     
   143.88100000002888        68.138049586511841     
   143.88200000002888        68.136494801962399     
   143.88300000002889        68.134939977353937     
   143.88400000002889        68.133385112686867     
   143.88500000002890        68.131830207961244     
   143.88600000002890        68.130275263177040     
   143.88700000002891        68.128720278334470     
   143.88800000002891        68.127165253433390     
   143.88900000002891        68.125610188473956     
   143.89000000002892        68.124055083456383     
   143.89100000002892        68.122499938380457     
   143.89200000002893        68.120944753246533     
   143.89300000002893        68.119389528054413     
   143.89400000002894        68.117834262804550     
   143.89500000002894        68.116278957496633     
   143.89600000002895        68.114723612130931     
   143.89700000002895        68.113168226707472     
   143.89800000002896        68.111612801226229     
   143.89900000002896        68.110057335687429     
   143.90000000002897        68.108501830091143     
   143.90100000002897        68.106946284437143     
   143.90200000002898        68.105390698725742     
   143.90300000002898        68.103835072957182     
   143.90400000002899        68.102279407131149     
   143.90500000002899        68.100723701248015     
   143.90600000002900        68.099167955307607     
   143.90700000002900        68.097612169310281     
   143.90800000002901        68.096056343255583     
   143.90900000002901        68.094500477144123     
   143.91000000002902        68.092944570975746     
   143.91100000002902        68.091388624750493     
   143.91200000002902        68.089832638468465     
   143.91300000002903        68.088276612129732     
   143.91400000002903        68.086720545734309     
   143.91500000002904        68.085164439282394     
   143.91600000002904        68.083608292773789     
   143.91700000002905        68.082052106208735     
   143.91800000002905        68.080495879587318     
   143.91900000002906        68.078939612909650     
   143.92000000002906        68.077383306175633     
   143.92100000002907        68.075826959385310     
   143.92200000002907        68.074270572538808     
   143.92300000002908        68.072714145636283     
   143.92400000002908        68.071157678677480     
   143.92500000002909        68.069601171662782     
   143.92600000002909        68.068044624592318     
   143.92700000002910        68.066488037465774     
   143.92800000002910        68.064931410283521     
   143.92900000002911        68.063374743045586     
   143.93000000002911        68.061818035751870     
   143.93100000002912        68.060261288402330     
   143.93200000002912        68.058704500997379     
   143.93300000002912        68.057147673536818     
   143.93400000002913        68.055590806020845     
   143.93500000002913        68.054033898449177     
   143.93600000002914        68.052476950822452     
   143.93700000002914        68.050919963140359     
   143.93800000002915        68.049362935402797     
   143.93900000002915        68.047805867610109     
   143.94000000002916        68.046248759762278     
   143.94100000002916        68.044691611859434     
   143.94200000002917        68.043134423901407     
   143.94300000002917        68.041577195888365     
   143.94400000002918        68.040019927820367     
   143.94500000002918        68.038462619697498     
   143.94600000002919        68.036905271519828     
   143.94700000002919        68.035347883287244     
   143.94800000002920        68.033790454999888     
   143.94900000002920        68.032232986657974     
   143.95000000002921        68.030675478261273     
   143.95100000002921        68.029117929809985     
   143.95200000002922        68.027560341304081     
   143.95300000002922        68.026002712743718     
   143.95400000002923        68.024445044128996     
   143.95500000002923        68.022887335459743     
   143.95600000002923        68.021329586736144     
   143.95700000002924        68.019771797958171     
   143.95800000002924        68.018213969125981     
   143.95900000002925        68.016656100239686     
   143.96000000002925        68.015098191299032     
   143.96100000002926        68.013540242304259     
   143.96200000002926        68.011982253255439     
   143.96300000002927        68.010424224152530     
   143.96400000002927        68.008866154995701     
   143.96500000002928        68.007308045784754     
   143.96600000002928        68.005749896519958     
   143.96700000002929        68.004191707201358     
   143.96800000002929        68.002633477829008     
   143.96900000002930        68.001075208402469     
   143.97000000002930        67.999516898922536     
   143.97100000002931        67.997958549388699     
   143.97200000002931        67.996400159801382     
   143.97300000002932        67.994841730160431     
   143.97400000002932        67.993283260465788     
   143.97500000002933        67.991724750717765     
   143.97600000002933        67.990166200916022     
   143.97700000002934        67.988607611060786     
   143.97800000002934        67.987048981152356     
   143.97900000002934        67.985490311190404     
   143.98000000002935        67.983931601175144     
   143.98100000002935        67.982372851106561     
   143.98200000002936        67.980814060984628     
   143.98300000002936        67.979255230809457     
   143.98400000002937        67.977696360581248     
   143.98500000002937        67.976137450299831     
   143.98600000002938        67.974578499965247     
   143.98700000002938        67.973019509577696     
   143.98800000002939        67.971460479136923     
   143.98900000002939        67.969901408643196     
   143.99000000002940        67.968342298096459     
   143.99100000002940        67.966783147496784     
   143.99200000002941        67.965223956844099     
   143.99300000002941        67.963664726138788     
   143.99400000002942        67.962105455380367     
   143.99500000002942        67.960546144569406     
   143.99600000002943        67.958986793705421     
   143.99700000002943        67.957427402788781     
   143.99800000002944        67.955867971819487     
   143.99900000002944        67.954308500797396     
   144.00000000002944        67.952748989722608     
   144.00100000002945        67.951189438595350     
   144.00200000002945        67.949629847415451     
   144.00300000002946        67.948070216183098     
   144.00400000002946        67.946510544897990     
   144.00500000002947        67.944950833560426     
   144.00600000002947        67.943391082170564     
   144.00700000002948        67.941831290728118     
   144.00800000002948        67.940271459233344     
   144.00900000002949        67.938711587686186     
   144.01000000002949        67.937151676086415     
   144.01100000002950        67.935591724434630     
   144.01200000002950        67.934031732730347     
   144.01300000002951        67.932471700974048     
   144.01400000002951        67.930911629165280     
   144.01500000002952        67.929351517304383     
   144.01600000002952        67.927791365391187     
   144.01700000002953        67.926231173425833     
   144.01800000002953        67.924670941408394     
   144.01900000002954        67.923110669338783     
   144.02000000002954        67.921550357216987     
   144.02100000002955        67.919990005043331     
   144.02200000002955        67.918429612817491     
   144.02300000002955        67.916869180539706     
   144.02400000002956        67.915308708209864     
   144.02500000002956        67.913748195828077     
   144.02600000002957        67.912187643394333     
   144.02700000002957        67.910627050908531     
   144.02800000002958        67.909066418370898     
   144.02900000002958        67.907505745781393     
   144.03000000002959        67.905945033139986     
   144.03100000002959        67.904384280446848     
   144.03200000002960        67.902823487701625     
   144.03300000002960        67.901262654904713     
   144.03400000002961        67.899701782056084     
   144.03500000002961        67.898140869155583     
   144.03600000002962        67.896579916203507     
   144.03700000002962        67.895018923199416     
   144.03800000002963        67.893457890143821     
   144.03900000002963        67.891896817036567     
   144.04000000002964        67.890335703877483     
   144.04100000002964        67.888774550666696     
   144.04200000002965        67.887213357404462     
   144.04300000002965        67.885652124090370     
   144.04400000002965        67.884090850724760     
   144.04500000002966        67.882529537307576     
   144.04600000002966        67.880968183838760     
   144.04700000002967        67.879406790318370     
   144.04800000002967        67.877845356746420     
   144.04900000002968        67.876283883123037     
   144.05000000002968        67.874722369448065     
   144.05100000002969        67.873160815721548     
   144.05200000002969        67.871599221943683     
   144.05300000002970        67.870037588114101     
   144.05400000002970        67.868475914233230     
   144.05500000002971        67.866914200300641     
   144.05600000002971        67.865352446316905     
   144.05700000002972        67.863790652281722     
   144.05800000002972        67.862228818194950     
   144.05900000002973        67.860666944056788     
   144.06000000002973        67.859105029867322     
   144.06100000002974        67.857543075626268     
   144.06200000002974        67.855981081334008     
   144.06300000002975        67.854419046990174     
   144.06400000002975        67.852856972595177     
   144.06500000002976        67.851294858148933     
   144.06600000002976        67.849732703651128     
   144.06700000002976        67.848170509101976     
   144.06800000002977        67.846608274501477     
   144.06900000002977        67.845045999849830     
   144.07000000002978        67.843483685146722     
   144.07100000002978        67.841921330392353     
   144.07200000002979        67.840358935586664     
   144.07300000002979        67.838796500729742     
   144.07400000002980        67.837234025821459     
   144.07500000002980        67.835671510861914     
   144.07600000002981        67.834108955850994     
   144.07700000002981        67.832546360788967     
   144.07800000002982        67.830983725675566     
   144.07900000002982        67.829421050510987     
   144.08000000002983        67.827858335295062     
   144.08100000002983        67.826295580027960     
   144.08200000002984        67.824732784709326     
   144.08300000002984        67.823169949339800     
   144.08400000002985        67.821607073919083     
   144.08500000002985        67.820044158446777     
   144.08600000002986        67.818481202923508     
   144.08700000002986        67.816918207348849     
   144.08800000002987        67.815355171722800     
   144.08900000002987        67.813792096045773     
   144.09000000002987        67.812228980317357     
   144.09100000002988        67.810665824537779     
   144.09200000002988        67.809102628706967     
   144.09300000002989        67.807539392824722     
   144.09400000002989        67.805976116891586     
   144.09500000002990        67.804412800906888     
   144.09600000002990        67.802849444871072     
   144.09700000002991        67.801286048784149     
   144.09800000002991        67.799722612645738     
   144.09900000002992        67.798159136456093     
   144.10000000002992        67.796595620215342     
   144.10100000002993        67.795032063923287     
   144.10200000002993        67.793468467579814     
   144.10300000002994        67.791904831185278     
   144.10400000002994        67.790341154739480     
   144.10500000002995        67.788777438242278     
   144.10600000002995        67.787213681693899     
   144.10700000002996        67.785649885094244     
   144.10800000002996        67.784086048443157     
   144.10900000002997        67.782522171740965     
   144.11000000002997        67.780958254987397     
   144.11100000002997        67.779394298182410     
   144.11200000002998        67.777830301326190     
   144.11300000002998        67.776266264418737     
   144.11400000002999        67.774702187459752     
   144.11500000002999        67.773138070449718     
   144.11600000003000        67.771573913388139     
   144.11700000003000        67.770009716275325     
   144.11800000003001        67.768445479111051     
   144.11900000003001        67.766881201895430     
   144.12000000003002        67.765316884628547     
   144.12100000003002        67.763752527310132     
   144.12200000003003        67.762188129940284     
   144.12300000003003        67.760623692519090     
   144.12400000003004        67.759059215046506     
   144.12500000003004        67.757494697522489     
   144.12600000003005        67.755930139947054     
   144.12700000003005        67.754365542320073     
   144.12800000003006        67.752800904641759     
   144.12900000003006        67.751236226911843     
   144.13000000003007        67.749671509130451     
   144.13100000003007        67.748106751297627     
   144.13200000003008        67.746541953413285     
   144.13300000003008        67.744977115477226     
   144.13400000003008        67.743412237489935     
   144.13500000003009        67.741847319450955     
   144.13600000003009        67.740282361360286     
   144.13700000003010        67.738717363218001     
   144.13800000003010        67.737152325024368     
   144.13900000003011        67.735587246778948     
   144.14000000003011        67.734022128481925     
   144.14100000003012        67.732456970133242     
   144.14200000003012        67.730891771732914     
   144.14300000003013        67.729326533280911     
   144.14400000003013        67.727761254777135     
   144.14500000003014        67.726195936221728     
   144.14600000003014        67.724630577614462     
   144.14700000003015        67.723065178955565     
   144.14800000003015        67.721499740244838     
   144.14900000003016        67.719934261482322     
   144.15000000003016        67.718368742668034     
   144.15100000003017        67.716803183801815     
   144.15200000003017        67.715237584883837     
   144.15300000003018        67.713671945913887     
   144.15400000003018        67.712106266892121     
   144.15500000003018        67.710540547818482     
   144.15600000003019        67.708974788692956     
   144.15700000003019        67.707408989515329     
   144.15800000003020        67.705843150285631     
   144.15900000003020        67.704277271004329     
   144.16000000003021        67.702711351670644     
   144.16100000003021        67.701145392284985     
   144.16200000003022        67.699579392847369     
   144.16300000003022        67.698013353357709     
   144.16400000003023        67.696447273815849     
   144.16500000003023        67.694881154221747     
   144.16600000003024        67.693314994575545     
   144.16700000003024        67.691748794877185     
   144.16800000003025        67.690182555126526     
   144.16900000003025        67.688616275323909     
   144.17000000003026        67.687049955468822     
   144.17100000003026        67.685483595561294     
   144.17200000003027        67.683917195601595     
   144.17300000003027        67.682350755589582     
   144.17400000003028        67.680784275525198     
   144.17500000003028        67.679217755408445     
   144.17600000003029        67.677651195239363     
   144.17700000003029        67.676084595017613     
   144.17800000003029        67.674517954743564     
   144.17900000003030        67.672951274416874     
   144.18000000003030        67.671384554037630     
   144.18100000003031        67.669817793606029     
   144.18200000003031        67.668250993121646     
   144.18300000003032        67.666684152584594     
   144.18400000003032        67.665117271995044     
   144.18500000003033        67.663550351352782     
   144.18600000003033        67.661983390657824     
   144.18700000003034        67.660416389910012     
   144.18800000003034        67.658849349109545     
   144.18900000003035        67.657282268256154     
   144.19000000003035        67.655715147349909     
   144.19100000003036        67.654147986390996     
   144.19200000003036        67.652580785379016     
   144.19300000003037        67.651013544314111     
   144.19400000003037        67.649446263196296     
   144.19500000003038        67.647878942025514     
   144.19600000003038        67.646311580801523     
   144.19700000003039        67.644744179524650     
   144.19800000003039        67.643176738194526     
   144.19900000003040        67.641609256811236     
   144.20000000003040        67.640041735374851     
   144.20100000003040        67.638474173885243     
   144.20200000003041        67.636906572342426     
   144.20300000003041        67.635338930746329     
   144.20400000003042        67.633771249096824     
   144.20500000003042        67.632203527394012     
   144.20600000003043        67.630635765637891     
   144.20700000003043        67.629067963828064     
   144.20800000003044        67.627500121965156     
   144.20900000003044        67.625932240048570     
   144.21000000003045        67.624364318078236     
   144.21100000003045        67.622796356054593     
   144.21200000003046        67.621228353977187     
   144.21300000003046        67.619660311846133     
   144.21400000003047        67.618092229661499     
   144.21500000003047        67.616524107422961     
   144.21600000003048        67.614955945130902     
   144.21700000003048        67.613387742784766     
   144.21800000003049        67.611819500384840     
   144.21900000003049        67.610251217931051     
   144.22000000003050        67.608682895423243     
   144.22100000003050        67.607114532861473     
   144.22200000003050        67.605546130245770     
   144.22300000003051        67.603977687576005     
   144.22400000003051        67.602409204852094     
   144.22500000003052        67.600840682073994     
   144.22600000003052        67.599272119241519     
   144.22700000003053        67.597703516354983     
   144.22800000003053        67.596134873414300     
   144.22900000003054        67.594566190419116     
   144.23000000003054        67.592997467369585     
   144.23100000003055        67.591428704265610     
   144.23200000003055        67.589859901107275     
   144.23300000003056        67.588291057894338     
   144.23400000003056        67.586722174626885     
   144.23500000003057        67.585153251304789     
   144.23600000003057        67.583584287928176     
   144.23700000003058        67.582015284496805     
   144.23800000003058        67.580446241010620     
   144.23900000003059        67.578877157469663     
   144.24000000003059        67.577308033873976     
   144.24100000003060        67.575738870223347     
   144.24200000003060        67.574169666517790     
   144.24300000003061        67.572600422757233     
   144.24400000003061        67.571031138941720     
   144.24500000003061        67.569461815071023     
   144.24600000003062        67.567892451145269     
   144.24700000003062        67.566323047164389     
   144.24800000003063        67.564753603128068     
   144.24900000003063        67.563184119036777     
   144.25000000003064        67.561614594890045     
   144.25100000003064        67.560045030687888     
   144.25200000003065        67.558475426430263     
   144.25300000003065        67.556905782117369     
   144.25400000003066        67.555336097748793     
   144.25500000003066        67.553766373324549     
   144.25600000003067        67.552196608844852     
   144.25700000003067        67.550626804309474     
   144.25800000003068        67.549056959718342     
   144.25900000003068        67.547487075071274     
   144.26000000003069        67.545917150368496     
   144.26100000003069        67.544347185609695     
   144.26200000003070        67.542777180794971     
   144.26300000003070        67.541207135924438     
   144.26400000003071        67.539637050997740     
   144.26500000003071        67.538066926014750     
   144.26600000003072        67.536496760975822     
   144.26700000003072        67.534926555880475     
   144.26800000003072        67.533356310729019     
   144.26900000003073        67.531786025521129     
   144.27000000003073        67.530215700256790     
   144.27100000003074        67.528645334936186     
   144.27200000003074        67.527074929558907     
   144.27300000003075        67.525504484124966     
   144.27400000003075        67.523933998634689     
   144.27500000003076        67.522363473087580     
   144.27600000003076        67.520792907483695     
   144.27700000003077        67.519222301823120     
   144.27800000003077        67.517651656105528     
   144.27900000003078        67.516080970331103     
   144.28000000003078        67.514510244499689     
   144.28100000003079        67.512939478611187     
   144.28200000003079        67.511368672665768     
   144.28300000003080        67.509797826662918     
   144.28400000003080        67.508226940603024     
   144.28500000003081        67.506656014485912     
   144.28600000003081        67.505085048311358     
   144.28700000003082        67.503514042079416     
   144.28800000003082        67.501942995789904     
   144.28900000003082        67.500371909443047     
   144.29000000003083        67.498800783038533     
   144.29100000003083        67.497229616576405     
   144.29200000003084        67.495658410056421     
   144.29300000003084        67.494087163478767     
   144.29400000003085        67.492515876843427     
   144.29500000003085        67.490944550149763     
   144.29600000003086        67.489373183398428     
   144.29700000003086        67.487801776589009     
   144.29800000003087        67.486230329721565     
   144.29900000003087        67.484658842795724     
   144.30000000003088        67.483087315811972     
   144.30100000003088        67.481515748769766     
   144.30200000003089        67.479944141669208     
   144.30300000003089        67.478372494510182     
   144.30400000003090        67.476800807292676     
   144.30500000003090        67.475229080016632     
   144.30600000003091        67.473657312682221     
   144.30700000003091        67.472085505288646     
   144.30800000003092        67.470513657836491     
   144.30900000003092        67.468941770325472     
   144.31000000003093        67.467369842755559     
   144.31100000003093        67.465797875126782     
   144.31200000003093        67.464225867438955     
   144.31300000003094        67.462653819691980     
   144.31400000003094        67.461081731885756     
   144.31500000003095        67.459509604020482     
   144.31600000003095        67.457937436095719     
   144.31700000003096        67.456365228111650     
   144.31800000003096        67.454792980068021     
   144.31900000003097        67.453220691964972     
   144.32000000003097        67.451648363802292     
   144.32100000003098        67.450075995579937     
   144.32200000003098        67.448503587297779     
   144.32300000003099        67.446931138955904     
   144.32400000003099        67.445358650554184     
   144.32500000003100        67.443786122092419     
   144.32600000003100        67.442213553570483     
   144.32700000003101        67.440640944988644     
   144.32800000003101        67.439068296346520     
   144.32900000003102        67.437495607644266     
   144.33000000003102        67.435922878881414     
   144.33100000003103        67.434350110058418     
   144.33200000003103        67.432777301175022     
   144.33300000003103        67.431204452230872     
   144.33400000003104        67.429631563226181     
   144.33500000003104        67.428058634160791     
   144.33600000003105        67.426485665034534     
   144.33700000003105        67.424912655847507     
   144.33800000003106        67.423339606599470     
   144.33900000003106        67.421766517290436     
   144.34000000003107        67.420193387920492     
   144.34100000003107        67.418620218489124     
   144.34200000003108        67.417047008996647     
   144.34300000003108        67.415473759442989     
   144.34400000003109        67.413900469827666     
   144.34500000003109        67.412327140151064     
   144.34600000003110        67.410753770412796     
   144.34700000003110        67.409180360612979     
   144.34800000003111        67.407606910751269     
   144.34900000003111        67.406033420827995     
   144.35000000003112        67.404459890842702     
   144.35100000003112        67.402886320795531     
   144.35200000003113        67.401312710686312     
   144.35300000003113        67.399739060514989     
   144.35400000003114        67.398165370281447     
   144.35500000003114        67.396591639985630     
   144.35600000003114        67.395017869627537     
   144.35700000003115        67.393444059206843     
   144.35800000003115        67.391870208723887     
   144.35900000003116        67.390296318178088     
   144.36000000003116        67.388722387569771     
   144.36100000003117        67.387148416898526     
   144.36200000003117        67.385574406164494     
   144.36300000003118        67.384000355367490     
   144.36400000003118        67.382426264507586     
   144.36500000003119        67.380852133584455     
   144.36600000003119        67.379277962598195     
   144.36700000003120        67.377703751548665     
   144.36800000003120        67.376129500435823     
   144.36900000003121        67.374555209259285     
   144.37000000003121        67.372980878019533     
   144.37100000003122        67.371406506716170     
   144.37200000003122        67.369832095348926     
   144.37300000003123        67.368257643917943     
   144.37400000003123        67.366683152423107     
   144.37500000003124        67.365108620864191     
   144.37600000003124        67.363534049241409     
   144.37700000003125        67.361959437554404     
   144.37800000003125        67.360384785803305     
   144.37900000003125        67.358810093987799     
   144.38000000003126        67.357235362107744     
   144.38100000003126        67.355660590163353     
   144.38200000003127        67.354085778154442     
   144.38300000003127        67.352510926080740     
   144.38400000003128        67.350936033942304     
   144.38500000003128        67.349361101739049     
   144.38600000003129        67.347786129470819     
   144.38700000003129        67.346211117137727     
   144.38800000003130        67.344636064739191     
   144.38900000003130        67.343060972275808     
   144.39000000003131        67.341485839746966     
   144.39100000003131        67.339910667152736     
   144.39200000003132        67.338335454492935     
   144.39300000003132        67.336760201767646     
   144.39400000003133        67.335184908976800     
   144.39500000003133        67.333609576120026     
   144.39600000003134        67.332034203197509     
   144.39700000003134        67.330458790208894     
   144.39800000003135        67.328883337154565     
   144.39900000003135        67.327307844033754     
   144.40000000003135        67.325732310846931     
   144.40100000003136        67.324156737593697     
   144.40200000003136        67.322581124274024     
   144.40300000003137        67.321005470887840     
   144.40400000003137        67.319429777435190     
   144.40500000003138        67.317854043915759     
   144.40600000003138        67.316278270329619     
   144.40700000003139        67.314702456676443     
   144.40800000003139        67.313126602956288     
   144.40900000003140        67.311550709169012     
   144.41000000003140        67.309974775314714     
   144.41100000003141        67.308398801393153     
   144.41200000003141        67.306822787404045     
   144.41300000003142        67.305246733347644     
   144.41400000003142        67.303670639223469     
   144.41500000003143        67.302094505031803     
   144.41600000003143        67.300518330772263     
   144.41700000003144        67.298942116445090     
   144.41800000003144        67.297365862049688     
   144.41900000003145        67.295789567586269     
   144.42000000003145        67.294213233054776     
   144.42100000003146        67.292636858454884     
   144.42200000003146        67.291060443786833     
   144.42300000003146        67.289483989050098     
   144.42400000003147        67.287907494245005     
   144.42500000003147        67.286330959371128     
   144.42600000003148        67.284754384428595     
   144.42700000003148        67.283177769417193     
   144.42800000003149        67.281601114336553     
   144.42900000003149        67.280024419187299     
   144.43000000003150        67.278447683968579     
   144.43100000003150        67.276870908680579     
   144.43200000003151        67.275294093323339     
   144.43300000003151        67.273717237896562     
   144.43400000003152        67.272140342400263     
   144.43500000003152        67.270563406834100     
   144.43600000003153        67.268986431198243     
   144.43700000003153        67.267409415492509     
   144.43800000003154        67.265832359716796     
   144.43900000003154        67.264255263871021     
   144.44000000003155        67.262678127954999     
   144.44100000003155        67.261100951968643     
   144.44200000003156        67.259523735911799     
   144.44300000003156        67.257946479784465     
   144.44400000003156        67.256369183586713     
   144.44500000003157        67.254791847318074     
   144.44600000003157        67.253214470978648     
   144.44700000003158        67.251637054568121     
   144.44800000003158        67.250059598086608     
   144.44900000003159        67.248482101534179     
   144.45000000003159        67.246904564910068     
   144.45100000003160        67.245326988214970     
   144.45200000003160        67.243749371448132     
   144.45300000003161        67.242171714609768     
   144.45400000003161        67.240594017699820     
   144.45500000003162        67.239016280717792     
   144.45600000003162        67.237438503664180     
   144.45700000003163        67.235860686538260     
   144.45800000003163        67.234282829340316     
   144.45900000003164        67.232704932070234     
   144.46000000003164        67.231126994727617     
   144.46100000003165        67.229549017312621     
   144.46200000003165        67.227970999824976     
   144.46300000003166        67.226392942264766     
   144.46400000003166        67.224814844631737     
   144.46500000003167        67.223236706925675     
   144.46600000003167        67.221658529146850     
   144.46700000003167        67.220080311294609     
   144.46800000003168        67.218502053369193     
   144.46900000003168        67.216923755370459     
   144.47000000003169        67.215345417298280     
   144.47100000003169        67.213767039152444     
   144.47200000003170        67.212188620933006     
   144.47300000003170        67.210610162639625     
   144.47400000003171        67.209031664272530     
   144.47500000003171        67.207453125831179     
   144.47600000003172        67.205874547315659     
   144.47700000003172        67.204295928726182     
   144.47800000003173        67.202717270061839     
   144.47900000003173        67.201138571323455     
   144.48000000003174        67.199559832510218     
   144.48100000003174        67.197981053622286     
   144.48200000003175        67.196402234659502     
   144.48300000003175        67.194823375621823     
   144.48400000003176        67.193244476508951     
   144.48500000003176        67.191665537320972     
   144.48600000003177        67.190086558057601     
   144.48700000003177        67.188507538718980     
   144.48800000003178        67.186928479304584     
   144.48900000003178        67.185349379814625     
   144.49000000003178        67.183770240248947     
   144.49100000003179        67.182191060607337     
   144.49200000003179        67.180611840889654     
   144.49300000003180        67.179032581095910     
   144.49400000003180        67.177453281225866     
   144.49500000003181        67.175873941279505     
   144.49600000003181        67.174294561256602     
   144.49700000003182        67.172715141157170     
   144.49800000003182        67.171135680980811     
   144.49900000003183        67.169556180727781     
   144.50000000003183        67.167976640397626     
   144.50100000003184        67.166397059990501     
   144.50200000003184        67.164817439506123     
   144.50300000003185        67.163237778944378     
   144.50400000003185        67.161658078305166     
   144.50500000003186        67.160078337588317     
   144.50600000003186        67.158498556793830     
   144.50700000003187        67.156918735921550     
   144.50800000003187        67.155338874971321     
   144.50900000003188        67.153758973942942     
   144.51000000003188        67.152179032836372     
   144.51100000003188        67.150599051651540     
   144.51200000003189        67.149019030388374     
   144.51300000003189        67.147438969046505     
   144.51400000003190        67.145858867625961     
   144.51500000003190        67.144278726126544     
   144.51600000003191        67.142698544548267     
   144.51700000003191        67.141118322890961     
   144.51800000003192        67.139538061154397     
   144.51900000003192        67.137957759338434     
   144.52000000003193        67.136377417443313     
   144.52100000003193        67.134797035468367     
   144.52200000003194        67.133216613413907     
   144.52300000003194        67.131636151279565     
   144.52400000003195        67.130055649065199     
   144.52500000003195        67.128475106770765     
   144.52600000003196        67.126894524396207     
   144.52700000003196        67.125313901941368     
   144.52800000003197        67.123733239405937     
   144.52900000003197        67.122152536790182     
   144.53000000003198        67.120571794093379     
   144.53100000003198        67.118991011315885     
   144.53200000003199        67.117410188457484     
   144.53300000003199        67.115829325517993     
   144.53400000003199        67.114248422497170     
   144.53500000003200        67.112667479395114     
   144.53600000003200        67.111086496211499     
   144.53700000003201        67.109505472946196     
   144.53800000003201        67.107924409599178     
   144.53900000003202        67.106343306170501     
   144.54000000003202        67.104762162659569     
   144.54100000003203        67.103180979066622     
   144.54200000003203        67.101599755391334     
   144.54300000003204        67.100018491633676     
   144.54400000003204        67.098437187793394     
   144.54500000003205        67.096855843870742     
   144.54600000003205        67.095274459864967     
   144.54700000003206        67.093693035776482     
   144.54800000003206        67.092111571604761     
   144.54900000003207        67.090530067350045     
   144.55000000003207        67.088948523011851     
   144.55100000003208        67.087366938590364     
   144.55200000003208        67.085785314085115     
   144.55300000003209        67.084203649496331     
   144.55400000003209        67.082621944823515     
   144.55500000003209        67.081040200066852     
   144.55600000003210        67.079458415225787     
   144.55700000003210        67.077876590300662     
   144.55800000003211        67.076294725291021     
   144.55900000003211        67.074712820197092     
   144.56000000003212        67.073130875018265     
   144.56100000003212        67.071548889754595     
   144.56200000003213        67.069966864406155     
   144.56300000003213        67.068384798972460     
   144.56400000003214        67.066802693453695     
   144.56500000003214        67.065220547849592     
   144.56600000003215        67.063638362159850     
   144.56700000003215        67.062056136384811     
   144.56800000003216        67.060473870523666     
   144.56900000003216        67.058891564576768     
   144.57000000003217        67.057309218543793     
   144.57100000003217        67.055726832424526     
   144.57200000003218        67.054144406219095     
   144.57300000003218        67.052561939927102     
   144.57400000003219        67.050979433548633     
   144.57500000003219        67.049396887083475     
   144.57600000003220        67.047814300531343     
   144.57700000003220        67.046231673892052     
   144.57800000003220        67.044649007165873     
   144.57900000003221        67.043066300352308     
   144.58000000003221        67.041483553451229     
   144.58100000003222        67.039900766462551     
   144.58200000003222        67.038317939386303     
   144.58300000003223        67.036735072222072     
   144.58400000003223        67.035152164969873     
   144.58500000003224        67.033569217629562     
   144.58600000003224        67.031986230201142     
   144.58700000003225        67.030403202683942     
   144.58800000003225        67.028820135078405     
   144.58900000003226        67.027237027384203     
   144.59000000003226        67.025653879601066     
   144.59100000003227        67.024070691728824     
   144.59200000003227        67.022487463767547     
   144.59300000003228        67.020904195716952     
   144.59400000003228        67.019320887577095     
   144.59500000003229        67.017737539347522     
   144.59600000003229        67.016154151028147     
   144.59700000003230        67.014570722619140     
   144.59800000003230        67.012987254120091     
   144.59900000003231        67.011403745530856     
   144.60000000003231        67.009820196851081     
   144.60100000003231        67.008236608081120     
   144.60200000003232        67.006652979220334     
   144.60300000003232        67.005069310268993     
   144.60400000003233        67.003485601227013     
   144.60500000003233        67.001901852093738     
   144.60600000003234        67.000318062869297     
   144.60700000003234        66.998734233553549     
   144.60800000003235        66.997150364146464     
   144.60900000003235        66.995566454647459     
   144.61000000003236        66.993982505057033     
   144.61100000003236        66.992398515374447     
   144.61200000003237        66.990814485600012     
   144.61300000003237        66.989230415733346     
   144.61400000003238        66.987646305774234     
   144.61500000003238        66.986062155722706     
   144.61600000003239        66.984477965578250     
   144.61700000003239        66.982893735341307     
   144.61800000003240        66.981309465011250     
   144.61900000003240        66.979725154588181     
   144.62000000003241        66.978140804071856     
   144.62100000003241        66.976556413462035     
   144.62200000003241        66.974971982758859     
   144.62300000003242        66.973387511961832     
   144.62400000003242        66.971803001070981     
   144.62500000003243        66.970218450086108     
   144.62600000003243        66.968633859007070     
   144.62700000003244        66.967049227833741     
   144.62800000003244        66.965464556566005     
   144.62900000003245        66.963879845203607     
   144.63000000003245        66.962295093746448     
   144.63100000003246        66.960710302194371     
   144.63200000003246        66.959125470547292     
   144.63300000003247        66.957540598804982     
   144.63400000003247        66.955955686967087     
   144.63500000003248        66.954370735033862     
   144.63600000003248        66.952785743004966     
   144.63700000003249        66.951200710880101     
   144.63800000003249        66.949615638659438     
   144.63900000003250        66.948030526342464     
   144.64000000003250        66.946445373929294     
   144.64100000003251        66.944860181419571     
   144.64200000003251        66.943274948813254     
   144.64300000003252        66.941689676110173     
   144.64400000003252        66.940104363310198     
   144.64500000003252        66.938519010413216     
   144.64600000003253        66.936933617418973     
   144.64700000003253        66.935348184327211     
   144.64800000003254        66.933762711138115     
   144.64900000003254        66.932177197851047     
   144.65000000003255        66.930591644466176     
   144.65100000003255        66.929006050983361     
   144.65200000003256        66.927420417402459     
   144.65300000003256        66.925834743723129     
   144.65400000003257        66.924249029945358     
   144.65500000003257        66.922663276068775     
   144.65600000003258        66.921077482093608     
   144.65700000003258        66.919491648019431     
   144.65800000003259        66.917905773846073     
   144.65900000003259        66.916319859573449     
   144.66000000003260        66.914733905201331     
   144.66100000003260        66.913147910729677     
   144.66200000003261        66.911561876158231     
   144.66300000003261        66.909975801486894     
   144.66400000003262        66.908389686715367     
   144.66500000003262        66.906803531843750     
   144.66600000003262        66.905217336871729     
   144.66700000003263        66.903631101799036     
   144.66800000003263        66.902044826625684     
   144.66900000003264        66.900458511351403     
   144.67000000003264        66.898872155975994     
   144.67100000003265        66.897285760499386     
   144.67200000003265        66.895699324921807     
   144.67300000003266        66.894112849242205     
   144.67400000003266        66.892526333461092     
   144.67500000003267        66.890939777578097     
   144.67600000003267        66.889353181592966     
   144.67700000003268        66.887766545505826     
   144.67800000003268        66.886179869316337     
   144.67900000003269        66.884593153024284     
   144.68000000003269        66.883006396629668     
   144.68100000003270        66.881419600131949     
   144.68200000003270        66.879832763531383     
   144.68300000003271        66.878245886827543     
   144.68400000003271        66.876658970020586     
   144.68500000003272        66.875072013110042     
   144.68600000003272        66.873485016095785     
   144.68700000003273        66.871897978977600     
   144.68800000003273        66.870310901755587     
   144.68900000003273        66.868723784429378     
   144.69000000003274        66.867136626998800     
   144.69100000003274        66.865549429463812     
   144.69200000003275        66.863962191824086     
   144.69300000003275        66.862374914079510     
   144.69400000003276        66.860787596229969     
   144.69500000003276        66.859200238275264     
   144.69600000003277        66.857612840215353     
   144.69700000003277        66.856025402049823     
   144.69800000003278        66.854437923778676     
   144.69900000003278        66.852850405401625     
   144.70000000003279        66.851262846918672     
   144.70100000003279        66.849675248329547     
   144.70200000003280        66.848087609633978     
   144.70300000003280        66.846499930831868     
   144.70400000003281        66.844912211923145     
   144.70500000003281        66.843324452907623     
   144.70600000003282        66.841736653785063     
   144.70700000003282        66.840148814555505     
   144.70800000003283        66.838560935218339     
   144.70900000003283        66.836973015773779     
   144.71000000003284        66.835385056221455     
   144.71100000003284        66.833797056561394     
   144.71200000003284        66.832209016793044     
   144.71300000003285        66.830620936916731     
   144.71400000003285        66.829032816931843     
   144.71500000003286        66.827444656838665     
   144.71600000003286        66.825856456636430     
   144.71700000003287        66.824268216325606     
   144.71800000003287        66.822679935905597     
   144.71900000003288        66.821091615376318     
   144.72000000003288        66.819503254737640     
   144.72100000003289        66.817914853989478     
   144.72200000003289        66.816326413131492     
   144.72300000003290        66.814737932163581     
   144.72400000003290        66.813149411085476     
   144.72500000003291        66.811560849897234     
   144.72600000003291        66.809972248598413     
   144.72700000003292        66.808383607189128     
   144.72800000003292        66.806794925668768     
   144.72900000003293        66.805206204037617     
   144.73000000003293        66.803617442295462     
   144.73100000003294        66.802028640441677     
   144.73200000003294        66.800439798476731     
   144.73300000003294        66.798850916399857     
   144.73400000003295        66.797261994211155     
   144.73500000003295        66.795673031910553     
   144.73600000003296        66.794084029497498     
   144.73700000003296        66.792494986972471     
   144.73800000003297        66.790905904334636     
   144.73900000003297        66.789316781583878     
   144.74000000003298        66.787727618720496     
   144.74100000003298        66.786138415744034     
   144.74200000003299        66.784549172654266     
   144.74300000003299        66.782959889450908     
   144.74400000003300        66.781370566134029     
   144.74500000003300        66.779781202703390     
   144.74600000003301        66.778191799158776     
   144.74700000003301        66.776602355499961     
   144.74800000003302        66.775012871726901     
   144.74900000003302        66.773423347839383     
   144.75000000003303        66.771833783837025     
   144.75100000003303        66.770244179719896     
   144.75200000003304        66.768654535487656     
   144.75300000003304        66.767064851140177     
   144.75400000003305        66.765475126677288     
   144.75500000003305        66.763885362098790     
   144.75600000003305        66.762295557404585     
   144.75700000003306        66.760705712594472     
   144.75800000003306        66.759115827668154     
   144.75900000003307        66.757525902625588     
   144.76000000003307        66.755935937466433     
   144.76100000003308        66.754345932190688     
   144.76200000003308        66.752755886797928     
   144.76300000003309        66.751165801288380     
   144.76400000003309        66.749575675661504     
   144.76500000003310        66.747985509917285     
   144.76600000003310        66.746395304055540     
   144.76700000003311        66.744805058075841     
   144.76800000003311        66.743214771978217     
   144.76900000003312        66.741624445762497     
   144.77000000003312        66.740034079428554     
   144.77100000003313        66.738443672976018     
   144.77200000003313        66.736853226404790     
   144.77300000003314        66.735262739714685     
   144.77400000003314        66.733672212905603     
   144.77500000003315        66.732081645977303     
   144.77600000003315        66.730491038929614     
   144.77700000003315        66.728900391762068     
   144.77800000003316        66.727309704474990     
   144.77900000003316        66.725718977067757     
   144.78000000003317        66.724128209540567     
   144.78100000003317        66.722537401892964     
   144.78200000003318        66.720946554124723     
   144.78300000003318        66.719355666235927     
   144.78400000003319        66.717764738226123     
   144.78500000003319        66.716173770095295     
   144.78600000003320        66.714582761842962     
   144.78700000003320        66.712991713469535     
   144.78800000003321        66.711400624974345     
   144.78900000003321        66.709809496357110     
   144.79000000003322        66.708218327618056     
   144.79100000003322        66.706627118756700     
   144.79200000003323        66.705035869772956     
   144.79300000003323        66.703444580666783     
   144.79400000003324        66.701853251437711     
   144.79500000003324        66.700261882085584     
   144.79600000003325        66.698670472610431     
   144.79700000003325        66.697079023011923     
   144.79800000003326        66.695487533289892     
   144.79900000003326        66.693896003444152     
   144.80000000003326        66.692304433474490     
   144.80100000003327        66.690712823380608     
   144.80200000003327        66.689121173162604     
   144.80300000003328        66.687529482820139     
   144.80400000003328        66.685937752352785     
   144.80500000003329        66.684345981760728     
   144.80600000003329        66.682754171043825     
   144.80700000003330        66.681162320201409     
   144.80800000003330        66.679570429233735     
   144.80900000003331        66.677978498140206     
   144.81000000003331        66.676386526921007     
   144.81100000003332        66.674794515575812     
   144.81200000003332        66.673202464104435     
   144.81300000003333        66.671610372506521     
   144.81400000003333        66.670018240782170     
   144.81500000003334        66.668426068930998     
   144.81600000003334        66.666833856953048     
   144.81700000003335        66.665241604847694     
   144.81800000003335        66.663649312615206     
   144.81900000003336        66.662056980254960     
   144.82000000003336        66.660464607767068     
   144.82100000003337        66.658872195151176     
   144.82200000003337        66.657279742407141     
   144.82300000003337        66.655687249534992     
   144.82400000003338        66.654094716534189     
   144.82500000003338        66.652502143404675     
   144.82600000003339        66.650909530146237     
   144.82700000003339        66.649316876758775     
   144.82800000003340        66.647724183241976     
   144.82900000003340        66.646131449595700     
   144.83000000003341        66.644538675819817     
   144.83100000003341        66.642945861914029     
   144.83200000003342        66.641353007878024     
   144.83300000003342        66.639760113711830     
   144.83400000003343        66.638167179415319     
   144.83500000003343        66.636574204987937     
   144.83600000003344        66.634981190429883     
   144.83700000003344        66.633388135740475     
   144.83800000003345        66.631795040920139     
   144.83900000003345        66.630201905968249     
   144.84000000003346        66.628608730884679     
   144.84100000003346        66.627015515669314     
   144.84200000003347        66.625422260321670     
   144.84300000003347        66.623828964842161     
   144.84400000003347        66.622235629229991     
   144.84500000003348        66.620642253485229     
   144.84600000003348        66.619048837607579     
   144.84700000003349        66.617455381596955     
   144.84800000003349        66.615861885453185     
   144.84900000003350        66.614268349175873     
   144.85000000003350        66.612674772765047     
   144.85100000003351        66.611081156220123     
   144.85200000003351        66.609487499541316     
   144.85300000003352        66.607893802728427     
   144.85400000003352        66.606300065780871     
   144.85500000003353        66.604706288698878     
   144.85600000003353        66.603112471481921     
   144.85700000003354        66.601518614129986     
   144.85800000003354        66.599924716642946     
   144.85900000003355        66.598330779020287     
   144.86000000003355        66.596736801262111     
   144.86100000003356        66.595142783368004     
   144.86200000003356        66.593548725337840     
   144.86300000003357        66.591954627171475     
   144.86400000003357        66.590360488868825     
   144.86500000003358        66.588766310429321     
   144.86600000003358        66.587172091853176     
   144.86700000003358        66.585577833139794     
   144.86800000003359        66.583983534289132     
   144.86900000003359        66.582389195301175     
   144.87000000003360        66.580794816175612     
   144.87100000003360        66.579200396911915     
   144.87200000003361        66.577605937510455     
   144.87300000003361        66.576011437970536     
   144.87400000003362        66.574416898292114     
   144.87500000003362        66.572822318475076     
   144.87600000003363        66.571227698519223     
   144.87700000003363        66.569633038424257     
   144.87800000003364        66.568038338189950     
   144.87900000003364        66.566443597816260     
   144.88000000003365        66.564848817302746     
   144.88100000003365        66.563253996649479     
   144.88200000003366        66.561659135855962     
   144.88300000003366        66.560064234922223     
   144.88400000003367        66.558469293847935     
   144.88500000003367        66.556874312632829     
   144.88600000003368        66.555279291276889     
   144.88700000003368        66.553684229779790     
   144.88800000003368        66.552089128141304     
   144.88900000003369        66.550493986361346     
   144.89000000003369        66.548898804439531     
   144.89100000003370        66.547303582375818     
   144.89200000003370        66.545708320169894     
   144.89300000003371        66.544113017821630     
   144.89400000003371        66.542517675330885     
   144.89500000003372        66.540922292697218     
   144.89600000003372        66.539326869920558     
   144.89700000003373        66.537731407000621     
   144.89800000003373        66.536135903937463     
   144.89900000003374        66.534540360730418     
   144.90000000003374        66.532944777379726     
   144.90100000003375        66.531349153884918     
   144.90200000003375        66.529753490245852     
   144.90300000003376        66.528157786462430     
   144.90400000003376        66.526562042534081     
   144.90500000003377        66.524966258461049     
   144.90600000003377        66.523370434242906     
   144.90700000003378        66.521774569879469     
   144.90800000003378        66.520178665370437     
   144.90900000003379        66.518582720715671     
   144.91000000003379        66.516986735915125     
   144.91100000003379        66.515390710968347     
   144.91200000003380        66.513794645875066     
   144.91300000003380        66.512198540635438     
   144.91400000003381        66.510602395248824     
   144.91500000003381        66.509006209715352     
   144.91600000003382        66.507409984034680     
   144.91700000003382        66.505813718206596     
   144.91800000003383        66.504217412230929     
   144.91900000003383        66.502621066107494     
   144.92000000003384        66.501024679835837     
   144.92100000003384        66.499428253415942     
   144.92200000003385        66.497831786847641     
   144.92300000003385        66.496235280130563     
   144.92400000003386        66.494638733264551     
   144.92500000003386        66.493042146249493     
   144.92600000003387        66.491445519085119     
   144.92700000003387        66.489848851771157     
   144.92800000003388        66.488252144307694     
   144.92900000003388        66.486655396693877     
   144.93000000003389        66.485058608930089     
   144.93100000003389        66.483461781015791     
   144.93200000003390        66.481864912950940     
   144.93300000003390        66.480268004735350     
   144.93400000003390        66.478671056368654     
   144.93500000003391        66.477074067850694     
   144.93600000003391        66.475477039181186     
   144.93700000003392        66.473879970360045     
   144.93800000003392        66.472282861387114     
   144.93900000003393        66.470685712261869     
   144.94000000003393        66.469088522984450     
   144.94100000003394        66.467491293554332     
   144.94200000003394        66.465894023971657     
   144.94300000003395        66.464296714235630     
   144.94400000003395        66.462699364346804     
   144.94500000003396        66.461101974304455     
   144.94600000003396        66.459504544108356     
   144.94700000003397        66.457907073758292     
   144.94800000003397        66.456309563254493     
   144.94900000003398        66.454712012596346     
   144.95000000003398        66.453114421783454     
   144.95100000003399        66.451516790816072     
   144.95200000003399        66.449919119693533     
   144.95300000003400        66.448321408416106     
   144.95400000003400        66.446723656983082     
   144.95500000003400        66.445125865394530     
   144.95600000003401        66.443528033650267     
   144.95700000003401        66.441930161749767     
   144.95800000003402        66.440332249693228     
   144.95900000003402        66.438734297479982     
   144.96000000003403        66.437136305110172     
   144.96100000003403        66.435538272583500     
   144.96200000003404        66.433940199899595     
   144.96300000003404        66.432342087058387     
   144.96400000003405        66.430743934059706     
   144.96500000003405        66.429145740903095     
   144.96600000003406        66.427547507588613     
   144.96700000003406        66.425949234115691     
   144.96800000003407        66.424350920484414     
   144.96900000003407        66.422752566694626     
   144.97000000003408        66.421154172745730     
   144.97100000003408        66.419555738637840     
   144.97200000003409        66.417957264370500     
   144.97300000003409        66.416358749943640     
   144.97400000003410        66.414760195356962     
   144.97500000003410        66.413161600610408     
   144.97600000003411        66.411562965703652     
   144.97700000003411        66.409964290636239     
   144.97800000003411        66.408365575408268     
   144.97900000003412        66.406766820019342     
   144.98000000003412        66.405168024469418     
   144.98100000003413        66.403569188758013     
   144.98200000003413        66.401970312885112     
   144.98300000003414        66.400371396850531     
   144.98400000003414        66.398772440653815     
   144.98500000003415        66.397173444294708     
   144.98600000003415        66.395574407773438     
   144.98700000003416        66.393975331089521     
   144.98800000003416        66.392376214242461     
   144.98900000003417        66.390777057232427     
   144.99000000003417        66.389177860058965     
   144.99100000003418        66.387578622721875     
   144.99200000003418        66.385979345221088     
   144.99300000003419        66.384380027556219     
   144.99400000003419        66.382780669727225     
   144.99500000003420        66.381181271733539     
   144.99600000003420        66.379581833575116     
   144.99700000003421        66.377982355251945     
   144.99800000003421        66.376382836763526     
   144.99900000003421        66.374783278109845     
   145.00000000003422        66.373183679290406     
   145.00100000003422        66.371584040305208     
   145.00200000003423        66.369984361153939     
   145.00300000003423        66.368384641836400     
   145.00400000003424        66.366784882352164     
   145.00500000003424        66.365185082701416     
   145.00600000003425        66.363585242883730     
   145.00700000003425        66.361985362898707     
   145.00800000003426        66.360385442746178     
   145.00900000003426        66.358785482426086     
   145.01000000003427        66.357185481938089     
   145.01100000003427        66.355585441282088     
   145.01200000003428        66.353985360457642     
   145.01300000003428        66.352385239464638     
   145.01400000003429        66.350785078302877     
   145.01500000003429        66.349184876972132     
   145.01600000003430        66.347584635471932     
   145.01700000003430        66.345984353802450     
   145.01800000003431        66.344384031963216     
   145.01900000003431        66.342783669954045     
   145.02000000003432        66.341183267774753     
   145.02100000003432        66.339582825425012     
   145.02200000003432        66.337982342904610     
   145.02300000003433        66.336381820213347     
   145.02400000003433        66.334781257350912     
   145.02500000003434        66.333180654317360     
   145.02600000003434        66.331580011112180     
   145.02700000003435        66.329979327735245     
   145.02800000003435        66.328378604186085     
   145.02900000003436        66.326777840464985     
   145.03000000003436        66.325177036571233     
   145.03100000003437        66.323576192504817     
   145.03200000003437        66.321975308265294     
   145.03300000003438        66.320374383852894     
   145.03400000003438        66.318773419266975     
   145.03500000003439        66.317172414507468     
   145.03600000003439        66.315571369573902     
   145.03700000003440        66.313970284466421     
   145.03800000003440        66.312369159184612     
   145.03900000003441        66.310767993728135     
   145.04000000003441        66.309166788096960     
   145.04100000003442        66.307565542290661     
   145.04200000003442        66.305964256309224     
   145.04300000003443        66.304362930152180     
   145.04400000003443        66.302761563819487     
   145.04500000003443        66.301160157310790     
   145.04600000003444        66.299558710625917     
   145.04700000003444        66.297957223764570     
   145.04800000003445        66.296355696726650     
   145.04900000003445        66.294754129511759     
   145.05000000003446        66.293152522119755     
   145.05100000003446        66.291550874550467     
   145.05200000003447        66.289949186803426     
   145.05300000003447        66.288347458878732     
   145.05400000003448        66.286745690775874     
   145.05500000003448        66.285143882494623     
   145.05600000003449        66.283542034034895     
   145.05700000003449        66.281940145396291     
   145.05800000003450        66.280338216578897     
   145.05900000003450        66.278736247582088     
   145.06000000003451        66.277134238405878     
   145.06100000003451        66.275532189049841     
   145.06200000003452        66.273930099513947     
   145.06300000003452        66.272327969797786     
   145.06400000003453        66.270725799901285     
   145.06500000003453        66.269123589824147     
   145.06600000003453        66.267521339565889     
   145.06700000003454        66.265919049126737     
   145.06800000003454        66.264316718506080     
   145.06900000003455        66.262714347703806     
   145.07000000003455        66.261111936719814     
   145.07100000003456        66.259509485553508     
   145.07200000003456        66.257906994204944     
   145.07300000003457        66.256304462674009     
   145.07400000003457        66.254701890959964     
   145.07500000003458        66.253099279063207     
   145.07600000003458        66.251496626983027     
   145.07700000003459        66.249893934719253     
   145.07800000003459        66.248291202271773     
   145.07900000003460        66.246688429640216     
   145.08000000003460        66.245085616824412     
   145.08100000003461        66.243482763824389     
   145.08200000003461        66.241879870639437     
   145.08300000003462        66.240276937269599     
   145.08400000003462        66.238673963714476     
   145.08500000003463        66.237070949974068     
   145.08600000003463        66.235467896047950     
   145.08700000003464        66.233864801935852     
   145.08800000003464        66.232261667637729     
   145.08900000003464        66.230658493153058     
   145.09000000003465        66.229055278481781     
   145.09100000003465        66.227452023623655     
   145.09200000003466        66.225848728578484     
   145.09300000003466        66.224245393345896     
   145.09400000003467        66.222642017925594     
   145.09500000003467        66.221038602317591     
   145.09600000003468        66.219435146521448     
   145.09700000003468        66.217831650537036     
   145.09800000003469        66.216228114363943     
   145.09900000003469        66.214624538002298     
   145.10000000003470        66.213020921451445     
   145.10100000003470        66.211417264711358     
   145.10200000003471        66.209813567781524     
   145.10300000003471        66.208209830662014     
   145.10400000003472        66.206606053352544     
   145.10500000003472        66.205002235852788     
   145.10600000003473        66.203398378162632     
   145.10700000003473        66.201794480281805     
   145.10800000003474        66.200190542209796     
   145.10900000003474        66.198586563946535     
   145.11000000003474        66.196982545491863     
   145.11100000003475        66.195378486845513     
   145.11200000003475        66.193774388007142     
   145.11300000003476        66.192170248976581     
   145.11400000003476        66.190566069753658     
   145.11500000003477        66.188961850337876     
   145.11600000003477        66.187357590729277     
   145.11700000003478        66.185753290927479     
   145.11800000003478        66.184148950932183     
   145.11900000003479        66.182544570743190     
   145.12000000003479        66.180940150360371     
   145.12100000003480        66.179335689783400     
   145.12200000003480        66.177731189011837     
   145.12300000003481        66.176126648045823     
   145.12400000003481        66.174522066884776     
   145.12500000003482        66.172917445528697     
   145.12600000003482        66.171312783977044     
   145.12700000003483        66.169708082229903     
   145.12800000003483        66.168103340287004     
   145.12900000003484        66.166498558147737     
   145.13000000003484        66.164893735812228     
   145.13100000003485        66.163288873279939     
   145.13200000003485        66.161683970550911     
   145.13300000003485        66.160079027624860     
   145.13400000003486        66.158474044501290     
   145.13500000003486        66.156869021180015     
   145.13600000003487        66.155263957661020     
   145.13700000003487        66.153658853943924     
   145.13800000003488        66.152053710028582     
   145.13900000003488        66.150448525914555     
   145.14000000003489        66.148843301601573     
   145.14100000003489        66.147238037089593     
   145.14200000003490        66.145632732378232     
   145.14300000003490        66.144027387467261     
   145.14400000003491        66.142422002356525     
   145.14500000003491        66.140816577045541     
   145.14600000003492        66.139211111534422     
   145.14700000003492        66.137605605822586     
   145.14800000003493        66.136000059909819     
   145.14900000003493        66.134394473796178     
   145.15000000003494        66.132788847481066     
   145.15100000003494        66.131183180964527     
   145.15200000003495        66.129577474245934     
   145.15300000003495        66.127971727325374     
   145.15400000003496        66.126365940202433     
   145.15500000003496        66.124760112876942     
   145.15600000003496        66.123154245348573     
   145.15700000003497        66.121548337617256     
   145.15800000003497        66.119942389682564     
   145.15900000003498        66.118336401544198     
   145.16000000003498        66.116730373202060     
   145.16100000003499        66.115124304655922     
   145.16200000003499        66.113518195905286     
   145.16300000003500        66.111912046950039     
   145.16400000003500        66.110305857789939     
   145.16500000003501        66.108699628424901     
   145.16600000003501        66.107093358854428     
   145.16700000003502        66.105487049078363     
   145.16800000003502        66.103880699096564     
   145.16900000003503        66.102274308908690     
   145.17000000003503        66.100667878514301     
   145.17100000003504        66.099061407913197     
   145.17200000003504        66.097454897105393     
   145.17300000003505        66.095848346090548     
   145.17400000003505        66.094241754868349     
   145.17500000003506        66.092635123438441     
   145.17600000003506        66.091028451800653     
   145.17700000003506        66.089421739954844     
   145.17800000003507        66.087814987900586     
   145.17900000003507        66.086208195637724     
   145.18000000003508        66.084601363166058     
   145.18100000003508        66.082994490485135     
   145.18200000003509        66.081387577594995     
   145.18300000003509        66.079780624495029     
   145.18400000003510        66.078173631185223     
   145.18500000003510        66.076566597665305     
   145.18600000003511        66.074959523934950     
   145.18700000003511        66.073352409993987     
   145.18800000003512        66.071745255842231     
   145.18900000003512        66.070138061479255     
   145.19000000003513        66.068530826904578     
   145.19100000003513        66.066923552118411     
   145.19200000003514        66.065316237120371     
   145.19300000003514        66.063708881910159     
   145.19400000003515        66.062101486487478     
   145.19500000003515        66.060494050852043     
   145.19600000003516        66.058886575003712     
   145.19700000003516        66.057279058942086     
   145.19800000003517        66.055671502667266     
   145.19900000003517        66.054063906178570     
   145.20000000003517        66.052456269475712     
   145.20100000003518        66.050848592558907     
   145.20200000003518        66.049240875427287     
   145.20300000003519        66.047633118081208     
   145.20400000003519        66.046025320520172     
   145.20500000003520        66.044417482743697     
   145.20600000003520        66.042809604751938     
   145.20700000003521        66.041201686544028     
   145.20800000003521        66.039593728120337     
   145.20900000003522        66.037985729480397     
   145.21000000003522        66.036377690623823     
   145.21100000003523        66.034769611550431     
   145.21200000003523        66.033161492260120     
   145.21300000003524        66.031553332752310     
   145.21400000003524        66.029945133026928     
   145.21500000003525        66.028336893083861     
   145.21600000003525        66.026728612922739     
   145.21700000003526        66.025120292543164     
   145.21800000003526        66.023511931945080     
   145.21900000003527        66.021903531128103     
   145.22000000003527        66.020295090091849     
   145.22100000003527        66.018686608836404     
   145.22200000003528        66.017078087361099     
   145.22300000003528        66.015469525666177     
   145.22400000003529        66.013860923750926     
   145.22500000003529        66.012252281615275     
   145.22600000003530        66.010643599258984     
   145.22700000003530        66.009034876681824     
   145.22800000003531        66.007426113883355     
   145.22900000003531        66.005817310863350     
   145.23000000003532        66.004208467621780     
   145.23100000003532        66.002599584158219     
   145.23200000003533        66.000990660472311     
   145.23300000003533        65.999381696564086     
   145.23400000003534        65.997772692432974     
   145.23500000003534        65.996163648078863     
   145.23600000003535        65.994554563501381     
   145.23700000003535        65.992945438700701     
   145.23800000003536        65.991336273675913     
   145.23900000003536        65.989727068427072     
   145.24000000003537        65.988117822954109     
   145.24100000003537        65.986508537256313     
   145.24200000003538        65.984899211333868     
   145.24300000003538        65.983289845186277     
   145.24400000003538        65.981680438813342     
   145.24500000003539        65.980070992214735     
   145.24600000003539        65.978461505390115     
   145.24700000003540        65.976851978339525     
   145.24800000003540        65.975242411062283     
   145.24900000003541        65.973632803558587     
   145.25000000003541        65.972023155828026     
   145.25100000003542        65.970413467870074     
   145.25200000003542        65.968803739684759     
   145.25300000003543        65.967193971271655     
   145.25400000003543        65.965584162630563     
   145.25500000003544        65.963974313761213     
   145.25600000003544        65.962364424663377     
   145.25700000003545        65.960754495336701     
   145.25800000003545        65.959144525781085     
   145.25900000003546        65.957534515996272     
   145.26000000003546        65.955924465981582     
   145.26100000003547        65.954314375737283     
   145.26200000003547        65.952704245262680     
   145.26300000003548        65.951094074557972     
   145.26400000003548        65.949483863622476     
   145.26500000003549        65.947873612455993     
   145.26600000003549        65.946263321058510     
   145.26700000003549        65.944652989429613     
   145.26800000003550        65.943042617569063     
   145.26900000003550        65.941432205476644     
   145.27000000003551        65.939821753151776     
   145.27100000003551        65.938211260594443     
   145.27200000003552        65.936600727804446     
   145.27300000003552        65.934990154781346     
   145.27400000003553        65.933379541525142     
   145.27500000003553        65.931768888035364     
   145.27600000003554        65.930158194311829     
   145.27700000003554        65.928547460353954     
   145.27800000003555        65.926936686162009     
   145.27900000003555        65.925325871735467     
   145.28000000003556        65.923715017073931     
   145.28100000003556        65.922104122177245     
   145.28200000003557        65.920493187045281     
   145.28300000003557        65.918882211677570     
   145.28400000003558        65.917271196073926     
   145.28500000003558        65.915660140234223     
   145.28600000003559        65.914049044157835     
   145.28700000003559        65.912437907844676     
   145.28800000003559        65.910826731294733     
   145.28900000003560        65.909215514507380     
   145.29000000003560        65.907604257482546     
   145.29100000003561        65.905992960220061     
   145.29200000003561        65.904381622719328     
   145.29300000003562        65.902770244980346     
   145.29400000003562        65.901158827002632     
   145.29500000003563        65.899547368786116     
   145.29600000003563        65.897935870330514     
   145.29700000003564        65.896324331635341     
   145.29800000003564        65.894712752700670     
   145.29900000003565        65.893101133526073     
   145.30000000003565        65.891489474111239     
   145.30100000003566        65.889877774455726     
   145.30200000003566        65.888266034559578     
   145.30300000003567        65.886654254422538     
   145.30400000003567        65.885042434044095     
   145.30500000003568        65.883430573424022     
   145.30600000003568        65.881818672562247     
   145.30700000003569        65.880206731458429     
   145.30800000003569        65.878594750112114     
   145.30900000003570        65.876982728523188     
   145.31000000003570        65.875370666691410     
   145.31100000003570        65.873758564616594     
   145.31200000003571        65.872146422297973     
   145.31300000003571        65.870534239735917     
   145.31400000003572        65.868922016929872     
   145.31500000003572        65.867309753879496     
   145.31600000003573        65.865697450584477     
   145.31700000003573        65.864085107044943     
   145.31800000003574        65.862472723260240     
   145.31900000003574        65.860860299230225     
   145.32000000003575        65.859247834954502     
   145.32100000003575        65.857635330432998     
   145.32200000003576        65.856022785665374     
   145.32300000003576        65.854410200651216     
   145.32400000003577        65.852797575390383     
   145.32500000003577        65.851184909882633     
   145.32600000003578        65.849572204127810     
   145.32700000003578        65.847959458125388     
   145.32800000003579        65.846346671875168     
   145.32900000003579        65.844733845376652     
   145.33000000003580        65.843120978630239     
   145.33100000003580        65.841508071635033     
   145.33200000003580        65.839895124391106     
   145.33300000003581        65.838282136897902     
   145.33400000003581        65.836669109155380     
   145.33500000003582        65.835056041163114     
   145.33600000003582        65.833442932920960     
   145.33700000003583        65.831829784428606     
   145.33800000003583        65.830216595685670     
   145.33900000003584        65.828603366692150     
   145.34000000003584        65.826990097447478     
   145.34100000003585        65.825376787951370     
   145.34200000003585        65.823763438203727     
   145.34300000003586        65.822150048204307     
   145.34400000003586        65.820536617952811     
   145.34500000003587        65.818923147448899     
   145.34600000003587        65.817309636692173     
   145.34700000003588        65.815696085682660     
   145.34800000003588        65.814082494419793     
   145.34900000003589        65.812468862903515     
   145.35000000003589        65.810855191133484     
   145.35100000003590        65.809241479109360     
   145.35200000003590        65.807627726830901     
   145.35300000003591        65.806013934297965     
   145.35400000003591        65.804400101510168     
   145.35500000003591        65.802786228466942     
   145.35600000003592        65.801172315168557     
   145.35700000003592        65.799558361614430     
   145.35800000003593        65.797944367804433     
   145.35900000003593        65.796330333737984     
   145.36000000003594        65.794716259415139     
   145.36100000003594        65.793102144835473     
   145.36200000003595        65.791487989998842     
   145.36300000003595        65.789873794904835     
   145.36400000003596        65.788259559553197     
   145.36500000003596        65.786645283943557     
   145.36600000003597        65.785030968076015     
   145.36700000003597        65.783416611949747     
   145.36800000003598        65.781802215564895     
   145.36900000003598        65.780187778920990     
   145.37000000003599        65.778573302017875     
   145.37100000003599        65.776958784855296     
   145.37200000003600        65.775344227432853     
   145.37300000003600        65.773729629750235     
   145.37400000003601        65.772114991807285     
   145.37500000003601        65.770500313603691     
   145.37600000003602        65.768885595139267     
   145.37700000003602        65.767270836413388     
   145.37800000003602        65.765656037426325     
   145.37900000003603        65.764041198177296     
   145.38000000003603        65.762426318666414     
   145.38100000003604        65.760811398893082     
   145.38200000003604        65.759196438857188     
   145.38300000003605        65.757581438558461     
   145.38400000003605        65.755966397996630     
   145.38500000003606        65.754351317171313     
   145.38600000003606        65.752736196082310     
   145.38700000003607        65.751121034729366     
   145.38800000003607        65.749505833112153     
   145.38900000003608        65.747890591230330     
   145.39000000003608        65.746275309083856     
   145.39100000003609        65.744659986672232     
   145.39200000003609        65.743044623995331     
   145.39300000003610        65.741429221052584     
   145.39400000003610        65.739813777843992     
   145.39500000003611        65.738198294369269     
   145.39600000003611        65.736582770628090     
   145.39700000003612        65.734967206620112     
   145.39800000003612        65.733351602345067     
   145.39900000003612        65.731735957802698     
   145.40000000003613        65.730120272992849     
   145.40100000003613        65.728504547914980     
   145.40200000003614        65.726888782569219     
   145.40300000003614        65.725272976954699     
   145.40400000003615        65.723657131071747     
   145.40500000003615        65.722041244919680     
   145.40600000003616        65.720425318498371     
   145.40700000003616        65.718809351807593     
   145.40800000003617        65.717193344846820     
   145.40900000003617        65.715577297616065     
   145.41000000003618        65.713961210115002     
   145.41100000003618        65.712345082343148     
   145.41200000003619        65.710728914300375     
   145.41300000003619        65.709112705986414     
   145.41400000003620        65.707496457400907     
   145.41500000003620        65.705880168543658     
   145.41600000003621        65.704263839414196     
   145.41700000003621        65.702647470012607     
   145.41800000003622        65.701031060338323     
   145.41900000003622        65.699414610391074     
   145.42000000003623        65.697798120170702     
   145.42100000003623        65.696181589676755     
   145.42200000003623        65.694565018909188     
   145.42300000003624        65.692948407867533     
   145.42400000003624        65.691331756551534     
   145.42500000003625        65.689715064961121     
   145.42600000003625        65.688098333095510     
   145.42700000003626        65.686481560955031     
   145.42800000003626        65.684864748538956     
   145.42900000003627        65.683247895847316     
   145.43000000003627        65.681631002879499     
   145.43100000003628        65.680014069635462     
   145.43200000003628        65.678397096114992     
   145.43300000003629        65.676780082317535     
   145.43400000003629        65.675163028242849     
   145.43500000003630        65.673545933891006     
   145.43600000003630        65.671928799261423     
   145.43700000003631        65.670311624353786     
   145.43800000003631        65.668694409167969     
   145.43900000003632        65.667077153703474     
   145.44000000003632        65.665459857960400     
   145.44100000003633        65.663842521938065     
   145.44200000003633        65.662225145636242     
   145.44300000003633        65.660607729054831     
   145.44400000003634        65.658990272193449     
   145.44500000003634        65.657372775051968     
   145.44600000003635        65.655755237629776     
   145.44700000003635        65.654137659926903     
   145.44800000003636        65.652520041942893     
   145.44900000003636        65.650902383677661     
   145.45000000003637        65.649284685130567     
   145.45100000003637        65.647666946301626     
   145.45200000003638        65.646049167190455     
   145.45300000003638        65.644431347797038     
   145.45400000003639        65.642813488120382     
   145.45500000003639        65.641195588160940     
   145.45600000003640        65.639577647917989     
   145.45700000003640        65.637959667391570     
   145.45800000003641        65.636341646581101     
   145.45900000003641        65.634723585486455     
   145.46000000003642        65.633105484107375     
   145.46100000003642        65.631487342443435     
   145.46200000003643        65.629869160494479     
   145.46300000003643        65.628250938260152     
   145.46400000003644        65.626632675740225     
   145.46500000003644        65.625014372934388     
   145.46600000003644        65.623396029842326     
   145.46700000003645        65.621777646463840     
   145.46800000003645        65.620159222798449     
   145.46900000003646        65.618540758846237     
   145.47000000003646        65.616922254606479     
   145.47100000003647        65.615303710079175     
   145.47200000003647        65.613685125263927     
   145.47300000003648        65.612066500160481     
   145.47400000003648        65.610447834768607     
   145.47500000003649        65.608829129088008     
   145.47600000003649        65.607210383118215     
   145.47700000003650        65.605591596859284     
   145.47800000003650        65.603972770310534     
   145.47900000003651        65.602353903472107     
   145.48000000003651        65.600734996343220     
   145.48100000003652        65.599116048923932     
   145.48200000003652        65.597497061213943     
   145.48300000003653        65.595878033212884     
   145.48400000003653        65.594258964920471     
   145.48500000003654        65.592639856336362     
   145.48600000003654        65.591020707460473     
   145.48700000003655        65.589401518292235     
   145.48800000003655        65.587782288831619     
   145.48900000003655        65.586163019078214     
   145.49000000003656        65.584543709031635     
   145.49100000003656        65.582924358691827     
   145.49200000003657        65.581304968058319     
   145.49300000003657        65.579685537130942     
   145.49400000003658        65.578066065909397     
   145.49500000003658        65.576446554393314     
   145.49600000003659        65.574827002582410     
   145.49700000003659        65.573207410476627     
   145.49800000003660        65.571587778075212     
   145.49900000003660        65.569968105378209     
   145.50000000003661        65.568348392385403     
   145.50100000003661        65.566728639096297     
   145.50200000003662        65.565108845510707     
   145.50300000003662        65.563489011628207     
   145.50400000003663        65.561869137448738     
   145.50500000003663        65.560249222971990     
   145.50600000003664        65.558629268197421     
   145.50700000003664        65.557009273124976     
   145.50800000003665        65.555389237754383     
   145.50900000003665        65.553769162084976     
   145.51000000003665        65.552149046117052     
   145.51100000003666        65.550528889849900     
   145.51200000003666        65.548908693283309     
   145.51300000003667        65.547288456417135     
   145.51400000003667        65.545668179250995     
   145.51500000003668        65.544047861784478     
   145.51600000003668        65.542427504017553     
   145.51700000003669        65.540807105949725     
   145.51800000003669        65.539186667580736     
   145.51900000003670        65.537566188910347     
   145.52000000003670        65.535945669938286     
   145.52100000003671        65.534325110664270     
   145.52200000003671        65.532704511087871     
   145.52300000003672        65.531083871209063     
   145.52400000003672        65.529463191027261     
   145.52500000003673        65.527842470542382     
   145.52600000003673        65.526221709754026     
   145.52700000003674        65.524600908661895     
   145.52800000003674        65.522980067265848     
   145.52900000003675        65.521359185565345     
   145.53000000003675        65.519738263560342     
   145.53100000003676        65.518117301250399     
   145.53200000003676        65.516496298635403     
   145.53300000003676        65.514875255714955     
   145.53400000003677        65.513254172488587     
   145.53500000003677        65.511633048956199     
   145.53600000003678        65.510011885117564     
   145.53700000003678        65.508390680972170     
   145.53800000003679        65.506769436519917     
   145.53900000003679        65.505148151760494     
   145.54000000003680        65.503526826693530     
   145.54100000003680        65.501905461318813     
   145.54200000003681        65.500284055635916     
   145.54300000003681        65.498662609644782     
   145.54400000003682        65.497041123344943     
   145.54500000003682        65.495419596736056     
   145.54600000003683        65.493798029818066     
   145.54700000003683        65.492176422590461     
   145.54800000003684        65.490554775053056     
   145.54900000003684        65.488933087205424     
   145.55000000003685        65.487311359047425     
   145.55100000003685        65.485689590578758     
   145.55200000003686        65.484067781798942     
   145.55300000003686        65.482445932708075     
   145.55400000003687        65.480824043305574     
   145.55500000003687        65.479202113591072     
   145.55600000003687        65.477580143564552     
   145.55700000003688        65.475958133225461     
   145.55800000003688        65.474336082573714     
   145.55900000003689        65.472713991608913     
   145.56000000003689        65.471091860330787     
   145.56100000003690        65.469469688739025     
   145.56200000003690        65.467847476833299     
   145.56300000003691        65.466225224613297     
   145.56400000003691        65.464602932079060     
   145.56500000003692        65.462980599229766     
   145.56600000003692        65.461358226065570     
   145.56700000003693        65.459735812585905     
   145.56800000003693        65.458113358790612     
   145.56900000003694        65.456490864679282     
   145.57000000003694        65.454868330251685     
   145.57100000003695        65.453245755507709     
   145.57200000003695        65.451623140446600     
   145.57300000003696        65.450000485068585     
   145.57400000003696        65.448377789373254     
   145.57500000003697        65.446755053360050     
   145.57600000003697        65.445132277028776     
   145.57700000003697        65.443509460379218     
   145.57800000003698        65.441886603411035     
   145.57900000003698        65.440263706124099     
   145.58000000003699        65.438640768517857     
   145.58100000003699        65.437017790592193     
   145.58200000003700        65.435394772346740     
   145.58300000003700        65.433771713781212     
   145.58400000003701        65.432148614895269     
   145.58500000003701        65.430525475688626     
   145.58600000003702        65.428902296161084     
   145.58700000003702        65.427279076312473     
   145.58800000003703        65.425655816142097     
   145.58900000003703        65.424032515649927     
   145.59000000003704        65.422409174835835     
   145.59100000003704        65.420785793699153     
   145.59200000003705        65.419162372239626     
   145.59300000003705        65.417538910457267     
   145.59400000003706        65.415915408351665     
   145.59500000003706        65.414291865922451     
   145.59600000003707        65.412668283169268     
   145.59700000003707        65.411044660091761     
   145.59800000003708        65.409420996690059     
   145.59900000003708        65.407797292963352     
   145.60000000003708        65.406173548911639     
   145.60100000003709        65.404549764534650     
   145.60200000003709        65.402925939831889     
   145.60300000003710        65.401302074803283     
   145.60400000003710        65.399678169448364     
   145.60500000003711        65.398054223766806     
   145.60600000003711        65.396430237758565     
   145.60700000003712        65.394806211423145     
   145.60800000003712        65.393182144760274     
   145.60900000003713        65.391558037769641     
   145.61000000003713        65.389933890450990     
   145.61100000003714        65.388309702804136     
   145.61200000003714        65.386685474828482     
   145.61300000003715        65.385061206524156     
   145.61400000003715        65.383436897890462     
   145.61500000003716        65.381812548927314     
   145.61600000003716        65.380188159634471     
   145.61700000003717        65.378563730011408     
   145.61800000003717        65.376939260057938     
   145.61900000003718        65.375314749773921     
   145.62000000003718        65.373690199158858     
   145.62100000003718        65.372065608212395     
   145.62200000003719        65.370440976934546     
   145.62300000003719        65.368816305324671     
   145.62400000003720        65.367191593382827     
   145.62500000003720        65.365566841108375     
   145.62600000003721        65.363942048501229     
   145.62700000003721        65.362317215561092     
   145.62800000003722        65.360692342287365     
   145.62900000003722        65.359067428680333     
   145.63000000003723        65.357442474739003     
   145.63100000003723        65.355817480463614     
   145.63200000003724        65.354192445853840     
   145.63300000003724        65.352567370909057     
   145.63400000003725        65.350942255629320     
   145.63500000003725        65.349317100013849     
   145.63600000003726        65.347691904062842     
   145.63700000003726        65.346066667775688     
   145.63800000003727        65.344441391152515     
   145.63900000003727        65.342816074192555     
   145.64000000003728        65.341190716895724     
   145.64100000003728        65.339565319261666     
   145.64200000003729        65.337939881289955     
   145.64300000003729        65.336314402980634     
   145.64400000003729        65.334688884333076     
   145.64500000003730        65.333063325347283     
   145.64600000003730        65.331437726022671     
   145.64700000003731        65.329812086359112     
   145.64800000003731        65.328186406356281     
   145.64900000003732        65.326560686013863     
   145.65000000003732        65.324934925331547     
   145.65100000003733        65.323309124309034     
   145.65200000003733        65.321683282946125     
   145.65300000003734        65.320057401242337     
   145.65400000003734        65.318431479197528     
   145.65500000003735        65.316805516811371     
   145.65600000003735        65.315179514083439     
   145.65700000003736        65.313553471013662     
   145.65800000003736        65.311927387601543     
   145.65900000003737        65.310301263846881     
   145.66000000003737        65.308675099749465     
   145.66100000003738        65.307048895308611     
   145.66200000003738        65.305422650524562     
   145.66300000003739        65.303796365396664     
   145.66400000003739        65.302170039924619     
   145.66500000003740        65.300543674108354     
   145.66600000003740        65.298917267947360     
   145.66700000003740        65.297290821441408     
   145.66800000003741        65.295664334590342     
   145.66900000003741        65.294037807393579     
   145.67000000003742        65.292411239851106     
   145.67100000003742        65.290784631962381     
   145.67200000003743        65.289157983727236     
   145.67300000003743        65.287531295145314     
   145.67400000003744        65.285904566216459     
   145.67500000003744        65.284277796940231     
   145.67600000003745        65.282650987316245     
   145.67700000003745        65.281024137344360     
   145.67800000003746        65.279397247024306     
   145.67900000003746        65.277770316355628     
   145.68000000003747        65.276143345338255     
   145.68100000003747        65.274516333971576     
   145.68200000003748        65.272889282255434     
   145.68300000003748        65.271262190189816     
   145.68400000003749        65.269635057773883     
   145.68500000003749        65.268007885007947     
   145.68600000003750        65.266380671891227     
   145.68700000003750        65.264753418423510     
   145.68800000003750        65.263126124604568     
   145.68900000003751        65.261498790434032     
   145.69000000003751        65.259871415911704     
   145.69100000003752        65.258244001037312     
   145.69200000003752        65.256616545810317     
   145.69300000003753        65.254989050230961     
   145.69400000003753        65.253361514298192     
   145.69500000003754        65.251733938012279     
   145.69600000003754        65.250106321372755     
   145.69700000003755        65.248478664379221     
   145.69800000003755        65.246850967031548     
   145.69900000003756        65.245223229329241     
   145.70000000003756        65.243595451272228     
   145.70100000003757        65.241967632859883     
   145.70200000003757        65.240339774092348     
   145.70300000003758        65.238711874969013     
   145.70400000003758        65.237083935489466     
   145.70500000003759        65.235455955653734     
   145.70600000003759        65.233827935461335     
   145.70700000003760        65.232199874912041     
   145.70800000003760        65.230571774005583     
   145.70900000003761        65.228943632741434     
   145.71000000003761        65.227315451119466     
   145.71100000003761        65.225687229139581     
   145.71200000003762        65.224058966800911     
   145.71300000003762        65.222430664103697     
   145.71400000003763        65.220802321047572     
   145.71500000003763        65.219173937631879     
   145.71600000003764        65.217545513856692     
   145.71700000003764        65.215917049721511     
   145.71800000003765        65.214288545226054     
   145.71900000003765        65.212660000370192     
   145.72000000003766        65.211031415153315     
   145.72100000003766        65.209402789575464     
   145.72200000003767        65.207774123636057     
   145.72300000003767        65.206145417335009     
   145.72400000003768        65.204516670671865     
   145.72500000003768        65.202887883646227     
   145.72600000003769        65.201259056258081     
   145.72700000003769        65.199630188506987     
   145.72800000003770        65.198001280392717     
   145.72900000003770        65.196372331914631     
   145.73000000003771        65.194743343072929     
   145.73100000003771        65.193114313866900     
   145.73200000003771        65.191485244296672     
   145.73300000003772        65.189856134361492     
   145.73400000003772        65.188226984061345     
   145.73500000003773        65.186597793395762     
   145.73600000003773        65.184968562364489     
   145.73700000003774        65.183339290967325     
   145.73800000003774        65.181709979203745     
   145.73900000003775        65.180080627073835     
   145.74000000003775        65.178451234576883     
   145.74100000003776        65.176821801712890     
   145.74200000003776        65.175192328481216     
   145.74300000003777        65.173562814881933     
   145.74400000003777        65.171933260914543     
   145.74500000003778        65.170303666578832     
   145.74600000003778        65.168674031874389     
   145.74700000003779        65.167044356800773     
   145.74800000003779        65.165414641358112     
   145.74900000003780        65.163784885545823     
   145.75000000003780        65.162155089363523     
   145.75100000003781        65.160525252811141     
   145.75200000003781        65.158895375888164     
   145.75300000003782        65.157265458594566     
   145.75400000003782        65.155635500929762     
   145.75500000003782        65.154005502893412     
   145.75600000003783        65.152375464485701     
   145.75700000003783        65.150745385705690     
   145.75800000003784        65.149115266553480     
   145.75900000003784        65.147485107028643     
   145.76000000003785        65.145854907130854     
   145.76100000003785        65.144224666859913     
   145.76200000003786        65.142594386215521     
   145.76300000003786        65.140964065197167     
   145.76400000003787        65.139333703804837     
   145.76500000003787        65.137703302037863     
   145.76600000003788        65.136072859896245     
   145.76700000003788        65.134442377379457     
   145.76800000003789        65.132811854487628     
   145.76900000003789        65.131181291220074     
   145.77000000003790        65.129550687576540     
   145.77100000003790        65.127920043556628     
   145.77200000003791        65.126289359160538     
   145.77300000003791        65.124658634387217     
   145.77400000003792        65.123027869236964     
   145.77500000003792        65.121397063709068     
   145.77600000003793        65.119766217803445     
   145.77700000003793        65.118135331520122     
   145.77800000003793        65.116504404857992     
   145.77900000003794        65.114873437817366     
   145.78000000003794        65.113242430397676     
   145.78100000003795        65.111611382598710     
   145.78200000003795        65.109980294420268     
   145.78300000003796        65.108349165861881     
   145.78400000003796        65.106717996923365     
   145.78500000003797        65.105086787604293     
   145.78600000003797        65.103455537904523     
   145.78700000003798        65.101824247823586     
   145.78800000003798        65.100192917361284     
   145.78900000003799        65.098561546517303     
   145.79000000003799        65.096930135291245     
   145.79100000003800        65.095298683682856     
   145.79200000003800        65.093667191691850     
   145.79300000003801        65.092035659318014     
   145.79400000003801        65.090404086560937     
   145.79500000003802        65.088772473420249     
   145.79600000003802        65.087140819895779     
   145.79700000003803        65.085509125987230     
   145.79800000003803        65.083877391694273     
   145.79900000003803        65.082245617016440     
   145.80000000003804        65.080613801953831     
   145.80100000003804        65.078981946505550     
   145.80200000003805        65.077350050671782     
   145.80300000003805        65.075718114452044     
   145.80400000003806        65.074086137846038     
   145.80500000003806        65.072454120853379     
   145.80600000003807        65.070822063474054     
   145.80700000003807        65.069189965707466     
   145.80800000003808        65.067557827553401     
   145.80900000003808        65.065925649011390     
   145.81000000003809        65.064293430081491     
   145.81100000003809        65.062661170763050     
   145.81200000003810        65.061028871056138     
   145.81300000003810        65.059396530960100     
   145.81400000003811        65.057764150474839     
   145.81500000003811        65.056131729599969     
   145.81600000003812        65.054499268335064     
   145.81700000003812        65.052866766680054     
   145.81800000003813        65.051234224634328     
   145.81900000003813        65.049601642198141     
   145.82000000003814        65.047969019370555     
   145.82100000003814        65.046336356151599     
   145.82200000003814        65.044703652540846     
   145.82300000003815        65.043070908538269     
   145.82400000003815        65.041438124143241     
   145.82500000003816        65.039805299355464     
   145.82600000003816        65.038172434174939     
   145.82700000003817        65.036539528600898     
   145.82800000003817        65.034906582633425     
   145.82900000003818        65.033273596272153     
   145.83000000003818        65.031640569516583     
   145.83100000003819        65.030007502366743     
   145.83200000003819        65.028374394821952     
   145.83300000003820        65.026741246882040     
   145.83400000003820        65.025108058546849     
   145.83500000003821        65.023474829815925     
   145.83600000003821        65.021841560688912     
   145.83700000003822        65.020208251165613     
   145.83800000003822        65.018574901245728     
   145.83900000003823        65.016941510929115     
   145.84000000003823        65.015308080215178     
   145.84100000003824        65.013674609103703     
   145.84200000003824        65.012041097594306     
   145.84300000003824        65.010407545686860     
   145.84400000003825        65.008773953381009     
   145.84500000003825        65.007140320676413     
   145.84600000003826        65.005506647572659     
   145.84700000003826        65.003872934069690     
   145.84800000003827        65.002239180167081     
   145.84900000003827        65.000605385864361     
   145.85000000003828        64.998971551161475     
   145.85100000003828        64.997337676058066     
   145.85200000003829        64.995703760553695     
   145.85300000003829        64.994069804648078     
   145.85400000003830        64.992435808341128     
   145.85500000003830        64.990801771632377     
   145.85600000003831        64.989167694521427     
   145.85700000003831        64.987533577008151     
   145.85800000003832        64.985899419092064     
   145.85900000003832        64.984265220773025     
   145.86000000003833        64.982630982050637     
   145.86100000003833        64.980996702924571     
   145.86200000003834        64.979362383394772     
   145.86300000003834        64.977728023460543     
   145.86400000003835        64.976093623121955     
   145.86500000003835        64.974459182378368     
   145.86600000003835        64.972824701229840     
   145.86700000003836        64.971190179675531     
   145.86800000003836        64.969555617715628     
   145.86900000003837        64.967921015349745     
   145.87000000003837        64.966286372577329     
   145.87100000003838        64.964651689398309     
   145.87200000003838        64.963016965812329     
   145.87300000003839        64.961382201819077     
   145.87400000003839        64.959747397418226     
   145.87500000003840        64.958112552609450     
   145.87600000003840        64.956477667392519     
   145.87700000003841        64.954842741766996     
   145.87800000003841        64.953207775732636     
   145.87900000003842        64.951572769289243     
   145.88000000003842        64.949937722436459     
   145.88100000003843        64.948302635173789     
   145.88200000003843        64.946667507501232     
   145.88300000003844        64.945032339418319     
   145.88400000003844        64.943397130924751     
   145.88500000003845        64.941761882020231     
   145.88600000003845        64.940126592704317     
   145.88700000003846        64.938491262976953     
   145.88800000003846        64.936855892837613     
   145.88900000003846        64.935220482286383     
   145.89000000003847        64.933585031322309     
   145.89100000003847        64.931949539945606     
   145.89200000003848        64.930314008155932     
   145.89300000003848        64.928678435952563     
   145.89400000003849        64.927042823335725     
   145.89500000003849        64.925407170304908     
   145.89600000003850        64.923771476859656     
   145.89700000003850        64.922135742999629     
   145.89800000003851        64.920499968724997     
   145.89900000003851        64.918864154034935     
   145.90000000003852        64.917228298929388     
   145.90100000003852        64.915592403407928     
   145.90200000003853        64.913956467470300     
   145.90300000003853        64.912320491116503     
   145.90400000003854        64.910684474345686     
   145.90500000003854        64.909048417157862     
   145.90600000003855        64.907412319552549     
   145.90700000003855        64.905776181529731     
   145.90800000003856        64.904140003088671     
   145.90900000003856        64.902503784229580     
   145.91000000003856        64.900867524951849     
   145.91100000003857        64.899231225255051     
   145.91200000003857        64.897594885139185     
   145.91300000003858        64.895958504603826     
   145.91400000003858        64.894322083648504     
   145.91500000003859        64.892685622273135     
   145.91600000003859        64.891049120477291     
   145.91700000003860        64.889412578260746     
   145.91800000003860        64.887775995623230     
   145.91900000003861        64.886139372564344     
   145.92000000003861        64.884502709083876     
   145.92100000003862        64.882866005181199     
   145.92200000003862        64.881229260856344     
   145.92300000003863        64.879592476108925     
   145.92400000003863        64.877955650938546     
   145.92500000003864        64.876318785345163     
   145.92600000003864        64.874681879328207     
   145.92700000003865        64.873044932887353     
   145.92800000003865        64.871407946022458     
   145.92900000003866        64.869770918733266     
   145.93000000003866        64.868133851019167     
   145.93100000003867        64.866496742880145     
   145.93200000003867        64.864859594315675     
   145.93300000003867        64.863222405325743     
   145.93400000003868        64.861585175909809     
   145.93500000003868        64.859947906067489     
   145.93600000003869        64.858310595798713     
   145.93700000003869        64.856673245103153     
   145.93800000003870        64.855035853980397     
   145.93900000003870        64.853398422430089     
   145.94000000003871        64.851760950452032     
   145.94100000003871        64.850123438045841     
   145.94200000003872        64.848485885211446     
   145.94300000003872        64.846848291948206     
   145.94400000003873        64.845210658255937     
   145.94500000003873        64.843572984134212     
   145.94600000003874        64.841935269583232     
   145.94700000003874        64.840297514602085     
   145.94800000003875        64.838659719190673     
   145.94900000003875        64.837021883348882     
   145.95000000003876        64.835384007076158     
   145.95100000003876        64.833746090372273     
   145.95200000003877        64.832108133237142     
   145.95300000003877        64.830470135669941     
   145.95400000003877        64.828832097670897     
   145.95500000003878        64.827194019239272     
   145.95600000003878        64.825555900375107     
   145.95700000003879        64.823917741078120     
   145.95800000003879        64.822279541347527     
   145.95900000003880        64.820641301183443     
   145.96000000003880        64.819003020585583     
   145.96100000003881        64.817364699553309     
   145.96200000003881        64.815726338086606     
   145.96300000003882        64.814087936185118     
   145.96400000003882        64.812449493848504     
   145.96500000003883        64.810811011076325     
   145.96600000003883        64.809172487868580     
   145.96700000003884        64.807533924224671     
   145.96800000003884        64.805895320144387     
   145.96900000003885        64.804256675627514     
   145.97000000003885        64.802617990673795     
   145.97100000003886        64.800979265282535     
   145.97200000003886        64.799340499453820     
   145.97300000003887        64.797701693187207     
   145.97400000003887        64.796062846482471     
   145.97500000003888        64.794423959339113     
   145.97600000003888        64.792785031757091     
   145.97700000003888        64.791146063735894     
   145.97800000003889        64.789507055275308     
   145.97900000003889        64.787868006374907     
   145.98000000003890        64.786228917034578     
   145.98100000003890        64.784589787253893     
   145.98200000003891        64.782950617032569     
   145.98300000003891        64.781311406370250     
   145.98400000003892        64.779672155266667     
   145.98500000003892        64.778032863721592     
   145.98600000003893        64.776393531734684     
   145.98700000003893        64.774754159305473     
   145.98800000003894        64.773114746433819     
   145.98900000003894        64.771475293119536     
   145.99000000003895        64.769835799361829     
   145.99100000003895        64.768196265160981     
   145.99200000003896        64.766556690516481     
   145.99300000003896        64.764917075427789     
   145.99400000003897        64.763277419894948     
   145.99500000003897        64.761637723917502     
   145.99600000003898        64.759997987494842     
   145.99700000003898        64.758358210627236     
   145.99800000003899        64.756718393313975     
   145.99900000003899        64.755078535554702     
   146.00000000003899        64.753438637349632     
   146.00100000003900        64.751798698697939     
   146.00200000003900        64.750158719599440     
   146.00300000003901        64.748518700053808     
   146.00400000003901        64.746878640061027     
   146.00500000003902        64.745238539620331     
   146.00600000003902        64.743598398731734     
   146.00700000003903        64.741958217394910     
   146.00800000003903        64.740317995609303     
   146.00900000003904        64.738677733374871     
   146.01000000003904        64.737037430691302     
   146.01100000003905        64.735397087558184     
   146.01200000003905        64.733756703975217     
   146.01300000003906        64.732116279942119     
   146.01400000003906        64.730475815458675     
   146.01500000003907        64.728835310524275     
   146.01600000003907        64.727194765139060     
   146.01700000003908        64.725554179302350     
   146.01800000003908        64.723913553014029     
   146.01900000003909        64.722272886273643     
   146.02000000003909        64.720632179081093     
   146.02100000003909        64.718991431435981     
   146.02200000003910        64.717350643337880     
   146.02300000003910        64.715709814786706     
   146.02400000003911        64.714068945782060     
   146.02500000003911        64.712428036323402     
   146.02600000003912        64.710787086410690     
   146.02700000003912        64.709146096043639     
   146.02800000003913        64.707505065221852     
   146.02900000003913        64.705863993945002     
   146.03000000003914        64.704222882212875     
   146.03100000003914        64.702581730024917     
   146.03200000003915        64.700940537381314     
   146.03300000003915        64.699299304281254     
   146.03400000003916        64.697658030724710     
   146.03500000003916        64.696016716711355     
   146.03600000003917        64.694375362240777     
   146.03700000003917        64.692733967312734     
   146.03800000003918        64.691092531926770     
   146.03900000003918        64.689451056082987     
   146.04000000003919        64.687809539780645     
   146.04100000003919        64.686167983019601     
   146.04200000003920        64.684526385799501     
   146.04300000003920        64.682884748120330     
   146.04400000003920        64.681243069981264     
   146.04500000003921        64.679601351382345     
   146.04600000003921        64.677959592323319     
   146.04700000003922        64.676317792803673     
   146.04800000003922        64.674675952823250     
   146.04900000003923        64.673034072381540     
   146.05000000003923        64.671392151478557     
   146.05100000003924        64.669750190113760     
   146.05200000003924        64.668108188286865     
   146.05300000003925        64.666466145997575     
   146.05400000003925        64.664824063245661     
   146.05500000003926        64.663181940030853     
   146.05600000003926        64.661539776352697     
   146.05700000003927        64.659897572210880     
   146.05800000003927        64.658255327605232     
   146.05900000003928        64.656613042535326     
   146.06000000003928        64.654970717000907     
   146.06100000003929        64.653328351001690     
   146.06200000003929        64.651685944537391     
   146.06300000003930        64.650043497607740     
   146.06400000003930        64.648401010212339     
   146.06500000003930        64.646758482350762     
   146.06600000003931        64.645115914023009     
   146.06700000003931        64.643473305228440     
   146.06800000003932        64.641830655967098     
   146.06900000003932        64.640187966238472     
   146.07000000003933        64.638545236042219     
   146.07100000003933        64.636902465378142     
   146.07200000003934        64.635259654245800     
   146.07300000003934        64.633616802645150     
   146.07400000003935        64.631973910575581     
   146.07500000003935        64.630330978036923     
   146.07600000003936        64.628688005028948     
   146.07700000003936        64.627044991551216     
   146.07800000003937        64.625401937603499     
   146.07900000003937        64.623758843185513     
   146.08000000003938        64.622115708296960     
   146.08100000003938        64.620472532937356     
   146.08200000003939        64.618829317106659     
   146.08300000003939        64.617186060804173     
   146.08400000003940        64.615542764030209     
   146.08500000003940        64.613899426783945     
   146.08600000003941        64.612256049065238     
   146.08700000003941        64.610612630873732     
   146.08800000003941        64.608969172209157     
   146.08900000003942        64.607325673071230     
   146.09000000003942        64.605682133459766     
   146.09100000003943        64.604038553374124     
   146.09200000003943        64.602394932814462     
   146.09300000003944        64.600751271780126     
   146.09400000003944        64.599107570270903     
   146.09500000003945        64.597463828286436     
   146.09600000003945        64.595820045826443     
   146.09700000003946        64.594176222890724     
   146.09800000003946        64.592532359478867     
   146.09900000003947        64.590888455590814     
   146.10000000003947        64.589244511225800     
   146.10100000003948        64.587600526383838     
   146.10200000003948        64.585956501064445     
   146.10300000003949        64.584312435267520     
   146.10400000003949        64.582668328992668     
   146.10500000003950        64.581024182239702     
   146.10600000003950        64.579379995008026     
   146.10700000003951        64.577735767297568     
   146.10800000003951        64.576091499107918     
   146.10900000003952        64.574447190438789     
   146.11000000003952        64.572802841290041     
   146.11100000003952        64.571158451661049     
   146.11200000003953        64.569514021551697     
   146.11300000003953        64.567869550961788     
   146.11400000003954        64.566225039890710     
   146.11500000003954        64.564580488338635     
   146.11600000003955        64.562935896304893     
   146.11700000003955        64.561291263789144     
   146.11800000003956        64.559646590791289     
   146.11900000003956        64.558001877310943     
   146.12000000003957        64.556357123347780     
   146.12100000003957        64.554712328901488     
   146.12200000003958        64.553067493971682     
   146.12300000003958        64.551422618558291     
   146.12400000003959        64.549777702660762     
   146.12500000003959        64.548132746279080     
   146.12600000003960        64.546487749412549     
   146.12700000003960        64.544842712061353     
   146.12800000003961        64.543197634224668     
   146.12900000003961        64.541552515902566     
   146.13000000003962        64.539907357094663     
   146.13100000003962        64.538262157800602     
   146.13200000003962        64.536616918020016     
   146.13300000003963        64.534971637752705     
   146.13400000003963        64.533326316998227     
   146.13500000003964        64.531680955756471     
   146.13600000003964        64.530035554026981     
   146.13700000003965        64.528390111809614     
   146.13800000003965        64.526744629104101     
   146.13900000003966        64.525099105909803     
   146.14000000003966        64.523453542226591     
   146.14100000003967        64.521807938054337     
   146.14200000003967        64.520162293392488     
   146.14300000003968        64.518516608240887     
   146.14400000003968        64.516870882599136     
   146.14500000003969        64.515225116466979     
   146.14600000003969        64.513579309844275     
   146.14700000003970        64.511933462730326     
   146.14800000003970        64.510287575125162     
   146.14900000003971        64.508641647028341     
   146.15000000003971        64.506995678439566     
   146.15100000003972        64.505349669358850     
   146.15200000003972        64.503703619785341     
   146.15300000003973        64.502057529719167     
   146.15400000003973        64.500411399159674     
   146.15500000003973        64.498765228106819     
   146.15600000003974        64.497119016560305     
   146.15700000003974        64.495472764519562     
   146.15800000003975        64.493826471984505     
   146.15900000003975        64.492180138955021     
   146.16000000003976        64.490533765430357     
   146.16100000003976        64.488887351410483     
   146.16200000003977        64.487240896895031     
   146.16300000003977        64.485594401883830     
   146.16400000003978        64.483947866376354     
   146.16500000003978        64.482301290372462     
   146.16600000003979        64.480654673871811     
   146.16700000003979        64.479008016874019     
   146.16800000003980        64.477361319378844     
   146.16900000003980        64.475714581386057     
   146.17000000003981        64.474067802895263     
   146.17100000003981        64.472420983906176     
   146.17200000003982        64.470774124418398     
   146.17300000003982        64.469127224431816     
   146.17400000003983        64.467480283946145     
   146.17500000003983        64.465833302960718     
   146.17600000003983        64.464186281475747     
   146.17700000003984        64.462539219490608     
   146.17800000003984        64.460892117004875     
   146.17900000003985        64.459244974018659     
   146.18000000003985        64.457597790531352     
   146.18100000003986        64.455950566542612     
   146.18200000003986        64.454303302052537     
   146.18300000003987        64.452655997060262     
   146.18400000003987        64.451008651566028     
   146.18500000003988        64.449361265568996     
   146.18600000003988        64.447713839069252     
   146.18700000003989        64.446066372066468     
   146.18800000003989        64.444418864560134     
   146.18900000003990        64.442771316550164     
   146.19000000003990        64.441123728036132     
   146.19100000003991        64.439476099017668     
   146.19200000003991        64.437828429494658     
   146.19300000003992        64.436180719466705     
   146.19400000003992        64.434532968933482     
   146.19500000003993        64.432885177894690     
   146.19600000003993        64.431237346350130     
   146.19700000003994        64.429589474299277     
   146.19800000003994        64.427941561742102     
   146.19900000003994        64.426293608678179     
   146.20000000003995        64.424645615107238     
   146.20100000003995        64.422997581028824     
   146.20200000003996        64.421349506442851     
   146.20300000003996        64.419701391348724     
   146.20400000003997        64.418053235746584     
   146.20500000003997        64.416405039635862     
   146.20600000003998        64.414756803015990     
   146.20700000003998        64.413108525887296     
   146.20800000003999        64.411460208248869     
   146.20900000003999        64.409811850100851     
   146.21000000004000        64.408163451442718     
   146.21100000004000        64.406515012274156     
   146.21200000004001        64.404866532595037     
   146.21300000004001        64.403218012404892     
   146.21400000004002        64.401569451703438     
   146.21500000004002        64.399920850490474     
   146.21600000004003        64.398272208765562     
   146.21700000004003        64.396623526528401     
   146.21800000004004        64.394974803778908     
   146.21900000004004        64.393326040516541     
   146.22000000004005        64.391677236741074     
   146.22100000004005        64.390028392452336     
   146.22200000004005        64.388379507649958     
   146.22300000004006        64.386730582333385     
   146.22400000004006        64.385081616502745     
   146.22500000004007        64.383432610157456     
   146.22600000004007        64.381783563297162     
   146.22700000004008        64.380134475921835     
   146.22800000004008        64.378485348030779     
   146.22900000004009        64.376836179624291     
   146.23000000004009        64.375186970701364     
   146.23100000004010        64.373537721262196     
   146.23200000004010        64.371888431306431     
   146.23300000004011        64.370239100833473     
   146.23400000004011        64.368589729843421     
   146.23500000004012        64.366940318335693     
   146.23600000004012        64.365290866310133     
   146.23700000004013        64.363641373766356     
   146.23800000004013        64.361991840704007     
   146.23900000004014        64.360342267122917     
   146.24000000004014        64.358692653022828     
   146.24100000004015        64.357042998403131     
   146.24200000004015        64.355393303263867     
   146.24300000004015        64.353743567604667     
   146.24400000004016        64.352093791425148     
   146.24500000004016        64.350443974724982     
   146.24600000004017        64.348794117503886     
   146.24700000004017        64.347144219761816     
   146.24800000004018        64.345494281498034     
   146.24900000004018        64.343844302712512     
   146.25000000004019        64.342194283404808     
   146.25100000004019        64.340544223574895     
   146.25200000004020        64.338894123222261     
   146.25300000004020        64.337243982346678     
   146.25400000004021        64.335593800947649     
   146.25500000004021        64.333943579025174     
   146.25600000004022        64.332293316578642     
   146.25700000004022        64.330643013608082     
   146.25800000004023        64.328992670112982     
   146.25900000004023        64.327342286093199     
   146.26000000004024        64.325691861548080     
   146.26100000004024        64.324041396477696     
   146.26200000004025        64.322390890881763     
   146.26300000004025        64.320740344759599     
   146.26400000004026        64.319089758111460     
   146.26500000004026        64.317439130936506     
   146.26600000004026        64.315788463234810     
   146.26700000004027        64.314137755005873     
   146.26800000004027        64.312487006249469     
   146.26900000004028        64.310836216965242     
   146.27000000004028        64.309185387153136     
   146.27100000004029        64.307534516812325     
   146.27200000004029        64.305883605943123     
   146.27300000004030        64.304232654544833     
   146.27400000004030        64.302581662617385     
   146.27500000004031        64.300930630160252     
   146.27600000004031        64.299279557173278     
   146.27700000004032        64.297628443656109     
   146.27800000004032        64.295977289608572     
   146.27900000004033        64.294326095030186     
   146.28000000004033        64.292674859920751     
   146.28100000004034        64.291023584280012     
   146.28200000004034        64.289372268107570     
   146.28300000004035        64.287720911403127     
   146.28400000004035        64.286069514166641     
   146.28500000004036        64.284418076397486     
   146.28600000004036        64.282766598095435     
   146.28700000004036        64.281115079260360     
   146.28800000004037        64.279463519891735     
   146.28900000004037        64.277811919989489     
   146.29000000004038        64.276160279553082     
   146.29100000004038        64.274508598582301     
   146.29200000004039        64.272856877076990     
   146.29300000004039        64.271205115036679     
   146.29400000004040        64.269553312461255     
   146.29500000004040        64.267901469350321     
   146.29600000004041        64.266249585703449     
   146.29700000004041        64.264597661520483     
   146.29800000004042        64.262945696800955     
   146.29900000004042        64.261293691545063     
   146.30000000004043        64.259641645751870     
   146.30100000004043        64.257989559421517     
   146.30200000004044        64.256337432553650     
   146.30300000004044        64.254685265147756     
   146.30400000004045        64.253033057203567     
   146.30500000004045        64.251380808720896     
   146.30600000004046        64.249728519699659     
   146.30700000004046        64.248076190139102     
   146.30800000004047        64.246423820039382     
   146.30900000004047        64.244771409399831     
   146.31000000004047        64.243118958220307     
   146.31100000004048        64.241466466500469     
   146.31200000004048        64.239813934240061     
   146.31300000004049        64.238161361438941     
   146.31400000004049        64.236508748096554     
   146.31500000004050        64.234856094212674     
   146.31600000004050        64.233203399787001     
   146.31700000004051        64.231550664819594     
   146.31800000004051        64.229897889309527     
   146.31900000004052        64.228245073256772     
   146.32000000004052        64.226592216661317     
   146.32100000004053        64.224939319522534     
   146.32200000004053        64.223286381840026     
   146.32300000004054        64.221633403613950     
   146.32400000004054        64.219980384843652     
   146.32500000004055        64.218327325528890     
   146.32600000004055        64.216674225669578     
   146.32700000004056        64.215021085265192     
   146.32800000004056        64.213367904315419     
   146.32900000004057        64.211714682819917     
   146.33000000004057        64.210061420778842     
   146.33100000004058        64.208408118191230     
   146.33200000004058        64.206754775057419     
   146.33300000004058        64.205101391376658     
   146.33400000004059        64.203447967148946     
   146.33500000004059        64.201794502373772     
   146.33600000004060        64.200140997051008     
   146.33700000004060        64.198487451180171     
   146.33800000004061        64.196833864761217     
   146.33900000004061        64.195180237793551     
   146.34000000004062        64.193526570277157     
   146.34100000004062        64.191872862211440     
   146.34200000004063        64.190219113596612     
   146.34300000004063        64.188565324431849     
   146.34400000004064        64.186911494717023     
   146.34500000004064        64.185257624451864     
   146.34600000004065        64.183603713636231     
   146.34700000004065        64.181949762269724     
   146.34800000004066        64.180295770351876     
   146.34900000004066        64.178641737882586     
   146.35000000004067        64.176987664861429     
   146.35100000004067        64.175333551288247     
   146.35200000004068        64.173679397162715     
   146.35300000004068        64.172025202484434     
   146.35400000004068        64.170370967253277     
   146.35500000004069        64.168716691468944     
   146.35600000004069        64.167062375130953     
   146.35700000004070        64.165408018239049     
   146.35800000004070        64.163753620793003     
   146.35900000004071        64.162099182792574     
   146.36000000004071        64.160444704237406     
   146.36100000004072        64.158790185127245     
   146.36200000004072        64.157135625461763     
   146.36300000004073        64.155481025240690     
   146.36400000004073        64.153826384463656     
   146.36500000004074        64.152171703130463     
   146.36600000004074        64.150516981240656     
   146.36700000004075        64.148862218794307     
   146.36800000004075        64.147207415790660     
   146.36900000004076        64.145552572229860     
   146.37000000004076        64.143897688111181     
   146.37100000004077        64.142242763434695     
   146.37200000004077        64.140587798199874     
   146.37300000004078        64.138932792406663     
   146.37400000004078        64.137277746054494     
   146.37500000004079        64.135622659143181     
   146.37600000004079        64.133967531672468     
   146.37700000004079        64.132312363642185     
   146.37800000004080        64.130657155051821     
   146.37900000004080        64.129001905901092     
   146.38000000004081        64.127346616189996     
   146.38100000004081        64.125691285917767     
   146.38200000004082        64.124035915084420     
   146.38300000004082        64.122380503689612     
   146.38400000004083        64.120725051733146     
   146.38500000004083        64.119069559214580     
   146.38600000004084        64.117414026133716     
   146.38700000004084        64.115758452490184     
   146.38800000004085        64.114102838283671     
   146.38900000004085        64.112447183514035     
   146.39000000004086        64.110791488180880     
   146.39100000004086        64.109135752283905     
   146.39200000004087        64.107479975822969     
   146.39300000004087        64.105824158797517     
   146.39400000004088        64.104168301207551     
   146.39500000004088        64.102512403052330     
   146.39600000004089        64.100856464332097     
   146.39700000004089        64.099200485046296     
   146.39800000004089        64.097544465194574     
   146.39900000004090        64.095888404776858     
   146.40000000004090        64.094232303792680     
   146.40100000004091        64.092576162241713     
   146.40200000004091        64.090919980123999     
   146.40300000004092        64.089263757438857     
   146.40400000004092        64.087607494185946     
   146.40500000004093        64.085951190365407     
   146.40600000004093        64.084294845976530     
   146.40700000004094        64.082638461019314     
   146.40800000004094        64.080982035493463     
   146.40900000004095        64.079325569398364     
   146.41000000004095        64.077669062734074     
   146.41100000004096        64.076012515500139     
   146.41200000004096        64.074355927696473     
   146.41300000004097        64.072699299322423     
   146.41400000004097        64.071042630378074     
   146.41500000004098        64.069385920862700     
   146.41600000004098        64.067729170776460     
   146.41700000004099        64.066072380118825     
   146.41800000004099        64.064415548889599     
   146.41900000004100        64.062758677088411     
   146.42000000004100        64.061101764715033     
   146.42100000004100        64.059444811769083     
   146.42200000004101        64.057787818250475     
   146.42300000004101        64.056130784158739     
   146.42400000004102        64.054473709493507     
   146.42500000004102        64.052816594254793     
   146.42600000004103        64.051159438441957     
   146.42700000004103        64.049502242054928     
   146.42800000004104        64.047845005093393     
   146.42900000004104        64.046187727557168     
   146.43000000004105        64.044530409445812     
   146.43100000004105        64.042873050758999     
   146.43200000004106        64.041215651496543     
   146.43300000004106        64.039558211658033     
   146.43400000004107        64.037900731243241     
   146.43500000004107        64.036243210252010     
   146.43600000004108        64.034585648684001     
   146.43700000004108        64.032928046538757     
   146.43800000004109        64.031270403816151     
   146.43900000004109        64.029612720515900     
   146.44000000004110        64.027954996637519     
   146.44100000004110        64.026297232181008     
   146.44200000004111        64.024639427145843     
   146.44300000004111        64.022981581531980     
   146.44400000004111        64.021323695338864     
   146.44500000004112        64.019665768566327     
   146.44600000004112        64.018007801214168     
   146.44700000004113        64.016349793281975     
   146.44800000004113        64.014691744769507     
   146.44900000004114        64.013033655676551     
   146.45000000004114        64.011375526002411     
   146.45100000004115        64.009717355747455     
   146.45200000004115        64.008059144910874     
   146.45300000004116        64.006400893492767     
   146.45400000004116        64.004742601492509     
   146.45500000004117        64.003084268910030     
   146.45600000004117        64.001425895744916     
   146.45700000004118        63.999767481997047     
   146.45800000004118        63.998109027665890     
   146.45900000004119        63.996450532751439     
   146.46000000004119        63.994791997253223     
   146.46100000004120        63.993133421170874     
   146.46200000004120        63.991474804504513     
   146.46300000004121        63.989816147253315     
   146.46400000004121        63.988157449417329     
   146.46500000004121        63.986498710996138     
   146.46600000004122        63.984839931989576     
   146.46700000004122        63.983181112397318     
   146.46800000004123        63.981522252219143     
   146.46900000004123        63.979863351454419     
   146.47000000004124        63.978204410103281     
   146.47100000004124        63.976545428165188     
   146.47200000004125        63.974886405640049     
   146.47300000004125        63.973227342527466     
   146.47400000004126        63.971568238827047     
   146.47500000004126        63.969909094538878     
   146.47600000004127        63.968249909662205     
   146.47700000004127        63.966590684196866     
   146.47800000004128        63.964931418142889     
   146.47900000004128        63.963272111499720     
   146.48000000004129        63.961612764267109     
   146.48100000004129        63.959953376444773     
   146.48200000004130        63.958293948032377     
   146.48300000004130        63.956634479029852     
   146.48400000004131        63.954974969436556     
   146.48500000004131        63.953315419252583     
   146.48600000004132        63.951655828477449     
   146.48700000004132        63.949996197110842     
   146.48800000004132        63.948336525152655     
   146.48900000004133        63.946676812602384     
   146.49000000004133        63.945017059459900     
   146.49100000004134        63.943357265724849     
   146.49200000004134        63.941697431396939     
   146.49300000004135        63.940037556475865     
   146.49400000004135        63.938377640961534     
   146.49500000004136        63.936717684853335     
   146.49600000004136        63.935057688151247     
   146.49700000004137        63.933397650854971     
   146.49800000004137        63.931737572964181     
   146.49900000004138        63.930077454478443     
   146.50000000004138        63.928417295397757     
   146.50100000004139        63.926757095721598     
   146.50200000004139        63.925096855449816     
   146.50300000004140        63.923436574581920     
   146.50400000004140        63.921776253118033     
   146.50500000004141        63.920115891057499     
   146.50600000004141        63.918455488400063     
   146.50700000004142        63.916795045145889     
   146.50800000004142        63.915134561294160     
   146.50900000004142        63.913474036844754     
   146.51000000004143        63.911813471797451     
   146.51100000004143        63.910152866152011     
   146.51200000004144        63.908492219908027     
   146.51300000004144        63.906831533065294     
   146.51400000004145        63.905170805623463     
   146.51500000004145        63.903510037582429     
   146.51600000004146        63.901849228941700     
   146.51700000004146        63.900188379701092     
   146.51800000004147        63.898527489860285     
   146.51900000004147        63.896866559418982     
   146.52000000004148        63.895205588377095     
   146.52100000004148        63.893544576734101     
   146.52200000004149        63.891883524489756     
   146.52300000004149        63.890222431643885     
   146.52400000004150        63.888561298196208     
   146.52500000004150        63.886900124146294     
   146.52600000004151        63.885238909494035     
   146.52700000004151        63.883577654239055     
   146.52800000004152        63.881916358381119     
   146.52900000004152        63.880255021919844     
   146.53000000004153        63.878593644855151     
   146.53100000004153        63.876932227186501     
   146.53200000004153        63.875270768913843     
   146.53300000004154        63.873609270036823     
   146.53400000004154        63.871947730555135     
   146.53500000004155        63.870286150468431     
   146.53600000004155        63.868624529776589     
   146.53700000004156        63.866962868479163     
   146.53800000004156        63.865301166576039     
   146.53900000004157        63.863639424066974     
   146.54000000004157        63.861977640951388     
   146.54100000004158        63.860315817229257     
   146.54200000004158        63.858653952900134     
   146.54300000004159        63.856992047964077     
   146.54400000004159        63.855330102420268     
   146.54500000004160        63.853668116268864     
   146.54600000004160        63.852006089509537     
   146.54700000004161        63.850344022141840     
   146.54800000004161        63.848681914165674     
   146.54900000004162        63.847019765580605     
   146.55000000004162        63.845357576386341     
   146.55100000004163        63.843695346582734     
   146.55200000004163        63.842033076169344     
   146.55300000004164        63.840370765146083     
   146.55400000004164        63.838708413512769     
   146.55500000004164        63.837046021268669     
   146.55600000004165        63.835383588414011     
   146.55700000004165        63.833721114948254     
   146.55800000004166        63.832058600871036     
   146.55900000004166        63.830396046182251     
   146.56000000004167        63.828733450881622     
   146.56100000004167        63.827070814968707     
   146.56200000004168        63.825408138443301     
   146.56300000004168        63.823745421305411     
   146.56400000004169        63.822082663554355     
   146.56500000004169        63.820419865190026     
   146.56600000004170        63.818757026212118     
   146.56700000004170        63.817094146620427     
   146.56800000004171        63.815431226414525     
   146.56900000004171        63.813768265594298     
   146.57000000004172        63.812105264159477     
   146.57100000004172        63.810442222109664     
   146.57200000004173        63.808779139444560     
   146.57300000004173        63.807116016164194     
   146.57400000004174        63.805452852267798     
   146.57500000004174        63.803789647755522     
   146.57600000004174        63.802126402626890     
   146.57700000004175        63.800463116881616     
   146.57800000004175        63.798799790519666     
   146.57900000004176        63.797136423540238     
   146.58000000004176        63.795473015943621     
   146.58100000004177        63.793809567729383     
   146.58200000004177        63.792146078896984     
   146.58300000004178        63.790482549446367     
   146.58400000004178        63.788818979377218     
   146.58500000004179        63.787155368689469     
   146.58600000004179        63.785491717382477     
   146.58700000004180        63.783828025456145     
   146.58800000004180        63.782164292910259     
   146.58900000004181        63.780500519744443     
   146.59000000004181        63.778836705958554     
   146.59100000004182        63.777172851552066     
   146.59200000004182        63.775508956525051     
   146.59300000004183        63.773845020876990     
   146.59400000004183        63.772181044607464     
   146.59500000004184        63.770517027716650     
   146.59600000004184        63.768852970203909     
   146.59700000004185        63.767188872069028     
   146.59800000004185        63.765524733312148     
   146.59900000004185        63.763860553932332     
   146.60000000004186        63.762196333929552     
   146.60100000004186        63.760532073303779     
   146.60200000004187        63.758867772054487     
   146.60300000004187        63.757203430181541     
   146.60400000004188        63.755539047684429     
   146.60500000004188        63.753874624563082     
   146.60600000004189        63.752210160817356     
   146.60700000004189        63.750545656446739     
   146.60800000004190        63.748881111451112     
   146.60900000004190        63.747216525830069     
   146.61000000004191        63.745551899583425     
   146.61100000004191        63.743887232710833     
   146.61200000004192        63.742222525211957     
   146.61300000004192        63.740557777086906     
   146.61400000004193        63.738892988334953     
   146.61500000004193        63.737228158956043     
   146.61600000004194        63.735563288949997     
   146.61700000004194        63.733898378316368     
   146.61800000004195        63.732233427054815     
   146.61900000004195        63.730568435165260     
   146.62000000004195        63.728903402647362     
   146.62100000004196        63.727238329500970     
   146.62200000004196        63.725573215725611     
   146.62300000004197        63.723908061321076     
   146.62400000004197        63.722242866287125     
   146.62500000004198        63.720577630623445     
   146.62600000004198        63.718912354329809     
   146.62700000004199        63.717247037405940     
   146.62800000004199        63.715581679851674     
   146.62900000004200        63.713916281666705     
   146.63000000004200        63.712250842850473     
   146.63100000004201        63.710585363402934     
   146.63200000004201        63.708919843323940     
   146.63300000004202        63.707254282613064     
   146.63400000004202        63.705588681270015     
   146.63500000004203        63.703923039294629     
   146.63600000004203        63.702257356686438     
   146.63700000004204        63.700591633445427     
   146.63800000004204        63.698925869571248     
   146.63900000004205        63.697260065063560     
   146.64000000004205        63.695594219922143     
   146.64100000004206        63.693928334146754     
   146.64200000004206        63.692262407736969     
   146.64300000004206        63.690596440692786     
   146.64400000004207        63.688930433013780     
   146.64500000004207        63.687264384699617     
   146.64600000004208        63.685598295750196     
   146.64700000004208        63.683932166164972     
   146.64800000004209        63.682265995944100     
   146.64900000004209        63.680599785086926     
   146.65000000004210        63.678933533593316     
   146.65100000004210        63.677267241463191     
   146.65200000004211        63.675600908696047     
   146.65300000004211        63.673934535291608     
   146.65400000004212        63.672268121249722     
   146.65500000004212        63.670601666569887     
   146.65600000004213        63.668935171252258     
   146.65700000004213        63.667268635296203     
   146.65800000004214        63.665602058701829     
   146.65900000004214        63.663935441468404     
   146.66000000004215        63.662268783596019     
   146.66100000004215        63.660602085084228     
   146.66200000004216        63.658935345932797     
   146.66300000004216        63.657268566141575     
   146.66400000004217        63.655601745710058     
   146.66500000004217        63.653934884638275     
   146.66600000004217        63.652267982925608     
   146.66700000004218        63.650601040572113     
   146.66800000004218        63.648934057577407     
   146.66900000004219        63.647267033941233     
   146.67000000004219        63.645599969663138     
   146.67100000004220        63.643932864743313     
   146.67200000004220        63.642265719180955     
   146.67300000004221        63.640598532976341     
   146.67400000004221        63.638931306128555     
   146.67500000004222        63.637264038637866     
   146.67600000004222        63.635596730503771     
   146.67700000004223        63.633929381726134     
   146.67800000004223        63.632261992304826     
   146.67900000004224        63.630594562239153     
   146.68000000004224        63.628927091529178     
   146.68100000004225        63.627259580174432     
   146.68200000004225        63.625592028174893     
   146.68300000004226        63.623924435530149     
   146.68400000004226        63.622256802239946     
   146.68500000004227        63.620589128304026     
   146.68600000004227        63.618921413722099     
   146.68700000004227        63.617253658493880     
   146.68800000004228        63.615585862619177     
   146.68900000004228        63.613918026097828     
   146.69000000004229        63.612250148929256     
   146.69100000004229        63.610582231113447     
   146.69200000004230        63.608914272650274     
   146.69300000004230        63.607246273539026     
   146.69400000004231        63.605578233779845     
   146.69500000004231        63.603910153372347     
   146.69600000004232        63.602242032316099     
   146.69700000004232        63.600573870611157     
   146.69800000004233        63.598905668257025     
   146.69900000004233        63.597237425253411     
   146.70000000004234        63.595569141600258     
   146.70100000004234        63.593900817296969     
   146.70200000004235        63.592232452343701     
   146.70300000004235        63.590564046740006     
   146.70400000004236        63.588895600485507     
   146.70500000004236        63.587227113580063     
   146.70600000004237        63.585558586023545     
   146.70700000004237        63.583890017815293     
   146.70800000004238        63.582221408955526     
   146.70900000004238        63.580552759443627     
   146.71000000004238        63.578884069279560     
   146.71100000004239        63.577215338462793     
   146.71200000004239        63.575546566993317     
   146.71300000004240        63.573877754870807     
   146.71400000004240        63.572208902095078     
   146.71500000004241        63.570540008665802     
   146.71600000004241        63.568871074582546     
   146.71700000004242        63.567202099845261     
   146.71800000004242        63.565533084453740     
   146.71900000004243        63.563864028407352     
   146.72000000004243        63.562194931706301     
   146.72100000004244        63.560525794350092     
   146.72200000004244        63.558856616338524     
   146.72300000004245        63.557187397671306     
   146.72400000004245        63.555518138348127     
   146.72500000004246        63.553848838368779     
   146.72600000004246        63.552179497733086     
   146.72700000004247        63.550510116440655     
   146.72800000004247        63.548840694491396     
   146.72900000004248        63.547171231884889     
   146.73000000004248        63.545501728620877     
   146.73100000004248        63.543832184699191     
   146.73200000004249        63.542162600119575     
   146.73300000004249        63.540492974881673     
   146.73400000004250        63.538823308985421     
   146.73500000004250        63.537153602430273     
   146.73600000004251        63.535483855216114     
   146.73700000004251        63.533814067342895     
   146.73800000004252        63.532144238809970     
   146.73900000004252        63.530474369617323     
   146.74000000004253        63.528804459764643     
   146.74100000004253        63.527134509251738     
   146.74200000004254        63.525464518078266     
   146.74300000004254        63.523794486244007     
   146.74400000004255        63.522124413748685     
   146.74500000004255        63.520454300592021     
   146.74600000004256        63.518784146773939     
   146.74700000004256        63.517113952293897     
   146.74800000004257        63.515443717151832     
   146.74900000004257        63.513773441347404     
   146.75000000004258        63.512103124880348     
   146.75100000004258        63.510432767750451     
   146.75200000004259        63.508762369957637     
   146.75300000004259        63.507091931501293     
   146.75400000004259        63.505421452381384     
   146.75500000004260        63.503750932597683     
   146.75600000004260        63.502080372149784     
   146.75700000004261        63.500409771037589     
   146.75800000004261        63.498739129260670     
   146.75900000004262        63.497068446818972     
   146.76000000004262        63.495397723712053     
   146.76100000004263        63.493726959939750     
   146.76200000004263        63.492056155501814     
   146.76300000004264        63.490385310398018     
   146.76400000004264        63.488714424628093     
   146.76500000004265        63.487043498191682     
   146.76600000004265        63.485372531088736     
   146.76700000004266        63.483701523318807     
   146.76800000004266        63.482030474881682     
   146.76900000004267        63.480359385777199     
   146.77000000004267        63.478688256004915     
   146.77100000004268        63.477017085564917     
   146.77200000004268        63.475345874456515     
   146.77300000004269        63.473674622679916     
   146.77400000004269        63.472003330234607     
   146.77500000004270        63.470331997120262     
   146.77600000004270        63.468660623336703     
   146.77700000004270        63.466989208883746     
   146.77800000004271        63.465317753761163     
   146.77900000004271        63.463646257968563     
   146.78000000004272        63.461974721505896     
   146.78100000004272        63.460303144372503     
   146.78200000004273        63.458631526568624     
   146.78300000004273        63.456959868093847     
   146.78400000004274        63.455288168947888     
   146.78500000004274        63.453616429130300     
   146.78600000004275        63.451944648641238     
   146.78700000004275        63.450272827480120     
   146.78800000004276        63.448600965646754     
   146.78900000004276        63.446929063140971     
   146.79000000004277        63.445257119962463     
   146.79100000004277        63.443585136111203     
   146.79200000004278        63.441913111586537     
   146.79300000004278        63.440241046388408     
   146.79400000004279        63.438568940516660     
   146.79500000004279        63.436896793970909     
   146.79600000004280        63.435224606750964     
   146.79700000004280        63.433552378856660     
   146.79800000004280        63.431880110287551     
   146.79900000004281        63.430207801043593     
   146.80000000004281        63.428535451124354     
   146.80100000004282        63.426863060529776     
   146.80200000004282        63.425190629259411     
   146.80300000004283        63.423518157313147     
   146.80400000004283        63.421845644690713     
   146.80500000004284        63.420173091391732     
   146.80600000004284        63.418500497416112     
   146.80700000004285        63.416827862763753     
   146.80800000004285        63.415155187434031     
   146.80900000004286        63.413482471426896     
   146.81000000004286        63.411809714742091     
   146.81100000004287        63.410136917379425     
   146.81200000004287        63.408464079338636     
   146.81300000004288        63.406791200619260     
   146.81400000004288        63.405118281221306     
   146.81500000004289        63.403445321144460     
   146.81600000004289        63.401772320388403     
   146.81700000004290        63.400099278952929     
   146.81800000004290        63.398426196837796     
   146.81900000004291        63.396753074042842     
   146.82000000004291        63.395079910567837     
   146.82100000004291        63.393406706412243     
   146.82200000004292        63.391733461576202     
   146.82300000004292        63.390060176059038     
   146.82400000004293        63.388386849860971     
   146.82500000004293        63.386713482981385     
   146.82600000004294        63.385040075420314     
   146.82700000004294        63.383366627177317     
   146.82800000004295        63.381693138252338     
   146.82900000004295        63.380019608644808     
   146.83000000004296        63.378346038354728     
   146.83100000004296        63.376672427381948     
   146.83200000004297        63.374998775725992     
   146.83300000004297        63.373325083386682     
   146.83400000004298        63.371651350363862     
   146.83500000004298        63.369977576657163     
   146.83600000004299        63.368303762266478     
   146.83700000004299        63.366629907191353     
   146.83800000004300        63.364956011431794     
   146.83900000004300        63.363282074987346     
   146.84000000004301        63.361608097858010     
   146.84100000004301        63.359934080043324     
   146.84200000004302        63.358260021543181     
   146.84300000004302        63.356585922357219     
   146.84400000004302        63.354911782485225     
   146.84500000004303        63.353237601927077     
   146.84600000004303        63.351563380682357     
   146.84700000004304        63.349889118750909     
   146.84800000004304        63.348214816132398     
   146.84900000004305        63.346540472826874     
   146.85000000004305        63.344866088833911     
   146.85100000004306        63.343191664153053     
   146.85200000004306        63.341517198784274     
   146.85300000004307        63.339842692727295     
   146.85400000004307        63.338168145982088     
   146.85500000004308        63.336493558548149     
   146.85600000004308        63.334818930425406     
   146.85700000004309        63.333144261613249     
   146.85800000004309        63.331469552111784     
   146.85900000004310        63.329794801920841     
   146.86000000004310        63.328120011039921     
   146.86100000004311        63.326445179468763     
   146.86200000004311        63.324770307207402     
   146.86300000004312        63.323095394255652     
   146.86400000004312        63.321420440612883     
   146.86500000004312        63.319745446279036     
   146.86600000004313        63.318070411253800     
   146.86700000004313        63.316395335537180     
   146.86800000004314        63.314720219128660     
   146.86900000004314        63.313045062028088     
   146.87000000004315        63.311369864235431     
   146.87100000004315        63.309694625750154     
   146.87200000004316        63.308019346572166     
   146.87300000004316        63.306344026701218     
   146.87400000004317        63.304668666137033     
   146.87500000004317        63.302993264879269     
   146.87600000004318        63.301317822928205     
   146.87700000004318        63.299642340282858     
   146.87800000004319        63.297966816943408     
   146.87900000004319        63.296291252909555     
   146.88000000004320        63.294615648181100     
   146.88100000004320        63.292940002757760     
   146.88200000004321        63.291264316639356     
   146.88300000004321        63.289588589825613     
   146.88400000004322        63.287912822316208     
   146.88500000004322        63.286237014110959     
   146.88600000004323        63.284561165209624     
   146.88700000004323        63.282885275612074     
   146.88800000004323        63.281209345318032     
   146.88900000004324        63.279533374327194     
   146.89000000004324        63.277857362639232     
   146.89100000004325        63.276181310254067     
   146.89200000004325        63.274505217171594     
   146.89300000004326        63.272829083391208     
   146.89400000004326        63.271152908912988     
   146.89500000004327        63.269476693736507     
   146.89600000004327        63.267800437861609     
   146.89700000004328        63.266124141288110     
   146.89800000004328        63.264447804015681     
   146.89900000004329        63.262771426044182     
   146.90000000004329        63.261095007373392     
   146.90100000004330        63.259418548002934     
   146.90200000004330        63.257742047932666     
   146.90300000004331        63.256065507162319     
   146.90400000004331        63.254388925691586     
   146.90500000004332        63.252712303520575     
   146.90600000004332        63.251035640648574     
   146.90700000004333        63.249358937075741     
   146.90800000004333        63.247682192801598     
   146.90900000004333        63.246005407826068     
   146.91000000004334        63.244328582148746     
   146.91100000004334        63.242651715769554     
   146.91200000004335        63.240974808688307     
   146.91300000004335        63.239297860904486     
   146.91400000004336        63.237620872418226     
   146.91500000004336        63.235943843229002     
   146.91600000004337        63.234266773336756     
   146.91700000004337        63.232589662741283     
   146.91800000004338        63.230912511442071     
   146.91900000004338        63.229235319439177     
   146.92000000004339        63.227558086732273     
   146.92100000004339        63.225880813321140     
   146.92200000004340        63.224203499205530     
   146.92300000004340        63.222526144385320     
   146.92400000004341        63.220848748860021     
   146.92500000004341        63.219171312629612     
   146.92600000004342        63.217493835693752     
   146.92700000004342        63.215816318052468     
   146.92800000004343        63.214138759705122     
   146.92900000004343        63.212461160651969     
   146.93000000004344        63.210783520892143     
   146.93100000004344        63.209105840425927     
   146.93200000004344        63.207428119253045     
   146.93300000004345        63.205750357373113     
   146.93400000004345        63.204072554785867     
   146.93500000004346        63.202394711491380     
   146.93600000004346        63.200716827488982     
   146.93700000004347        63.199038902778788     
   146.93800000004347        63.197360937360493     
   146.93900000004348        63.195682931233698     
   146.94000000004348        63.194004884398431     
   146.94100000004349        63.192326796854204     
   146.94200000004349        63.190648668601007     
   146.94300000004350        63.188970499638657     
   146.94400000004350        63.187292289966692     
   146.94500000004351        63.185614039584991     
   146.94600000004351        63.183935748493276     
   146.94700000004352        63.182257416691428     
   146.94800000004352        63.180579044179204     
   146.94900000004353        63.178900630956214     
   146.95000000004353        63.177222177022479     
   146.95100000004354        63.175543682377544     
   146.95200000004354        63.173865147021431     
   146.95300000004355        63.172186570953777     
   146.95400000004355        63.170507954174099     
   146.95500000004355        63.168829296682752     
   146.95600000004356        63.167150598478933     
   146.95700000004356        63.165471859562821     
   146.95800000004357        63.163793079934038     
   146.95900000004357        63.162114259592322     
   146.96000000004358        63.160435398537409     
   146.96100000004358        63.158756496769350     
   146.96200000004359        63.157077554287504     
   146.96300000004359        63.155398571091965     
   146.96400000004360        63.153719547182497     
   146.96500000004360        63.152040482558654     
   146.96600000004361        63.150361377220285     
   146.96700000004361        63.148682231167342     
   146.96800000004362        63.147003044399519     
   146.96900000004362        63.145323816916573     
   146.97000000004363        63.143644548718243     
   146.97100000004363        63.141965239804257     
   146.97200000004364        63.140285890174383     
   146.97300000004364        63.138606499828832     
   146.97400000004365        63.136927068766759     
   146.97500000004365        63.135247596988279     
   146.97600000004365        63.133568084493113     
   146.97700000004366        63.131888531280950     
   146.97800000004366        63.130208937351739     
   146.97900000004367        63.128529302705189     
   146.98000000004367        63.126849627340974     
   146.98100000004368        63.125169911259164     
   146.98200000004368        63.123490154458985     
   146.98300000004369        63.121810356940813     
   146.98400000004369        63.120130518704116     
   146.98500000004370        63.118450639748794     
   146.98600000004370        63.116770720074591     
   146.98700000004371        63.115090759681230     
   146.98800000004371        63.113410758568392     
   146.98900000004372        63.111730716736069     
   146.99000000004372        63.110050634184127     
   146.99100000004373        63.108370510911953     
   146.99200000004373        63.106690346919642     
   146.99300000004374        63.105010142206908     
   146.99400000004374        63.103329896773452     
   146.99500000004375        63.101649610619113     
   146.99600000004375        63.099969283743917     
   146.99700000004376        63.098288916147162     
   146.99800000004376        63.096608507828968     
   146.99900000004376        63.094928058788859     
   147.00000000004377        63.093247569027000     
   147.00100000004377        63.091567038542820     
   147.00200000004378        63.089886467336314     
   147.00300000004378        63.088205855406962     
   147.00400000004379        63.086525202754956     
   147.00500000004379        63.084844509380019     
   147.00600000004380        63.083163775281591     
   147.00700000004380        63.081483000459762     
   147.00800000004381        63.079802184914421     
   147.00900000004381        63.078121328644784     
   147.01000000004382        63.076440431651179     
   147.01100000004382        63.074759493933207     
   147.01200000004383        63.073078515490764     
   147.01300000004383        63.071397496323421     
   147.01400000004384        63.069716436431086     
   147.01500000004384        63.068035335813590     
   147.01600000004385        63.066354194470513     
   147.01700000004385        63.064673012401897     
   147.01800000004386        63.062991789607402     
   147.01900000004386        63.061310526086842     
   147.02000000004386        63.059629221840012     
   147.02100000004387        63.057947876866614     
   147.02200000004387        63.056266491166454     
   147.02300000004388        63.054585064739513     
   147.02400000004388        63.052903597585342     
   147.02500000004389        63.051222089703742     
   147.02600000004389        63.049540541094665     
   147.02700000004390        63.047858951757725     
   147.02800000004390        63.046177321692866     
   147.02900000004391        63.044495650899734     
   147.03000000004391        63.042813939378199     
   147.03100000004392        63.041132187127836     
   147.03200000004392        63.039450394148929     
   147.03300000004393        63.037768560440810     
   147.03400000004393        63.036086686003401     
   147.03500000004394        63.034404770836446     
   147.03600000004394        63.032722814939930     
   147.03700000004395        63.031040818313272     
   147.03800000004395        63.029358780956798     
   147.03900000004396        63.027676702869705     
   147.04000000004396        63.025994584052221     
   147.04100000004397        63.024312424503947     
   147.04200000004397        63.022630224224848     
   147.04300000004397        63.020947983214242     
   147.04400000004398        63.019265701472484     
   147.04500000004398        63.017583378999170     
   147.04600000004399        63.015901015793872     
   147.04700000004399        63.014218611856592     
   147.04800000004400        63.012536167187186     
   147.04900000004400        63.010853681785235     
   147.05000000004401        63.009171155650790     
   147.05100000004401        63.007488588783282     
   147.05200000004402        63.005805981182853     
   147.05300000004402        63.004123332849083     
   147.05400000004403        63.002440643781874     
   147.05500000004403        63.000757913980962     
   147.05600000004404        62.999075143446220     
   147.05700000004404        62.997392332177292     
   147.05800000004405        62.995709480174042     
   147.05900000004405        62.994026587436224     
   147.06000000004406        62.992343653963765     
   147.06100000004406        62.990660679756353     
   147.06200000004407        62.988977664813767     
   147.06300000004407        62.987294609135787     
   147.06400000004408        62.985611512722421     
   147.06500000004408        62.983928375573100     
   147.06600000004408        62.982245197687966     
   147.06700000004409        62.980561979066621     
   147.06800000004409        62.978878719708753     
   147.06900000004410        62.977195419614461     
   147.07000000004410        62.975512078783346     
   147.07100000004411        62.973828697215140     
   147.07200000004411        62.972145274909842     
   147.07300000004412        62.970461811866954     
   147.07400000004412        62.968778308086733     
   147.07500000004413        62.967094763568511     
   147.07600000004413        62.965411178312266     
   147.07700000004414        62.963727552317771     
   147.07800000004414        62.962043885584826     
   147.07900000004415        62.960360178113469     
   147.08000000004415        62.958676429903029     
   147.08100000004416        62.956992640953779     
   147.08200000004416        62.955308811265034     
   147.08300000004417        62.953624940836924     
   147.08400000004417        62.951941029669172     
   147.08500000004418        62.950257077761577     
   147.08600000004418        62.948573085113956     
   147.08700000004418        62.946889051726082     
   147.08800000004419        62.945204977597633     
   147.08900000004419        62.943520862728619     
   147.09000000004420        62.941836707118711     
   147.09100000004420        62.940152510767831     
   147.09200000004421        62.938468273675483     
   147.09300000004421        62.936783995841765     
   147.09400000004422        62.935099677266422     
   147.09500000004422        62.933415317949020     
   147.09600000004423        62.931730917889652     
   147.09700000004423        62.930046477088091     
   147.09800000004424        62.928361995544037     
   147.09900000004424        62.926677473257207     
   147.10000000004425        62.924992910227594     
   147.10100000004425        62.923308306454835     
   147.10200000004426        62.921623661938845     
   147.10300000004426        62.919938976679433     
   147.10400000004427        62.918254250676220     
   147.10500000004427        62.916569483929258     
   147.10600000004428        62.914884676438206     
   147.10700000004428        62.913199828202757     
   147.10800000004429        62.911514939222982     
   147.10900000004429        62.909830009498606     
   147.11000000004429        62.908145039029087     
   147.11100000004430        62.906460027814575     
   147.11200000004430        62.904774975854956     
   147.11300000004431        62.903089883150002     
   147.11400000004431        62.901404749699104     
   147.11500000004432        62.899719575502324     
   147.11600000004432        62.898034360559677     
   147.11700000004433        62.896349104870794     
   147.11800000004433        62.894663808435233     
   147.11900000004434        62.892978471253244     
   147.12000000004434        62.891293093324400     
   147.12100000004435        62.889607674648445     
   147.12200000004435        62.887922215225302     
   147.12300000004436        62.886236715054658     
   147.12400000004436        62.884551174136497     
   147.12500000004437        62.882865592470559     
   147.12600000004437        62.881179970056579     
   147.12700000004438        62.879494306894223     
   147.12800000004438        62.877808602983819     
   147.12900000004439        62.876122858324543     
   147.13000000004439        62.874437072916514     
   147.13100000004439        62.872751246759478     
   147.13200000004440        62.871065379853327     
   147.13300000004440        62.869379472197821     
   147.13400000004441        62.867693523792767     
   147.13500000004441        62.866007534637781     
   147.13600000004442        62.864321504732956     
   147.13700000004442        62.862635434078072     
   147.13800000004443        62.860949322672781     
   147.13900000004443        62.859263170516947     
   147.14000000004444        62.857576977610385     
   147.14100000004444        62.855890743952841     
   147.14200000004445        62.854204469544392     
   147.14300000004445        62.852518154384498     
   147.14400000004446        62.850831798473173     
   147.14500000004446        62.849145401810119     
   147.14600000004447        62.847458964395202     
   147.14700000004447        62.845772486228114     
   147.14800000004448        62.844085967308992     
   147.14900000004448        62.842399407637295     
   147.15000000004449        62.840712807212995     
   147.15100000004449        62.839026166035978     
   147.15200000004450        62.837339484105669     
   147.15300000004450        62.835652761422317     
   147.15400000004450        62.833965997985608     
   147.15500000004451        62.832279193795266     
   147.15600000004451        62.830592348851191     
   147.15700000004452        62.828905463153191     
   147.15800000004452        62.827218536700947     
   147.15900000004453        62.825531569494316     
   147.16000000004453        62.823844561533200     
   147.16100000004454        62.822157512817355     
   147.16200000004454        62.820470423346599     
   147.16300000004455        62.818783293120852     
   147.16400000004455        62.817096122139851     
   147.16500000004456        62.815408910403178     
   147.16600000004456        62.813721657910868     
   147.16700000004457        62.812034364662935     
   147.16800000004457        62.810347030658839     
   147.16900000004458        62.808659655898438     
   147.17000000004458        62.806972240381690     
   147.17100000004459        62.805284784108515     
   147.17200000004459        62.803597287078432     
   147.17300000004460        62.801909749291383     
   147.17400000004460        62.800222170747226     
   147.17500000004461        62.798534551445627     
   147.17600000004461        62.796846891386700     
   147.17700000004461        62.795159190569905     
   147.17800000004462        62.793471448995298     
   147.17900000004462        62.791783666662560     
   147.18000000004463        62.790095843571649     
   147.18100000004463        62.788407979722159     
   147.18200000004464        62.786720075114083     
   147.18300000004464        62.785032129747272     
   147.18400000004465        62.783344143621484     
   147.18500000004465        62.781656116736393     
   147.18600000004466        62.779968049092133     
   147.18700000004466        62.778279940688194     
   147.18800000004467        62.776591791524382     
   147.18900000004467        62.774903601600869     
   147.19000000004468        62.773215370917356     
   147.19100000004468        62.771527099473424     
   147.19200000004469        62.769838787269023     
   147.19300000004469        62.768150434303820     
   147.19400000004470        62.766462040578155     
   147.19500000004470        62.764773606091282     
   147.19600000004471        62.763085130843237     
   147.19700000004471        62.761396614833991     
   147.19800000004471        62.759708058063012     
   147.19900000004472        62.758019460530349     
   147.20000000004472        62.756330822235789     
   147.20100000004473        62.754642143179154     
   147.20200000004473        62.752953423360381     
   147.20300000004474        62.751264662778951     
   147.20400000004474        62.749575861434899     
   147.20500000004475        62.747887019328132     
   147.20600000004475        62.746198136458368     
   147.20700000004476        62.744509212825427     
   147.20800000004476        62.742820248429105     
   147.20900000004477        62.741131243269393     
   147.21000000004477        62.739442197345802     
   147.21100000004478        62.737753110658517     
   147.21200000004478        62.736063983207046     
   147.21300000004479        62.734374814991384     
   147.21400000004479        62.732685606011387     
   147.21500000004480        62.730996356266708     
   147.21600000004480        62.729307065757240     
   147.21700000004481        62.727617734482777     
   147.21800000004481        62.725928362443298     
   147.21900000004482        62.724238949638647     
   147.22000000004482        62.722549496068417     
   147.22100000004482        62.720860001732497     
   147.22200000004483        62.719170466630800     
   147.22300000004483        62.717480890763127     
   147.22400000004484        62.715791274129074     
   147.22500000004484        62.714101616728875     
   147.22600000004485        62.712411918562111     
   147.22700000004485        62.710722179628618     
   147.22800000004486        62.709032399928311     
   147.22900000004486        62.707342579460885     
   147.23000000004487        62.705652718226098     
   147.23100000004487        62.703962816224170     
   147.23200000004488        62.702272873454639     
   147.23300000004488        62.700582889917250     
   147.23400000004489        62.698892865611960     
   147.23500000004489        62.697202800538641     
   147.23600000004490        62.695512694697143     
   147.23700000004490        62.693822548087098     
   147.23800000004491        62.692132360708392     
   147.23900000004491        62.690442132560960     
   147.24000000004492        62.688751863644598     
   147.24100000004492        62.687061553959026     
   147.24200000004492        62.685371203504104     
   147.24300000004493        62.683680812279896     
   147.24400000004493        62.681990380285839     
   147.24500000004494        62.680299907522098     
   147.24600000004494        62.678609393988332     
   147.24700000004495        62.676918839684468     
   147.24800000004495        62.675228244610423     
   147.24900000004496        62.673537608765599     
   147.25000000004496        62.671846932150231     
   147.25100000004497        62.670156214763900     
   147.25200000004497        62.668465456606803     
   147.25300000004498        62.666774657678438     
   147.25400000004498        62.665083817978633     
   147.25500000004499        62.663392937507417     
   147.25600000004499        62.661702016264506     
   147.25700000004500        62.660011054249686     
   147.25800000004500        62.658320051462837     
   147.25900000004501        62.656629007904002     
   147.26000000004501        62.654937923572618     
   147.26100000004502        62.653246798468764     
   147.26200000004502        62.651555632592171     
   147.26300000004503        62.649864425942745     
   147.26400000004503        62.648173178520338     
   147.26500000004503        62.646481890324736     
   147.26600000004504        62.644790561355720     
   147.26700000004504        62.643099191613288     
   147.26800000004505        62.641407781097172     
   147.26900000004505        62.639716329807094     
   147.27000000004506        62.638024837743025     
   147.27100000004506        62.636333304904767     
   147.27200000004507        62.634641731292135     
   147.27300000004507        62.632950116905128     
   147.27400000004508        62.631258461743215     
   147.27500000004508        62.629566765806587     
   147.27600000004509        62.627875029094987     
   147.27700000004509        62.626183251608111     
   147.27800000004510        62.624491433345952     
   147.27900000004510        62.622799574308232     
   147.28000000004511        62.621107674494752     
   147.28100000004511        62.619415733905647     
   147.28200000004512        62.617723752540513     
   147.28300000004512        62.616031730399172     
   147.28400000004513        62.614339667481538     
   147.28500000004513        62.612647563787405     
   147.28600000004514        62.610955419316696     
   147.28700000004514        62.609263234069061     
   147.28800000004514        62.607571008044530     
   147.28900000004515        62.605878741242911     
   147.29000000004515        62.604186433663884     
   147.29100000004516        62.602494085307399     
   147.29200000004516        62.600801696173505     
   147.29300000004517        62.599109266261628     
   147.29400000004517        62.597416795571839     
   147.29500000004518        62.595724284103909     
   147.29600000004518        62.594031731857910     
   147.29700000004519        62.592339138833388     
   147.29800000004519        62.590646505030385     
   147.29900000004520        62.588953830448503     
   147.30000000004520        62.587261115087877     
   147.30100000004521        62.585568358948045     
   147.30200000004521        62.583875562029057     
   147.30300000004522        62.582182724330686     
   147.30400000004522        62.580489845852817     
   147.30500000004523        62.578796926595302     
   147.30600000004523        62.577103966557821     
   147.30700000004524        62.575410965740438     
   147.30800000004524        62.573717924142997     
   147.30900000004524        62.572024841765113     
   147.31000000004525        62.570331718606667     
   147.31100000004525        62.568638554667665     
   147.31200000004526        62.566945349947872     
   147.31300000004526        62.565252104447225     
   147.31400000004527        62.563558818165326     
   147.31500000004527        62.561865491102296     
   147.31600000004528        62.560172123257871     
   147.31700000004528        62.558478714631676     
   147.31800000004529        62.556785265223972     
   147.31900000004529        62.555091775034221     
   147.32000000004530        62.553398244062677     
   147.32100000004530        62.551704672308837     
   147.32200000004531        62.550011059772622     
   147.32300000004531        62.548317406453911     
   147.32400000004532        62.546623712352556     
   147.32500000004532        62.544929977468442     
   147.32600000004533        62.543236201801307     
   147.32700000004533        62.541542385351121     
   147.32800000004534        62.539848528117574     
   147.32900000004534        62.538154630100728     
   147.33000000004535        62.536460691300348     
   147.33100000004535        62.534766711716017     
   147.33200000004535        62.533072691348110     
   147.33300000004536        62.531378630196031     
   147.33400000004536        62.529684528259693     
   147.33500000004537        62.527990385539155     
   147.33600000004537        62.526296202034196     
   147.33700000004538        62.524601977744524     
   147.33800000004538        62.522907712670111     
   147.33900000004539        62.521213406810631     
   147.34000000004539        62.519519060166147     
   147.34100000004540        62.517824672736538     
   147.34200000004540        62.516130244521314     
   147.34300000004541        62.514435775520830     
   147.34400000004541        62.512741265734576     
   147.34500000004542        62.511046715162408     
   147.34600000004542        62.509352123804469     
   147.34700000004543        62.507657491660012     
   147.34800000004543        62.505962818729685     
   147.34900000004544        62.504268105012812     
   147.35000000004544        62.502573350509309     
   147.35100000004545        62.500878555219153     
   147.35200000004545        62.499183719141996     
   147.35300000004545        62.497488842278095     
   147.35400000004546        62.495793924626781     
   147.35500000004546        62.494098966188311     
   147.35600000004547        62.492403966962300     
   147.35700000004547        62.490708926948706     
   147.35800000004548        62.489013846147373     
   147.35900000004548        62.487318724558286     
   147.36000000004549        62.485623562180805     
   147.36100000004549        62.483928359015415     
   147.36200000004550        62.482233115061668     
   147.36300000004550        62.480537830319413     
   147.36400000004551        62.478842504788602     
   147.36500000004551        62.477147138468965     
   147.36600000004552        62.475451731360444     
   147.36700000004552        62.473756283462848     
   147.36800000004553        62.472060794776176     
   147.36900000004553        62.470365265299925     
   147.37000000004554        62.468669695034592     
   147.37100000004554        62.466974083979366     
   147.37200000004555        62.465278432134291     
   147.37300000004555        62.463582739499472     
   147.37400000004556        62.461887006074434     
   147.37500000004556        62.460191231859362     
   147.37600000004556        62.458495416853971     
   147.37700000004557        62.456799561057977     
   147.37800000004557        62.455103664471331     
   147.37900000004558        62.453407727094032     
   147.38000000004558        62.451711748925661     
   147.38100000004559        62.450015729966630     
   147.38200000004559        62.448319670216129     
   147.38300000004560        62.446623569674330     
   147.38400000004560        62.444927428341082     
   147.38500000004561        62.443231246216286     
   147.38600000004561        62.441535023299700     
   147.38700000004562        62.439838759591268     
   147.38800000004562        62.438142455090727     
   147.38900000004563        62.436446109798169     
   147.39000000004563        62.434749723713303     
   147.39100000004564        62.433053296835773     
   147.39200000004564        62.431356829165800     
   147.39300000004565        62.429660320703221     
   147.39400000004565        62.427963771447757     
   147.39500000004566        62.426267181399126     
   147.39600000004566        62.424570550557476     
   147.39700000004567        62.422873878922609     
   147.39800000004567        62.421177166494346     
   147.39900000004567        62.419480413272531     
   147.40000000004568        62.417783619256888     
   147.40100000004568        62.416086784447707     
   147.40200000004569        62.414389908844448     
   147.40300000004569        62.412692992447070     
   147.40400000004570        62.410996035255415     
   147.40500000004570        62.409299037269619     
   147.40600000004571        62.407601998489170     
   147.40700000004571        62.405904918914246     
   147.40800000004572        62.404207798544441     
   147.40900000004572        62.402510637379734     
   147.41000000004573        62.400813435420126     
   147.41100000004573        62.399116192665318     
   147.41200000004574        62.397418909115217     
   147.41300000004574        62.395721584769653     
   147.41400000004575        62.394024219628484     
   147.41500000004575        62.392326813691739     
   147.41600000004576        62.390629366958997     
   147.41700000004576        62.388931879430359     
   147.41800000004577        62.387234351105889     
   147.41900000004577        62.385536781984889     
   147.42000000004577        62.383839172067802     
   147.42100000004578        62.382141521353965     
   147.42200000004578        62.380443829843713     
   147.42300000004579        62.378746097536776     
   147.42400000004579        62.377048324432842     
   147.42500000004580        62.375350510531810     
   147.42600000004580        62.373652655833936     
   147.42700000004581        62.371954760338490     
   147.42800000004581        62.370256824045633     
   147.42900000004582        62.368558846955438     
   147.43000000004582        62.366860829067463     
   147.43100000004583        62.365162770381914     
   147.43200000004583        62.363464670898360     
   147.43300000004584        62.361766530616769     
   147.43400000004584        62.360068349537038     
   147.43500000004585        62.358370127658930     
   147.43600000004585        62.356671864982303     
   147.43700000004586        62.354973561507386     
   147.43800000004586        62.353275217233538     
   147.43900000004587        62.351576832161108     
   147.44000000004587        62.349878406289754     
   147.44100000004588        62.348179939619158     
   147.44200000004588        62.346481432149403     
   147.44300000004588        62.344782883880526     
   147.44400000004589        62.343084294812137     
   147.44500000004589        62.341385664944212     
   147.44600000004590        62.339686994276512     
   147.44700000004590        62.337988282809022     
   147.44800000004591        62.336289530541571     
   147.44900000004591        62.334590737474052     
   147.45000000004592        62.332891903606388     
   147.45100000004592        62.331193028938543     
   147.45200000004593        62.329494113470176     
   147.45300000004593        62.327795157201194     
   147.45400000004594        62.326096160131662     
   147.45500000004594        62.324397122261168     
   147.45600000004595        62.322698043589938     
   147.45700000004595        62.320998924117497     
   147.45800000004596        62.319299763843979     
   147.45900000004596        62.317600562768995     
   147.46000000004597        62.315901320892877     
   147.46100000004597        62.314202038215107     
   147.46200000004598        62.312502714735700     
   147.46300000004598        62.310803350454435     
   147.46400000004598        62.309103945371419     
   147.46500000004599        62.307404499486253     
   147.46600000004599        62.305705012798917     
   147.46700000004600        62.304005485309510     
   147.46800000004600        62.302305917017648     
   147.46900000004601        62.300606307923275     
   147.47000000004601        62.298906658026169     
   147.47100000004602        62.297206967326602     
   147.47200000004602        62.295507235824012     
   147.47300000004603        62.293807463518348     
   147.47400000004603        62.292107650409797     
   147.47500000004604        62.290407796497909     
   147.47600000004604        62.288707901782679     
   147.47700000004605        62.287007966264234     
   147.47800000004605        62.285307989941955     
   147.47900000004606        62.283607972816050     
   147.48000000004606        62.281907914886403     
   147.48100000004607        62.280207816152924     
   147.48200000004607        62.278507676615305     
   147.48300000004608        62.276807496273683     
   147.48400000004608        62.275107275127574     
   147.48500000004609        62.273407013177334     
   147.48600000004609        62.271706710422414     
   147.48700000004609        62.270006366862901     
   147.48800000004610        62.268305982498816     
   147.48900000004610        62.266605557329747     
   147.49000000004611        62.264905091355878     
   147.49100000004611        62.263204584576769     
   147.49200000004612        62.261504036992577     
   147.49300000004612        62.259803448603058     
   147.49400000004613        62.258102819408293     
   147.49500000004613        62.256402149408061     
   147.49600000004614        62.254701438601820     
   147.49700000004614        62.253000686990134     
   147.49800000004615        62.251299894572519     
   147.49900000004615        62.249599061348967     
   147.50000000004616        62.247898187319251     
   147.50100000004616        62.246197272483464     
   147.50200000004617        62.244496316841399     
   147.50300000004617        62.242795320392702     
   147.50400000004618        62.241094283137684     
   147.50500000004618        62.239393205076134     
   147.50600000004619        62.237692086207630     
   147.50700000004619        62.235990926532146     
   147.50800000004620        62.234289726049866     
   147.50900000004620        62.232588484760683     
   147.51000000004620        62.230887202664235     
   147.51100000004621        62.229185879760337     
   147.51200000004621        62.227484516049167     
   147.51300000004622        62.225783111530312     
   147.51400000004622        62.224081666204249     
   147.51500000004623        62.222380180070168     
   147.51600000004623        62.220678653128147     
   147.51700000004624        62.218977085378512     
   147.51800000004624        62.217275476820596     
   147.51900000004625        62.215573827454612     
   147.52000000004625        62.213872137280305     
   147.52100000004626        62.212170406297666     
   147.52200000004626        62.210468634506739     
   147.52300000004627        62.208766821906977     
   147.52400000004627        62.207064968498749     
   147.52500000004628        62.205363074281529     
   147.52600000004628        62.203661139255630     
   147.52700000004629        62.201959163420440     
   147.52800000004629        62.200257146776494     
   147.52900000004630        62.198555089323115     
   147.53000000004630        62.196852991060418     
   147.53100000004630        62.195150851988416     
   147.53200000004631        62.193448672106882     
   147.53300000004631        62.191746451415682     
   147.53400000004632        62.190044189914751     
   147.53500000004632        62.188341887603919     
   147.53600000004633        62.186639544483363     
   147.53700000004633        62.184937160552685     
   147.53800000004634        62.183234735811837     
   147.53900000004634        62.181532270260774     
   147.54000000004635        62.179829763899384     
   147.54100000004635        62.178127216727667     
   147.54200000004636        62.176424628745288     
   147.54300000004636        62.174721999952155     
   147.54400000004637        62.173019330348531     
   147.54500000004637        62.171316619933911     
   147.54600000004638        62.169613868708403     
   147.54700000004638        62.167911076671849     
   147.54800000004639        62.166208243824244     
   147.54900000004639        62.164505370165344     
   147.55000000004640        62.162802455694958     
   147.55100000004640        62.161099500413357     
   147.55200000004641        62.159396504320171     
   147.55300000004641        62.157693467415214     
   147.55400000004641        62.155990389698594     
   147.55500000004642        62.154287271170247     
   147.55600000004642        62.152584111829903     
   147.55700000004643        62.150880911677483     
   147.55800000004643        62.149177670713051     
   147.55900000004644        62.147474388936409     
   147.56000000004644        62.145771066347372     
   147.56100000004645        62.144067702946096     
   147.56200000004645        62.142364298732176     
   147.56300000004646        62.140660853705683     
   147.56400000004646        62.138957367866503     
   147.56500000004647        62.137253841214516     
   147.56600000004647        62.135550273749658     
   147.56700000004648        62.133846665471893     
   147.56800000004648        62.132143016381001     
   147.56900000004649        62.130439326477031     
   147.57000000004649        62.128735595759579     
   147.57100000004650        62.127031824228965     
   147.57200000004650        62.125328011884896     
   147.57300000004651        62.123624158727246     
   147.57400000004651        62.121920264756120     
   147.57500000004651        62.120216329970972     
   147.57600000004652        62.118512354372108     
   147.57700000004652        62.116808337959554     
   147.57800000004653        62.115104280732702     
   147.57900000004653        62.113400182692068     
   147.58000000004654        62.111696043837171     
   147.58100000004654        62.109991864167931     
   147.58200000004655        62.108287643684342     
   147.58300000004655        62.106583382386383     
   147.58400000004656        62.104879080273868     
   147.58500000004656        62.103174737346613     
   147.58600000004657        62.101470353604803     
   147.58700000004657        62.099765929047976     
   147.58800000004658        62.098061463676380     
   147.58900000004658        62.096356957489753     
   147.59000000004659        62.094652410488209     
   147.59100000004659        62.092947822671363     
   147.59200000004660        62.091243194039343     
   147.59300000004660        62.089538524592022     
   147.59400000004661        62.087833814329166     
   147.59500000004661        62.086129063250731     
   147.59600000004662        62.084424271356966     
   147.59700000004662        62.082719438647331     
   147.59800000004662        62.081014565121983     
   147.59900000004663        62.079309650780793     
   147.60000000004663        62.077604695623698     
   147.60100000004664        62.075899699650542     
   147.60200000004664        62.074194662861260     
   147.60300000004665        62.072489585255830     
   147.60400000004665        62.070784466834077     
   147.60500000004666        62.069079307595963     
   147.60600000004666        62.067374107541347     
   147.60700000004667        62.065668866670414     
   147.60800000004667        62.063963584982652     
   147.60900000004668        62.062258262478217     
   147.61000000004668        62.060552899157116     
   147.61100000004669        62.058847495019101     
   147.61200000004669        62.057142050064222     
   147.61300000004670        62.055436564292243     
   147.61400000004670        62.053731037703152     
   147.61500000004671        62.052025470296854     
   147.61600000004671        62.050319862073337     
   147.61700000004672        62.048614213032586     
   147.61800000004672        62.046908523174196     
   147.61900000004673        62.045202792498337     
   147.62000000004673        62.043497021005003     
   147.62100000004673        62.041791208693901     
   147.62200000004674        62.040085355565076     
   147.62300000004674        62.038379461618476     
   147.62400000004675        62.036673526853882     
   147.62500000004675        62.034967551271407     
   147.62600000004676        62.033261534870789     
   147.62700000004676        62.031555477651963     
   147.62800000004677        62.029849379615008     
   147.62900000004677        62.028143240759860     
   147.63000000004678        62.026437061086156     
   147.63100000004678        62.024730840594032     
   147.63200000004679        62.023024579283572     
   147.63300000004679        62.021318277154208     
   147.63400000004680        62.019611934206374     
   147.63500000004680        62.017905550439735     
   147.63600000004681        62.016199125854165     
   147.63700000004681        62.014492660449861     
   147.63800000004682        62.012786154226468     
   147.63900000004682        62.011079607184065     
   147.64000000004683        62.009373019322375     
   147.64100000004683        62.007666390641681     
   147.64200000004683        62.005959721141629     
   147.64300000004684        62.004253010822232     
   147.64400000004684        62.002546259683399     
   147.64500000004685        62.000839467725029     
   147.64600000004685        61.999132634947074     
   147.64700000004686        61.997425761349547     
   147.64800000004686        61.995718846932476     
   147.64900000004687        61.994011891695315     
   147.65000000004687        61.992304895638341     
   147.65100000004688        61.990597858761511     
   147.65200000004688        61.988890781064633     
   147.65300000004689        61.987183662547743     
   147.65400000004689        61.985476503210755     
   147.65500000004690        61.983769303053478     
   147.65600000004690        61.982062062075954     
   147.65700000004691        61.980354780278084     
   147.65800000004691        61.978647457659761     
   147.65900000004692        61.976940094220815     
   147.66000000004692        61.975232689961445     
   147.66100000004693        61.973525244881309     
   147.66200000004693        61.971817758980620     
   147.66300000004694        61.970110232259138     
   147.66400000004694        61.968402664716841     
   147.66500000004694        61.966695056353572     
   147.66600000004695        61.964987407169417     
   147.66700000004695        61.963279717164156     
   147.66800000004696        61.961571986337823     
   147.66900000004696        61.959864214690199     
   147.67000000004697        61.958156402221576     
   147.67100000004697        61.956448548931448     
   147.67200000004698        61.954740654820021     
   147.67300000004698        61.953032719887226     
   147.67400000004699        61.951324744132890     
   147.67500000004699        61.949616727556865     
   147.67600000004700        61.947908670159407     
   147.67700000004700        61.946200571940167     
   147.67800000004701        61.944492432899203     
   147.67900000004701        61.942784253036393     
   147.68000000004702        61.941076032351582     
   147.68100000004702        61.939367770845060     
   147.68200000004703        61.937659468516401     
   147.68300000004703        61.935951125365584     
   147.68400000004704        61.934242741392922     
   147.68500000004704        61.932534316597760     
   147.68600000004704        61.930825850980476     
   147.68700000004705        61.929117344540913     
   147.68800000004705        61.927408797278979     
   147.68900000004706        61.925700209194588     
   147.69000000004706        61.923991580287783     
   147.69100000004707        61.922282910558273     
   147.69200000004707        61.920574200006236     
   147.69300000004708        61.918865448631394     
   147.69400000004708        61.917156656433747     
   147.69500000004709        61.915447823413650     
   147.69600000004709        61.913738949570437     
   147.69700000004710        61.912030034904284     
   147.69800000004710        61.910321079415397     
   147.69900000004711        61.908612083103336     
   147.70000000004711        61.906903045968107     
   147.70100000004712        61.905193968009826     
   147.70200000004712        61.903484849228278     
   147.70300000004713        61.901775689623705     
   147.70400000004713        61.900066489195474     
   147.70500000004714        61.898357247944020     
   147.70600000004714        61.896647965869285     
   147.70700000004715        61.894938642970892     
   147.70800000004715        61.893229279249148     
   147.70900000004715        61.891519874703533     
   147.71000000004716        61.889810429334403     
   147.71100000004716        61.888100943141652     
   147.71200000004717        61.886391416125178     
   147.71300000004717        61.884681848284764     
   147.71400000004718        61.882972239620415     
   147.71500000004718        61.881262590132344     
   147.71600000004719        61.879552899820219     
   147.71700000004719        61.877843168684066     
   147.71800000004720        61.876133396723915     
   147.71900000004720        61.874423583939574     
   147.72000000004721        61.872713730331107     
   147.72100000004721        61.871003835898442     
   147.72200000004722        61.869293900641317     
   147.72300000004722        61.867583924559902     
   147.72400000004723        61.865873907654418     
   147.72500000004723        61.864163849924189     
   147.72600000004724        61.862453751369515     
   147.72700000004724        61.860743611990408     
   147.72800000004725        61.859033431786727     
   147.72900000004725        61.857323210758281     
   147.73000000004726        61.855612948905268     
   147.73100000004726        61.853902646227461     
   147.73200000004726        61.852192302724916     
   147.73300000004727        61.850481918397556     
   147.73400000004727        61.848771493245430     
   147.73500000004728        61.847061027268232     
   147.73600000004728        61.845350520466106     
   147.73700000004729        61.843639972839064     
   147.73800000004729        61.841929384386980     
   147.73900000004730        61.840218755109625     
   147.74000000004730        61.838508085007199     
   147.74100000004731        61.836797374079630     
   147.74200000004731        61.835086622326671     
   147.74300000004732        61.833375829748604     
   147.74400000004732        61.831664996345168     
   147.74500000004733        61.829954122116376     
   147.74600000004733        61.828243207061888     
   147.74700000004734        61.826532251182208     
   147.74800000004734        61.824821254476994     
   147.74900000004735        61.823110216946361     
   147.75000000004735        61.821399138589918     
   147.75100000004736        61.819688019407927     
   147.75200000004736        61.817976859400261     
   147.75300000004736        61.816265658566884     
   147.75400000004737        61.814554416907733     
   147.75500000004737        61.812843134422813     
   147.75600000004738        61.811131811111920     
   147.75700000004738        61.809420446975196     
   147.75800000004739        61.807709042012810     
   147.75900000004739        61.805997596224138     
   147.76000000004740        61.804286109609492     
   147.76100000004740        61.802574582168909     
   147.76200000004741        61.800863013902266     
   147.76300000004741        61.799151404809443     
   147.76400000004742        61.797439754890434     
   147.76500000004742        61.795728064145273     
   147.76600000004743        61.794016332573811     
   147.76700000004743        61.792304560176269     
   147.76800000004744        61.790592746952150     
   147.76900000004744        61.788880892901979     
   147.77000000004745        61.787168998025159     
   147.77100000004745        61.785457062322038     
   147.77200000004746        61.783745085792262     
   147.77300000004746        61.782033068436213     
   147.77400000004747        61.780321010253616     
   147.77500000004747        61.778608911244419     
   147.77600000004747        61.776896771408509     
   147.77700000004748        61.775184590746086     
   147.77800000004748        61.773472369257107     
   147.77900000004749        61.771760106941329     
   147.78000000004749        61.770047803798626     
   147.78100000004750        61.768335459829267     
   147.78200000004750        61.766623075033095     
   147.78300000004751        61.764910649410226     
   147.78400000004751        61.763198182960309     
   147.78500000004752        61.761485675683595     
   147.78600000004752        61.759773127579912     
   147.78700000004753        61.758060538649183     
   147.78800000004753        61.756347908891577     
   147.78900000004754        61.754635238306896     
   147.79000000004754        61.752922526894992     
   147.79100000004755        61.751209774656346     
   147.79200000004755        61.749496981590248     
   147.79300000004756        61.747784147697054     
   147.79400000004756        61.746071272976899     
   147.79500000004757        61.744358357429313     
   147.79600000004757        61.742645401054581     
   147.79700000004757        61.740932403852540     
   147.79800000004758        61.739219365823132     
   147.79900000004758        61.737506286966578     
   147.80000000004759        61.735793167282559     
   147.80100000004759        61.734080006771215     
   147.80200000004760        61.732366805432349     
   147.80300000004760        61.730653563266117     
   147.80400000004761        61.728940280272404     
   147.80500000004761        61.727226956451140     
   147.80600000004762        61.725513591802503     
   147.80700000004762        61.723800186326216     
   147.80800000004763        61.722086740022334     
   147.80900000004763        61.720373252891008     
   147.81000000004764        61.718659724931946     
   147.81100000004764        61.716946156145326     
   147.81200000004765        61.715232546530942     
   147.81300000004765        61.713518896088935     
   147.81400000004766        61.711805204819278     
   147.81500000004766        61.710091472721672     
   147.81600000004767        61.708377699796500     
   147.81700000004767        61.706663886043472     
   147.81800000004768        61.704950031462729     
   147.81900000004768        61.703236136054095     
   147.82000000004768        61.701522199817440     
   147.82100000004769        61.699808222753227     
   147.82200000004769        61.698094204861043     
   147.82300000004770        61.696380146140854     
   147.82400000004770        61.694666046592637     
   147.82500000004771        61.692951906216720     
   147.82600000004771        61.691237725012712     
   147.82700000004772        61.689523502980656     
   147.82800000004772        61.687809240120686     
   147.82900000004773        61.686094936432589     
   147.83000000004773        61.684380591916558     
   147.83100000004774        61.682666206572250     
   147.83200000004774        61.680951780400143     
   147.83300000004775        61.679237313399788     
   147.83400000004775        61.677522805571286     
   147.83500000004776        61.675808256914763     
   147.83600000004776        61.674093667430050     
   147.83700000004777        61.672379037117047     
   147.83800000004777        61.670664365975938     
   147.83900000004778        61.668949654006703     
   147.84000000004778        61.667234901209149     
   147.84100000004779        61.665520107583397     
   147.84200000004779        61.663805273129327     
   147.84300000004779        61.662090397847102     
   147.84400000004780        61.660375481736544     
   147.84500000004780        61.658660524797767     
   147.84600000004781        61.656945527030580     
   147.84700000004781        61.655230488435173     
   147.84800000004782        61.653515409011298     
   147.84900000004782        61.651800288759020     
   147.85000000004783        61.650085127678643     
   147.85100000004783        61.648369925769707     
   147.85200000004784        61.646654683032672     
   147.85300000004784        61.644939399467020     
   147.85400000004785        61.643224075072993     
   147.85500000004785        61.641508709850392     
   147.85600000004786        61.639793303799671     
   147.85700000004786        61.638077856920297     
   147.85800000004787        61.636362369212584     
   147.85900000004787        61.634646840676389     
   147.86000000004788        61.632931271311705     
   147.86100000004788        61.631215661118574     
   147.86200000004789        61.629500010096997     
   147.86300000004789        61.627784318246903     
   147.86400000004789        61.626068585568234     
   147.86500000004790        61.624352812061105     
   147.86600000004790        61.622636997725571     
   147.86700000004791        61.620921142561464     
   147.86800000004791        61.619205246568825     
   147.86900000004792        61.617489309747640     
   147.87000000004792        61.615773332097945     
   147.87100000004793        61.614057313619561     
   147.87200000004793        61.612341254312824     
   147.87300000004794        61.610625154177498     
   147.87400000004794        61.608909013213399     
   147.87500000004795        61.607192831420953     
   147.87600000004795        61.605476608799968     
   147.87700000004796        61.603760345350295     
   147.87800000004796        61.602044041072091     
   147.87900000004797        61.600327695965163     
   147.88000000004797        61.598611310029895     
   147.88100000004798        61.596894883265946     
   147.88200000004798        61.595178415673438     
   147.88300000004799        61.593461907252284     
   147.88400000004799        61.591745358002527     
   147.88500000004800        61.590028767924167     
   147.88600000004800        61.588312137017510     
   147.88700000004800        61.586595465281960     
   147.88800000004801        61.584878752717756     
   147.88900000004801        61.583161999325242     
   147.89000000004802        61.581445205103861     
   147.89100000004802        61.579728370054006     
   147.89200000004803        61.578011494175506     
   147.89300000004803        61.576294577468488     
   147.89400000004804        61.574577619932803     
   147.89500000004804        61.572860621568687     
   147.89600000004805        61.571143582375782     
   147.89700000004805        61.569426502354403     
   147.89800000004806        61.567709381504457     
   147.89900000004806        61.565992219826001     
   147.90000000004807        61.564275017318721     
   147.90100000004807        61.562557773983130     
   147.90200000004808        61.560840489818823     
   147.90300000004808        61.559123164825984     
   147.90400000004809        61.557405799004563     
   147.90500000004809        61.555688392354746     
   147.90600000004810        61.553970944876248     
   147.90700000004810        61.552253456569204     
   147.90800000004810        61.550535927433607     
   147.90900000004811        61.548818357469614     
   147.91000000004811        61.547100746676996     
   147.91100000004812        61.545383095055819     
   147.91200000004812        61.543665402606322     
   147.91300000004813        61.541947669328202     
   147.91400000004813        61.540229895221671     
   147.91500000004814        61.538512080286552     
   147.91600000004814        61.536794224522957     
   147.91700000004815        61.535076327930994     
   147.91800000004815        61.533358390510543     
   147.91900000004816        61.531640412261588     
   147.92000000004816        61.529922393184172     
   147.92100000004817        61.528204333278445     
   147.92200000004817        61.526486232544244     
   147.92300000004818        61.524768090981745     
   147.92400000004818        61.523049908590700     
   147.92500000004819        61.521331685371280     
   147.92600000004819        61.519613421323484     
   147.92700000004820        61.517895116447406     
   147.92800000004820        61.516176770742938     
   147.92900000004821        61.514458384210215     
   147.93000000004821        61.512739956849025     
   147.93100000004821        61.511021488659729     
   147.93200000004822        61.509302979641987     
   147.93300000004822        61.507584429796125     
   147.93400000004823        61.505865839121881     
   147.93500000004823        61.504147207619390     
   147.93600000004824        61.502428535288672     
   147.93700000004824        61.500709822129842     
   147.93800000004825        61.498991068142587     
   147.93900000004825        61.497272273327383     
   147.94000000004826        61.495553437683796     
   147.94100000004826        61.493834561212211     
   147.94200000004827        61.492115643912456     
   147.94300000004827        61.490396685784717     
   147.94400000004828        61.488677686828630     
   147.94500000004828        61.486958647044602     
   147.94600000004829        61.485239566432440     
   147.94700000004829        61.483520444992287     
   147.94800000004830        61.481801282724142     
   147.94900000004830        61.480082079628005     
   147.95000000004831        61.478362835703820     
   147.95100000004831        61.476643550951607     
   147.95200000004832        61.474924225371488     
   147.95300000004832        61.473204858963449     
   147.95400000004832        61.471485451727624     
   147.95500000004833        61.469766003663786     
   147.95600000004833        61.468046514772134     
   147.95700000004834        61.466326985052731     
   147.95800000004834        61.464607414505423     
   147.95900000004835        61.462887803130371     
   147.96000000004835        61.461168150927364     
   147.96100000004836        61.459448457896919     
   147.96200000004836        61.457728724038404     
   147.96300000004837        61.456008949352380     
   147.96400000004837        61.454289133838699     
   147.96500000004838        61.452569277497432     
   147.96600000004838        61.450849380328414     
   147.96700000004839        61.449129442331845     
   147.96800000004839        61.447409463507768     
   147.96900000004840        61.445689443856061     
   147.97000000004840        61.443969383376825     
   147.97100000004841        61.442249282070179     
   147.97200000004841        61.440529139935997     
   147.97300000004842        61.438808956974263     
   147.97400000004842        61.437088733185256     
   147.97500000004842        61.435368468568988     
   147.97600000004843        61.433648163125198     
   147.97700000004843        61.431927816854142     
   147.97800000004844        61.430207429755640     
   147.97900000004844        61.428487001830142     
   147.98000000004845        61.426766533077171     
   147.98100000004845        61.425046023497153     
   147.98200000004846        61.423325473089882     
   147.98300000004846        61.421604881855473     
   147.98400000004847        61.419884249793924     
   147.98500000004847        61.418163576905428     
   147.98600000004848        61.416442863189651     
   147.98700000004848        61.414722108647020     
   147.98800000004849        61.413001313277412     
   147.98900000004849        61.411280477080787     
   147.99000000004850        61.409559600057278     
   147.99100000004850        61.407838682206794     
   147.99200000004851        61.406117723529569     
   147.99300000004851        61.404396724025275     
   147.99400000004852        61.402675683694476     
   147.99500000004852        61.400954602536814     
   147.99600000004853        61.399233480552631     
   147.99700000004853        61.397512317741601     
   147.99800000004853        61.395791114103893     
   147.99900000004854        61.394069869639701     
   148.00000000004854        61.392348584348788     
   148.00100000004855        61.390627258231419     
   148.00200000004855        61.388905891287628     
   148.00300000004856        61.387184483517224     
   148.00400000004856        61.385463034920555     
   148.00500000004857        61.383741545497344     
   148.00600000004857        61.382020015247875     
   148.00700000004858        61.380298444172219     
   148.00800000004858        61.378576832270056     
   148.00900000004859        61.376855179541778     
   148.01000000004859        61.375133485987220     
   148.01100000004860        61.373411751606660     
   148.01200000004860        61.371689976399971     
   148.01300000004861        61.369968160367286     
   148.01400000004861        61.368246303508364     
   148.01500000004862        61.366524405823718     
   148.01600000004862        61.364802467312998     
   148.01700000004863        61.363080487976355     
   148.01800000004863        61.361358467813893     
   148.01900000004864        61.359636406825544     
   148.02000000004864        61.357914305011569     
   148.02100000004864        61.356192162371727     
   148.02200000004865        61.354469978906351     
   148.02300000004865        61.352747754615109     
   148.02400000004866        61.351025489498412     
   148.02500000004866        61.349303183556245     
   148.02600000004867        61.347580836788481     
   148.02700000004867        61.345858449195376     
   148.02800000004868        61.344136020776787     
   148.02900000004868        61.342413551532772     
   148.03000000004869        61.340691041463423     
   148.03100000004869        61.338968490568917     
   148.03200000004870        61.337245898849190     
   148.03300000004870        61.335523266304257     
   148.03400000004871        61.333800592934196     
   148.03500000004871        61.332077878739106     
   148.03600000004872        61.330355123718931     
   148.03700000004872        61.328632327873805     
   148.03800000004873        61.326909491203679     
   148.03900000004873        61.325186613708624     
   148.04000000004874        61.323463695388881     
   148.04100000004874        61.321740736244379     
   148.04200000004874        61.320017736274998     
   148.04300000004875        61.318294695481107     
   148.04400000004875        61.316571613862386     
   148.04500000004876        61.314848491419411     
   148.04600000004876        61.313125328151607     
   148.04700000004877        61.311402124059519     
   148.04800000004877        61.309678879142858     
   148.04900000004878        61.307955593401999     
   148.05000000004878        61.306232266836716     
   148.05100000004879        61.304508899447193     
   148.05200000004879        61.302785491233500     
   148.05300000004880        61.301062042195710     
   148.05400000004880        61.299338552333850     
   148.05500000004881        61.297615021647935     
   148.05600000004881        61.295891450137965     
   148.05700000004882        61.294167837804039     
   148.05800000004882        61.292444184646293     
   148.05900000004883        61.290720490664754     
   148.06000000004883        61.288996755859564     
   148.06100000004884        61.287272980230455     
   148.06200000004884        61.285549163777901     
   148.06300000004885        61.283825306501761     
   148.06400000004885        61.282101408401878     
   148.06500000004885        61.280377469478879     
   148.06600000004886        61.278653489732292     
   148.06700000004886        61.276929469162333     
   148.06800000004887        61.275205407769214     
   148.06900000004887        61.273481305552664     
   148.07000000004888        61.271757162513111     
   148.07100000004888        61.270032978650448     
   148.07200000004889        61.268308753964817     
   148.07300000004889        61.266584488456061     
   148.07400000004890        61.264860182124472     
   148.07500000004890        61.263135834969958     
   148.07600000004891        61.261411446992881     
   148.07700000004891        61.259687018192778     
   148.07800000004892        61.257962548570212     
   148.07900000004892        61.256238038124948     
   148.08000000004893        61.254513486857192     
   148.08100000004893        61.252788894767001     
   148.08200000004894        61.251064261854324     
   148.08300000004894        61.249339588119362     
   148.08400000004895        61.247614873562085     
   148.08500000004895        61.245890118182558     
   148.08600000004895        61.244165321980994     
   148.08700000004896        61.242440484957406     
   148.08800000004896        61.240715607111689     
   148.08900000004897        61.238990688444112     
   148.09000000004897        61.237265728954533     
   148.09100000004898        61.235540728643223     
   148.09200000004898        61.233815687510273     
   148.09300000004899        61.232090605555570     
   148.09400000004899        61.230365482779220     
   148.09500000004900        61.228640319181338     
   148.09600000004900        61.226915114762022     
   148.09700000004901        61.225189869521458     
   148.09800000004901        61.223464583459290     
   148.09900000004902        61.221739256576107     
   148.10000000004902        61.220013888871755     
   148.10100000004903        61.218288480346210     
   148.10200000004903        61.216563030999794     
   148.10300000004904        61.214837540832228     
   148.10400000004904        61.213112009843854     
   148.10500000004905        61.211386438034637     
   148.10600000004905        61.209660825404633     
   148.10700000004906        61.207935171954020     
   148.10800000004906        61.206209477682833     
   148.10900000004906        61.204483742591009     
   148.11000000004907        61.202757966678824     
   148.11100000004907        61.201032149946293     
   148.11200000004908        61.199306292393608     
   148.11300000004908        61.197580394020484     
   148.11400000004909        61.195854454827419     
   148.11500000004909        61.194128474814192     
   148.11600000004910        61.192402453980876     
   148.11700000004910        61.190676392327688     
   148.11800000004911        61.188950289854809     
   148.11900000004911        61.187224146562059     
   148.12000000004912        61.185497962449631     
   148.12100000004912        61.183771737517617     
   148.12200000004913        61.182045471766074     
   148.12300000004913        61.180319165195158     
   148.12400000004914        61.178592817804834     
   148.12500000004914        61.176866429595293     
   148.12600000004915        61.175140000566621     
   148.12700000004915        61.173413530718577     
   148.12800000004916        61.171687020051770     
   148.12900000004916        61.169960468565876     
   148.13000000004917        61.168233876261269     
   148.13100000004917        61.166507243137566     
   148.13200000004917        61.164780569195266     
   148.13300000004918        61.163053854434501     
   148.13400000004918        61.161327098855139     
   148.13500000004919        61.159600302457314     
   148.13600000004919        61.157873465241060     
   148.13700000004920        61.156146587206543     
   148.13800000004920        61.154419668353896     
   148.13900000004921        61.152692708683077     
   148.14000000004921        61.150965708194200     
   148.14100000004922        61.149238666887364     
   148.14200000004922        61.147511584762761     
   148.14300000004923        61.145784461820270     
   148.14400000004923        61.144057298060225     
   148.14500000004924        61.142330093482620     
   148.14600000004924        61.140602848087397     
   148.14700000004925        61.138875561874833     
   148.14800000004925        61.137148234844751     
   148.14900000004926        61.135420866997656     
   148.15000000004926        61.133693458333333     
   148.15100000004927        61.131966008851954     
   148.15200000004927        61.130238518553540     
   148.15300000004927        61.128510987438261     
   148.15400000004928        61.126783415506281     
   148.15500000004928        61.125055802757494     
   148.15600000004929        61.123328149192176     
   148.15700000004929        61.121600454810356     
   148.15800000004930        61.119872719611941     
   148.15900000004930        61.118144943597507     
   148.16000000004931        61.116417126766613     
   148.16100000004931        61.114689269119488     
   148.16200000004932        61.112961370656450     
   148.16300000004932        61.111233431377450     
   148.16400000004933        61.109505451282644     
   148.16500000004933        61.107777430371932     
   148.16600000004934        61.106049368645728     
   148.16700000004934        61.104321266103760     
   148.16800000004935        61.102593122746356     
   148.16900000004935        61.100864938573707     
   148.17000000004936        61.099136713585608     
   148.17100000004936        61.097408447782428     
   148.17200000004937        61.095680141164110     
   148.17300000004937        61.093951793730703     
   148.17400000004938        61.092223405482514     
   148.17500000004938        61.090494976419471     
   148.17600000004938        61.088766506541866     
   148.17700000004939        61.087037995849592     
   148.17800000004939        61.085309444342599     
   148.17900000004940        61.083580852021527     
   148.18000000004940        61.081852218885913     
   148.18100000004941        61.080123544936200     
   148.18200000004941        61.078394830172293     
   148.18300000004942        61.076666074594534     
   148.18400000004942        61.074937278202924     
   148.18500000004943        61.073208440997256     
   148.18600000004943        61.071479562978119     
   148.18700000004944        61.069750644145351     
   148.18800000004944        61.068021684499072     
   148.18900000004945        61.066292684039496     
   148.19000000004945        61.064563642766622     
   148.19100000004946        61.062834560680514     
   148.19200000004946        61.061105437781286     
   148.19300000004947        61.059376274069116     
   148.19400000004947        61.057647069544124     
   148.19500000004948        61.055917824206475     
   148.19600000004948        61.054188538056046     
   148.19700000004948        61.052459211093137     
   148.19800000004949        61.050729843317875     
   148.19900000004949        61.049000434730210     
   148.20000000004950        61.047270985330350     
   148.20100000004950        61.045541495118165     
   148.20200000004951        61.043811964094218     
   148.20300000004951        61.042082392258493     
   148.20400000004952        61.040352779610735     
   148.20500000004952        61.038623126151393     
   148.20600000004953        61.036893431880621     
   148.20700000004953        61.035163696798215     
   148.20800000004954        61.033433920904557     
   148.20900000004954        61.031704104199569     
   148.21000000004955        61.029974246683608     
   148.21100000004955        61.028244348356580     
   148.21200000004956        61.026514409218649     
   148.21300000004956        61.024784429270021     
   148.21400000004957        61.023054408510568     
   148.21500000004957        61.021324346940716     
   148.21600000004958        61.019594244560388     
   148.21700000004958        61.017864101369625     
   148.21800000004959        61.016133917368791     
   148.21900000004959        61.014403692557750     
   148.22000000004959        61.012673426936914     
   148.22100000004960        61.010943120506020     
   148.22200000004960        61.009212773265453     
   148.22300000004961        61.007482385215297     
   148.22400000004961        61.005751956355660     
   148.22500000004962        61.004021486686383     
   148.22600000004962        61.002290976208016     
   148.22700000004963        61.000560424920479     
   148.22800000004963        60.998829832823866     
   148.22900000004964        60.997099199918374     
   148.23000000004964        60.995368526203919     
   148.23100000004965        60.993637811680905     
   148.23200000004965        60.991907056349433     
   148.23300000004966        60.990176260209225     
   148.23400000004966        60.988445423260984     
   148.23500000004967        60.986714545504434     
   148.23600000004967        60.984983626939687     
   148.23700000004968        60.983252667567022     
   148.23800000004968        60.981521667386744     
   148.23900000004969        60.979790626398504     
   148.24000000004969        60.978059544602793     
   148.24100000004970        60.976328421999433     
   148.24200000004970        60.974597258588901     
   148.24300000004970        60.972866054371153     
   148.24400000004971        60.971134809346211     
   148.24500000004971        60.969403523514352     
   148.24600000004972        60.967672196875661     
   148.24700000004972        60.965940829430252     
   148.24800000004973        60.964209421178133     
   148.24900000004973        60.962477972119686     
   148.25000000004974        60.960746482254677     
   148.25100000004974        60.959014951583789     
   148.25200000004975        60.957283380106574     
   148.25300000004975        60.955551767823387     
   148.25400000004976        60.953820114734519     
   148.25500000004976        60.952088420839779     
   148.25600000004977        60.950356686139507     
   148.25700000004977        60.948624910634038     
   148.25800000004978        60.946893094322945     
   148.25900000004978        60.945161237206705     
   148.26000000004979        60.943429339285494     
   148.26100000004979        60.941697400559342     
   148.26200000004980        60.939965421028568     
   148.26300000004980        60.938233400692702     
   148.26400000004980        60.936501339552677     
   148.26500000004981        60.934769237608144     
   148.26600000004981        60.933037094859294     
   148.26700000004982        60.931304911306412     
   148.26800000004982        60.929572686949570     
   148.26900000004983        60.927840421788716     
   148.27000000004983        60.926108115824171     
   148.27100000004984        60.924375769056120     
   148.27200000004984        60.922643381484548     
   148.27300000004985        60.920910953109541     
   148.27400000004985        60.919178483931518     
   148.27500000004986        60.917445973950372     
   148.27600000004986        60.915713423166217     
   148.27700000004987        60.913980831579380     
   148.27800000004987        60.912248199190088     
   148.27900000004988        60.910515525998072     
   148.28000000004988        60.908782812003750     
   148.28100000004989        60.907050057207236     
   148.28200000004989        60.905317261608630     
   148.28300000004990        60.903584425207910     
   148.28400000004990        60.901851548005531     
   148.28500000004991        60.900118630001522     
   148.28600000004991        60.898385671195896     
   148.28700000004991        60.896652671588981     
   148.28800000004992        60.894919631180692     
   148.28900000004992        60.893186549971418     
   148.29000000004993        60.891453427961132     
   148.29100000004993        60.889720265150039     
   148.29200000004994        60.887987061538325     
   148.29300000004994        60.886253817126068     
   148.29400000004995        60.884520531913367     
   148.29500000004995        60.882787205900371     
   148.29600000004996        60.881053839087500     
   148.29700000004996        60.879320431474412     
   148.29800000004997        60.877586983061668     
   148.29900000004997        60.875853493849114     
   148.30000000004998        60.874119963837302     
   148.30100000004998        60.872386393025948     
   148.30200000004999        60.870652781415458     
   148.30300000004999        60.868919129005860     
   148.30400000005000        60.867185435797296     
   148.30500000005000        60.865451701789880     
   148.30600000005001        60.863717926983888     
   148.30700000005001        60.861984111379414     
   148.30800000005001        60.860250254976734     
   148.30900000005002        60.858516357775777     
   148.31000000005002        60.856782419776629     
   148.31100000005003        60.855048440979871     
   148.31200000005003        60.853314421385342     
   148.31300000005004        60.851580360993175     
   148.31400000005004        60.849846259803414     
   148.31500000005005        60.848112117816697     
   148.31600000005005        60.846377935032585     
   148.31700000005006        60.844643711451525     
   148.31800000005006        60.842909447073723     
   148.31900000005007        60.841175141899228     
   148.32000000005007        60.839440795928262     
   148.32100000005008        60.837706409160972     
   148.32200000005008        60.835971981597410     
   148.32300000005009        60.834237513237753     
   148.32400000005009        60.832503004082326     
   148.32500000005010        60.830768454131089     
   148.32600000005010        60.829033863384211     
   148.32700000005011        60.827299231842090     
   148.32800000005011        60.825564559504507     
   148.32900000005012        60.823829846371964     
   148.33000000005012        60.822095092444414     
   148.33100000005012        60.820360297722033     
   148.33200000005013        60.818625462205127     
   148.33300000005013        60.816890585893617     
   148.33400000005014        60.815155668787881     
   148.33500000005014        60.813420710887875     
   148.33600000005015        60.811685712194041     
   148.33700000005015        60.809950672706137     
   148.33800000005016        60.808215592424766     
   148.33900000005016        60.806480471349865     
   148.34000000005017        60.804745309481525     
   148.34100000005017        60.803010106820054     
   148.34200000005018        60.801274863365641     
   148.34300000005018        60.799539579118104     
   148.34400000005019        60.797804254078152     
   148.34500000005019        60.796068888245635     
   148.34600000005020        60.794333481620619     
   148.34700000005020        60.792598034203372     
   148.34800000005021        60.790862545994159     
   148.34900000005021        60.789127016993113     
   148.35000000005022        60.787391447200413     
   148.35100000005022        60.785655836615966     
   148.35200000005023        60.783920185240135     
   148.35300000005023        60.782184493073281     
   148.35400000005023        60.780448760115263     
   148.35500000005024        60.778712986366408     
   148.35600000005024        60.776977171826935     
   148.35700000005025        60.775241316496732     
   148.35800000005025        60.773505420376438     
   148.35900000005026        60.771769483465654     
   148.36000000005026        60.770033505764907     
   148.36100000005027        60.768297487274573     
   148.36200000005027        60.766561427994176     
   148.36300000005028        60.764825327924477     
   148.36400000005028        60.763089187065397     
   148.36500000005029        60.761353005417163     
   148.36600000005029        60.759616782979919     
   148.36700000005030        60.757880519753726     
   148.36800000005030        60.756144215739106     
   148.36900000005031        60.754407870935715     
   148.37000000005031        60.752671485344294     
   148.37100000005032        60.750935058964586     
   148.37200000005032        60.749198591796933     
   148.37300000005033        60.747462083841569     
   148.37400000005033        60.745725535098444     
   148.37500000005033        60.743988945568042     
   148.37600000005034        60.742252315250241     
   148.37700000005034        60.740515644145496     
   148.37800000005035        60.738778932253766     
   148.37900000005035        60.737042179575553     
   148.38000000005036        60.735305386110355     
   148.38100000005036        60.733568551859058     
   148.38200000005037        60.731831676821486     
   148.38300000005037        60.730094760997986     
   148.38400000005038        60.728357804388587     
   148.38500000005038        60.726620806993644     
   148.38600000005039        60.724883768813186     
   148.38700000005039        60.723146689847397     
   148.38800000005040        60.721409570096426     
   148.38900000005040        60.719672409560687     
   148.39000000005041        60.717935208240192     
   148.39100000005041        60.716197966134892     
   148.39200000005042        60.714460683245406     
   148.39300000005042        60.712723359571790     
   148.39400000005043        60.710985995114129     
   148.39500000005043        60.709248589872608     
   148.39600000005044        60.707511143847306     
   148.39700000005044        60.705773657038769     
   148.39800000005044        60.704036129446656     
   148.39900000005045        60.702298561071771     
   148.40000000005045        60.700560951913864     
   148.40100000005046        60.698823301973249     
   148.40200000005046        60.697085611249982     
   148.40300000005047        60.695347879744610     
   148.40400000005047        60.693610107456898     
   148.40500000005048        60.691872294387224     
   148.40600000005048        60.690134440535807     
   148.40700000005049        60.688396545902947     
   148.40800000005049        60.686658610488500     
   148.40900000005050        60.684920634292851     
   148.41000000005050        60.683182617316241     
   148.41100000005051        60.681444559558749     
   148.41200000005051        60.679706461020714     
   148.41300000005052        60.677968321702146     
   148.41400000005052        60.676230141603533     
   148.41500000005053        60.674491920724655     
   148.41600000005053        60.672753659065911     
   148.41700000005054        60.671015356627464     
   148.41800000005054        60.669277013409598     
   148.41900000005054        60.667538629412462     
   148.42000000005055        60.665800204636213     
   148.42100000005055        60.664061739081021     
   148.42200000005056        60.662323232747170     
   148.42300000005056        60.660584685634809     
   148.42400000005057        60.658846097744110     
   148.42500000005057        60.657107469075335     
   148.42600000005058        60.655368799628583     
   148.42700000005058        60.653630089404153     
   148.42800000005059        60.651891338402088     
   148.42900000005059        60.650152546622841     
   148.43000000005060        60.648413714066443     
   148.43100000005060        60.646674840733105     
   148.43200000005061        60.644935926622956     
   148.43300000005061        60.643196971736387     
   148.43400000005062        60.641457976073447     
   148.43500000005062        60.639718939634328     
   148.43600000005063        60.637979862419307     
   148.43700000005063        60.636240744428541     
   148.43800000005064        60.634501585662299     
   148.43900000005064        60.632762386120739     
   148.44000000005065        60.631023145803979     
   148.44100000005065        60.629283864712356     
   148.44200000005065        60.627544542845939     
   148.44300000005066        60.625805180205241     
   148.44400000005066        60.624065776789855     
   148.44500000005067        60.622326332600764     
   148.44600000005067        60.620586847637504     
   148.44700000005068        60.618847321900589     
   148.44800000005068        60.617107755390265     
   148.44900000005069        60.615368148106654     
   148.45000000005069        60.613628500049906     
   148.45100000005070        60.611888811220382     
   148.45200000005070        60.610149081618118     
   148.45300000005071        60.608409311243499     
   148.45400000005071        60.606669500096572     
   148.45500000005072        60.604929648177460     
   148.45600000005072        60.603189755486781     
   148.45700000005073        60.601449822024399     
   148.45800000005073        60.599709847790535     
   148.45900000005074        60.597969832785537     
   148.46000000005074        60.596229777009597     
   148.46100000005075        60.594489680463035     
   148.46200000005075        60.592749543145537     
   148.46300000005076        60.591009365057957     
   148.46400000005076        60.589269146200166     
   148.46500000005076        60.587528886572407     
   148.46600000005077        60.585788586175148     
   148.46700000005077        60.584048245008120     
   148.46800000005078        60.582307863071861     
   148.46900000005078        60.580567440366593     
   148.47000000005079        60.578826976892522     
   148.47100000005079        60.577086472649746     
   148.47200000005080        60.575345927638608     
   148.47300000005080        60.573605341859228     
   148.47400000005081        60.571864715311889     
   148.47500000005081        60.570124047996799     
   148.47600000005082        60.568383339914064     
   148.47700000005082        60.566642591064060     
   148.47800000005083        60.564901801447014     
   148.47900000005083        60.563160971062914     
   148.48000000005084        60.561420099912382     
   148.48100000005084        60.559679187995151     
   148.48200000005085        60.557938235311781     
   148.48300000005085        60.556197241862321     
   148.48400000005086        60.554456207647192     
   148.48500000005086        60.552715132666371     
   148.48600000005086        60.550974016920208     
   148.48700000005087        60.549232860409070     
   148.48800000005087        60.547491663132988     
   148.48900000005088        60.545750425092038     
   148.49000000005088        60.544009146286797     
   148.49100000005089        60.542267826717250     
   148.49200000005089        60.540526466383717     
   148.49300000005090        60.538785065286440     
   148.49400000005090        60.537043623425504     
   148.49500000005091        60.535302140801328     
   148.49600000005091        60.533560617414039     
   148.49700000005092        60.531819053263639     
   148.49800000005092        60.530077448350838     
   148.49900000005093        60.528335802675649     
   148.50000000005093        60.526594116238101     
   148.50100000005094        60.524852389038649     
   148.50200000005094        60.523110621077429     
   148.50300000005095        60.521368812354773     
   148.50400000005095        60.519626962870753     
   148.50500000005096        60.517885072625724     
   148.50600000005096        60.516143141619871     
   148.50700000005097        60.514401169853357     
   148.50800000005097        60.512659157326503     
   148.50900000005097        60.510917104039670     
   148.51000000005098        60.509175009992688     
   148.51100000005098        60.507432875186119     
   148.51200000005099        60.505690699620210     
   148.51300000005099        60.503948483295098     
   148.51400000005100        60.502206226210852     
   148.51500000005100        60.500463928368056     
   148.51600000005101        60.498721589766717     
   148.51700000005101        60.496979210407062     
   148.51800000005102        60.495236790289567     
   148.51900000005102        60.493494329414155     
   148.52000000005103        60.491751827781115     
   148.52100000005103        60.490009285390720     
   148.52200000005104        60.488266702243330     
   148.52300000005104        60.486524078339215     
   148.52400000005105        60.484781413678455     
   148.52500000005105        60.483038708261233     
   148.52600000005106        60.481295962087998     
   148.52700000005106        60.479553175158749     
   148.52800000005107        60.477810347474019     
   148.52900000005107        60.476067479033688     
   148.53000000005107        60.474324569838323     
   148.53100000005108        60.472581619888018     
   148.53200000005108        60.470838629183007     
   148.53300000005109        60.469095597723502     
   148.53400000005109        60.467352525509853     
   148.53500000005110        60.465609412542278     
   148.53600000005110        60.463866258821049     
   148.53700000005111        60.462123064346187     
   148.53800000005111        60.460379829118267     
   148.53900000005112        60.458636553137218     
   148.54000000005112        60.456893236403538     
   148.54100000005113        60.455149878917346     
   148.54200000005113        60.453406480678929     
   148.54300000005114        60.451663041688562     
   148.54400000005114        60.449919561946174     
   148.54500000005115        60.448176041452555     
   148.54600000005115        60.446432480207676     
   148.54700000005116        60.444688878211650     
   148.54800000005116        60.442945235465089     
   148.54900000005117        60.441201551967815     
   148.55000000005117        60.439457827720418     
   148.55100000005118        60.437714062722904     
   148.55200000005118        60.435970256975686     
   148.55300000005118        60.434226410478878     
   148.55400000005119        60.432482523232970     
   148.55500000005119        60.430738595237898     
   148.55600000005120        60.428994626494209     
   148.55700000005120        60.427250617001839     
   148.55800000005121        60.425506566761328     
   148.55900000005121        60.423762475772826     
   148.56000000005122        60.422018344036658     
   148.56100000005122        60.420274171552798     
   148.56200000005123        60.418529958321862     
   148.56300000005123        60.416785704343951     
   148.56400000005124        60.415041409619292     
   148.56500000005124        60.413297074148261     
   148.56600000005125        60.411552697930816     
   148.56700000005125        60.409808280967638     
   148.56800000005126        60.408063823258672     
   148.56900000005126        60.406319324804301     
   148.57000000005127        60.404574785604623     
   148.57100000005127        60.402830205660045     
   148.57200000005128        60.401085584970886     
   148.57300000005128        60.399340923537210     
   148.57400000005129        60.397596221359599     
   148.57500000005129        60.395851478437905     
   148.57600000005129        60.394106694772780     
   148.57700000005130        60.392361870364205     
   148.57800000005130        60.390617005212434     
   148.57900000005131        60.388872099317993     
   148.58000000005131        60.387127152680783     
   148.58100000005132        60.385382165301522     
   148.58200000005132        60.383637137180095     
   148.58300000005133        60.381892068316731     
   148.58400000005133        60.380146958712075     
   148.58500000005134        60.378401808366135     
   148.58600000005134        60.376656617279011     
   148.58700000005135        60.374911385451377     
   148.58800000005135        60.373166112883169     
   148.58900000005136        60.371420799574715     
   148.59000000005136        60.369675445526511     
   148.59100000005137        60.367930050738607     
   148.59200000005137        60.366184615211239     
   148.59300000005138        60.364439138944775     
   148.59400000005138        60.362693621939542     
   148.59500000005139        60.360948064195526     
   148.59600000005139        60.359202465713423     
   148.59700000005139        60.357456826493213     
   148.59800000005140        60.355711146535135     
   148.59900000005140        60.353965425839625     
   148.60000000005141        60.352219664406931     
   148.60100000005141        60.350473862237244     
   148.60200000005142        60.348728019330913     
   148.60300000005142        60.346982135688094     
   148.60400000005143        60.345236211309185     
   148.60500000005143        60.343490246194364     
   148.60600000005144        60.341744240343949     
   148.60700000005144        60.339998193758298     
   148.60800000005145        60.338252106437487     
   148.60900000005145        60.336505978381986     
   148.61000000005146        60.334759809592050     
   148.61100000005146        60.333013600067694     
   148.61200000005147        60.331267349809657     
   148.61300000005147        60.329521058817924     
   148.61400000005148        60.327774727092610     
   148.61500000005148        60.326028354634374     
   148.61600000005149        60.324281941443246     
   148.61700000005149        60.322535487519531     
   148.61800000005150        60.320788992863598     
   148.61900000005150        60.319042457475682     
   148.62000000005150        60.317295881356138     
   148.62100000005151        60.315549264505009     
   148.62200000005151        60.313802606922863     
   148.62300000005152        60.312055908609715     
   148.62400000005152        60.310309169566196     
   148.62500000005153        60.308562389792073     
   148.62600000005153        60.306815569288219     
   148.62700000005154        60.305068708054463     
   148.62800000005154        60.303321806091347     
   148.62900000005155        60.301574863399154     
   148.63000000005155        60.299827879977876     
   148.63100000005156        60.298080855828061     
   148.63200000005156        60.296333790949838     
   148.63300000005157        60.294586685343965     
   148.63400000005157        60.292839539010082     
   148.63500000005158        60.291092351948677     
   148.63600000005158        60.289345124160214     
   148.63700000005159        60.287597855644890     
   148.63800000005159        60.285850546402919     
   148.63900000005160        60.284103196434771     
   148.64000000005160        60.282355805740629     
   148.64100000005160        60.280608374320657     
   148.64200000005161        60.278860902175246     
   148.64300000005161        60.277113389304823     
   148.64400000005162        60.275365835709394     
   148.64500000005162        60.273618241389585     
   148.64600000005163        60.271870606345381     
   148.64700000005163        60.270122930577280     
   148.64800000005164        60.268375214085545     
   148.64900000005164        60.266627456870268     
   148.65000000005165        60.264879658932067     
   148.65100000005165        60.263131820270942     
   148.65200000005166        60.261383940887541     
   148.65300000005166        60.259636020781791     
   148.65400000005167        60.257888059954084     
   148.65500000005167        60.256140058404789     
   148.65600000005168        60.254392016134148     
   148.65700000005168        60.252643933142600     
   148.65800000005169        60.250895809430283     
   148.65900000005169        60.249147644997478     
   148.66000000005170        60.247399439844671     
   148.66100000005170        60.245651193972037     
   148.66200000005171        60.243902907379642     
   148.66300000005171        60.242154580068338     
   148.66400000005171        60.240406212037911     
   148.66500000005172        60.238657803288987     
   148.66600000005172        60.236909353821574     
   148.66700000005173        60.235160863636175     
   148.66800000005173        60.233412332733138     
   148.66900000005174        60.231663761112621     
   148.67000000005174        60.229915148774957     
   148.67100000005175        60.228166495720593     
   148.67200000005175        60.226417801949680     
   148.67300000005176        60.224669067462578     
   148.67400000005176        60.222920292259552     
   148.67500000005177        60.221171476340906     
   148.67600000005177        60.219422619706961     
   148.67700000005178        60.217673722358150     
   148.67800000005178        60.215924784294614     
   148.67900000005179        60.214175805516540     
   148.68000000005179        60.212426786024608     
   148.68100000005180        60.210677725818925     
   148.68200000005180        60.208928624899571     
   148.68300000005181        60.207179483267460     
   148.68400000005181        60.205430300922181     
   148.68500000005182        60.203681077864701     
   148.68600000005182        60.201931814094642     
   148.68700000005182        60.200182509612880     
   148.68800000005183        60.198433164419626     
   148.68900000005183        60.196683778515045     
   148.69000000005184        60.194934351899427     
   148.69100000005184        60.193184884573178     
   148.69200000005185        60.191435376536653     
   148.69300000005185        60.189685827790065     
   148.69400000005186        60.187936238333918     
   148.69500000005186        60.186186608168079     
   148.69600000005187        60.184436937293356     
   148.69700000005187        60.182687225709749     
   148.69800000005188        60.180937473417984     
   148.69900000005188        60.179187680417876     
   148.70000000005189        60.177437846709950     
   148.70100000005189        60.175687972294490     
   148.70200000005190        60.173938057171981     
   148.70300000005190        60.172188101342520     
   148.70400000005191        60.170438104806571     
   148.70500000005191        60.168688067564354     
   148.70600000005192        60.166937989616272     
   148.70700000005192        60.165187870962605     
   148.70800000005192        60.163437711603706     
   148.70900000005193        60.161687511539746     
   148.71000000005193        60.159937270771294     
   148.71100000005194        60.158186989298478     
   148.71200000005194        60.156436667121817     
   148.71300000005195        60.154686304241245     
   148.71400000005195        60.152935900657681     
   148.71500000005196        60.151185456370847     
   148.71600000005196        60.149434971381389     
   148.71700000005197        60.147684445689542     
   148.71800000005197        60.145933879295796     
   148.71900000005198        60.144183272200245     
   148.72000000005198        60.142432624403334     
   148.72100000005199        60.140681935905327     
   148.72200000005199        60.138931206706616     
   148.72300000005200        60.137180436807618     
   148.72400000005200        60.135429626208413     
   148.72500000005201        60.133678774909498     
   148.72600000005201        60.131927882911178     
   148.72700000005202        60.130176950213809     
   148.72800000005202        60.128425976817574     
   148.72900000005203        60.126674962723129     
   148.73000000005203        60.124923907930288     
   148.73100000005203        60.123172812439897     
   148.73200000005204        60.121421676252197     
   148.73300000005204        60.119670499367110     
   148.73400000005205        60.117919281785433     
   148.73500000005205        60.116168023507115     
   148.73600000005206        60.114416724533001     
   148.73700000005206        60.112665384862787     
   148.73800000005207        60.110914004497346     
   148.73900000005207        60.109162583436870     
   148.74000000005208        60.107411121681530     
   148.74100000005208        60.105659619231837     
   148.74200000005209        60.103908076088011     
   148.74300000005209        60.102156492250465     
   148.74400000005210        60.100404867719426     
   148.74500000005210        60.098653202495363     
   148.74600000005211        60.096901496578575     
   148.74700000005211        60.095149749969309     
   148.74800000005212        60.093397962668107     
   148.74900000005212        60.091646134675145     
   148.75000000005213        60.089894265990715     
   148.75100000005213        60.088142356615265     
   148.75200000005213        60.086390406549228     
   148.75300000005214        60.084638415792796     
   148.75400000005214        60.082886384346310     
   148.75500000005215        60.081134312210040     
   148.75600000005215        60.079382199384597     
   148.75700000005216        60.077630045870080     
   148.75800000005216        60.075877851667066     
   148.75900000005217        60.074125616775611     
   148.76000000005217        60.072373341196119     
   148.76100000005218        60.070621024929252     
   148.76200000005218        60.068868667974996     
   148.76300000005219        60.067116270333798     
   148.76400000005219        60.065363832006064     
   148.76500000005220        60.063611352992055     
   148.76600000005220        60.061858833292391     
   148.76700000005221        60.060106272907085     
   148.76800000005221        60.058353671836535     
   148.76900000005222        60.056601030081140     
   148.77000000005222        60.054848347641325     
   148.77100000005223        60.053095624517333     
   148.77200000005223        60.051342860709596     
   148.77300000005224        60.049590056218356     
   148.77400000005224        60.047837211044254     
   148.77500000005224        60.046084325187302     
   148.77600000005225        60.044331398647941     
   148.77700000005225        60.042578431426556     
   148.77800000005226        60.040825423523472     
   148.77900000005226        60.039072374939295     
   148.78000000005227        60.037319285673981     
   148.78100000005227        60.035566155728027     
   148.78200000005228        60.033812985101861     
   148.78300000005228        60.032059773795886     
   148.78400000005229        60.030306521810274     
   148.78500000005229        60.028553229145544     
   148.78600000005230        60.026799895801979     
   148.78700000005230        60.025046521780006     
   148.78800000005231        60.023293107079994     
   148.78900000005231        60.021539651701879     
   148.79000000005232        60.019786155646614     
   148.79100000005232        60.018032618914461     
   148.79200000005233        60.016279041505484     
   148.79300000005233        60.014525423420174     
   148.79400000005234        60.012771764658993     
   148.79500000005234        60.011018065222217     
   148.79600000005235        60.009264325110180     
   148.79700000005235        60.007510544323338     
   148.79800000005235        60.005756722861861     
   148.79900000005236        60.004002860726395     
   148.80000000005236        60.002248957917182     
   148.80100000005237        60.000495014434492     
   148.80200000005237        59.998741030278758     
   148.80300000005238        59.996987005450322     
   148.80400000005238        59.995232939949702     
   148.80500000005239        59.993478833777047     
   148.80600000005239        59.991724686932720     
   148.80700000005240        59.989970499417211     
   148.80800000005240        59.988216271231032     
   148.80900000005241        59.986462002374253     
   148.81000000005241        59.984707692847422     
   148.81100000005242        59.982953342650774     
   148.81200000005242        59.981198951784883     
   148.81300000005243        59.979444520250013     
   148.81400000005243        59.977690048046341     
   148.81500000005244        59.975935535174528     
   148.81600000005244        59.974180981634881     
   148.81700000005245        59.972426387427639     
   148.81800000005245        59.970671752553294     
   148.81900000005245        59.968917077012179     
   148.82000000005246        59.967162360804551     
   148.82100000005246        59.965407603931077     
   148.82200000005247        59.963652806392105     
   148.82300000005247        59.961897968187586     
   148.82400000005248        59.960143089318130     
   148.82500000005248        59.958388169784378     
   148.82600000005249        59.956633209586435     
   148.82700000005249        59.954878208724779     
   148.82800000005250        59.953123167199628     
   148.82900000005250        59.951368085011552     
   148.83000000005251        59.949612962160757     
   148.83100000005251        59.947857798647824     
   148.83200000005252        59.946102594472876     
   148.83300000005252        59.944347349636523     
   148.83400000005253        59.942592064139021     
   148.83500000005253        59.940836737980838     
   148.83600000005254        59.939081371162338     
   148.83700000005254        59.937325963683861     
   148.83800000005255        59.935570515545713     
   148.83900000005255        59.933815026748434     
   148.84000000005256        59.932059497292315     
   148.84100000005256        59.930303927177903     
   148.84200000005256        59.928548316405248     
   148.84300000005257        59.926792664974883     
   148.84400000005257        59.925036972887412     
   148.84500000005258        59.923281240142977     
   148.84600000005258        59.921525466742040     
   148.84700000005259        59.919769652684991     
   148.84800000005259        59.918013797972343     
   148.84900000005260        59.916257902604116     
   148.85000000005260        59.914501966581142     
   148.85100000005261        59.912745989903378     
   148.85200000005261        59.910989972571635     
   148.85300000005262        59.909233914585982     
   148.85400000005262        59.907477815946912     
   148.85500000005263        59.905721676655006     
   148.85600000005263        59.903965496710299     
   148.85700000005264        59.902209276113375     
   148.85800000005264        59.900453014864830     
   148.85900000005265        59.898696712964572     
   148.86000000005265        59.896940370413375     
   148.86100000005266        59.895183987211638     
   148.86200000005266        59.893427563359552     
   148.86300000005266        59.891671098857486     
   148.86400000005267        59.889914593706088     
   148.86500000005267        59.888158047905684     
   148.86600000005268        59.886401461456472     
   148.86700000005268        59.884644834358930     
   148.86800000005269        59.882888166613554     
   148.86900000005269        59.881131458220715     
   148.87000000005270        59.879374709180787     
   148.87100000005270        59.877617919494206     
   148.87200000005271        59.875861089161226     
   148.87300000005271        59.874104218182389     
   148.87400000005272        59.872347306558190     
   148.87500000005272        59.870590354288758     
   148.87600000005273        59.868833361374676     
   148.87700000005273        59.867076327816221     
   148.87800000005274        59.865319253613940     
   148.87900000005274        59.863562138768160     
   148.88000000005275        59.861804983279420     
   148.88100000005275        59.860047787147884     
   148.88200000005276        59.858290550374079     
   148.88300000005276        59.856533272958600     
   148.88400000005277        59.854775954901250     
   148.88500000005277        59.853018596203299     
   148.88600000005277        59.851261196864371     
   148.88700000005278        59.849503756885227     
   148.88800000005278        59.847746276266314     
   148.88900000005279        59.845988755007930     
   148.89000000005279        59.844231193110446     
   148.89100000005280        59.842473590574599     
   148.89200000005280        59.840715947400248     
   148.89300000005281        59.838958263588353     
   148.89400000005281        59.837200539138919     
   148.89500000005282        59.835442774052623     
   148.89600000005282        59.833684968329571     
   148.89700000005283        59.831927121970445     
   148.89800000005283        59.830169234975685     
   148.89900000005284        59.828411307345561     
   148.90000000005284        59.826653339080401     
   148.90100000005285        59.824895330180773     
   148.90200000005285        59.823137280647131     
   148.90300000005286        59.821379190479739     
   148.90400000005286        59.819621059679143     
   148.90500000005287        59.817862888245600     
   148.90600000005287        59.816104676179698     
   148.90700000005288        59.814346423481830     
   148.90800000005288        59.812588130152321     
   148.90900000005288        59.810829796191555     
   148.91000000005289        59.809071421600052     
   148.91100000005289        59.807313006378337     
   148.91200000005290        59.805554550526558     
   148.91300000005290        59.803796054045350     
   148.91400000005291        59.802037516934924     
   148.91500000005291        59.800278939195998     
   148.91600000005292        59.798520320828771     
   148.91700000005292        59.796761661833784     
   148.91800000005293        59.795002962211314     
   148.91900000005293        59.793244221961913     
   148.92000000005294        59.791485441085854     
   148.92100000005294        59.789726619583725     
   148.92200000005295        59.787967757455888     
   148.92300000005295        59.786208854702757     
   148.92400000005296        59.784449911324955     
   148.92500000005296        59.782690927322449     
   148.92600000005297        59.780931902696047     
   148.92700000005297        59.779172837446048     
   148.92800000005298        59.777413731572828     
   148.92900000005298        59.775654585076978     
   148.93000000005298        59.773895397958718     
   148.93100000005299        59.772136170218673     
   148.93200000005299        59.770376901857254     
   148.93300000005300        59.768617592874726     
   148.93400000005300        59.766858243271763     
   148.93500000005301        59.765098853048542     
   148.93600000005301        59.763339422205597     
   148.93700000005302        59.761579950743254     
   148.93800000005302        59.759820438662189     
   148.93900000005303        59.758060885962678     
   148.94000000005303        59.756301292645162     
   148.94100000005304        59.754541658710004     
   148.94200000005304        59.752781984157934     
   148.94300000005305        59.751022268989047     
   148.94400000005305        59.749262513203867     
   148.94500000005306        59.747502716802813     
   148.94600000005306        59.745742879786611     
   148.94700000005307        59.743983002155268     
   148.94800000005307        59.742223083909430     
   148.94900000005308        59.740463125049644     
   148.95000000005308        59.738703125576222     
   148.95100000005309        59.736943085489379     
   148.95200000005309        59.735183004790017     
   148.95300000005309        59.733422883478219     
   148.95400000005310        59.731662721554564     
   148.95500000005310        59.729902519019575     
   148.95600000005311        59.728142275873381     
   148.95700000005311        59.726381992116728     
   148.95800000005312        59.724621667750093     
   148.95900000005312        59.722861302773701     
   148.96000000005313        59.721100897188023     
   148.96100000005313        59.719340450993627     
   148.96200000005314        59.717579964190818     
   148.96300000005314        59.715819436780087     
   148.96400000005315        59.714058868762102     
   148.96500000005315        59.712298260137025     
   148.96600000005316        59.710537610905519     
   148.96700000005316        59.708776921067503     
   148.96800000005317        59.707016190624103     
   148.96900000005317        59.705255419575629     
   148.97000000005318        59.703494607922195     
   148.97100000005318        59.701733755664598     
   148.97200000005319        59.699972862802937     
   148.97300000005319        59.698211929337980     
   148.97400000005319        59.696450955269974     
   148.97500000005320        59.694689940599595     
   148.97600000005320        59.692928885326985     
   148.97700000005321        59.691167789452791     
   148.97800000005321        59.689406652977517     
   148.97900000005322        59.687645475901554     
   148.98000000005322        59.685884258225386     
   148.98100000005323        59.684122999949338     
   148.98200000005323        59.682361701073795     
   148.98300000005324        59.680600361599545     
   148.98400000005324        59.678838981526830     
   148.98500000005325        59.677077560856119     
   148.98600000005325        59.675316099587853     
   148.98700000005326        59.673554597722479     
   148.98800000005326        59.671793055260551     
   148.98900000005327        59.670031472202531     
   148.99000000005327        59.668269848548903     
   148.99100000005328        59.666508184299929     
   148.99200000005328        59.664746479456120     
   148.99300000005329        59.662984734018018     
   148.99400000005329        59.661222947986083     
   148.99500000005330        59.659461121360785     
   148.99600000005330        59.657699254142507     
   148.99700000005330        59.655937346331847     
   148.99800000005331        59.654175397929215     
   148.99900000005331        59.652413408934947     
   149.00000000005332        59.650651379349576     
   149.00100000005332        59.648889309173562     
   149.00200000005333        59.647127198407560     
   149.00300000005333        59.645365047051776     
   149.00400000005334        59.643602855106764     
   149.00500000005334        59.641840622573000     
   149.00600000005335        59.640078349450995     
   149.00700000005335        59.638316035741205     
   149.00800000005336        59.636553681444035     
   149.00900000005336        59.634791286559874     
   149.01000000005337        59.633028851089513     
   149.01100000005337        59.631266375032929     
   149.01200000005338        59.629503858391033     
   149.01300000005338        59.627741301164072     
   149.01400000005339        59.625978703352786     
   149.01500000005339        59.624216064957295     
   149.01600000005340        59.622453385978183     
   149.01700000005340        59.620690666416060     
   149.01800000005341        59.618927906271175     
   149.01900000005341        59.617165105544203     
   149.02000000005341        59.615402264235421     
   149.02100000005342        59.613639382345632     
   149.02200000005342        59.611876459874971     
   149.02300000005343        59.610113496824049     
   149.02400000005343        59.608350493193321     
   149.02500000005344        59.606587448983220     
   149.02600000005344        59.604824364194464     
   149.02700000005345        59.603061238827124     
   149.02800000005345        59.601298072882109     
   149.02900000005346        59.599534866359491     
   149.03000000005346        59.597771619260058     
   149.03100000005347        59.596008331584301     
   149.03200000005347        59.594245003332361     
   149.03300000005348        59.592481634505049     
   149.03400000005348        59.590718225102741     
   149.03500000005349        59.588954775125870     
   149.03600000005349        59.587191284574985     
   149.03700000005350        59.585427753450567     
   149.03800000005350        59.583664181753100     
   149.03900000005351        59.581900569482990     
   149.04000000005351        59.580136916640718     
   149.04100000005351        59.578373223226876     
   149.04200000005352        59.576609489241953     
   149.04300000005352        59.574845714686376     
   149.04400000005353        59.573081899560627     
   149.04500000005353        59.571318043865162     
   149.04600000005354        59.569554147600641     
   149.04700000005354        59.567790210767278     
   149.04800000005355        59.566026233365747     
   149.04900000005355        59.564262215396603     
   149.05000000005356        59.562498156860137     
   149.05100000005356        59.560734057756889     
   149.05200000005357        59.558969918087548     
   149.05300000005357        59.557205737852371     
   149.05400000005358        59.555441517051960     
   149.05500000005358        59.553677255686608     
   149.05600000005359        59.551912953757174     
   149.05700000005359        59.550148611263921     
   149.05800000005360        59.548384228207404     
   149.05900000005360        59.546619804588040     
   149.06000000005361        59.544855340406329     
   149.06100000005361        59.543090835662859     
   149.06200000005362        59.541326290358143     
   149.06300000005362        59.539561704492499     
   149.06400000005362        59.537797078066532     
   149.06500000005363        59.536032411080818     
   149.06600000005363        59.534267703535832     
   149.06700000005364        59.532502955432037     
   149.06800000005364        59.530738166769808     
   149.06900000005365        59.528973337549765     
   149.07000000005365        59.527208467772404     
   149.07100000005366        59.525443557438315     
   149.07200000005366        59.523678606547932     
   149.07300000005367        59.521913615101560     
   149.07400000005367        59.520148583099974     
   149.07500000005368        59.518383510543607     
   149.07600000005368        59.516618397432893     
   149.07700000005369        59.514853243768464     
   149.07800000005369        59.513088049550667     
   149.07900000005370        59.511322814780108     
   149.08000000005370        59.509557539457248     
   149.08100000005371        59.507792223582527     
   149.08200000005371        59.506026867156578     
   149.08300000005372        59.504261470179820     
   149.08400000005372        59.502496032653035     
   149.08500000005372        59.500730554576229     
   149.08600000005373        59.498965035950292     
   149.08700000005373        59.497199476775648     
   149.08800000005374        59.495433877052754     
   149.08900000005374        59.493668236782028     
   149.09000000005375        59.491902555964373     
   149.09100000005375        59.490136834599767     
   149.09200000005376        59.488371072689155     
   149.09300000005376        59.486605270232843     
   149.09400000005377        59.484839427231407     
   149.09500000005377        59.483073543685222     
   149.09600000005378        59.481307619595050     
   149.09700000005378        59.479541654961075     
   149.09800000005379        59.477775649784220     
   149.09900000005379        59.476009604064579     
   149.10000000005380        59.474243517803046     
   149.10100000005380        59.472477390999984     
   149.10200000005381        59.470711223655876     
   149.10300000005381        59.468945015771098     
   149.10400000005382        59.467178767346546     
   149.10500000005382        59.465412478382504     
   149.10600000005383        59.463646148879313     
   149.10700000005383        59.461879778837741     
   149.10800000005383        59.460113368258291     
   149.10900000005384        59.458346917141597     
   149.11000000005384        59.456580425487985     
   149.11100000005385        59.454813893297846     
   149.11200000005385        59.453047320572033     
   149.11300000005386        59.451280707311021     
   149.11400000005386        59.449514053515117     
   149.11500000005387        59.447747359184923     
   149.11600000005387        59.445980624321194     
   149.11700000005388        59.444213848924001     
   149.11800000005388        59.442447032994352     
   149.11900000005389        59.440680176532325     
   149.12000000005389        59.438913279538788     
   149.12100000005390        59.437146342014302     
   149.12200000005390        59.435379363959157     
   149.12300000005391        59.433612345373881     
   149.12400000005391        59.431845286259147     
   149.12500000005392        59.430078186615418     
   149.12600000005392        59.428311046443405     
   149.12700000005393        59.426543865743355     
   149.12800000005393        59.424776644515866     
   149.12900000005394        59.423009382761599     
   149.13000000005394        59.421242080481058     
   149.13100000005394        59.419474737674548     
   149.13200000005395        59.417707354343065     
   149.13300000005395        59.415939930486552     
   149.13400000005396        59.414172466106180     
   149.13500000005396        59.412404961201986     
   149.13600000005397        59.410637415774715     
   149.13700000005397        59.408869829824866     
   149.13800000005398        59.407102203352949     
   149.13900000005398        59.405334536359490     
   149.14000000005399        59.403566828845179     
   149.14100000005399        59.401799080810505     
   149.14200000005400        59.400031292255747     
   149.14300000005400        59.398263463181763     
   149.14400000005401        59.396495593588924     
   149.14500000005401        59.394727683477825     
   149.14600000005402        59.392959732849064     
   149.14700000005402        59.391191741703025     
   149.14800000005403        59.389423710040425     
   149.14900000005403        59.387655637861663     
   149.15000000005404        59.385887525167327     
   149.15100000005404        59.384119371958121     
   149.15200000005404        59.382351178234472     
   149.15300000005405        59.380582943996764     
   149.15400000005405        59.378814669245557     
   149.15500000005406        59.377046353981910     
   149.15600000005406        59.375277998205696     
   149.15700000005407        59.373509601917767     
   149.15800000005407        59.371741165118742     
   149.15900000005408        59.369972687809039     
   149.16000000005408        59.368204169989163     
   149.16100000005409        59.366435611659966     
   149.16200000005409        59.364667012821592     
   149.16300000005410        59.362898373474856     
   149.16400000005410        59.361129693620292     
   149.16500000005411        59.359360973258227     
   149.16600000005411        59.357592212389363     
   149.16700000005412        59.355823411014448     
   149.16800000005412        59.354054569133822     
   149.16900000005413        59.352285686748033     
   149.17000000005413        59.350516763857549     
   149.17100000005414        59.348747800463286     
   149.17200000005414        59.346978796565374     
   149.17300000005415        59.345209752164777     
   149.17400000005415        59.343440667261618     
   149.17500000005415        59.341671541856613     
   149.17600000005416        59.339902375950651     
   149.17700000005416        59.338133169543887     
   149.17800000005417        59.336363922636984     
   149.17900000005417        59.334594635230559     
   149.18000000005418        59.332825307325045     
   149.18100000005418        59.331055938921203     
   149.18200000005419        59.329286530019402     
   149.18300000005419        59.327517080620382     
   149.18400000005420        59.325747590724625     
   149.18500000005420        59.323978060332671     
   149.18600000005421        59.322208489444954     
   149.18700000005421        59.320438878062326     
   149.18800000005422        59.318669226185207     
   149.18900000005422        59.316899533814023     
   149.19000000005423        59.315129800949528     
   149.19100000005423        59.313360027592239     
   149.19200000005424        59.311590213742790     
   149.19300000005424        59.309820359401620     
   149.19400000005425        59.308050464569298     
   149.19500000005425        59.306280529246507     
   149.19600000005425        59.304510553433815     
   149.19700000005426        59.302740537131577     
   149.19800000005426        59.300970480340744     
   149.19900000005427        59.299200383061475     
   149.20000000005427        59.297430245294493     
   149.20100000005428        59.295660067040423     
   149.20200000005428        59.293889848299976     
   149.20300000005429        59.292119589073408     
   149.20400000005429        59.290349289361409     
   149.20500000005430        59.288578949164808     
   149.20600000005430        59.286808568483814     
   149.20700000005431        59.285038147319128     
   149.20800000005431        59.283267685671341     
   149.20900000005432        59.281497183541148     
   149.21000000005432        59.279726640928892     
   149.21100000005433        59.277956057835326     
   149.21200000005433        59.276185434261016     
   149.21300000005434        59.274414770206462     
   149.21400000005434        59.272644065672239     
   149.21500000005435        59.270873320659085     
   149.21600000005435        59.269102535167306     
   149.21700000005436        59.267331709197776     
   149.21800000005436        59.265560842750773     
   149.21900000005436        59.263789935827184     
   149.22000000005437        59.262018988427421     
   149.22100000005437        59.260248000552103     
   149.22200000005438        59.258476972201755     
   149.22300000005438        59.256705903376854     
   149.22400000005439        59.254934794078487     
   149.22500000005439        59.253163644306760     
   149.22600000005440        59.251392454062334     
   149.22700000005440        59.249621223345926     
   149.22800000005441        59.247849952157949     
   149.22900000005441        59.246078640499206     
   149.23000000005442        59.244307288370003     
   149.23100000005442        59.242535895771155     
   149.23200000005443        59.240764462703261     
   149.23300000005443        59.238992989166796     
   149.23400000005444        59.237221475162542     
   149.23500000005444        59.235449920690755     
   149.23600000005445        59.233678325752258     
   149.23700000005445        59.231906690347579     
   149.23800000005446        59.230135014477376     
   149.23900000005446        59.228363298142085     
   149.24000000005447        59.226591541342579     
   149.24100000005447        59.224819744079120     
   149.24200000005447        59.223047906352555     
   149.24300000005448        59.221276028163444     
   149.24400000005448        59.219504109512172     
   149.24500000005449        59.217732150399534     
   149.24600000005449        59.215960150826163     
   149.24700000005450        59.214188110792641     
   149.24800000005450        59.212416030299224     
   149.24900000005451        59.210643909347084     
   149.25000000005451        59.208871747936250     
   149.25100000005452        59.207099546067774     
   149.25200000005452        59.205327303742060     
   149.25300000005453        59.203555020959662     
   149.25400000005453        59.201782697721200     
   149.25500000005454        59.200010334027496     
   149.25600000005454        59.198237929878815     
   149.25700000005455        59.196465485275866     
   149.25800000005455        59.194693000219551     
   149.25900000005456        59.192920474710029     
   149.26000000005456        59.191147908748100     
   149.26100000005457        59.189375302334525     
   149.26200000005457        59.187602655469739     
   149.26300000005457        59.185829968154259     
   149.26400000005458        59.184057240388746     
   149.26500000005458        59.182284472173926     
   149.26600000005459        59.180511663510558     
   149.26700000005459        59.178738814398791     
   149.26800000005460        59.176965924839600     
   149.26900000005460        59.175192994833282     
   149.27000000005461        59.173420024380938     
   149.27100000005461        59.171647013482641     
   149.27200000005462        59.169873962139285     
   149.27300000005462        59.168100870351466     
   149.27400000005463        59.166327738119847     
   149.27500000005463        59.164554565444803     
   149.27600000005464        59.162781352327158     
   149.27700000005464        59.161008098767596     
   149.27800000005465        59.159234804766527     
   149.27900000005465        59.157461470324591     
   149.28000000005466        59.155688095442557     
   149.28100000005466        59.153914680120998     
   149.28200000005467        59.152141224360378     
   149.28300000005467        59.150367728161307     
   149.28400000005468        59.148594191524687     
   149.28500000005468        59.146820614450959     
   149.28600000005468        59.145046996940700     
   149.28700000005469        59.143273338994490     
   149.28800000005469        59.141499640613134     
   149.28900000005470        59.139725901797142     
   149.29000000005470        59.137952122547048     
   149.29100000005471        59.136178302863847     
   149.29200000005471        59.134404442747837     
   149.29300000005472        59.132630542199557     
   149.29400000005472        59.130856601219733     
   149.29500000005473        59.129082619809196     
   149.29600000005473        59.127308597968117     
   149.29700000005474        59.125534535697646     
   149.29800000005474        59.123760432998090     
   149.29900000005475        59.121986289870222     
   149.30000000005475        59.120212106314490     
   149.30100000005476        59.118437882331776     
   149.30200000005476        59.116663617922505     
   149.30300000005477        59.114889313087318     
   149.30400000005477        59.113114967826810     
   149.30500000005478        59.111340582141814     
   149.30600000005478        59.109566156032898     
   149.30700000005479        59.107791689500502     
   149.30800000005479        59.106017182545401     
   149.30900000005479        59.104242635168305     
   149.31000000005480        59.102468047369854     
   149.31100000005480        59.100693419150339     
   149.31200000005481        59.098918750510762     
   149.31300000005481        59.097144041451621     
   149.31400000005482        59.095369291973689     
   149.31500000005482        59.093594502077330     
   149.31600000005483        59.091819671763410     
   149.31700000005483        59.090044801032469     
   149.31800000005484        59.088269889885183     
   149.31900000005484        59.086494938322076     
   149.32000000005485        59.084719946344102     
   149.32100000005485        59.082944913951557     
   149.32200000005486        59.081169841145197     
   149.32300000005486        59.079394727925759     
   149.32400000005487        59.077619574293728     
   149.32500000005487        59.075844380249805     
   149.32600000005488        59.074069145794553     
   149.32700000005488        59.072293870928782     
   149.32800000005489        59.070518555653017     
   149.32900000005489        59.068743199968154     
   149.33000000005489        59.066967803874455     
   149.33100000005490        59.065192367372809     
   149.33200000005490        59.063416890463643     
   149.33300000005491        59.061641373147850     
   149.33400000005491        59.059865815426036     
   149.33500000005492        59.058090217298648     
   149.33600000005492        59.056314578766525     
   149.33700000005493        59.054538899830419     
   149.33800000005493        59.052763180490629     
   149.33900000005494        59.050987420748079     
   149.34000000005494        59.049211620603309     
   149.34100000005495        59.047435780057071     
   149.34200000005495        59.045659899109921     
   149.34300000005496        59.043883977762647     
   149.34400000005496        59.042108016015526     
   149.34500000005497        59.040332013869737     
   149.34600000005497        59.038555971325543     
   149.34700000005498        59.036779888383812     
   149.34800000005498        59.035003765045076     
   149.34900000005499        59.033227601309996     
   149.35000000005499        59.031451397179346     
   149.35100000005500        59.029675152653745     
   149.35200000005500        59.027898867733683     
   149.35300000005500        59.026122542419955     
   149.35400000005501        59.024346176713401     
   149.35500000005501        59.022569770614226     
   149.35600000005502        59.020793324123517     
   149.35700000005502        59.019016837241800     
   149.35800000005503        59.017240309969452     
   149.35900000005503        59.015463742307666     
   149.36000000005504        59.013687134256671     
   149.36100000005504        59.011910485817459     
   149.36200000005505        59.010133796990296     
   149.36300000005505        59.008357067776203     
   149.36400000005506        59.006580298175663     
   149.36500000005506        59.004803488189374     
   149.36600000005507        59.003026637818031     
   149.36700000005507        59.001249747062296     
   149.36800000005508        58.999472815922900     
   149.36900000005508        58.997695844400333     
   149.37000000005509        58.995918832495420     
   149.37100000005509        58.994141780208601     
   149.37200000005510        58.992364687541105     
   149.37300000005510        58.990587554492947     
   149.37400000005510        58.988810381065164     
   149.37500000005511        58.987033167258211     
   149.37600000005511        58.985255913073033     
   149.37700000005512        58.983478618509963     
   149.37800000005512        58.981701283569990     
   149.37900000005513        58.979923908253618     
   149.38000000005513        58.978146492561670     
   149.38100000005514        58.976369036494589     
   149.38200000005514        58.974591540053041     
   149.38300000005515        58.972814003238057     
   149.38400000005515        58.971036426049999     
   149.38500000005516        58.969258808489656     
   149.38600000005516        58.967481150557703     
   149.38700000005517        58.965703452254758     
   149.38800000005517        58.963925713581482     
   149.38900000005518        58.962147934538621     
   149.39000000005518        58.960370115126892     
   149.39100000005519        58.958592255346836     
   149.39200000005519        58.956814355199462     
   149.39300000005520        58.955036414685068     
   149.39400000005520        58.953258433804507     
   149.39500000005521        58.951480412558439     
   149.39600000005521        58.949702350947462     
   149.39700000005521        58.947924248972491     
   149.39800000005522        58.946146106633897     
   149.39900000005522        58.944367923932539     
   149.40000000005523        58.942589700869284     
   149.40100000005523        58.940811437444381     
   149.40200000005524        58.939033133658931     
   149.40300000005524        58.937254789513389     
   149.40400000005525        58.935476405008671     
   149.40500000005525        58.933697980145112     
   149.40600000005526        58.931919514923628     
   149.40700000005526        58.930141009344872     
   149.40800000005527        58.928362463409719     
   149.40900000005527        58.926583877118382     
   149.41000000005528        58.924805250472119     
   149.41100000005528        58.923026583471191     
   149.41200000005529        58.921247876116375     
   149.41300000005529        58.919469128408721     
   149.41400000005530        58.917690340348486     
   149.41500000005530        58.915911511936514     
   149.41600000005531        58.914132643173573     
   149.41700000005531        58.912353734060090     
   149.41800000005532        58.910574784597138     
   149.41900000005532        58.908795794785284     
   149.42000000005532        58.907016764625055     
   149.42100000005533        58.905237694117510     
   149.42200000005533        58.903458583262662     
   149.42300000005534        58.901679432061933     
   149.42400000005534        58.899900240515940     
   149.42500000005535        58.898121008624926     
   149.42600000005535        58.896341736390070     
   149.42700000005536        58.894562423811806     
   149.42800000005536        58.892783070890744     
   149.42900000005537        58.891003677627872     
   149.43000000005537        58.889224244023708     
   149.43100000005538        58.887444770079078     
   149.43200000005538        58.885665255794528     
   149.43300000005539        58.883885701170904     
   149.43400000005539        58.882106106209022     
   149.43500000005540        58.880326470909061     
   149.43600000005540        58.878546795272456     
   149.43700000005541        58.876767079299420     
   149.43800000005541        58.874987322990705     
   149.43900000005542        58.873207526347230     
   149.44000000005542        58.871427689369476     
   149.44100000005542        58.869647812058282     
   149.44200000005543        58.867867894414502     
   149.44300000005543        58.866087936438646     
   149.44400000005544        58.864307938131326     
   149.44500000005544        58.862527899493429     
   149.44600000005545        58.860747820525710     
   149.44700000005545        58.858967701228757     
   149.44800000005546        58.857187541603359     
   149.44900000005546        58.855407341650142     
   149.45000000005547        58.853627101369838     
   149.45100000005547        58.851846820763363     
   149.45200000005548        58.850066499831222     
   149.45300000005548        58.848286138574238     
   149.45400000005549        58.846505736993073     
   149.45500000005549        58.844725295088466     
   149.45600000005550        58.842944812860871     
   149.45700000005550        58.841164290311468     
   149.45800000005551        58.839383727440890     
   149.45900000005551        58.837603124249668     
   149.46000000005552        58.835822480738642     
   149.46100000005552        58.834041796908288     
   149.46200000005553        58.832261072759707     
   149.46300000005553        58.830480308293254     
   149.46400000005553        58.828699503510030     
   149.46500000005554        58.826918658410534     
   149.46600000005554        58.825137772995369     
   149.46700000005555        58.823356847265565     
   149.46800000005555        58.821575881221740     
   149.46900000005556        58.819794874864364     
   149.47000000005556        58.818013828194800     
   149.47100000005557        58.816232741213014     
   149.47200000005557        58.814451613920141     
   149.47300000005558        58.812670446316815     
   149.47400000005558        58.810889238404123     
   149.47500000005559        58.809107990182163     
   149.47600000005559        58.807326701652130     
   149.47700000005560        58.805545372814542     
   149.47800000005560        58.803764003670160     
   149.47900000005561        58.801982594219780     
   149.48000000005561        58.800201144464118     
   149.48100000005562        58.798419654403951     
   149.48200000005562        58.796638124039859     
   149.48300000005563        58.794856553372689     
   149.48400000005563        58.793074942403088     
   149.48500000005563        58.791293291132149     
   149.48600000005564        58.789511599560115     
   149.48700000005564        58.787729867688036     
   149.48800000005565        58.785948095516645     
   149.48900000005565        58.784166283046403     
   149.49000000005566        58.782384430278213     
   149.49100000005566        58.780602537213127     
   149.49200000005567        58.778820603851329     
   149.49300000005567        58.777038630194092     
   149.49400000005568        58.775256616241577     
   149.49500000005568        58.773474561994981     
   149.49600000005569        58.771692467455132     
   149.49700000005569        58.769910332622239     
   149.49800000005570        58.768128157497500     
   149.49900000005570        58.766345942081600     
   149.50000000005571        58.764563686375133     
   149.50100000005571        58.762781390378962     
   149.50200000005572        58.760999054093659     
   149.50300000005572        58.759216677520172     
   149.50400000005573        58.757434260659231     
   149.50500000005573        58.755651803511618     
   149.50600000005574        58.753869306077945     
   149.50700000005574        58.752086768359021     
   149.50800000005574        58.750304190355649     
   149.50900000005575        58.748521572068398     
   149.51000000005575        58.746738913498199     
   149.51100000005576        58.744956214645768     
   149.51200000005576        58.743173475511917     
   149.51300000005577        58.741390696097284     
   149.51400000005577        58.739607876402580     
   149.51500000005578        58.737825016428786     
   149.51600000005578        58.736042116176442     
   149.51700000005579        58.734259175646351     
   149.51800000005579        58.732476194839471     
   149.51900000005580        58.730693173756272     
   149.52000000005580        58.728910112397706     
   149.52100000005581        58.727127010764356     
   149.52200000005581        58.725343868857124     
   149.52300000005582        58.723560686676578     
   149.52400000005582        58.721777464223820     
   149.52500000005583        58.719994201499524     
   149.52600000005583        58.718210898504246     
   149.52700000005584        58.716427555238781     
   149.52800000005584        58.714644171704116     
   149.52900000005585        58.712860747900613     
   149.53000000005585        58.711077283829425     
   149.53100000005585        58.709293779491226     
   149.53200000005586        58.707510234886634     
   149.53300000005586        58.705726650016608     
   149.53400000005587        58.703943024881781     
   149.53500000005587        58.702159359482955     
   149.53600000005588        58.700375653820913     
   149.53700000005588        58.698591907896493     
   149.53800000005589        58.696808121710248     
   149.53900000005589        58.695024295263160     
   149.54000000005590        58.693240428555946     
   149.54100000005590        58.691456521589352     
   149.54200000005591        58.689672574364131     
   149.54300000005591        58.687888586881094     
   149.54400000005592        58.686104559140865     
   149.54500000005592        58.684320491144597     
   149.54600000005593        58.682536382892685     
   149.54700000005593        58.680752234385956     
   149.54800000005594        58.678968045625453     
   149.54900000005594        58.677183816611723     
   149.55000000005595        58.675399547345492     
   149.55100000005595        58.673615237827747     
   149.55200000005595        58.671830888058949     
   149.55300000005596        58.670046498040286     
   149.55400000005596        58.668262067772247     
   149.55500000005597        58.666477597255941     
   149.55600000005597        58.664693086491511     
   149.55700000005598        58.662908535480383     
   149.55800000005598        58.661123944222908     
   149.55900000005599        58.659339312720284     
   149.56000000005599        58.657554640972847     
   149.56100000005600        58.655769928981734     
   149.56200000005600        58.653985176747511     
   149.56300000005601        58.652200384271083     
   149.56400000005601        58.650415551553088     
   149.56500000005602        58.648630678594564     
   149.56600000005602        58.646845765395909     
   149.56700000005603        58.645060811958473     
   149.56800000005603        58.643275818282497     
   149.56900000005604        58.641490784368969     
   149.57000000005604        58.639705710218799     
   149.57100000005605        58.637920595832689     
   149.57200000005605        58.636135441211408     
   149.57300000005606        58.634350246355716     
   149.57400000005606        58.632565011266550     
   149.57500000005606        58.630779735944515     
   149.57600000005607        58.628994420390555     
   149.57700000005607        58.627209064605239     
   149.57800000005608        58.625423668589569     
   149.57900000005608        58.623638232344398     
   149.58000000005609        58.621852755870400     
   149.58100000005609        58.620067239168385     
   149.58200000005610        58.618281682239200     
   149.58300000005610        58.616496085083590     
   149.58400000005611        58.614710447702208     
   149.58500000005611        58.612924770096093     
   149.58600000005612        58.611139052265870     
   149.58700000005612        58.609353294212532     
   149.58800000005613        58.607567495936713     
   149.58900000005613        58.605781657439309     
   149.59000000005614        58.603995778721185     
   149.59100000005614        58.602209859782896     
   149.59200000005615        58.600423900625458     
   149.59300000005615        58.598637901249596     
   149.59400000005616        58.596851861656098     
   149.59500000005616        58.595065781845889     
   149.59600000005616        58.593279661819537     
   149.59700000005617        58.591493501577958     
   149.59800000005617        58.589707301122196     
   149.59900000005618        58.587921060452672     
   149.60000000005618        58.586134779570564     
   149.60100000005619        58.584348458476420     
   149.60200000005619        58.582562097171127     
   149.60300000005620        58.580775695655504     
   149.60400000005620        58.578989253930239     
   149.60500000005621        58.577202771996546     
   149.60600000005621        58.575416249854541     
   149.60700000005622        58.573629687505729     
   149.60800000005622        58.571843084950558     
   149.60900000005623        58.570056442189987     
   149.61000000005623        58.568269759224641     
   149.61100000005624        58.566483036055438     
   149.61200000005624        58.564696272683335     
   149.61300000005625        58.562909469109037     
   149.61400000005625        58.561122625333390     
   149.61500000005626        58.559335741356946     
   149.61600000005626        58.557548817180972     
   149.61700000005627        58.555761852805915     
   149.61800000005627        58.553974848232798     
   149.61900000005627        58.552187803462438     
   149.62000000005628        58.550400718495588     
   149.62100000005628        58.548613593333172     
   149.62200000005629        58.546826427975745     
   149.62300000005629        58.545039222424343     
   149.62400000005630        58.543251976679812     
   149.62500000005630        58.541464690742963     
   149.62600000005631        58.539677364614512     
   149.62700000005631        58.537889998295427     
   149.62800000005632        58.536102591786339     
   149.62900000005632        58.534315145088463     
   149.63000000005633        58.532527658202035     
   149.63100000005633        58.530740131128383     
   149.63200000005634        58.528952563868195     
   149.63300000005634        58.527164956422112     
   149.63400000005635        58.525377308791214     
   149.63500000005635        58.523589620976288     
   149.63600000005636        58.521801892977933     
   149.63700000005636        58.520014124797385     
   149.63800000005637        58.518226316435047     
   149.63900000005637        58.516438467892023     
   149.64000000005638        58.514650579169128     
   149.64100000005638        58.512862650267081     
   149.64200000005638        58.511074681186784     
   149.64300000005639        58.509286671929189     
   149.64400000005639        58.507498622494857     
   149.64500000005640        58.505710532884706     
   149.64600000005640        58.503922403099878     
   149.64700000005641        58.502134233140850     
   149.64800000005641        58.500346023008795     
   149.64900000005642        58.498557772704096     
   149.65000000005642        58.496769482227911     
   149.65100000005643        58.494981151581015     
   149.65200000005643        58.493192780764431     
   149.65300000005644        58.491404369778571     
   149.65400000005644        58.489615918624580     
   149.65500000005645        58.487827427303259     
   149.65600000005645        58.486038895815668     
   149.65700000005646        58.484250324162048     
   149.65800000005646        58.482461712343849     
   149.65900000005647        58.480673060361561     
   149.66000000005647        58.478884368216299     
   149.66100000005648        58.477095635908753     
   149.66200000005648        58.475306863439663     
   149.66300000005648        58.473518050809957     
   149.66400000005649        58.471729198020810     
   149.66500000005649        58.469940305072775     
   149.66600000005650        58.468151371966520     
   149.66700000005650        58.466362398703140     
   149.66800000005651        58.464573385283423     
   149.66900000005651        58.462784331708249     
   149.67000000005652        58.460995237978423     
   149.67100000005652        58.459206104094832     
   149.67200000005653        58.457416930058358     
   149.67300000005653        58.455627715869895     
   149.67400000005654        58.453838461530232     
   149.67500000005654        58.452049167040151     
   149.67600000005655        58.450259832400626     
   149.67700000005655        58.448470457612551     
   149.67800000005656        58.446681042676545     
   149.67900000005656        58.444891587593780     
   149.68000000005657        58.443102092364697     
   149.68100000005657        58.441312556990695     
   149.68200000005658        58.439522981472258     
   149.68300000005658        58.437733365810352     
   149.68400000005659        58.435943710005880     
   149.68500000005659        58.434154014059722     
   149.68600000005659        58.432364277972560     
   149.68700000005660        58.430574501745426     
   149.68800000005660        58.428784685379185     
   149.68900000005661        58.426994828874598     
   149.69000000005661        58.425204932232589     
   149.69100000005662        58.423414995453967     
   149.69200000005662        58.421625018539693     
   149.69300000005663        58.419835001490668     
   149.69400000005663        58.418044944307582     
   149.69500000005664        58.416254846991386     
   149.69600000005664        58.414464709543225     
   149.69700000005665        58.412674531963617     
   149.69800000005665        58.410884314253373     
   149.69900000005666        58.409094056413629     
   149.70000000005666        58.407303758445224     
   149.70100000005667        58.405513420348875     
   149.70200000005667        58.403723042125527     
   149.70300000005668        58.401932623776183     
   149.70400000005668        58.400142165301446     
   149.70500000005669        58.398351666702439     
   149.70600000005669        58.396561127979915     
   149.70700000005669        58.394770549134861     
   149.70800000005670        58.392979930168075     
   149.70900000005670        58.391189271080307     
   149.71000000005671        58.389398571872682     
   149.71100000005671        58.387607832546010     
   149.71200000005672        58.385817053100972     
   149.71300000005672        58.384026233538748     
   149.71400000005673        58.382235373860070     
   149.71500000005673        58.380444474065733     
   149.71600000005674        58.378653534156811     
   149.71700000005674        58.376862554133986     
   149.71800000005675        58.375071533998359     
   149.71900000005675        58.373280473750512     
   149.72000000005676        58.371489373391753     
   149.72100000005676        58.369698232922588     
   149.72200000005677        58.367907052343966     
   149.72300000005677        58.366115831657090     
   149.72400000005678        58.364324570862500     
   149.72500000005678        58.362533269961162     
   149.72600000005679        58.360741928954020     
   149.72700000005679        58.358950547842007     
   149.72800000005680        58.357159126625923     
   149.72900000005680        58.355367665306638     
   149.73000000005680        58.353576163885172     
   149.73100000005681        58.351784622362331     
   149.73200000005681        58.349993040738980     
   149.73300000005682        58.348201419016135     
   149.73400000005682        58.346409757194515     
   149.73500000005683        58.344618055275163     
   149.73600000005683        58.342826313258833     
   149.73700000005684        58.341034531146647     
   149.73800000005684        58.339242708939373     
   149.73900000005685        58.337450846637708     
   149.74000000005685        58.335658944242809     
   149.74100000005686        58.333867001755507     
   149.74200000005686        58.332075019176749     
   149.74300000005687        58.330282996507528     
   149.74400000005687        58.328490933748313     
   149.74500000005688        58.326698830900476     
   149.74600000005688        58.324906687964749     
   149.74700000005689        58.323114504942019     
   149.74800000005689        58.321322281833048     
   149.74900000005690        58.319530018639156     
   149.75000000005690        58.317737715360884     
   149.75100000005691        58.315945371999106     
   149.75200000005691        58.314152988554930     
   149.75300000005691        58.312360565029330     
   149.75400000005692        58.310568101422867     
   149.75500000005692        58.308775597736776     
   149.75600000005693        58.306983053971756     
   149.75700000005693        58.305190470128849     
   149.75800000005694        58.303397846209052     
   149.75900000005694        58.301605182212988     
   149.76000000005695        58.299812478141973     
   149.76100000005695        58.298019733996441     
   149.76200000005696        58.296226949777655     
   149.76300000005696        58.294434125486227     
   149.76400000005697        58.292641261123514     
   149.76500000005697        58.290848356690098     
   149.76600000005698        58.289055412186883     
   149.76700000005698        58.287262427614991     
   149.76800000005699        58.285469402975181     
   149.76900000005699        58.283676338268457     
   149.77000000005700        58.281883233495549     
   149.77100000005700        58.280090088657673     
   149.77200000005701        58.278296903755596     
   149.77300000005701        58.276503678790050     
   149.77400000005701        58.274710413762328     
   149.77500000005702        58.272917108673091     
   149.77600000005702        58.271123763523406     
   149.77700000005703        58.269330378314010     
   149.77800000005703        58.267536953046083     
   149.77900000005704        58.265743487720407     
   149.78000000005704        58.263949982337799     
   149.78100000005705        58.262156436899403     
   149.78200000005705        58.260362851405894     
   149.78300000005706        58.258569225858501     
   149.78400000005706        58.256775560258063     
   149.78500000005707        58.254981854605347     
   149.78600000005707        58.253188108901234     
   149.78700000005708        58.251394323146947     
   149.78800000005708        58.249600497343351     
   149.78900000005709        58.247806631491130     
   149.79000000005709        58.246012725591378     
   149.79100000005710        58.244218779645010     
   149.79200000005710        58.242424793653022     
   149.79300000005711        58.240630767616508     
   149.79400000005711        58.238836701535902     
   149.79500000005712        58.237042595412674     
   149.79600000005712        58.235248449247273     
   149.79700000005712        58.233454263041054     
   149.79800000005713        58.231660036794516     
   149.79900000005713        58.229865770509321     
   149.80000000005714        58.228071464185675     
   149.80100000005714        58.226277117824843     
   149.80200000005715        58.224482731427628     
   149.80300000005715        58.222688304995117     
   149.80400000005716        58.220893838528212     
   149.80500000005716        58.219099332027739     
   149.80600000005717        58.217304785494747     
   149.80700000005717        58.215510198930339     
   149.80800000005718        58.213715572335190     
   149.80900000005718        58.211920905710237     
   149.81000000005719        58.210126199056589     
   149.81100000005719        58.208331452375241     
   149.81200000005720        58.206536665666803     
   149.81300000005720        58.204741838932641     
   149.81400000005721        58.202946972173450     
   149.81500000005721        58.201152065390225     
   149.81600000005722        58.199357118583897     
   149.81700000005722        58.197562131755589     
   149.81800000005722        58.195767104905990     
   149.81900000005723        58.193972038036108     
   149.82000000005723        58.192176931147159     
   149.82100000005724        58.190381784239790     
   149.82200000005724        58.188586597314959     
   149.82300000005725        58.186791370373783     
   149.82400000005725        58.184996103417220     
   149.82500000005726        58.183200796446201     
   149.82600000005726        58.181405449461437     
   149.82700000005727        58.179610062464143     
   149.82800000005727        58.177814635455391     
   149.82900000005728        58.176019168435964     
   149.83000000005728        58.174223661406735     
   149.83100000005729        58.172428114368614     
   149.83200000005729        58.170632527322908     
   149.83300000005730        58.168836900270193     
   149.83400000005730        58.167041233211854     
   149.83500000005731        58.165245526148368     
   149.83600000005731        58.163449779081105     
   149.83700000005732        58.161653992010628     
   149.83800000005732        58.159858164938328     
   149.83900000005733        58.158062297864909     
   149.84000000005733        58.156266390791558     
   149.84100000005733        58.154470443718971     
   149.84200000005734        58.152674456648221     
   149.84300000005734        58.150878429580203     
   149.84400000005735        58.149082362516033     
   149.84500000005735        58.147286255456649     
   149.84600000005736        58.145490108402946     
   149.84700000005736        58.143693921355947     
   149.84800000005737        58.141897694316675     
   149.84900000005737        58.140101427285892     
   149.85000000005738        58.138305120264732     
   149.85100000005738        58.136508773254242     
   149.85200000005739        58.134712386255217     
   149.85300000005739        58.132915959268715     
   149.85400000005740        58.131119492295831     
   149.85500000005740        58.129322985337282     
   149.85600000005741        58.127526438394320     
   149.85700000005741        58.125729851467611     
   149.85800000005742        58.123933224558400     
   149.85900000005742        58.122136557667638     
   149.86000000005743        58.120339850796178     
   149.86100000005743        58.118543103945072     
   149.86200000005744        58.116746317115407     
   149.86300000005744        58.114949490307779     
   149.86400000005744        58.113152623523504     
   149.86500000005745        58.111355716763548     
   149.86600000005745        58.109558770028961     
   149.86700000005746        58.107761783320427     
   149.86800000005746        58.105964756639288     
   149.86900000005747        58.104167689986291     
   149.87000000005747        58.102370583362536     
   149.87100000005748        58.100573436768819     
   149.87200000005748        58.098776250206370     
   149.87300000005749        58.096979023676006     
   149.87400000005749        58.095181757178786     
   149.87500000005750        58.093384450715739     
   149.87600000005750        58.091587104287846     
   149.87700000005751        58.089789717896004     
   149.87800000005751        58.087992291541248     
   149.87900000005752        58.086194825224631     
   149.88000000005752        58.084397318947047     
   149.88100000005753        58.082599772709514     
   149.88200000005753        58.080802186513274     
   149.88300000005754        58.079004560358896     
   149.88400000005754        58.077206894247723     
   149.88500000005754        58.075409188180473     
   149.88600000005755        58.073611442158288     
   149.88700000005755        58.071813656182165     
   149.88800000005756        58.070015830253226     
   149.88900000005756        58.068217964372245     
   149.89000000005757        58.066420058540359     
   149.89100000005757        58.064622112758414     
   149.89200000005758        58.062824127027604     
   149.89300000005758        58.061026101349000     
   149.89400000005759        58.059228035723130     
   149.89500000005759        58.057429930151585     
   149.89600000005760        58.055631784634976     
   149.89700000005760        58.053833599174560     
   149.89800000005761        58.052035373771041     
   149.89900000005761        58.050237108425790     
   149.90000000005762        58.048438803139533     
   149.90100000005762        58.046640457913391     
   149.90200000005763        58.044842072748295     
   149.90300000005763        58.043043647645348     
   149.90400000005764        58.041245182605607     
   149.90500000005764        58.039446677629805     
   149.90600000005765        58.037648132719326     
   149.90700000005765        58.035849547874903     
   149.90800000005765        58.034050923097588     
   149.90900000005766        58.032252258388546     
   149.91000000005766        58.030453553748735     
   149.91100000005767        58.028654809178995     
   149.91200000005767        58.026856024680583     
   149.91300000005768        58.025057200254373     
   149.91400000005768        58.023258335901403     
   149.91500000005769        58.021459431622830     
   149.91600000005769        58.019660487419273     
   149.91700000005770        58.017861503292202     
   149.91800000005770        58.016062479242414     
   149.91900000005771        58.014263415270996     
   149.92000000005771        58.012464311378963     
   149.92100000005772        58.010665167567211     
   149.92200000005772        58.008865983836870     
   149.92300000005773        58.007066760189012     
   149.92400000005773        58.005267496624690     
   149.92500000005774        58.003468193144641     
   149.92600000005774        58.001668849750260     
   149.92700000005775        57.999869466442320     
   149.92800000005775        57.998070043222000     
   149.92900000005775        57.996270580090254     
   149.93000000005776        57.994471077048061     
   149.93100000005776        57.992671534096488     
   149.93200000005777        57.990871951236727     
   149.93300000005777        57.989072328469376     
   149.93400000005778        57.987272665796056     
   149.93500000005778        57.985472963217326     
   149.93600000005779        57.983673220734481     
   149.93700000005779        57.981873438348309     
   149.93800000005780        57.980073616059968     
   149.93900000005780        57.978273753870567     
   149.94000000005781        57.976473851781066     
   149.94100000005781        57.974673909792557     
   149.94200000005782        57.972873927906107     
   149.94300000005782        57.971073906122484     
   149.94400000005783        57.969273844443158     
   149.94500000005783        57.967473742868719     
   149.94600000005784        57.965673601400638     
   149.94700000005784        57.963873420039512     
   149.94800000005785        57.962073198786797     
   149.94900000005785        57.960272937643118     
   149.95000000005786        57.958472636609940     
   149.95100000005786        57.956672295688058     
   149.95200000005786        57.954871914878574     
   149.95300000005787        57.953071494182417     
   149.95400000005787        57.951271033600761     
   149.95500000005788        57.949470533134701     
   149.95600000005788        57.947669992785080     
   149.95700000005789        57.945869412553144     
   149.95800000005789        57.944068792439879     
   149.95900000005790        57.942268132446223     
   149.96000000005790        57.940467432573278     
   149.96100000005791        57.938666692822316     
   149.96200000005791        57.936865913194204     
   149.96300000005792        57.935065093689857     
   149.96400000005792        57.933264234310535     
   149.96500000005793        57.931463335057302     
   149.96600000005793        57.929662395930883     
   149.96700000005794        57.927861416932735     
   149.96800000005794        57.926060398063683     
   149.96900000005795        57.924259339324863     
   149.97000000005795        57.922458240717390     
   149.97100000005796        57.920657102242174     
   149.97200000005796        57.918855923900495     
   149.97300000005797        57.917054705692962     
   149.97400000005797        57.915253447621204     
   149.97500000005797        57.913452149685831     
   149.97600000005798        57.911650811888208     
   149.97700000005798        57.909849434229216     
   149.97800000005799        57.908048016709898     
   149.97900000005799        57.906246559331471     
   149.98000000005800        57.904445062094865     
   149.98100000005800        57.902643525001267     
   149.98200000005801        57.900841948051507     
   149.98300000005801        57.899040331246958     
   149.98400000005802        57.897238674588493     
   149.98500000005802        57.895436978077036     
   149.98600000005803        57.893635241714065     
   149.98700000005803        57.891833465500397     
   149.98800000005804        57.890031649436921     
   149.98900000005804        57.888229793525042     
   149.99000000005805        57.886427897765778     
   149.99100000005805        57.884625962159994     
   149.99200000005806        57.882823986708871     
   149.99300000005806        57.881021971413574     
   149.99400000005807        57.879219916275119     
   149.99500000005807        57.877417821294451     
   149.99600000005807        57.875615686472798     
   149.99700000005808        57.873813511811022     
   149.99800000005808        57.872011297310586     
   149.99900000005809        57.870209042972284     
   150.00000000005809        57.868406748797177     
   150.10000000005809        57.687921142388831     
   150.20000000005808        57.507099306576961     
   150.30000000005808        57.325878281020103     
   150.40000000005807        57.144262462173010     
   150.50000000005807        56.962253180244545     
   150.60000000005806        56.779851853527305     
   150.70000000005805        56.597059981689050     
   150.80000000005805        56.413879147976552     
   150.90000000005804        56.230311021425798     
   151.00000000005804        56.046357358957096     
   151.10000000005803        55.862020007578153     
   151.20000000005803        55.677300906528799     
   151.30000000005802        55.492202089548144     
   151.40000000005801        55.306725687021363     
   151.50000000005801        55.120873928216113     
   151.60000000005800        54.934649143549990     
   151.70000000005800        54.748053766812390     
   151.80000000005799        54.561090337419024     
   151.90000000005799        54.373761502683728     
   152.00000000005798        54.186070020094952     
   152.10000000005797        53.998018759579544     
   152.20000000005797        53.809610705784081     
   152.30000000005796        53.620848960389182     
   152.40000000005796        53.431736744345770     
   152.50000000005795        53.242277400192407     
   152.60000000005795        53.052474394321244     
   152.70000000005794        52.862331319248831     
   152.80000000005793        52.671851895913804     
   152.90000000005793        52.481039975879170     
   153.00000000005792        52.289899543633638     
   153.10000000005792        52.098419031710804     
   153.20000000005791        51.906632197261189     
   153.30000000005791        51.714529662680157     
   153.40000000005790        51.522115971646350     
   153.50000000005790        51.329395807454070     
   153.60000000005789        51.136373999369440     
   153.70000000005788        50.943055524708818     
   153.80000000005788        50.749445510882317     
   153.90000000005787        50.555549237395532     
   154.00000000005787        50.361372137806839     
   154.10000000005786        50.166919801638841     
   154.20000000005786        49.972197976235520     
   154.30000000005785        49.777212568564096     
   154.40000000005784        49.581969646956402     
   154.50000000005784        49.386475442785198     
   154.60000000005783        49.190736352071120     
   154.70000000005783        48.994758937015071     
   154.80000000005782        48.798549927451518     
   154.90000000005782        48.602116222218953     
   155.00000000005781        48.405464890440179     
   155.10000000005780        48.208603172709680     
   155.20000000005780        48.011538482180633     
   155.30000000005779        47.814278405549373     
   155.40000000005779        47.616830703928009     
   155.50000000005778        47.419203313603894     
   155.60000000005778        47.221404346677176     
   155.70000000005777        47.023442091572520     
   155.80000000005776        46.825325013419999     
   155.90000000005776        46.627061754299142     
   156.00000000005775        46.428661133337918     
   156.10000000005775        46.230132146667835     
   156.20000000005774        46.031483967221753     
   156.30000000005774        45.832725944374609     
   156.40000000005773        45.633867603419723     
   156.50000000005772        45.434918644874870     
   156.60000000005772        45.235888943614178     
   156.70000000005771        45.036788547819988     
   156.80000000005771        44.837627677750106     
   156.90000000005770        44.638416724314936     
   157.00000000005770        44.439166247461820     
   157.10000000005769        44.239886974359415     
   157.20000000005768        44.040589797380612     
   157.30000000005768        43.841285771878660     
   157.40000000005767        43.641986113752914     
   157.50000000005767        43.442702196801356     
   157.60000000005766        43.243445549856986     
   157.70000000005766        43.044227853704051     
   157.80000000005765        42.845060937774626     
   157.90000000005764        42.645956776619514     
   158.00000000005764        42.446927486156326     
   158.10000000005763        42.247985319690670     
   158.20000000005763        42.049142663710704     
   158.30000000005762        41.850412033454887     
   158.40000000005762        41.651806068254132     
   158.50000000005761        41.453337526646727     
   158.60000000005761        41.255019281270947     
   158.70000000005760        41.056864313533715     
   158.80000000005759        40.858885708060178     
   158.90000000005759        40.661096646926993     
   159.00000000005758        40.463510403680338     
   159.10000000005758        40.266140337147604     
   159.20000000005757        40.068999885042835     
   159.30000000005757        39.872102557373950     
   159.40000000005756        39.675461929657743     
   159.50000000005755        39.479091635947022     
   159.60000000005755        39.283005361681610     
   159.70000000005754        39.087216836364192     
   159.80000000005754        38.891739826077242     
   159.90000000005753        38.696588125843213     
   160.00000000005753        38.501775551842151     
   160.10000000005752        38.307315933494039     
   160.20000000005751        38.113223105418186     
   160.30000000005751        37.919510899279835     
   160.40000000005750        37.726166339840525     
   160.50000000005750        37.533256627263839     
   160.60000000005749        37.340765849230323     
   160.70000000005749        37.148710781193230     
   160.80000000005748        36.957105117928876     
   160.90000000005747        36.765962500313428     
   161.00000000005747        36.575296507029506     
   161.10000000005746        36.385120646061480     
   161.20000000005746        36.195448346115086     
   161.30000000005745        36.006292947968582     
   161.40000000005745        35.817667696031251     
   161.50000000005744        35.629585729761303     
   161.60000000005743        35.442060075262624     
   161.70000000005743        35.255103636957998     
   161.80000000005742        35.068729189287112     
   161.90000000005742        34.882949368577712     
   162.00000000005741        34.697776665017415     
   162.10000000005741        34.513223414770536     
   162.20000000005740        34.329301792196112     
   162.30000000005739        34.146023802315305     
   162.40000000005739        33.963401273374437     
   162.50000000005738        33.781445849656890     
   162.60000000005738        33.600168984883766     
   162.70000000005737        33.419581933746493     
   162.80000000005737        33.239695747812817     
   162.90000000005736        33.060521267507895     
   163.00000000005736        32.882069116525372     
   163.10000000005735        32.704349695893320     
   163.20000000005734        32.527373178490151     
   163.30000000005734        32.351149503636456     
   163.40000000005733        32.175688372168992     
   163.50000000005733        32.000999241644820     
   163.60000000005732        31.827091321919593     
   163.70000000005732        31.653973571003380     
   163.80000000005731        31.481654691190382     
   163.90000000005730        31.310143125529340     
   164.00000000005730        31.139447054590914     
   164.10000000005729        30.969574393525061     
   164.20000000005729        30.800532789485164     
   164.30000000005728        30.632329619279851     
   164.40000000005728        30.464971987408759     
   164.50000000005727        30.298466724361088     
   164.60000000005726        30.132820385257023     
   164.70000000005726        29.968039248806988     
   164.80000000005725        29.804129316483245     
   164.90000000005725        29.641096312096888     
   165.00000000005724        29.478945681654128     
   165.10000000005724        29.317682593427655     
   165.20000000005723        29.157311938384321     
   165.30000000005722        28.997838330878434     
   165.40000000005722        28.839266109602814     
   165.50000000005721        28.681599338823556     
   165.60000000005721        28.524841809816746     
   165.70000000005720        28.368997042664347     
   165.80000000005720        28.214068288184713     
   165.90000000005719        28.060058530142243     
   166.00000000005718        27.906970487701166     
   166.10000000005718        27.754806618021725     
   166.20000000005717        27.603569119168583     
   166.30000000005717        27.453259933132635     
   166.40000000005716        27.303880749047842     
   166.50000000005716        27.155433006627760     
   166.60000000005715        27.007917899754663     
   166.70000000005714        26.861336380159695     
   166.80000000005714        26.715689161371206     
   166.90000000005713        26.570976722695171     
   167.00000000005713        26.427199313386236     
   167.10000000005712        26.284356956868418     
   167.20000000005712        26.142449455166638     
   167.30000000005711        26.001476393362683     
   167.40000000005710        25.861437144094705     
   167.50000000005710        25.722330872287639     
   167.60000000005709        25.584156539802077     
   167.70000000005709        25.446912910225851     
   167.80000000005708        25.310598553687171     
   167.90000000005708        25.175211851742311     
   168.00000000005707        25.040751002254748     
   168.10000000005707        24.907214024331847     
   168.20000000005706        24.774598763295668     
   168.30000000005705        24.642902895613432     
   168.40000000005705        24.512123933900476     
   168.50000000005704        24.382259231842795     
   168.60000000005704        24.253305989202833     
   168.70000000005703        24.125261256748097     
   168.80000000005703        23.998121941146305     
   168.90000000005702        23.871884809912192     
   169.00000000005701        23.746546496226664     
   169.10000000005701        23.622103503781293     
   169.20000000005700        23.498552211585178     
   169.30000000005700        23.375888878670992     
   169.40000000005699        23.254109648797709     
   169.50000000005699        23.133210555102654     
   169.60000000005698        23.013187524636905     
   169.70000000005697        22.894036382923989     
   169.80000000005697        22.775752858382077     
   169.90000000005696        22.658332586697249     
   170.00000000005696        22.541771115168910     
   170.10000000005695        22.426063906897802     
   170.20000000005695        22.311206345001771     
   170.30000000005694        22.197193736655109     
   170.40000000005693        22.084021317127831     
   170.50000000005693        21.971684253681225     
   170.60000000005692        21.860177649432021     
   170.70000000005692        21.749496547115257     
   170.80000000005691        21.639635932750757     
   170.90000000005691        21.530590739235137     
   171.00000000005690        21.422355849864427     
   171.10000000005689        21.314926101726158     
   171.20000000005689        21.208296289096999     
   171.30000000005688        21.102461166613985     
   171.40000000005688        20.997415452515089     
   171.50000000005687        20.893153831658314     
   171.60000000005687        20.789670958571183     
   171.70000000005686        20.686961460315729     
   171.80000000005685        20.585019939349262     
   171.90000000005685        20.483840976234823     
   172.00000000005684        20.383419132347221     
   172.10000000005684        20.283748952403471     
   172.20000000005683        20.184824966988977     
   172.30000000005683        20.086641694974613     
   172.40000000005682        19.989193645840974     
   172.50000000005681        19.892475321930270     
   172.60000000005681        19.796481220673396     
   172.70000000005680        19.701205836667881     
   172.80000000005680        19.606643663675843     
   172.90000000005679        19.512789196675282     
   173.00000000005679        19.419636933657429     
   173.10000000005678        19.327181377493751     
   173.20000000005678        19.235417037679948     
   173.30000000005677        19.144338432007462     
   173.40000000005676        19.053940088189350     
   173.50000000005676        18.964216545407190     
   173.60000000005675        18.875162355780109     
   173.70000000005675        18.786772085829799     
   173.80000000005674        18.699040317813324     
   173.90000000005674        18.611961651034974     
   174.00000000005673        18.525530703113439     
   174.10000000005672        18.439742111144788     
   174.20000000005672        18.354590532868155     
   174.30000000005671        18.270070647731021     
   174.40000000005671        18.186177157938591     
   174.50000000005670        18.102904789411284     
   174.60000000005670        18.020248292757223     
   174.70000000005669        17.938202444129466     
   174.80000000005668        17.856762046067882     
   174.90000000005668        17.775921928303024     
   175.00000000005667        17.695676948518003     
   175.10000000005667        17.616021993029033     
   175.20000000005666        17.536951977480303     
   175.30000000005666        17.458461847477146     
   175.40000000005665        17.380546579148699     
   175.50000000005664        17.303201179728379     
   175.60000000005664        17.226420688066096     
   175.70000000005663        17.150200175107450     
   175.80000000005663        17.074534744346568     
   175.90000000005662        16.999419532244346     
   176.00000000005662        16.924849708619163     
   176.10000000005661        16.850820476997228     
   176.20000000005660        16.777327074951437     
   176.30000000005660        16.704364774384938     
   176.40000000005659        16.631928881811788     
   176.50000000005659        16.560014738617813     
   176.60000000005658        16.488617721247671     
   176.70000000005658        16.417733241447880     
   176.80000000005657        16.347356746401953     
   176.90000000005656        16.277483718905835     
   177.00000000005656        16.208109677489936     
   177.10000000005655        16.139230176530845     
   177.20000000005655        16.070840806340406     
   177.30000000005654        16.002937193244591     
   177.40000000005654        15.935514999630632     
   177.50000000005653        15.868569923981262     
   177.60000000005653        15.802097700902019     
   177.70000000005652        15.736094101118830     
   177.80000000005651        15.670554931466516     
   177.90000000005651        15.605476034870648     
   178.00000000005650        15.540853290294455     
   178.10000000005650        15.476682612693827     
   178.20000000005649        15.412959952951942     
   178.30000000005649        15.349681297797030     
   178.40000000005648        15.286842669715345     
   178.50000000005647        15.224440126844963     
   178.60000000005647        15.162469762874407     
   178.70000000005646        15.100927706914034     
   178.80000000005646        15.039810123369627     
   178.90000000005645        14.979113211796772     
   179.00000000005645        14.918833206757727     
   179.10000000005644        14.858966377667551     
   179.20000000005643        14.799509028627268     
   179.30000000005643        14.740457498244567     
   179.40000000005642        14.681808159481831     
   179.50000000005642        14.623557419435853     
   179.60000000005641        14.565701719180819     
   179.70000000005641        14.508237533552302     
   179.80000000005640        14.451161370955900     
   179.90000000005639        14.394469773153448     
   180.00000000005639        14.338159315061889     
   180.10000000005638        14.282226604530790     
   180.20000000005638        14.226668282125361     
   180.30000000005637        14.171481020905055     
   180.40000000005637        14.116661526191422     
   180.50000000005636        14.062206535349382     
   180.60000000005635        14.008112817544141     
   180.70000000005635        13.954377173513700     
   180.80000000005634        13.900996435323465     
   180.90000000005634        13.847967466130514     
   181.00000000005633        13.795287159942550     
   181.10000000005633        13.742952442701100     
   181.20000000005632        13.690960266799960     
   181.30000000005631        13.639307618577151     
   181.40000000005631        13.587991512981091     
   181.50000000005630        13.537008994573331     
   181.60000000005630        13.486357137280942     
   181.70000000005629        13.436033044141585     
   181.80000000005629        13.386033847059359     
   181.90000000005628        13.336356706541403     
   182.00000000005627        13.286998811450932     
   182.10000000005627        13.237957378758921     
   182.20000000005626        13.189229653282659     
   182.30000000005626        13.140812907437178     
   182.40000000005625        13.092704440984610     
   182.50000000005625        13.044901580769778     
   182.60000000005624        12.997401680492207     
   182.70000000005624        12.950202120424663     
   182.80000000005623        12.903300307185967     
   182.90000000005622        12.856693673474126     
   183.00000000005622        12.810379677830920     
   183.10000000005621        12.764355804380637     
   183.20000000005621        12.718619562587550     
   183.30000000005620        12.673168487009420     
   183.40000000005620        12.628000137049780     
   183.50000000005619        12.583112096709236     
   183.60000000005618        12.538501974348961     
   183.70000000005618        12.494167402446530     
   183.80000000005617        12.450106037347140     
   183.90000000005617        12.406315559036070     
   184.00000000005616        12.362793670884001     
   184.10000000005616        12.319538099425410     
   184.20000000005615        12.276546594109345     
   184.30000000005614        12.233816927079905     
   184.40000000005614        12.191346892927207     
   184.50000000005613        12.149134308466111     
   184.60000000005613        12.107177012503911     
   184.70000000005612        12.065472865612492     
   184.80000000005612        12.024019749904422     
   184.90000000005611        11.982815568801104     
   185.00000000005610        11.941858246814403     
   185.10000000005610        11.901145729327883     
   185.20000000005609        11.860675982374953     
   185.30000000005609        11.820446992412046     
   185.40000000005608        11.780456766122875     
   185.50000000005608        11.740703330179313     
   185.60000000005607        11.701184731052372     
   185.70000000005606        11.661899034783723     
   185.80000000005606        11.622844326786382     
   185.90000000005605        11.584018711635906     
   186.00000000005605        11.545420312859422     
   186.10000000005604        11.507047272740152     
   186.20000000005604        11.468897752115152     
   186.30000000005603        11.430969930164656     
   186.40000000005602        11.393262004233359     
   186.50000000005602        11.355772189615969     
   186.60000000005601        11.318498719371382     
   186.70000000005601        11.281439844131754     
   186.80000000005600        11.244593831911342     
   186.90000000005600        11.207958967914434     
   187.00000000005599        11.171533554346059     
   187.10000000005599        11.135315910241074     
   187.20000000005598        11.099304371261983     
   187.30000000005597        11.063497289536238     
   187.40000000005597        11.027893033460659     
   187.50000000005596        10.992489987535283     
   187.60000000005596        10.957286552180241     
   187.70000000005595        10.922281143564838     
   187.80000000005595        10.887472193441111     
   187.90000000005594        10.852858148958177     
   188.00000000005593        10.818437472510949     
   188.10000000005593        10.784208641559820     
   188.20000000005592        10.750170148474867     
   188.30000000005592        10.716320500368290     
   188.40000000005591        10.682658218931142     
   188.50000000005591        10.649181840276549     
   188.60000000005590        10.615889914777176     
   188.70000000005589        10.582781006919451     
   188.80000000005589        10.549853695133246     
   188.90000000005588        10.517106571655809     
   189.00000000005588        10.484538242362349     
   189.10000000005587        10.452147326631694     
   189.20000000005587        10.419932457186894     
   189.30000000005586        10.387892279958407     
   189.40000000005585        10.356025453933265     
   189.50000000005585        10.324330651011710     
   189.60000000005584        10.292806555867328     
   189.70000000005584        10.261451865808356     
   189.80000000005583        10.230265290632756     
   189.90000000005583        10.199245552501145     
   190.00000000005582        10.168391385797463     
   190.10000000005581        10.137701536984627     
   190.20000000005581        10.107174764490480     
   190.30000000005580        10.076809838564353     
   190.40000000005580        10.046605541148242     
   190.50000000005579        10.016560665756225     
   190.60000000005579        9.9866740173408122     
   190.70000000005578        9.9569444121710475     
   190.80000000005577        9.9273706777096908     
   190.90000000005577        9.8979971156190416     
   191.00000000005576        9.8687313353388610     
   191.10000000005576        9.8396179766807688     
   191.20000000005575        9.8106559108790403     
   191.30000000005575        9.7818440195228646     
   191.40000000005574        9.7531811946816820     
   191.50000000005573        9.7246663387911827     
   191.60000000005573        9.6962983645405814     
   191.70000000005572        9.6680761947614275     
   191.80000000005572        9.6399987623172798     
   191.90000000005571        9.6120650099949465     
   192.00000000005571        9.5842738903970215     
   192.10000000005570        9.5566243658355230     
   192.20000000005570        9.5291154082269287     
   192.30000000005569        9.5017459989880226     
   192.40000000005568        9.4745151289335823     
   192.50000000005568        9.4474217981747373     
   192.60000000005567        9.4204650160189178     
   192.70000000005567        9.3936438008705121     
   192.80000000005566        9.3669571801329674     
   192.90000000005566        9.3404041901122135     
   193.00000000005565        9.3139838759206253     
   193.10000000005564        9.2876952913829545     
   193.20000000005564        9.2615374989424524     
   193.30000000005563        9.2355095695686238     
   193.40000000005563        9.2096105826661532     
   193.50000000005562        9.1838396259844313     
   193.60000000005562        9.1581957955285453     
   193.70000000005561        9.1326781954712537     
   193.80000000005560        9.1072859380656688     
   193.90000000005560        9.0820181435593277     
   194.00000000005559        9.0568739401092415     
   194.10000000005559        9.0318524636976303     
   194.20000000005558        9.0069528580489795     
   194.30000000005558        8.9821742745479316     
   194.40000000005557        8.9575158721580070     
   194.50000000005556        8.9329768173417285     
   194.60000000005556        8.9085562839809356     
   194.70000000005555        8.8842534532987596     
   194.80000000005555        8.8600675137821909     
   194.90000000005554        8.8359976611053845     
   195.00000000005554        8.8120430980542075     
   195.10000000005553        8.7882030344514828     
   195.20000000005552        8.7644766870831194     
   195.30000000005552        8.7408632796250210     
   195.40000000005551        8.7173620425711267     
   195.50000000005551        8.6939722131620094     
   195.60000000005550        8.6706930353142884     
   195.70000000005550        8.6475237595511825     
   195.80000000005549        8.6244636429335451     
   195.90000000005548        8.6015119489920160     
   196.00000000005548        8.5786679476594241     
   196.10000000005547        8.5559309152046037     
   196.20000000005547        8.5333001341667192     
   196.30000000005546        8.5107748932901508     
   196.40000000005546        8.4883544874604713     
   196.50000000005545        8.4660382176410032     
   196.60000000005545        8.4438253908100371     
   196.70000000005544        8.4217153198991035     
   196.80000000005543        8.3997073237313220     
   196.90000000005543        8.3778007269613646     
   197.00000000005542        8.3559948600151923     
   197.10000000005542        8.3342890590312564     
   197.20000000005541        8.3126826658016437     
   197.30000000005541        8.2911750277148162     
   197.40000000005540        8.2697654976980353     
   197.50000000005539        8.2484534341610782     
   197.60000000005539        8.2272382009406062     
   197.70000000005538        8.2061191672446228     
   197.80000000005538        8.1850957075983217     
   197.90000000005537        8.1641672017899065     
   198.00000000005537        8.1433330348175961     
   198.10000000005536        8.1225925968366735     
   198.20000000005535        8.1019452831075487     
   198.30000000005535        8.0813904939442764     
   198.40000000005534        8.0609276346638037     
   198.50000000005534        8.0405561155355052     
   198.60000000005533        8.0202753517314669     
   198.70000000005533        8.0000847632774121     
   198.80000000005532        7.9799837750041380     
   198.90000000005531        7.9599718164993414     
   199.00000000005531        7.9400483220603935     
   199.10000000005530        7.9202127306469814     
   199.20000000005530        7.9004644858351689     
   199.30000000005529        7.8808030357710877     
   199.40000000005529        7.8612278331258238     
   199.50000000005528        7.8417383350505983     
   199.60000000005527        7.8223340031321085     
   199.70000000005527        7.8030143033491450     
   199.80000000005526        7.7837787060288424     
   199.90000000005526        7.7646266858040143     
   200.00000000005525        7.7455577215708438     
   200.10000000005525        7.7265712964468136     
   200.20000000005524        7.7076668977293812     
   200.30000000005523        7.6888440168550254     
   200.40000000005523        7.6701021493587804     
   200.50000000005522        7.6514407948340430     
   200.60000000005522        7.6328594568932324     
   200.70000000005521        7.6143576431283853     
   200.80000000005521        7.5959348650726159     
   200.90000000005520        7.5775906381617482     
   201.00000000005519        7.5593244816965370     
   201.10000000005519        7.5411359188051676     
   201.20000000005518        7.5230244764062970     
   201.30000000005518        7.5049896851724149     
   201.40000000005517        7.4870310794937378     
   201.50000000005517        7.4691481974422338     
   201.60000000005516        7.4513405807364776     
   201.70000000005516        7.4336077747064584     
   201.80000000005515        7.4159493282590363     
   201.90000000005514        7.3983647938437205     
   202.00000000005514        7.3808537274187920     
   202.10000000005513        7.3634156884178541     
   202.20000000005513        7.3460502397166261     
   202.30000000005512        7.3287569476003789     
   202.40000000005512        7.3115353817313737     
   202.50000000005511        7.2943851151169250     
   202.60000000005510        7.2773057240777099     
   202.70000000005510        7.2602967882163556     
   202.80000000005509        7.2433578903866387     
   202.90000000005509        7.2264886166625582     
   203.00000000005508        7.2096885563083237     
   203.10000000005508        7.1929573017480966     
   203.20000000005507        7.1762944485365150     
   203.30000000005506        7.1596995953292870     
   203.40000000005506        7.1431723438541770     
   203.50000000005505        7.1267122988823051     
   203.60000000005505        7.1103190681997406     
   203.70000000005504        7.0939922625794525     
   203.80000000005504        7.0777314957534658     
   203.90000000005503        7.0615363843854242     
   204.00000000005502        7.0454065480434700     
   204.10000000005502        7.0293416091732226     
   204.20000000005501        7.0133411930711924     
   204.30000000005501        6.9974049278585992     
   204.40000000005500        6.9815324444551328     
   204.50000000005500        6.9657233765533686     
   204.60000000005499        6.9499773605932482     
   204.70000000005498        6.9342940357367988     
   204.80000000005498        6.9186730438432171     
   204.90000000005497        6.9031140294442563     
   205.00000000005497        6.8876166397197638     
   205.10000000005496        6.8721805244735492     
   205.20000000005496        6.8568053361094714     
   205.30000000005495        6.8414907296078065     
   205.40000000005494        6.8262363625018621     
   205.50000000005494        6.8110418948547871     
   205.60000000005493        6.7959069892368449     
   205.70000000005493        6.7808313107024567     
   205.80000000005492        6.7658145267680325     
   205.90000000005492        6.7508563073897676     
   206.00000000005491        6.7359563249414789     
   206.10000000005491        6.7211142541932025     
   206.20000000005490        6.7063297722894122     
   206.30000000005489        6.6916025587279444     
   206.40000000005489        6.6769322953388448     
   206.50000000005488        6.6623186662636682     
   206.60000000005488        6.6477613579347095     
   206.70000000005487        6.6332600590546908     
   206.80000000005487        6.6188144605766492     
   206.90000000005486        6.6044242556838437     
   207.00000000005485        6.5900891397700798     
   207.10000000005485        6.5758088104200665     
   207.20000000005484        6.5615829673901747     
   207.30000000005484        6.5474113125891904     
   207.40000000005483        6.5332935500593283     
   207.50000000005483        6.5192293859575754     
   207.60000000005482        6.5052185285371289     
   207.70000000005481        6.4912606881288335     
   207.80000000005481        6.4773555771231921     
   207.90000000005480        6.4635029099522079     
   208.00000000005480        6.4497024030717904     
   208.10000000005479        6.4359537749437346     
   208.20000000005479        6.4222567460187099     
   208.30000000005478        6.4086110387186661     
   208.40000000005477        6.3950163774198217     
   208.50000000005477        6.3814724884357643     
   208.60000000005476        6.3679791000006274     
   208.70000000005476        6.3545359422526451     
   208.80000000005475        6.3411427472174937     
   208.90000000005475        6.3277992487923189     
   209.00000000005474        6.3145051827294223     
   209.10000000005473        6.3012602866203871     
   209.20000000005473        6.2880642998804310     
   209.30000000005472        6.2749169637326228     
   209.40000000005472        6.2618180211925596     
   209.50000000005471        6.2487672170530209     
   209.60000000005471        6.2357642978688368     
   209.70000000005470        6.2228090119418900     
   209.80000000005469        6.2099011093062222     
   209.90000000005469        6.1970403417135254     
   210.00000000005468        6.1842264626183061     
   210.10000000005468        6.1714592271637247     
   210.20000000005467        6.1587383921673018     
   210.30000000005467        6.1460637161066360     
   210.40000000005466        6.1334349591056307     
   210.50000000005465        6.1208518829205572     
   210.60000000005465        6.1083142509263233     
   210.70000000005464        6.0958218281029426     
   210.80000000005464        6.0833743810221925     
   210.90000000005463        6.0709716778341463     
   211.00000000005463        6.0586134882540730     
   211.10000000005462        6.0462995835494722     
   211.20000000005462        6.0340297365270041     
   211.30000000005461        6.0218037215199240     
   211.40000000005460        6.0096213143751829     
   211.50000000005460        5.9974822924410107     
   211.60000000005459        5.9853864345545391     
   211.70000000005459        5.9733335210294261     
   211.80000000005458        5.9613233336437519     
   211.90000000005458        5.9493556556278353     
   212.00000000005457        5.9374302716524996     
   212.10000000005456        5.9255469678170165     
   212.20000000005456        5.9137055316376115     
   212.30000000005455        5.9019057520356695     
   212.40000000005455        5.8901474193264551     
   212.50000000005454        5.8784303252075967     
   212.60000000005454        5.8667542627478175     
   212.70000000005453        5.8551190263758430     
   212.80000000005452        5.8435244118693888     
   212.90000000005452        5.8319702163440397     
   213.00000000005451        5.8204562382426879     
   213.10000000005451        5.8089822773244784     
   213.20000000005450        5.7975481346544715     
   213.30000000005450        5.7861536125929272     
   213.40000000005449        5.7747985147849201     
   213.50000000005448        5.7634826461500523     
   213.60000000005448        5.7522058128721651     
   213.70000000005447        5.7409678223891989     
   213.80000000005447        5.7297684833832339     
   213.90000000005446        5.7186076057704405     
   214.00000000005446        5.7074850006912872     
   214.10000000005445        5.6964004805008477     
   214.20000000005444        5.6853538587589165     
   214.30000000005444        5.6743449502206582     
   214.40000000005443        5.6633735708270549     
   214.50000000005443        5.6524395376954777     
   214.60000000005442        5.6415426691103523     
   214.70000000005442        5.6306827845140619     
   214.80000000005441        5.6198597044976406     
   214.90000000005440        5.6090732507918606     
   215.00000000005440        5.5983232462582349     
   215.10000000005439        5.5876095148801115     
   215.20000000005439        5.5769318817538132     
   215.30000000005438        5.5662901730800920     
   215.40000000005438        5.5556842161552735     
   215.50000000005437        5.5451138393629833     
   215.60000000005437        5.5345788721653033     
   215.70000000005436        5.5240791450946869     
   215.80000000005435        5.5136144897454775     
   215.90000000005435        5.5031847387657553     
   216.00000000005434        5.4927897258490042     
   216.10000000005434        5.4824292857262158     
   216.20000000005433        5.4721032541577737     
   216.30000000005433        5.4618114679255143     
   216.40000000005432        5.4515537648247401     
   216.50000000005431        5.4413299836567379     
   216.60000000005431        5.4311399642206224     
   216.70000000005430        5.4209835473060357     
   216.80000000005430        5.4108605746853327     
   216.90000000005429        5.4007708891061341     
   217.00000000005429        5.3907143342839516     
   217.10000000005428        5.3806907548946050     
   217.20000000005427        5.3706999965671089     
   217.30000000005427        5.3607419058762922     
   217.40000000005426        5.3508163303356708     
   217.50000000005426        5.3409231183902239     
   217.60000000005425        5.3310621194095917     
   217.70000000005425        5.3212331836806586     
   217.80000000005424        5.3114361624010096     
   217.90000000005423        5.3016709076719195     
   218.00000000005423        5.2919372724914542     
   218.10000000005422        5.2822351107478900     
   218.20000000005422        5.2725642772127976     
   218.30000000005421        5.2629246305241040     
   218.40000000005421        5.2533160212974161     
   218.50000000005420        5.2437383098063002     
   218.60000000005419        5.2341913543239356     
   218.70000000005419        5.2246750139310425     
   218.80000000005418        5.2151891485627182     
   218.90000000005418        5.2057336189923094     
   219.00000000005417        5.1963082868252428     
   219.10000000005417        5.1869130144927391     
   219.20000000005416        5.1775476652458066     
   219.30000000005415        5.1682121031490293     
   219.40000000005415        5.1589061930747206     
   219.50000000005414        5.1496298006969168     
   219.60000000005414        5.1403827924853589     
   219.70000000005413        5.1311650356998069     
   219.80000000005413        5.1219763983840876     
   219.90000000005412        5.1128167493603884     
   220.00000000005411        5.1036859582236840     
   220.10000000005411        5.0945838953358873     
   220.20000000005410        5.0855104318203717     
   220.30000000005410        5.0764654395563049     
   220.40000000005409        5.0674487911732697     
   220.50000000005409        5.0584603600457543     
   220.60000000005408        5.0495000202877183     
   220.70000000005408        5.0405676467472453     
   220.80000000005407        5.0316631150012086     
   220.90000000005406        5.0227863013499725     
   221.00000000005406        5.0139370828123067     
   221.10000000005405        5.0051153371200314     
   221.20000000005405        4.9963209427128996     
   221.30000000005404        4.9875537787336439     
   221.40000000005404        4.9788137250227926     
   221.50000000005403        4.9701006621136967     
   221.60000000005402        4.9614144712275614     
   221.70000000005402        4.9527550342685229     
   221.80000000005401        4.9441222338188116     
   221.90000000005401        4.9355159531365276     
   222.00000000005400        4.9269360761402314     
   222.10000000005400        4.9183824874200734     
   222.20000000005399        4.9098550722225109     
   222.30000000005398        4.9013537164482877     
   222.40000000005398        4.8928783066477859     
   222.50000000005397        4.8844287300164000     
   222.60000000005397        4.8760048743900306     
   222.70000000005396        4.8676066282405417     
   222.80000000005396        4.8592338806712014     
   222.90000000005395        4.8508865214124155     
   223.00000000005394        4.8425644408170996     
   223.10000000005394        4.8342675298564393     
   223.20000000005393        4.8259956801156330     
   223.30000000005393        4.8177487837893365     
   223.40000000005392        4.8095267336776546     
   223.50000000005392        4.8013294231818255     
   223.60000000005391        4.7931567463000153     
   223.70000000005390        4.7850085976230972     
   223.80000000005390        4.7768848723306814     
   223.90000000005389        4.7687854661868716     
   224.00000000005389        4.7607102755363817     
   224.10000000005388        4.7526591973003027     
   224.20000000005388        4.7446321289722873     
   224.30000000005387        4.7366289686145606     
   224.40000000005386        4.7286496148539152     
   224.50000000005386        4.7206939668779260     
   224.60000000005385        4.7127619244310210     
   224.70000000005385        4.7048533878106520     
   224.80000000005384        4.6969682578635794     
   224.90000000005384        4.6891064359820493     
   225.00000000005383        4.6812678241000718     
   225.10000000005383        4.6734523246896558     
   225.20000000005382        4.6656598407572325     
   225.30000000005381        4.6578902758400416     
   225.40000000005381        4.6501435340023116     
   225.50000000005380        4.6424195198319511     
   225.60000000005380        4.6347181384367619     
   225.70000000005379        4.6270392954411026     
   225.80000000005379        4.6193828969821853     
   225.90000000005378        4.6117488497068555     
   226.00000000005377        4.6041370607679033     
   226.10000000005377        4.5965474378208215     
   226.20000000005376        4.5889798890203526     
   226.30000000005376        4.5814343230171826     
   226.40000000005375        4.5739106489544596     
   226.50000000005375        4.5664087764647405     
   226.60000000005374        4.5589286156664075     
   226.70000000005373        4.5514700771607659     
   226.80000000005373        4.5440330720284479     
   226.90000000005372        4.5366175118265506     
   227.00000000005372        4.5292233085852436     
   227.10000000005371        4.5218503748045995     
   227.20000000005371        4.5144986234517059     
   227.30000000005370        4.5071679679573249     
   227.40000000005369        4.4998583222129085     
   227.50000000005369        4.4925696005675615     
   227.60000000005368        4.4853017178249948     
   227.70000000005368        4.4780545892405801     
   227.80000000005367        4.4708281305181972     
   227.90000000005367        4.4636222578075255     
   228.00000000005366        4.4564368877009306     
   228.10000000005365        4.4492719372306073     
   228.20000000005365        4.4421273238657184     
   228.30000000005364        4.4350029655095016     
   228.40000000005364        4.4278987804964629     
   228.50000000005363        4.4208146875895045     
   228.60000000005363        4.4137506059771496     
   228.70000000005362        4.4067064552707844     
   228.80000000005361        4.3996821555018890     
   228.90000000005361        4.3926776271194008     
   229.00000000005360        4.3856927909867656     
   229.10000000005360        4.3787275683795164     
   229.20000000005359        4.3717818809824172     
   229.30000000005359        4.3648556508869580     
   229.40000000005358        4.3579488005885585     
   229.50000000005357        4.3510612529841719     
   229.60000000005357        4.3441929313694487     
   229.70000000005356        4.3373437594363997     
   229.80000000005356        4.3305136612707571     
   229.90000000005355        4.3237025613494033     
   230.00000000005355        4.3169103845378807     
   230.10000000005354        4.3101370560880223     
   230.20000000005354        4.3033825016352871     
   230.30000000005353        4.2966466471964351     
   230.40000000005352        4.2899294191670831     
   230.50000000005352        4.2832307443192592     
   230.60000000005351        4.2765505497990608     
   230.70000000005351        4.2698887631241522     
   230.80000000005350        4.2632453121816178     
   230.90000000005350        4.2566201252253579     
   231.00000000005349        4.2500131308740494     
   231.10000000005348        4.2434242581085932     
   231.20000000005348        4.2368534362699686     
   231.30000000005347        4.2303005950569057     
   231.40000000005347        4.2237656645236603     
   231.50000000005346        4.2172485750778019     
   231.60000000005346        4.2107492574778753     
   231.70000000005345        4.2042676428313506     
   231.80000000005344        4.1978036625923378     
   231.90000000005344        4.1913572485595081     
   232.00000000005343        4.1849283328737252     
   232.10000000005343        4.1785168480162396     
   232.20000000005342        4.1721227268062737     
   232.30000000005342        4.1657459023991041     
   232.40000000005341        4.1593863082838434     
   232.50000000005340        4.1530438782814310     
   232.60000000005340        4.1467185465425693     
   232.70000000005339        4.1404102475457112     
   232.80000000005339        4.1341189160949261     
   232.90000000005338        4.1278444873180558     
   233.00000000005338        4.1215868966644909     
   233.10000000005337        4.1153460799034267     
   233.20000000005336        4.1091219731216944     
   233.30000000005336        4.1029145127219895     
   233.40000000005335        4.0967236354206822     
   233.50000000005335        4.0905492782462298     
   233.60000000005334        4.0843913785369583     
   233.70000000005334        4.0782498739393080     
   233.80000000005333        4.0721247024059668     
   233.90000000005332        4.0660158021939248     
   234.00000000005332        4.0599231118626120     
   234.10000000005331        4.0538465702722712     
   234.20000000005331        4.0477861165817188     
   234.30000000005330        4.0417416902469832     
   234.40000000005330        4.0357132310191703     
   234.50000000005329        4.0297006789427954     
   234.60000000005329        4.0237039743540803     
   234.70000000005328        4.0177230578789622     
   234.80000000005327        4.0117578704316958     
   234.90000000005327        4.0058083532127258     
   235.00000000005326        3.9998744477073154     
   235.10000000005326        3.9939560956835454     
   235.20000000005325        3.9880532391907777     
   235.30000000005325        3.9821658205579111     
   235.40000000005324        3.9762937823917688     
   235.50000000005323        3.9704370675753129     
   235.60000000005323        3.9645956192661456     
   235.70000000005322        3.9587693808947182     
   235.80000000005322        3.9529582961628229     
   235.90000000005321        3.9471623090419010     
   236.00000000005321        3.9413813637714625     
   236.10000000005320        3.9356154048575465     
   236.20000000005319        3.9298643770709929     
   236.30000000005319        3.9241282254460428     
   236.40000000005318        3.9184068952787054     
   236.50000000005318        3.9127003321251137     
   236.60000000005317        3.9070084818001858     
   236.70000000005317        3.9013312903759152     
   236.80000000005316        3.8956687041799865     
   236.90000000005315        3.8900206697942292     
   237.00000000005315        3.8843871340529796     
   237.10000000005314        3.8787680440418937     
   237.20000000005314        3.8731633470961819     
   237.30000000005313        3.8675729907993355     
   237.40000000005313        3.8619969229816289     
   237.50000000005312        3.8564350917185570     
   237.60000000005311        3.8508874453296227     
   237.70000000005311        3.8453539323766974     
   237.80000000005310        3.8398345016627839     
   237.90000000005310        3.8343291022304768     
   238.00000000005309        3.8288376833606526     
   238.10000000005309        3.8233601945710820     
   238.20000000005308        3.8178965856150104     
   238.30000000005307        3.8124468064798056     
   238.40000000005307        3.8070108073856765     
   238.50000000005306        3.8015885387842525     
   238.60000000005306        3.7961799513572063     
   238.70000000005305        3.7907849960151001     
   238.80000000005305        3.7854036238958493     
   238.90000000005304        3.7800357863636176     
   239.00000000005303        3.7746814350073348     
   239.10000000005303        3.7693405216395388     
   239.20000000005302        3.7640129982950876     
   239.30000000005302        3.7586988172297673     
   239.40000000005301        3.7533979309191992     
   239.50000000005301        3.7481102920574170     
   239.60000000005300        3.7428358535557860     
   239.70000000005300        3.7375745685415880     
   239.80000000005299        3.7323263903569814     
   239.90000000005298        3.7270912725576282     
   240.00000000005298        3.7218691689114527     
   240.10000000005297        3.7166600333978241     
   240.20000000005297        3.7114638202057493     
   240.30000000005296        3.7062804837331367     
   240.40000000005296        3.7011099785853916     
   240.50000000005295        3.6959522595744163     
   240.60000000005294        3.6908072817173716     
   240.70000000005294        3.6856750002354004     
   240.80000000005293        3.6805553705526508     
   240.90000000005293        3.6754483482951135     
   241.00000000005292        3.6703538892894043     
   241.10000000005292        3.6652719495617081     
   241.20000000005291        3.6602024853365767     
   241.30000000005290        3.6551454530359666     
   241.40000000005290        3.6501008092780203     
   241.50000000005289        3.6450685108759799     
   241.60000000005289        3.6400485148371136     
   241.70000000005288        3.6350407783617364     
   241.80000000005288        3.6300452588419190     
   241.90000000005287        3.6250619138606526     
   242.00000000005286        3.6200907011905885     
   242.10000000005286        3.6151315787931844     
   242.20000000005285        3.6101845048175125     
   242.30000000005285        3.6052494375992601     
   242.40000000005284        3.6003263356597026     
   242.50000000005284        3.5954151577047604     
   242.60000000005283        3.5905158626237674     
   242.70000000005282        3.5856284094887538     
   242.80000000005282        3.5807527575531797     
   242.90000000005281        3.5758888662511210     
   243.00000000005281        3.5710366951961392     
   243.10000000005280        3.5661962041804260     
   243.20000000005280        3.5613673531737087     
   243.30000000005279        3.5565501023224040     
   243.40000000005278        3.5517444119485035     
   243.50000000005278        3.5469502425487516     
   243.60000000005277        3.5421675547936453     
   243.70000000005277        3.5373963095264598     
   243.80000000005276        3.5326364677622832     
   243.90000000005276        3.5278879906873049     
   244.00000000005275        3.5231508396574629     
   244.10000000005275        3.5184249761979864     
   244.20000000005274        3.5137103620021746     
   244.30000000005273        3.5090069589306334     
   244.40000000005273        3.5043147290102223     
   244.50000000005272        3.4996336344333780     
   244.60000000005272        3.4949636375570319     
   244.70000000005271        3.4903047009018389     
   244.80000000005271        3.4856567871511785     
   244.90000000005270        3.4810198591504209     
   245.00000000005269        3.4763938799060008     
   245.10000000005269        3.4717788125844935     
   245.20000000005268        3.4671746205118392     
   245.30000000005268        3.4625812671724692     
   245.40000000005267        3.4579987162084311     
   245.50000000005267        3.4534269314186083     
   245.60000000005266        3.4488658767578060     
   245.70000000005265        3.4443155163359673     
   245.80000000005265        3.4397758144173323     
   245.90000000005264        3.4352467354197018     
   246.00000000005264        3.4307282439134337     
   246.10000000005263        3.4262203046208208     
   246.20000000005263        3.4217228824152226     
   246.30000000005262        3.4172359423202430     
   246.40000000005261        3.4127594495089109     
   246.50000000005261        3.4082933693030308     
   246.60000000005260        3.4038376671721764     
   246.70000000005260        3.3993923087331619     
   246.80000000005259        3.3949572597490714     
   246.90000000005259        3.3905324861285577     
   247.00000000005258        3.3861179539251340     
   247.10000000005257        3.3817136293362888     
   247.20000000005257        3.3773194787029079     
   247.30000000005256        3.3729354685083277     
   247.40000000005256        3.3685615653777417     
   247.50000000005255        3.3641977360774016     
   247.60000000005255        3.3598439475138320     
   247.70000000005254        3.3555001667332292     
   247.80000000005253        3.3511663609206135     
   247.90000000005253        3.3468424973991540     
   248.00000000005252        3.3425285436294634     
   248.10000000005252        3.3382244672088537     
   248.20000000005251        3.3339302358706786     
   248.30000000005251        3.3296458174835539     
   248.40000000005250        3.3253711800507157     
   248.50000000005249        3.3211062917093375     
   248.60000000005249        3.3168511207297637     
   248.70000000005248        3.3126056355149305     
   248.80000000005248        3.3083698045995606     
   248.90000000005247        3.3041435966496033     
   249.00000000005247        3.2999269804614713     
   249.10000000005246        3.2957199249614111     
   249.20000000005246        3.2915223992048612     
   249.30000000005245        3.2873343723757262     
   249.40000000005244        3.2831558137857715     
   249.50000000005244        3.2789866928739397     
   249.60000000005243        3.2748269792057747     
   249.70000000005243        3.2706766424726132     
   249.80000000005242        3.2665356524911364     
   249.90000000005242        3.2624039792026052     
   250.00000000005241        3.2582815926722555     
   250.10000000005240        3.2541684630887548     
   250.20000000005240        3.2500645607633625     
   250.30000000005239        3.2459698561295491     
   250.40000000005239        3.2418843197422840     
   250.50000000005238        3.2378079222773213     
   250.60000000005238        3.2337406345307640     
   250.70000000005237        3.2296824274183424     
   250.80000000005236        3.2256332719748535     
   250.90000000005236        3.2215931393534816     
   251.00000000005235        3.2175620008253811     
   251.10000000005235        3.2135398277788823     
   251.20000000005234        3.2095265917190239     
   251.30000000005234        3.2055222642669858     
   251.40000000005233        3.2015268171593685     
   251.50000000005232        3.1975402222477562     
   251.60000000005232        3.1935624514980758     
   251.70000000005231        3.1895934769900887     
   251.80000000005231        3.1856332709166839     
   251.90000000005230        3.1816818055834832     
   252.00000000005230        3.1777390534081791     
   252.10000000005229        3.1738049869200031     
   252.20000000005228        3.1698795787591432     
   252.30000000005228        3.1659628016762515     
   252.40000000005227        3.1620546285318358     
   252.50000000005227        3.1581550322957779     
   252.60000000005226        3.1542639860467188     
   252.70000000005226        3.1503814629715965     
   252.80000000005225        3.1465074363650309     
   252.90000000005224        3.1426418796288722     
   253.00000000005224        3.1387847662716459     
   253.10000000005223        3.1349360699079574     
   253.20000000005223        3.1310957642581072     
   253.30000000005222        3.1272638231473975     
   253.40000000005222        3.1234402205058429     
   253.50000000005221        3.1196249303674146     
   253.60000000005220        3.1158179268696773     
   253.70000000005220        3.1120191842532900     
   253.80000000005219        3.1082286768614251     
   253.90000000005219        3.1044463791392958     
   254.00000000005218        3.1006722656336776     
   254.10000000005218        3.0969063109924053     
   254.20000000005217        3.0931484899638804     
   254.30000000005217        3.0893987773965668     
   254.40000000005216        3.0856571482384965     
   254.50000000005215        3.0819235775368714     
   254.60000000005215        3.0781980404374503     
   254.70000000005214        3.0744805121841594     
   254.80000000005214        3.0707709681186111     
   254.90000000005213        3.0670693836796064     
   255.00000000005213        3.0633757344026691     
   255.10000000005212        3.0596899959195549     
   255.20000000005211        3.0560121439578887     
   255.30000000005211        3.0523421543405527     
   255.40000000005210        3.0486800029853787     
   255.50000000005210        3.0450256659045531     
   255.60000000005209        3.0413791192042821     
   255.70000000005209        3.0377403390842392     
   255.80000000005208        3.0341093018372129     
   255.90000000005207        3.0304859838485907     
   256.00000000005207        3.0268703615959129     
   256.10000000005209        3.0232624116485276     
   256.20000000005211        3.0196621106669990     
   256.30000000005214        3.0160694354028261     
   256.40000000005216        3.0124843626979159     
   256.50000000005218        3.0089068694841452     
   256.60000000005220        3.0053369327829915     
   256.70000000005223        3.0017745297051008     
   256.80000000005225        2.9982196374498074     
   256.90000000005227        2.9946722333047502     
   257.00000000005230        2.9911322946454884     
   257.10000000005232        2.9875997989349798     
   257.20000000005234        2.9840747237233187     
   257.30000000005236        2.9805570466471987     
   257.40000000005239        2.9770467454295559     
   257.50000000005241        2.9735437978791324     
   257.60000000005243        2.9700481818901210     
   257.70000000005246        2.9665598754417513     
   257.80000000005248        2.9630788565978174     
   257.90000000005250        2.9596051035063935     
   258.00000000005252        2.9561385943993539     
   258.10000000005255        2.9526793075919944     
   258.20000000005257        2.9492272214827113     
   258.30000000005259        2.9457823145525004     
   258.40000000005261        2.9423445653646274     
   258.50000000005264        2.9389139525643051     
   258.60000000005266        2.9354904548781788     
   258.70000000005268        2.9320740511140406     
   258.80000000005271        2.9286647201604250     
   258.90000000005273        2.9252624409862804     
   259.00000000005275        2.9218671926404505     
   259.10000000005277        2.9184789542515146     
   259.20000000005280        2.9150977050272333     
   259.30000000005282        2.9117234242542920     
   259.40000000005284        2.9083560912978550     
   259.50000000005286        2.9049956856012877     
   259.60000000005289        2.9016421866857280     
   259.70000000005291        2.8982955741497736     
   259.80000000005293        2.8949558276690461     
   259.90000000005296        2.8916229269959786     
   260.00000000005298        2.8882968519593062     
   260.10000000005300        2.8849775824638022     
   260.20000000005302        2.8816650984899059     
   260.30000000005305        2.8783593800934026     
   260.40000000005307        2.8750604074050381     
   260.50000000005309        2.8717681606301686     
   260.60000000005311        2.8684826200484972     
   260.70000000005314        2.8652037660136052     
   260.80000000005316        2.8619315789527375     
   260.90000000005318        2.8586660393664030     
   261.00000000005321        2.8554071278280464     
   261.10000000005323        2.8521548249837450     
   261.20000000005325        2.8489091115518002     
   261.30000000005327        2.8456699683225435     
   261.40000000005330        2.8424373761578381     
   261.50000000005332        2.8392113159909074     
   261.60000000005334        2.8359917688259380     
   261.70000000005336        2.8327787157377440     
   261.80000000005339        2.8295721378714833     
   261.90000000005341        2.8263720164423369     
   262.00000000005343        2.8231783327351763     
   262.10000000005346        2.8199910681042186     
   262.20000000005348        2.8168102039728087     
   262.30000000005350        2.8136357218330330     
   262.40000000005352        2.8104676032453746     
   262.50000000005355        2.8073058298384943     
   262.60000000005357        2.8041503833088788     
   262.70000000005359        2.8010012454205340     
   262.80000000005361        2.7978583980047209     
   262.90000000005364        2.7947218229595698     
   263.00000000005366        2.7915915022498594     
   263.10000000005368        2.7884674179067104     
   263.20000000005371        2.7853495520272373     
   263.30000000005373        2.7822378867742814     
   263.40000000005375        2.7791324043761785     
   263.50000000005377        2.7760330871263026     
   263.60000000005380        2.7729399173830092     
   263.70000000005382        2.7698528775691278     
   263.80000000005384        2.7667719501717900     
   263.90000000005386        2.7636971177421592     
   264.00000000005389        2.7606283628950514     
   264.10000000005391        2.7575656683087195     
   264.20000000005393        2.7545090167245840     
   264.30000000005396        2.7514583909469059     
   264.40000000005398        2.7484137738425436     
   264.50000000005400        2.7453751483406799     
   264.60000000005402        2.7423424974324657     
   264.70000000005405        2.7393158041709063     
   264.80000000005407        2.7362950516704236     
   264.90000000005409        2.7332802231066862     
   265.00000000005411        2.7302713017162659     
   265.10000000005414        2.7272682707964773     
   265.20000000005416        2.7242711137049982     
   265.30000000005418        2.7212798138596712     
   265.40000000005421        2.7182943547382128     
   265.50000000005423        2.7153147198779535     
   265.60000000005425        2.7123408928755994     
   265.70000000005427        2.7093728573869225     
   265.80000000005430        2.7064105971265668     
   265.90000000005432        2.7034540958677429     
   266.00000000005434        2.7005033374419645     
   266.10000000005437        2.6975583057388639     
   266.20000000005439        2.6946189847058539     
   266.30000000005441        2.6916853583479372     
   266.40000000005443        2.6887574107273999     
   266.50000000005446        2.6858351259636266     
   266.60000000005448        2.6829184882328172     
   266.70000000005450        2.6800074817676980     
   266.80000000005452        2.6771020908573888     
   266.90000000005455        2.6742022998470487     
   267.00000000005457        2.6713080931376876     
   267.10000000005459        2.6684194551858962     
   267.20000000005462        2.6655363705036654     
   267.30000000005464        2.6626588236580280     
   267.40000000005466        2.6597867992709729     
   267.50000000005468        2.6569202820191147     
   267.60000000005471        2.6540592566334364     
   267.70000000005473        2.6512037078991315     
   267.80000000005475        2.6483536206553229     
   267.90000000005477        2.6455089797948439     
   268.00000000005480        2.6426697702639799     
   268.10000000005482        2.6398359770623196     
   268.20000000005484        2.6370075852424142     
   268.30000000005487        2.6341845799096415     
   268.40000000005489        2.6313669462219451     
   268.50000000005491        2.6285546693895872     
   268.60000000005493        2.6257477346749858     
   268.70000000005496        2.6229461273924115     
   268.80000000005498        2.6201498329078294     
   268.90000000005500        2.6173588366386378     
   269.00000000005502        2.6145731240535417     
   269.10000000005505        2.6117926806721918     
   269.20000000005507        2.6090174920650355     
   269.30000000005509        2.6062475438531369     
   269.40000000005512        2.6034828217079165     
   269.50000000005514        2.6007233113509498     
   269.60000000005516        2.5979689985537573     
   269.70000000005518        2.5952198691375945     
   269.80000000005521        2.5924759089732237     
   269.90000000005523        2.5897371039807462     
   270.00000000005525        2.5870034401293109     
   270.10000000005527        2.5842749034370063     
   270.20000000005530        2.5815514799706265     
   270.30000000005532        2.5788331558454081     
   270.40000000005534        2.5761199172248719     
   270.50000000005537        2.5734117503206297     
   270.60000000005539        2.5707086413921751     
   270.70000000005541        2.5680105767466745     
   270.80000000005543        2.5653175427387342     
   270.90000000005546        2.5626295257702587     
   271.00000000005548        2.5599465122902245     
   271.10000000005550        2.5572684887944996     
   271.20000000005552        2.5545954418256018     
   271.30000000005555        2.5519273579725801     
   271.40000000005557        2.5492642238707472     
   271.50000000005559        2.5466060262015104     
   271.60000000005562        2.5439527516921934     
   271.70000000005564        2.5413043871158494     
   271.80000000005566        2.5386609192910230     
   271.90000000005568        2.5360223350816544     
   272.00000000005571        2.5333886213967434     
   272.10000000005573        2.5307597651903313     
   272.20000000005575        2.5281357534611861     
   272.30000000005577        2.5255165732526792     
   272.40000000005580        2.5229022116525774     
   272.50000000005582        2.5202926557928844     
   272.60000000005584        2.5176878928495858     
   272.70000000005587        2.5150879100426202     
   272.80000000005589        2.5124926946354704     
   272.90000000005591        2.5099022339352208     
   273.00000000005593        2.5073165152921986     
   273.10000000005596        2.5047355260999042     
   273.20000000005598        2.5021592537947703     
   273.30000000005600        2.4995876858560351     
   273.40000000005602        2.4970208098055027     
   273.50000000005605        2.4944586132074229     
   273.60000000005607        2.4919010836683131     
   273.70000000005609        2.4893482088367498     
   273.80000000005612        2.4867999764032027     
   273.90000000005614        2.4842563740999375     
   274.00000000005616        2.4817173897007314     
   274.10000000005618        2.4791830110207544     
   274.20000000005621        2.4766532259164444     
   274.30000000005623        2.4741280222852327     
   274.40000000005625        2.4716073880655109     
   274.50000000005627        2.4690913112363542     
   274.60000000005630        2.4665797798173648     
   274.70000000005632        2.4640727818686066     
   274.80000000005634        2.4615703054903233     
   274.90000000005637        2.4590723388228368     
   275.00000000005639        2.4565788700463322     
   275.10000000005641        2.4540898873808215     
   275.20000000005643        2.4516053790857781     
   275.30000000005646        2.4491253334601848     
   275.40000000005648        2.4466497388422446     
   275.50000000005650        2.4441785836092609     
   275.60000000005653        2.4417118561774531     
   275.70000000005655        2.4392495450018692     
   275.80000000005657        2.4367916385761652     
   275.90000000005659        2.4343381254324186     
   276.00000000005662        2.4318889941411164     
   276.10000000005664        2.4294442333108126     
   276.20000000005666        2.4270038315881344     
   276.30000000005668        2.4245677776575212     
   276.40000000005671        2.4221360602411108     
   276.50000000005673        2.4197086680986364     
   276.60000000005675        2.4172855900271681     
   276.70000000005678        2.4148668148610968     
   276.80000000005680        2.4124523314718189     
   276.90000000005682        2.4100421287677638     
   277.00000000005684        2.4076361956941281     
   277.10000000005687        2.4052345212327446     
   277.20000000005689        2.4028370944020216     
   277.30000000005691        2.4004439042566545     
   277.40000000005693        2.3980549398875994     
   277.50000000005696        2.3956701904218507     
   277.60000000005698        2.3932896450223842     
   277.70000000005700        2.3909132928879133     
   277.80000000005703        2.3885411232527991     
   277.90000000005705        2.3861731253869527     
   278.00000000005707        2.3838092885955833     
   278.10000000005709        2.3814496022191607     
   278.20000000005712        2.3790940556332001     
   278.30000000005714        2.3767426382482184     
   278.40000000005716        2.3743953395094382     
   278.50000000005718        2.3720521488968571     
   278.60000000005721        2.3697130559249033     
   278.70000000005723        2.3673780501424702     
   278.80000000005725        2.3650471211326720     
   278.90000000005728        2.3627202585127116     
   279.00000000005730        2.3603974519338236     
   279.10000000005732        2.3580786910810860     
   279.20000000005734        2.3557639656733014     
   279.30000000005737        2.3534532654628157     
   279.40000000005739        2.3511465802354565     
   279.50000000005741        2.3488438998103760     
   279.60000000005743        2.3465452140399150     
   279.70000000005746        2.3442505128094218     
   279.80000000005748        2.3419597860372874     
   279.90000000005750        2.3396730236745897     
   280.00000000005753        2.3373902157051245     
   280.10000000005755        2.3351113521452409     
   280.20000000005757        2.3328364230436862     
   280.30000000005759        2.3305654184815197     
   280.40000000005762        2.3282983285719299     
   280.50000000005764        2.3260351434601567     
   280.60000000005766        2.3237758533233612     
   280.70000000005768        2.3215204483705207     
   280.80000000005771        2.3192689188421927     
   280.90000000005773        2.3170212550105500     
   281.00000000005775        2.3147774471791718     
   281.10000000005778        2.3125374856829137     
   281.20000000005780        2.3103013608877974     
   281.30000000005782        2.3080690631909433     
   281.40000000005784        2.3058405830203377     
   281.50000000005787        2.3036159108348433     
   281.60000000005789        2.3013950371239940     
   281.70000000005791        2.2991779524078684     
   281.80000000005793        2.2969646472370382     
   281.90000000005796        2.2947551121924024     
   282.00000000005798        2.2925493378850637     
   282.10000000005800        2.2903473149562701     
   282.20000000005803        2.2881490340772008     
   282.30000000005805        2.2859544859489533     
   282.40000000005807        2.2837636613023768     
   282.50000000005809        2.2815765508979258     
   282.60000000005812        2.2793931455256038     
   282.70000000005814        2.2772134360048581     
   282.80000000005816        2.2750374131843878     
   282.90000000005818        2.2728650679421358     
   283.00000000005821        2.2706963911850657     
   283.10000000005823        2.2685313738491195     
   283.20000000005825        2.2663700068991437     
   283.30000000005828        2.2642122813286627     
   283.40000000005830        2.2620581881598634     
   283.50000000005832        2.2599077184434595     
   283.60000000005834        2.2577608632585684     
   283.70000000005837        2.2556176137126083     
   283.80000000005839        2.2534779609412379     
   283.90000000005841        2.2513418961081206     
   284.00000000005844        2.2492094104050282     
   284.10000000005846        2.2470804950514758     
   284.20000000005848        2.2449551412948332     
   284.30000000005850        2.2428333404101286     
   284.40000000005853        2.2407150836998917     
   284.50000000005855        2.2386003624941790     
   284.60000000005857        2.2364891681503574     
   284.70000000005859        2.2343814920530507     
   284.80000000005862        2.2322773256140134     
   284.90000000005864        2.2301766602720603     
   285.00000000005866        2.2280794874929386     
   285.10000000005869        2.2259857987691847     
   285.20000000005871        2.2238955856201867     
   285.30000000005873        2.2218088395918203     
   285.40000000005875        2.2197255522565995     
   285.50000000005878        2.2176457152134299     
   285.60000000005880        2.2155693200875457     
   285.70000000005882        2.2134963585304104     
   285.80000000005884        2.2114268222196367     
   285.90000000005887        2.2093607028588917     
   286.00000000005889        2.2072979921777267     
   286.10000000005891        2.2052386819316037     
   286.20000000005894        2.2031827639016424     
   286.30000000005896        2.2011302298946984     
   286.40000000005898        2.1990810717430809     
   286.50000000005900        2.1970352813046574     
   286.60000000005903        2.1949928504625604     
   286.70000000005905        2.1929537711252554     
   286.80000000005907        2.1909180352263311     
   286.90000000005909        2.1888856347244743     
   287.00000000005912        2.1868565616033480     
   287.10000000005914        2.1848308078714984     
   287.20000000005916        2.1828083655622703     
   287.30000000005919        2.1807892267337174     
   287.40000000005921        2.1787733834684770     
   287.50000000005923        2.1767608278737405     
   287.60000000005925        2.1747515520811027     
   287.70000000005928        2.1727455482464864     
   287.80000000005930        2.1707428085501048     
   287.90000000005932        2.1687433251962642     
   288.00000000005934        2.1667470904133581     
   288.10000000005937        2.1647540964538017     
   288.20000000005939        2.1627643355938400     
   288.30000000005941        2.1607778001335167     
   288.40000000005944        2.1587944823966216     
   288.50000000005946        2.1568143747305588     
   288.60000000005948        2.1548374695062518     
   288.70000000005950        2.1528637591180670     
   288.80000000005953        2.1508932359837551     
   288.90000000005955        2.1489258925442933     
   289.00000000005957        2.1469617212639420     
   289.10000000005959        2.1450007146299637     
   289.20000000005962        2.1430428651526912     
   289.30000000005964        2.1410881653653679     
   289.40000000005966        2.1391366078241321     
   289.50000000005969        2.1371881851077923     
   289.60000000005971        2.1352428898179601     
   289.70000000005973        2.1333007145787310     
   289.80000000005975        2.1313616520367962     
   289.90000000005978        2.1294256948612240     
   290.00000000005980        2.1274928357434688     
   290.10000000005982        2.1255630673972186     
   290.20000000005984        2.1236363825583977     
   290.30000000005987        2.1217127739849602     
   290.40000000005989        2.1197922344569440     
   290.50000000005991        2.1178747567763452     
   290.60000000005994        2.1159603337669521     
   290.70000000005996        2.1140489582743656     
   290.80000000005998        2.1121406231659106     
   290.90000000006000        2.1102353213305149     
   291.00000000006003        2.1083330456786622     
   291.10000000006005        2.1064337891423039     
   291.20000000006007        2.1045375446747663     
   291.30000000006009        2.1026443052506596     
   291.40000000006012        2.1007540638659350     
   291.50000000006014        2.0988668135375446     
   291.60000000006016        2.0969825473036598     
   291.70000000006019        2.0951012582233401     
   291.80000000006021        2.0932229393766559     
   291.90000000006023        2.0913475838644882     
   292.00000000006025        2.0894751848084812     
   292.10000000006028        2.0876057353510391     
   292.20000000006030        2.0857392286551093     
   292.30000000006032        2.0838756579042133     
   292.40000000006034        2.0820150163023823     
   292.50000000006037        2.0801572970740176     
   292.60000000006039        2.0783024934638759     
   292.70000000006041        2.0764505987369075     
   292.80000000006044        2.0746016061783341     
   292.90000000006046        2.0727555090933905     
   293.00000000006048        2.0709123008074304     
   293.10000000006050        2.0690719746656727     
   293.20000000006053        2.0672345240333563     
   293.30000000006055        2.0653999422954499     
   293.40000000006057        2.0635682228566590     
   293.50000000006060        2.0617393591414124     
   293.60000000006062        2.0599133445937561     
   293.70000000006064        2.0580901726772383     
   293.80000000006066        2.0562698368748835     
   293.90000000006069        2.0544523306891054     
   294.00000000006071        2.0526376476416663     
   294.10000000006073        2.0508257812735544     
   294.20000000006075        2.0490167251450035     
   294.30000000006078        2.0472104728352880     
   294.40000000006080        2.0454070179428148     
   294.50000000006082        2.0436063540849241     
   294.60000000006085        2.0418084748978695     
   294.70000000006087        2.0400133740368034     
   294.80000000006089        2.0382210451756140     
   294.90000000006091        2.0364314820068961     
   295.00000000006094        2.0346446782419485     
   295.10000000006096        2.0328606276105825     
   295.20000000006098        2.0310793238611851     
   295.30000000006100        2.0293007607605564     
   295.40000000006103        2.0275249320938773     
   295.50000000006105        2.0257451898931111     
   295.60000000006107        2.0232261707653101     
   295.70000000006110        2.0214608538737093     
   295.80000000006112        2.0196982382090072     
   295.90000000006114        2.0179383174976975     
   296.00000000006116        2.0161810856716635     
   296.10000000006119        2.0144265366805372     
   296.20000000006121        2.0126746644916613     
   296.30000000006123        2.0109254630899493     
   296.40000000006125        2.0113261538469329     
   296.50000000006128        2.0081695305504419     
   296.60000000006130        2.0064260365654740     
   296.70000000006132        2.0046851982402489     
   296.80000000006135        2.0029470092359576     
   296.90000000006137        2.0012114636059160     
   297.00000000006139        1.9994785554207342     
   297.10000000006141        1.9977482787683862     
   297.20000000006144        1.9960206277540697     
   297.30000000006146        1.9942955965001596     
   297.40000000006148        1.9925731791461969     
   297.50000000006150        1.9908533698487407     
   297.60000000006153        1.9891361627814359     
   297.70000000006155        1.9874215521347651     
   297.80000000006157        1.9857095321162312     
   297.90000000006160        1.9840000969500247     
   298.00000000006162        1.9822932408772507     
   298.10000000006164        1.9805889581555831     
   298.20000000006166        1.9788872430594788     
   298.30000000006169        1.9771880898799048     
   298.40000000006171        1.9754914929244181     
   298.50000000006173        1.9737974465170280     
   298.60000000006175        1.9721059449981517     
   298.70000000006178        1.9704169827246074     
   298.80000000006180        1.9687305540695132     
   298.90000000006182        1.9670466534222364     
   299.00000000006185        1.9653652751882857     
   299.10000000006187        1.9636864137894245     
   299.20000000006189        1.9620100636633815     
   299.30000000006191        1.9603362192639908     
   299.40000000006194        1.9586648750610103     
   299.50000000006196        1.9569960255401433     
   299.60000000006198        1.9553296652029557     
   299.70000000006200        1.9536657885667692     
   299.80000000006203        1.9520043901647162     
   299.90000000006205        1.9503454645455891     
   300.00000000006207        1.9486890062738595     
   300.10000000006210        1.9470350099295217     
   300.20000000006212        1.9453834701081794     
   300.30000000006214        1.9437343814208574     
   300.40000000006216        1.9420877384940354     
   300.50000000006219        1.9404435359695689     
   300.60000000006221        1.9388017685046022     
   300.70000000006223        1.9371624307716018     
   300.80000000006225        1.9355255174581711     
   300.90000000006228        1.9338910232671842     
   301.00000000006230        1.9322589429165204     
   301.10000000006232        1.9306292711391706     
   301.20000000006235        1.9290020026831101     
   301.30000000006237        1.9273771323113178     
   301.40000000006239        1.9257546548015856     
   301.50000000006241        1.9241345649466748     
   301.60000000006244        1.9225168575540286     
   301.70000000006246        1.9209015274459269     
   301.80000000006248        1.9192885694593211     
   301.90000000006251        1.9176779784457991     
   302.00000000006253        1.9160697492715730     
   302.10000000006255        1.9144638768173621     
   302.20000000006257        1.9128603559784614     
   302.30000000006260        1.9112591816645548     
   302.40000000006262        1.9096603487997390     
   302.50000000006264        1.9080638523224485     
   302.60000000006266        1.9064696871854629     
   302.70000000006269        1.9048778483558018     
   302.80000000006271        1.9032883308146618     
   302.90000000006273        1.9017011295574198     
   303.00000000006276        1.9001162395935682     
   303.10000000006278        1.8985336559466262     
   303.20000000006280        1.8969533736541819     
   303.30000000006282        1.8953753877677333     
   303.40000000006285        1.8937996933527443     
   303.50000000006287        1.8922262854884890     
   303.60000000006289        1.8906551592681569     
   303.70000000006291        1.8890863097986004     
   303.80000000006294        1.8875197322005073     
   303.90000000006296        1.8859554216081695     
   304.00000000006298        1.8843933731695675     
   304.10000000006301        1.8828335820462809     
   304.20000000006303        1.8812760434133391     
   304.30000000006305        1.8797207524594253     
   304.40000000006307        1.8781677043865261     
   304.50000000006310        1.8766168944101476     
   304.60000000006312        1.8750683177590965     
   304.70000000006314        1.8735219696755232     
   304.80000000006316        1.8719778454148228     
   304.90000000006319        1.8704359402456601     
   305.00000000006321        1.8688962494498664     
   305.10000000006323        1.8673587683223898     
   305.20000000006326        1.8658234921713117     
   305.30000000006328        1.8642904163177529     
   305.40000000006330        1.8627595360958125     
   305.50000000006332        1.8612308468525993     
   305.60000000006335        1.8597043439481074     
   305.70000000006337        1.8581800227552241     
   305.80000000006339        1.8566578786596508     
   305.90000000006341        1.8551379070599396     
   306.00000000006344        1.8536201033672910     
   306.10000000006346        1.8521044630057066     
   306.20000000006348        1.8505909814118051     
   306.30000000006351        1.8490796540348096     
   306.40000000006353        1.8475704763365564     
   306.50000000006355        1.8460634437914325     
   306.60000000006357        1.8445585518862342     
   306.70000000006360        1.8430557961203089     
   306.80000000006362        1.8415551720053580     
   306.90000000006364        1.8400566750654512     
   307.00000000006366        1.8385603008370601     
   307.10000000006369        1.8370660448688290     
   307.20000000006371        1.8355739027217410     
   307.30000000006373        1.8340838699689272     
   307.40000000006376        1.8325959421957279     
   307.50000000006378        1.8311101149995763     
   307.60000000006380        1.8296263839900160     
   307.70000000006382        1.8281447447885821     
   307.80000000006385        1.8266651930289077     
   307.90000000006387        1.8251877243565064     
   308.00000000006389        1.8237123344288495     
   308.10000000006391        1.8222390189152906     
   308.20000000006394        1.8207677734970178     
   308.30000000006396        1.8192985938670811     
   308.40000000006398        1.8178314757301985     
   308.50000000006401        1.8163664148029095     
   308.60000000006403        1.8149034068133940     
   308.70000000006405        1.8134424475015163     
   308.80000000006407        1.8119835326187093     
   308.90000000006410        1.8105266579280361     
   309.00000000006412        1.8090718192040234     
   309.10000000006414        1.8076190122327720     
   309.20000000006416        1.8061682328118280     
   309.30000000006419        1.8047194767501098     
   309.40000000006421        1.8032727398679818     
   309.50000000006423        1.8018280179970958     
   309.60000000006426        1.8003853069804889     
   309.70000000006428        1.7989446026724252     
   309.80000000006430        1.7975059009383934     
   309.90000000006432        1.7960691976551133     
   310.00000000006435        1.7946344887104704     
   310.10000000006437        1.7932017700034397     
   310.20000000006439        1.7917710374441169     
   310.30000000006441        1.7903422869536330     
   310.40000000006444        1.7889155144641715     
   310.50000000006446        1.7874907159188578     
   310.60000000006448        1.7860678872717570     
   310.70000000006451        1.7846470244879078     
   310.80000000006453        1.7832281235431398     
   310.90000000006455        1.7818111804241898     
   311.00000000006457        1.7803961911285475     
   311.10000000006460        1.7789831516645314     
   311.20000000006462        1.7775720580511045     
   311.30000000006464        1.7761629063180109     
   311.40000000006467        1.7747556925055852     
   311.50000000006469        1.7733504126648967     
   311.60000000006471        1.7719470628574787     
   311.70000000006473        1.7705456391555319     
   311.80000000006476        1.7691461376417017     
   311.90000000006478        1.7677485544091827     
   312.00000000006480        1.7663528855616100     
   312.10000000006482        1.7649591272129912     
   312.20000000006485        1.7635672754878233     
   312.30000000006487        1.7621773265208749     
   312.40000000006489        1.7607892764572615     
   312.50000000006492        1.7594031214524077     
   312.60000000006494        1.7580188576719626     
   312.70000000006496        1.7566364812918285     
   312.80000000006498        1.7552559884980492     
   312.90000000006501        1.7538773754868775     
   313.00000000006503        1.7525006384646520     
   313.10000000006505        1.7511257736478332     
   313.20000000006507        1.7497527772629147     
   313.30000000006510        1.7483816455464518     
   313.40000000006512        1.7470123747449107     
   313.50000000006514        1.7456449611148086     
   313.60000000006517        1.7442794009225517     
   313.70000000006519        1.7429156904444651     
   313.80000000006521        1.7415538259666921     
   313.90000000006523        1.7401938037852522     
   314.00000000006526        1.7388356202059940     
   314.10000000006528        1.7374792715444445     
   314.20000000006530        1.7361247541259472     
   314.30000000006532        1.7347720642855131     
   314.40000000006535        1.7334211983678529     
   314.50000000006537        1.7320721527273568     
   314.60000000006539        1.7307249237279498     
   314.70000000006542        1.7293795077431895     
   314.80000000006544        1.7280359011561837     
   314.90000000006546        1.7266941003595264     
   315.00000000006548        1.7253541017553968     
   315.10000000006551        1.7240159017553325     
   315.20000000006553        1.7226794967803829     
   315.30000000006555        1.7213448832609226     
   315.40000000006557        1.7200120576367561     
   315.50000000006560        1.7186810163570070     
   315.60000000006562        1.7173517558801186     
   315.70000000006564        1.7160242726738220     
   315.80000000006567        1.7146985632150962     
   315.90000000006569        1.7133746239901124     
   316.00000000006571        1.7120524514943010     
   316.10000000006573        1.7107320422322041     
   316.20000000006576        1.7094133927175250     
   316.30000000006578        1.7080964994730528     
   316.40000000006580        1.7067813590306873     
   316.50000000006582        1.7054679679313298     
   316.60000000006585        1.7041563227249645     
   316.70000000006587        1.7028464199704989     
   316.80000000006589        1.7015382562358758     
   316.90000000006592        1.7002318280978954     
   317.00000000006594        1.6989271321423347     
   317.10000000006596        1.6976241649638013     
   317.20000000006598        1.6963229231657733     
   317.30000000006601        1.6950234033605640     
   317.40000000006603        1.6937256021692664     
   317.50000000006605        1.6924295162217426     
   317.60000000006607        1.6911351421565599     
   317.70000000006610        1.6898424766210489     
   317.80000000006612        1.6885515162712372     
   317.90000000006614        1.6872622577717278     
   318.00000000006617        1.6859746977958325     
   318.10000000006619        1.6846888330254211     
   318.20000000006621        1.6834046601509638     
   318.30000000006623        1.6821221758714586     
   318.40000000006626        1.6808413768944608     
   318.50000000006628        1.6795622599359561     
   318.60000000006630        1.6782848217205075     
   318.70000000006632        1.6770090589809465     
   318.80000000006635        1.6757349684587199     
   318.90000000006637        1.6744625469035239     
   319.00000000006639        1.6731917910734579     
   319.10000000006642        1.6719226977349497     
   319.20000000006644        1.6706552636627903     
   319.30000000006646        1.6693894856399680     
   319.40000000006648        1.6681253604577959     
   319.50000000006651        1.6668628849157965     
   319.60000000006653        1.6656020558216742     
   319.70000000006655        1.6643428699913896     
   319.80000000006658        1.6630853242489732     
   319.90000000006660        1.6618294154266389     
   320.00000000006662        1.6605751403646658     
   320.10000000006664        1.6593224959114372     
   320.20000000006667        1.6580714789234381     
   320.30000000006669        1.6568220862650835     
   320.40000000006671        1.6555743148088620     
   320.50000000006673        1.6543281614352257     
   320.60000000006676        1.6530836230325574     
   320.70000000006678        1.6518406964972117     
   320.80000000006680        1.6505993787334126     
   320.90000000006683        1.6493596666532977     
   321.00000000006685        1.6481215571768422     
   321.10000000006687        1.6468850472318397     
   321.20000000006689        1.6456501337539295     
   321.30000000006692        1.6444168136864916     
   321.40000000006694        1.6431850839807083     
   321.50000000006696        1.6419549415954577     
   321.60000000006698        1.6407263834973269     
   321.70000000006701        1.6394994066606499     
   321.80000000006703        1.6382740080673446     
   321.90000000006705        1.6370501847070602     
   322.00000000006708        1.6358279335769854     
   322.10000000006710        1.6346072516819186     
   322.20000000006712        1.6333881360342395     
   322.30000000006714        1.6321705836539089     
   322.40000000006717        1.6309545915683399     
   322.50000000006719        1.6297401568124774     
   322.60000000006721        1.6285272764287775     
   322.70000000006723        1.6273159474670746     
   322.80000000006726        1.6261061669847237     
   322.90000000006728        1.6248979320464207     
   323.00000000006730        1.6236912397242889     
   323.10000000006733        1.6224860870977735     
   323.20000000006735        1.6212824712537275     
   323.30000000006737        1.6200803892861695     
   323.40000000006739        1.6188798382966398     
   323.50000000006742        1.6176808153937650     
   323.60000000006744        1.6164833176934905     
   323.70000000006746        1.6152873423190337     
   323.80000000006748        1.6140928864007154     
   323.90000000006751        1.6128999470761327     
   324.00000000006753        1.6117085214900178     
   324.10000000006755        1.6105186067942032     
   324.20000000006758        1.6093302001477123     
   324.30000000006760        1.6081432987165762     
   324.40000000006762        1.6069578996740288     
   324.50000000006764        1.6057740002002137     
   324.60000000006767        1.6045915974823826     
   324.70000000006769        1.6034106887148090     
   324.80000000006771        1.6022312710987394     
   324.90000000006773        1.6010533418423600     
   325.00000000006776        1.5998768981608473     
   325.10000000006778        1.5987019372762761     
   325.20000000006780        1.5975284564176488     
   325.30000000006783        1.5963564528208074     
   325.40000000006785        1.5951859237285309     
   325.50000000006787        1.5940168663903864     
   325.60000000006789        1.5928492780627335     
   325.70000000006792        1.5916831560088196     
   325.80000000006794        1.5905184974985929     
   325.90000000006796        1.5893552998088110     
   326.00000000006798        1.5881935602229558     
   326.10000000006801        1.5870332760312165     
   326.20000000006803        1.5858744445304838     
   326.30000000006805        1.5847170630243395     
   326.40000000006808        1.5835611288230202     
   326.50000000006810        1.5824066392433767     
   326.60000000006812        1.5812535916089061     
   326.70000000006814        1.5801019832497012     
   326.80000000006817        1.5789518115024279     
   326.90000000006819        1.5778030737102988     
   327.00000000006821        1.5766557672230950     
   327.10000000006823        1.5755098893970503     
   327.20000000006826        1.5743654375949996     
   327.30000000006828        1.5732224091861475     
   327.40000000006830        1.5720808015462397     
   327.50000000006833        1.5709406120574367     
   327.60000000006835        1.5698018381083219     
   327.70000000006837        1.5686644770938523     
   327.80000000006839        1.5675285264154213     
   327.90000000006842        1.5663939834807434     
   328.00000000006844        1.5652608457039008     
   328.10000000006846        1.5641291105052813     
   328.20000000006848        1.5629987753116101     
   328.30000000006851        1.5618698375558271     
   328.40000000006853        1.5607422946772662     
   328.50000000006855        1.5596161441213787     
   328.60000000006858        1.5584913833399663     
   328.70000000006860        1.5573680097909457     
   328.80000000006862        1.5562460209384801     
   328.90000000006864        1.5551254142528856     
   329.00000000006867        1.5540061872106858     
   329.10000000006869        1.5528883372944602     
   329.20000000006871        1.5517718619929750     
   329.30000000006874        1.5506567588010476     
   329.40000000006876        1.5495430252196725     
   329.50000000006878        1.5484306587558172     
   329.60000000006880        1.5473196569224927     
   329.70000000006883        1.5462100172388180     
   329.80000000006885        1.5451017372298808     
   329.90000000006887        1.5439948144267406     
   330.00000000006889        1.5428892463664834     
   330.10000000006892        1.5417850305921208     
   330.20000000006894        1.5406821646526161     
   330.30000000006896        1.5395806461028454     
   330.40000000006899        1.5384804725035930     
   330.50000000006901        1.5373816414215578     
   330.60000000006903        1.5362841504292817     
   330.70000000006905        1.5351879971051723     
   330.80000000006908        1.5340931790334720     
   330.90000000006910        1.5329996938042236     
   331.00000000006912        1.5319075390133119     
   331.10000000006914        1.5308167122623786     
   331.20000000006917        1.5297272111588178     
   331.30000000006919        1.5286390333158442     
   331.40000000006921        1.5275521763523201     
   331.50000000006924        1.5264666378928762     
   331.60000000006926        1.5253824155678046     
   331.70000000006928        1.5242995070131404     
   331.80000000006930        1.5232179098705301     
   331.90000000006933        1.5221376217872888     
   332.00000000006935        1.5210586404163955     
   332.10000000006937        1.5199809634164079     
   332.20000000006939        1.5189045884514585     
   332.30000000006942        1.5178295131913546     
   332.40000000006944        1.5167557353113643     
   332.50000000006946        1.5156832524924095     
   332.60000000006949        1.5146120624208204     
   332.70000000006951        1.5135421627886161     
   332.80000000006953        1.5124735512931575     
   332.90000000006955        1.5114062256373793     
   333.00000000006958        1.5103401835296482     
   333.10000000006960        1.5092754226838405     
   333.20000000006962        1.5082119553100919     
   333.30000000006964        1.5071497510748775     
   333.40000000006967        1.5060888196656679     
   333.50000000006969        1.5050291611662279     
   333.60000000006971        1.5039707725792137     
   333.70000000006974        1.5029136516508457     
   333.80000000006976        1.5018577961327724     
   333.90000000006978        1.5008032037818437     
   334.00000000006980        1.4997498723602565     
   334.10000000006983        1.4986977996355240     
   334.20000000006985        1.4976469833805102     
   334.30000000006987        1.4965974213732236     
   334.40000000006989        1.4955491113969726     
   334.50000000006992        1.4945020512403320     
   334.60000000006994        1.4934562386970371     
   334.70000000006996        1.4924116715660982     
   334.80000000006999        1.4913683476516348     
   334.90000000007001        1.4903262647630278     
   335.00000000007003        1.4892854207147710     
   335.10000000007005        1.4882458133265297     
   335.20000000007008        1.4872074404230113     
   335.30000000007010        1.4861702998341750     
   335.40000000007012        1.4851343893950177     
   335.50000000007014        1.4840997069455992     
   335.60000000007017        1.4830662503310226     
   335.70000000007019        1.4820340174015754     
   335.80000000007021        1.4810030060124593     
   335.90000000007024        1.4799732140239898     
   336.00000000007026        1.4789446393013976     
   336.10000000007028        1.4779172797150473     
   336.20000000007030        1.4768911331401728     
   336.30000000007033        1.4758661974570000     
   336.40000000007035        1.4748424705507845     
   336.50000000007037        1.4738199503116163     
   336.60000000007039        1.4727986346345747     
   336.70000000007042        1.4717785214196630     
   336.80000000007044        1.4707596085717540     
   336.90000000007046        1.4697418940005855     
   337.00000000007049        1.4687253756208156     
   337.10000000007051        1.4677100513519545     
   337.20000000007053        1.4666959191183133     
   337.30000000007055        1.4656829768490618     
   337.40000000007058        1.4646712224781782     
   337.50000000007060        1.4636606539444204     
   337.60000000007062        1.4626512691914308     
   337.70000000007065        1.4616430661674624     
   337.80000000007067        1.4606360428256786     
   337.90000000007069        1.4596301971239083     
   338.00000000007071        1.4586255270247228     
   338.10000000007074        1.4576220304954497     
   338.20000000007076        1.4566197055080670     
   338.30000000007078        1.4556185500392846     
   338.40000000007080        1.4546185620705072     
   338.50000000007083        1.4536197395877664     
   338.60000000007085        1.4526220805817533     
   338.70000000007087        1.4516255830478142     
   338.80000000007090        1.4506302449859143     
   338.90000000007092        1.4496360644006157     
   339.00000000007094        1.4486430393010701     
   339.10000000007096        1.4476511677011443     
   339.20000000007099        1.4466604476190783     
   339.30000000007101        1.4456708770777742     
   339.40000000007103        1.4446824541047207     
   339.50000000007105        1.4436951767319113     
   339.60000000007108        1.4427090429957854     
   339.70000000007110        1.4417240509373828     
   339.80000000007112        1.4407401986022232     
   339.90000000007115        1.4397574840403322     
   340.00000000007117        1.4387759053061078     
   340.10000000007119        1.4377954604585006     
   340.20000000007121        1.4368161475608938     
   340.30000000007124        1.4358379646810620     
   340.40000000007126        1.4348609098912430     
   340.50000000007128        1.4338849812680607     
   340.60000000007130        1.4329101768925345     
   340.70000000007133        1.4319364948500970     
   340.80000000007135        1.4309639332304931     
   340.90000000007137        1.4299924901278875     
   341.00000000007140        1.4290221636407534     
   341.10000000007142        1.4280529518719405     
   341.20000000007144        1.4270848529285385     
   341.30000000007146        1.4261178649220521     
   341.40000000007149        1.4251519859681558     
   341.50000000007151        1.4241872141869725     
   341.60000000007153        1.4232235477027495     
   341.70000000007155        1.4222609846440779     
   341.80000000007158        1.4212995231437899     
   341.90000000007160        1.4203391613389182     
   342.00000000007162        1.4193798973707468     
   342.10000000007165        1.4184217293847770     
   342.20000000007167        1.4174646555307211     
   342.30000000007169        1.4165086739624424     
   342.40000000007171        1.4155537828380063     
   342.50000000007174        1.4145999803197096     
   342.60000000007176        1.4136472645738491     
   342.70000000007178        1.4126956337710257     
   342.80000000007180        1.4117450860858849     
   342.90000000007183        1.4107956196972131     
   343.00000000007185        1.4098472327879106     
   343.10000000007187        1.4088999235449140     
   343.20000000007190        1.4079536901594123     
   343.30000000007192        1.4070085308264633     
   343.40000000007194        1.4060644437453593     
   343.50000000007196        1.4051214271192780     
   343.60000000007199        1.4041794791555975     
   343.70000000007201        1.4032385980656503     
   343.80000000007203        1.4022987820647799     
   343.90000000007205        1.4013600293723576     
   344.00000000007208        1.4004223382117269     
   344.10000000007210        1.3994857068102766     
   344.20000000007212        1.3985501333992720     
   344.30000000007215        1.3976156162140425     
   344.40000000007217        1.3966821534937934     
   344.50000000007219        1.3957497434817330     
   344.60000000007221        1.3948183844249447     
   344.70000000007224        1.3938880745744271     
   344.80000000007226        1.3929588121851786     
   344.90000000007228        1.3920305955159655     
   345.00000000007230        1.3911034228295458     
   345.10000000007233        1.3901772923925020     
   345.20000000007235        1.3892522024753182     
   345.30000000007237        1.3883281513522410     
   345.40000000007240        1.3874051373014797     
   345.50000000007242        1.3864831586050312     
   345.60000000007244        1.3855622135486609     
   345.70000000007246        1.3846423004220738     
   345.80000000007249        1.3837234175186177     
   345.90000000007251        1.3828055631355269     
   346.00000000007253        1.3818887355738572     
   346.10000000007255        1.3809729331383289     
   346.20000000007258        1.3800581541374841     
   346.30000000007260        1.3791443968835604     
   346.40000000007262        1.3782316596926560     
   346.50000000007265        1.3773199408844841     
   346.60000000007267        1.3764092387825086     
   346.70000000007269        1.3754995517139128     
   346.80000000007271        1.3745908780095442     
   346.90000000007274        1.3736832160039740     
   347.00000000007276        1.3727765640355023     
   347.10000000007278        1.3718709204459560     
   347.20000000007281        1.3709662835809522     
   347.30000000007283        1.3700626517896819     
   347.40000000007285        1.3691600234250214     
   347.50000000007287        1.3682583968434570     
   347.60000000007290        1.3673577704050737     
   347.70000000007292        1.3664581424735769     
   347.80000000007294        1.3655595114162817     
   347.90000000007296        1.3646618756040869     
   348.00000000007299        1.3637652334114865     
   348.10000000007301        1.3628695832164894     
   348.20000000007303        1.3619749234007110     
   348.30000000007306        1.3610812523493143     
   348.40000000007308        1.3601885684509745     
   348.50000000007310        1.3592968700979680     
   348.60000000007312        1.3584061556859950     
   348.70000000007315        1.3575164236142998     
   348.80000000007317        1.3566276722856847     
   348.90000000007319        1.3557399001063812     
   349.00000000007321        1.3548531054861375     
   349.10000000007324        1.3539672868381425     
   349.20000000007326        1.3530824425790922     
   349.30000000007328        1.3521985711290863     
   349.40000000007331        1.3513156709117011     
   349.50000000007333        1.3504337403539706     
   349.60000000007335        1.3495527778862932     
   349.70000000007337        1.3486727819425335     
   349.80000000007340        1.3477937509599744     
   349.90000000007342        1.3469156833792499     
   350.00000000007344        1.3460385776444015     
   350.10000000007346        1.3451624322028921     
   350.20000000007349        1.3442872455054851     
   350.30000000007351        1.3434130160063706     
   350.40000000007353        1.3425397421630356     
   350.50000000007356        1.3416674224363956     
   350.60000000007358        1.3407960552905873     
   350.70000000007360        1.3399256391931558     
   350.80000000007362        1.3390561726149219     
   350.90000000007365        1.3381876540300857     
   351.00000000007367        1.3373200819160260     
   351.10000000007369        1.3364534547535398     
   351.20000000007371        1.3355877710266193     
   351.30000000007374        1.3347230292225385     
   351.40000000007376        1.3338592278318864     
   351.50000000007378        1.3329963653484447     
   351.60000000007381        1.3321344402693209     
   351.70000000007383        1.3312734510947295     
   351.80000000007385        1.3304133963282834     
   351.90000000007387        1.3295542744766804     
   352.00000000007390        1.3286960840498927     
   352.10000000007392        1.3278388235610736     
   352.20000000007394        1.3269824915265758     
   352.30000000007396        1.3261270864659500     
   352.40000000007399        1.3252726069019112     
   352.50000000007401        1.3244190513604004     
   352.60000000007403        1.3235664183703868     
   352.70000000007406        1.3227147064641243     
   352.80000000007408        1.3218639141769450     
   352.90000000007410        1.3210140400473254     
   353.00000000007412        1.3201650826169098     
   353.10000000007415        1.3193170404303680     
   353.20000000007417        1.3184699120356018     
   353.30000000007419        1.3176236959834926     
   353.40000000007421        1.3167783908281305     
   353.50000000007424        1.3159339951266056     
   353.60000000007426        1.3150905074391444     
   353.70000000007428        1.3142479263290050     
   353.80000000007431        1.3134062503625066     
   353.90000000007433        1.3125654781090217     
   354.00000000007435        1.3117256081410174     
   354.10000000007437        1.3108866390339382     
   354.20000000007440        1.3100485693662747     
   354.30000000007442        1.3092113977195601     
   354.40000000007444        1.3083751226783167     
   354.50000000007446        1.3075397428300430     
   354.60000000007449        1.3067052567653379     
   354.70000000007451        1.3058716630776641     
   354.80000000007453        1.3050389603635677     
   354.90000000007456        1.3042071472224983     
   355.00000000007458        1.3033762222569096     
   355.10000000007460        1.3025461840721828     
   355.20000000007462        1.3017170312766606     
   355.30000000007465        1.3008887624816576     
   355.40000000007467        1.3000613763013975     
   355.50000000007469        1.2992348713530384     
   355.60000000007471        1.2984092462566026     
   355.70000000007474        1.2975844996351387     
   355.80000000007476        1.2967606301144767     
   355.90000000007478        1.2959376363234201     
   356.00000000007481        1.2951155168936623     
   356.10000000007483        1.2942942704596925     
   356.20000000007485        1.2934738956589684     
   356.30000000007487        1.2926543911318249     
   356.40000000007490        1.2918357555213722     
   356.50000000007492        1.2910179874735666     
   356.60000000007494        1.2902010856373105     
   356.70000000007497        1.2893850486642171     
   356.80000000007499        1.2885698752089001     
   356.90000000007501        1.2877555639285523     
   357.00000000007503        1.2869421134834025     
   357.10000000007506        1.2861295225363876     
   357.20000000007508        1.2853177897532007     
   357.30000000007510        1.2845069138024383     
   357.40000000007512        1.2836968933554063     
   357.50000000007515        1.2828877270862062     
   357.60000000007517        1.2820794136716724     
   357.70000000007519        1.2812719517914648     
   357.80000000007522        1.2804653401279686     
   357.90000000007524        1.2796595773663051     
   358.00000000007526        1.2788546621943104     
   358.10000000007528        1.2780505933026931     
   358.20000000007531        1.2772473693846713     
   358.30000000007533        1.2764449891364007     
   358.40000000007535        1.2756434512566117     
   358.50000000007537        1.2748427544467336     
   358.60000000007540        1.2740428974109845     
   358.70000000007542        1.2732438788562117     
   358.80000000007544        1.2724456974919558     
   358.90000000007547        1.2716483520304906     
   359.00000000007549        1.2708518411866854     
   359.10000000007551        1.2700561636780394     
   359.20000000007553        1.2692613182248274     
   359.30000000007556        1.2684673035499254     
   359.40000000007558        1.2676741183787890     
   359.50000000007560        1.2668817614396333     
   359.60000000007562        1.2660902314631592     
   359.70000000007565        1.2652995271828131     
   359.80000000007567        1.2645096473345665     
   359.90000000007569        1.2637205906570910     
   360.00000000007572        1.2629323558915602     
   360.10000000007574        1.2621449417818502     
   360.20000000007576        1.2613583470743335     
   360.30000000007578        1.2605725705180293     
   360.40000000007581        1.2597876108644355     
   360.50000000007583        1.2590034668677781     
   360.60000000007585        1.2582201372846760     
   360.70000000007587        1.2574376208744180     
   360.80000000007590        1.2566559163988298     
   360.90000000007592        1.2558750226222217     
   361.00000000007594        1.2550949383114853     
   361.10000000007597        1.2543156622360603     
   361.20000000007599        1.2535371931678239     
   361.30000000007601        1.2527595298812642     
   361.40000000007603        1.2519826711533171     
   361.50000000007606        1.2512066157635280     
   361.60000000007608        1.2504313624937724     
   361.70000000007610        1.2496569101285369     
   361.80000000007612        1.2488832574546993     
   361.90000000007615        1.2481104032617882     
   362.00000000007617        1.2473383463416370     
   362.10000000007619        1.2465670854885691     
   362.20000000007622        1.2457966194994248     
   362.30000000007624        1.2450269471734678     
   362.40000000007626        1.2442580673124457     
   362.50000000007628        1.2434899787204321     
   362.60000000007631        1.2427226802041167     
   362.70000000007633        1.2419561705724353     
   362.80000000007635        1.2411904486368313     
   362.90000000007637        1.2404255132111968     
   363.00000000007640        1.2396613631117686     
   363.10000000007642        1.2388979971572274     
   363.20000000007644        1.2381354141686352     
   363.30000000007647        1.2373736129694066     
   363.40000000007649        1.2366125923854565     
   363.50000000007651        1.2358523512449360     
   363.60000000007653        1.2350928883784764     
   363.70000000007656        1.2343342026190423     
   363.80000000007658        1.2335762928019158     
   363.90000000007660        1.2328191577647913     
   364.00000000007662        1.2320627963477051     
   364.10000000007665        1.2313072073930162     
   364.20000000007667        1.2305523897454143     
   364.30000000007669        1.2297983422519565     
   364.40000000007672        1.2290450637620083     
   364.50000000007674        1.2282925531272257     
   364.60000000007676        1.2275408092015967     
   364.70000000007678        1.2267898308414582     
   364.80000000007681        1.2260396169054082     
   364.90000000007683        1.2252901662543449     
   365.00000000007685        1.2245414777514412     
   365.10000000007688        1.2237935502621968     
   365.20000000007690        1.2230463826543436     
   365.30000000007692        1.2222999737979201     
   365.40000000007694        1.2215543225652319     
   365.50000000007697        1.2208094278308164     
   365.60000000007699        1.2200652884715013     
   365.70000000007701        1.2193219033663252     
   365.80000000007703        1.2185792713966050     
   365.90000000007706        1.2178373914459577     
   366.00000000007708        1.2170961788943735     
   366.10000000007710        1.2163557993847376     
   366.20000000007713        1.2156161685571989     
   366.30000000007715        1.2148772853042225     
   366.40000000007717        1.2141391485203654     
   366.50000000007719        1.2134017571025435     
   366.60000000007722        1.2126651099498769     
   366.70000000007724        1.2119292059635052     
   366.80000000007726        1.2111940440469455     
   366.90000000007728        1.2104596231058311     
   367.00000000007731        1.2097259420479078     
   367.10000000007733        1.2089929997831881     
   367.20000000007735        1.2082607952238174     
   367.30000000007738        1.2075293272841197     
   367.40000000007740        1.2067985948804967     
   367.50000000007742        1.2060685969316183     
   367.60000000007744        1.2053393323582415     
   367.70000000007747        1.2046108000832334     
   367.80000000007749        1.2038829990316504     
   367.90000000007751        1.2031559281306510     
   368.00000000007753        1.2024295863095360     
   368.10000000007756        1.2017039724996736     
   368.20000000007758        1.2009790856345999     
   368.30000000007760        1.2002549246499996     
   368.40000000007763        1.1995314884835320     
   368.50000000007765        1.1988087760750452     
   368.60000000007767        1.1980867863665079     
   368.70000000007769        1.1973655183018841     
   368.80000000007772        1.1966449708272957     
   368.90000000007774        1.1959251428909268     
   369.00000000007776        1.1952060334429604     
   369.10000000007778        1.1944876414357368     
   369.20000000007781        1.1937699658236838     
   369.30000000007783        1.1930530055631361     
   369.40000000007785        1.1923367596126235     
   369.50000000007788        1.1916212269327298     
   369.60000000007790        1.1909064064858930     
   369.70000000007792        1.1901922972368488     
   369.80000000007794        1.1894788981521716     
   369.90000000007797        1.1887662082005299     
   370.00000000007799        1.1880542263526290     
   370.10000000007801        1.1873429515811211     
   370.20000000007803        1.1866323828608167     
   370.30000000007806        1.1859225191683447     
   370.40000000007808        1.1852133594824708     
   370.50000000007810        1.1845049027838859     
   370.60000000007813        1.1837971480553604     
   370.70000000007815        1.1830900942815243     
   370.80000000007817        1.1823837404491109     
   370.90000000007819        1.1816780855467008     
   371.00000000007822        1.1809731285650586     
   371.10000000007824        1.1802688684966363     
   371.20000000007826        1.1795653043360739     
   371.30000000007828        1.1788624350798995     
   371.40000000007831        1.1781602597265157     
   371.50000000007833        1.1774587772764145     
   371.60000000007835        1.1767579867319340     
   371.70000000007838        1.1760578870973821     
   371.80000000007840        1.1753584773789578     
   371.90000000007842        1.1746597565848707     
   372.00000000007844        1.1739617237251756     
   372.10000000007847        1.1732643778119449     
   372.20000000007849        1.1725677178590310     
   372.30000000007851        1.1718717428822876     
   372.40000000007853        1.1711764518994809     
   372.50000000007856        1.1704818439302298     
   372.60000000007858        1.1697879179961144     
   372.70000000007860        1.1690946731205021     
   372.80000000007863        1.1684021083287703     
   372.90000000007865        1.1677102226480813     
   373.00000000007867        1.1670190151075535     
   373.10000000007869        1.1663284847380735     
   373.20000000007872        1.1656386305725266     
   373.30000000007874        1.1649494516455505     
   373.40000000007876        1.1642609469937422     
   373.50000000007878        1.1635731156554976     
   373.60000000007881        1.1628859566710217     
   373.70000000007883        1.1621994690824917     
   373.80000000007885        1.1615136519337783     
   373.90000000007888        1.1608285042706918     
   374.00000000007890        1.1601440251407971     
   374.10000000007892        1.1594602135936236     
   374.20000000007894        1.1587770686803651     
   374.30000000007897        1.1580945894541466     
   374.40000000007899        1.1574127749698591     
   374.50000000007901        1.1567316242842183     
   374.60000000007904        1.1560511364557009     
   374.70000000007906        1.1553713105446788     
   374.80000000007908        1.1546921456132220     
   374.90000000007910        1.1540136407252843     
   375.00000000007913        1.1533357949465681     
   375.10000000007915        1.1526586073445355     
   375.20000000007917        1.1519820769884761     
   375.30000000007919        1.1513062029493846     
   375.40000000007922        1.1506309843001539     
   375.50000000007924        1.1499564201152648     
   375.60000000007926        1.1492825094711798     
   375.70000000007929        1.1486092514459432     
   375.80000000007931        1.1479366451193795     
   375.90000000007933        1.1472646895731939     
   376.00000000007935        1.1465933838906817     
   376.10000000007938        1.1459227271569314     
   376.20000000007940        1.1452527184587991     
   376.30000000007942        1.1445833568848807     
   376.40000000007944        1.1439146415255002     
   376.50000000007947        1.1432465714726299     
   376.60000000007949        1.1425791458200358     
   376.70000000007951        1.1419123636631645     
   376.80000000007954        1.1412462240992391     
   376.90000000007956        1.1405807262271863     
   377.00000000007958        1.1399158691475313     
   377.10000000007960        1.1392516519625864     
   377.20000000007963        1.1385880737763356     
   377.30000000007965        1.1379251336945104     
   377.40000000007967        1.1372628308244792     
   377.50000000007969        1.1366011642752631     
   377.60000000007972        1.1359401331576706     
   377.70000000007974        1.1352797365840603     
   377.80000000007976        1.1346199736685343     
   377.90000000007979        1.1339608435269244     
   378.00000000007981        1.1333023452765603     
   378.10000000007983        1.1326444780366123     
   378.20000000007985        1.1319872409277649     
   378.30000000007988        1.1313306330724806     
   378.40000000007990        1.1306746535947361     
   378.50000000007992        1.1300193016202378     
   378.60000000007994        1.1293645762763640     
   378.70000000007997        1.1287104766920957     
   378.80000000007999        1.1280570019979832     
   378.90000000008001        1.1274041513262596     
   379.00000000008004        1.1267519238108883     
   379.10000000008006        1.1261003185871818     
   379.20000000008008        1.1254493347924044     
   379.30000000008010        1.1247989715652031     
   379.40000000008013        1.1241492280458802     
   379.50000000008015        1.1235001033764376     
   379.60000000008017        1.1228515967004082     
   379.70000000008019        1.1222037071628401     
   379.80000000008022        1.1215564339105710     
   379.90000000008024        1.1209097760918416     
   380.00000000008026        1.1202637328566580     
   380.10000000008029        1.1196183033563432     
   380.20000000008031        1.1189734867441989     
   380.30000000008033        1.1183292821747162     
   380.40000000008035        1.1176856888041722     
   380.50000000008038        1.1170427057903776     
   380.60000000008040        1.1164003322926546     
   380.70000000008042        1.1157585674719639     
   380.80000000008044        1.1151174104908084     
   380.90000000008047        1.1144768605131345     
   381.00000000008049        1.1138369167045943     
   381.10000000008051        1.1131975782323376     
   381.20000000008054        1.1125588442649854     
   381.30000000008056        1.1119207139727902     
   381.40000000008058        1.1112831865274997     
   381.50000000008060        1.1106462611024301     
   381.60000000008063        1.1100099368723468     
   381.70000000008065        1.1093742130136000     
   381.80000000008067        1.1087390887040904     
   381.90000000008069        1.1081045631231496     
   382.00000000008072        1.1074706354517598     
   382.10000000008074        1.1068373048722202     
   382.20000000008076        1.1062045705685455     
   382.30000000008079        1.1055724317260633     
   382.40000000008081        1.1049408875317996     
   382.50000000008083        1.1043099371740801     
   382.60000000008085        1.1036795798428602     
   382.70000000008088        1.1030498147295755     
   382.80000000008090        1.1024206410270683     
   382.90000000008092        1.1017920579297320     
   383.00000000008095        1.1011640646334462     
   383.10000000008097        1.1005366603354407     
   383.20000000008099        1.0999098442346846     
   383.30000000008101        1.0992836155313317     
   383.40000000008104        1.0986579734271171     
   383.50000000008106        1.0980329171253045     
   383.60000000008108        1.0974084458305036     
   383.70000000008110        1.0967845587489189     
   383.80000000008113        1.0961612550880213     
   383.90000000008115        1.0955385340568855     
   384.00000000008117        1.0949163948659817     
   384.10000000008120        1.0942948367271634     
   384.20000000008122        1.0936738588538948     
   384.30000000008124        1.0930534604608302     
   384.40000000008126        1.0924336407642357     
   384.50000000008129        1.0918143989818032     
   384.60000000008131        1.0911957343325507     
   384.70000000008133        1.0905776460370116     
   384.80000000008135        1.0899601333170466     
   384.90000000008138        1.0893431953960850     
   385.00000000008140        1.0887268314987677     
   385.10000000008142        1.0881110408512735     
   385.20000000008145        1.0874958226812075     
   385.30000000008147        1.0868811762175006     
   385.40000000008149        1.0862671006904792     
   385.50000000008151        1.0856535953320217     
   385.60000000008154        1.0850406593751580     
   385.70000000008156        1.0844282920544639     
   385.80000000008158        1.0838164926059328     
   385.90000000008160        1.0832052602668170     
   386.00000000008163        1.0825945942757820     
   386.10000000008165        1.0819844938729941     
   386.20000000008167        1.0813749582998518     
   386.30000000008170        1.0807659867991761     
   386.40000000008172        1.0801575786151414     
   386.50000000008174        1.0795497329933410     
   386.60000000008176        1.0789424491806623     
   386.70000000008179        1.0783357264253373     
   386.80000000008181        1.0777295639770579     
   386.90000000008183        1.0771239610867771     
   387.00000000008185        1.0765189170068488     
   387.10000000008188        1.0759144309909048     
   387.20000000008190        1.0753105022939551     
   387.30000000008192        1.0747071301724709     
   387.40000000008195        1.0741043138840292     
   387.50000000008197        1.0735020526877157     
   387.60000000008199        1.0729003458438764     
   387.70000000008201        1.0722991926141705     
   387.80000000008204        1.0716985922617106     
   387.90000000008206        1.0710985440507377     
   388.00000000008208        1.0704990472469471     
   388.10000000008210        1.0699001011172793     
   388.20000000008213        1.0693017049300924     
   388.30000000008215        1.0687038579549135     
   388.40000000008217        1.0681065594626700     
   388.50000000008220        1.0675098087255452     
   388.60000000008222        1.0669136050170569     
   388.70000000008224        1.0663179476120499     
   388.80000000008226        1.0657228357865305     
   388.90000000008229        1.0651282688180035     
   389.00000000008231        1.0645342459850637     
   389.10000000008233        1.0639407665677703     
   389.20000000008235        1.0633478298472390     
   389.30000000008238        1.0627554351061108     
   389.40000000008240        1.0621635816281521     
   389.50000000008242        1.0615722686984974     
   389.60000000008245        1.0609814956034076     
   389.70000000008247        1.0603912616305877     
   389.80000000008249        1.0598015660689297     
   389.90000000008251        1.0592124082084942     
   390.00000000008254        1.0586237873408180     
   390.10000000008256        1.0580357027584812     
   390.20000000008258        1.0574481537554423     
   390.30000000008260        1.0568611396269183     
   390.40000000008263        1.0562746596692936     
   390.50000000008265        1.0556887131802597     
   390.60000000008267        1.0551032994586926     
   390.70000000008270        1.0545184178048417     
   390.80000000008272        1.0539340675199975     
   390.90000000008274        1.0533502479068748     
   391.00000000008276        1.0527669582692694     
   391.10000000008279        1.0521841979123077     
   391.20000000008281        1.0516019661422795     
   391.30000000008283        1.0510202622668083     
   391.40000000008285        1.0504390855945853     
   391.50000000008288        1.0498584354355880     
   391.60000000008290        1.0492783111011279     
   391.70000000008292        1.0486987119034434     
   391.80000000008295        1.0481196371562997     
   391.90000000008297        1.0475410861744312     
   392.00000000008299        1.0469630582739093     
   392.10000000008301        1.0463855527720216     
   392.20000000008304        1.0458085689871179     
   392.30000000008306        1.0452321062389092     
   392.40000000008308        1.0446561638481151     
   392.50000000008311        1.0440807411368949     
   392.60000000008313        1.0435058374283783     
   392.70000000008315        1.0429314520469932     
   392.80000000008317        1.0423575843182202     
   392.90000000008320        1.0417842335689591     
   393.00000000008322        1.0412113991270355     
   393.10000000008324        1.0406390803216534     
   393.20000000008326        1.0400672764829990     
   393.30000000008329        1.0394959869426403     
   393.40000000008331        1.0389252110331180     
   393.50000000008333        1.0383549480882328     
   393.60000000008336        1.0377851974429653     
   393.70000000008338        1.0372159584334157     
   393.80000000008340        1.0366472303968290     
   393.90000000008342        1.0360790126716952     
   394.00000000008345        1.0355113045975259     
   394.10000000008347        1.0349441055150654     
   394.20000000008349        1.0343774147661955     
   394.30000000008351        1.0338112316939154     
   394.40000000008354        1.0332455556424274     
   394.50000000008356        1.0326803859569746     
   394.60000000008358        1.0321157219840891     
   394.70000000008361        1.0315515630712482     
   394.80000000008363        1.0309879085671372     
   394.90000000008365        1.0304247578216894     
   395.00000000008367        1.0298621101857854     
   395.10000000008370        1.0292999650115444     
   395.20000000008372        1.0287383216522010     
   395.30000000008374        1.0281771794620307     
   395.40000000008376        1.0276165377964952     
   395.50000000008379        1.0270563960121646     
   395.60000000008381        1.0264967534667286     
   395.70000000008383        1.0259376095189006     
   395.80000000008386        1.0253789635286086     
   395.90000000008388        1.0248208148569278     
   396.00000000008390        1.0242631628657917     
   396.10000000008392        1.0237060069185300     
   396.20000000008395        1.0231493463793573     
   396.30000000008397        1.0225931806136959     
   396.40000000008399        1.0220375089880214     
   396.50000000008401        1.0214823308699443     
   396.60000000008404        1.0209276456279948     
   396.70000000008406        1.0203734526321211     
   396.80000000008408        1.0198197512529930     
   396.90000000008411        1.0192665408625534     
   397.00000000008413        1.0187138208338202     
   397.10000000008415        1.0181615905409001     
   397.20000000008417        1.0176098493588310     
   397.30000000008420        1.0170585966638306     
   397.40000000008422        1.0165078318332661     
   397.50000000008424        1.0159575542454355     
   397.60000000008426        1.0154077632797134     
   397.70000000008429        1.0148584583166360     
   397.80000000008431        1.0143096387377131     
   397.90000000008433        1.0137613039254716     
   398.00000000008436        1.0132134532636496     
   398.10000000008438        1.0126660861369219     
   398.20000000008440        1.0121192019309746     
   398.30000000008442        1.0115728000326984     
   398.40000000008445        1.0110268798298985     
   398.50000000008447        1.0104814407114198     
   398.60000000008449        1.0099364820672629     
   398.70000000008451        1.0093920032882624     
   398.80000000008454        1.0088480037665692     
   398.90000000008456        1.0083044828951815     
   399.00000000008458        1.0077614400681481     
   399.10000000008461        1.0072188746805457     
   399.20000000008463        1.0066767861286021     
   399.30000000008465        1.0061351738093458     
   399.40000000008467        1.0055940371210692     
   399.50000000008470        1.0050533754628703     
   399.60000000008472        1.0045131882350202     
   399.70000000008474        1.0039734748387781     
   399.80000000008476        1.0034342346763638     
   399.90000000008479        1.0028954671509993     
   400.00000000008481        1.0023571716670669     
   400.10000000008483        1.0018193476297266     
   400.20000000008486        1.0012819944453570     
   400.30000000008488        1.0007451115212118     
   400.40000000008490        1.0002086982656007     
   400.50000000008492       0.99967275408777745     
   400.60000000008495       0.99913727839803568     
   400.70000000008497       0.99860227060775086     
   400.80000000008499       0.99806773012907812     
   400.90000000008502       0.99753365637535218     
   401.00000000008504       0.99700004876086290     
   401.10000000008506       0.99646690670070059     
   401.20000000008508       0.99593422961127598     
   401.30000000008511       0.99540201690972907     
   401.40000000008513       0.99487026801422562     
   401.50000000008515       0.99433898234395213     
   401.60000000008517       0.99380815931902411     
   401.70000000008520       0.99327779836064323     
   401.80000000008522       0.99274789889084503     
   401.90000000008524       0.99221846033265271     
   402.00000000008527       0.99168948211017127     
   402.10000000008529       0.99116096364831552     
   402.20000000008531       0.99063290437307205     
   402.30000000008533       0.99010530371142258     
   402.40000000008536       0.98957816109118746     
   402.50000000008538       0.98905147594122478     
   402.60000000008540       0.98852524769129713     
   402.70000000008542       0.98799947577210079     
   402.80000000008545       0.98747415961545104     
   402.90000000008547       0.98694929865393533     
   403.00000000008549       0.98642489232109032     
   403.10000000008552       0.98590094005159046     
   403.20000000008554       0.98537744128075266     
   403.30000000008556       0.98485439544510844     
   403.40000000008558       0.98433180198193815     
   403.50000000008561       0.98380966032965500     
   403.60000000008563       0.98328796992736101     
   403.70000000008565       0.98276673021533156     
   403.80000000008567       0.98224594063454740     
   403.90000000008570       0.98172560062716252     
   404.00000000008572       0.98120570963603471     
   404.10000000008574       0.98068626710503404     
   404.20000000008577       0.98016727247908764     
   404.30000000008579       0.97964872520376156     
   404.40000000008581       0.97913062472581458     
   404.50000000008583       0.97861297049269125     
   404.60000000008586       0.97809576195298986     
   404.70000000008588       0.97757899855606967     
   404.80000000008590       0.97706267975209005     
   404.90000000008592       0.97654680499246738     
   405.00000000008595       0.97603137372919202     
   405.10000000008597       0.97551638541532770     
   405.20000000008599       0.97500183950478736     
   405.30000000008602       0.97448773545239598     
   405.40000000008604       0.97397407271749059     
   405.50000000008606       0.97346085074957744     
   405.60000000008608       0.97294806900965980     
   405.70000000008611       0.97243572695618563     
   405.80000000008613       0.97192382404848399     
   405.90000000008615       0.97141235974676732     
   406.00000000008617       0.97090133351210128     
   406.10000000008620       0.97039074480647125     
   406.20000000008622       0.96988059309265084     
   406.30000000008624       0.96937087783456333     
   406.40000000008627       0.96886159849669895     
   406.50000000008629       0.96835275454458836     
   406.60000000008631       0.96784434544463493     
   406.70000000008633       0.96733637066407430     
   406.80000000008636       0.96682882967104178     
   406.90000000008638       0.96632172193462906     
   407.00000000008640       0.96581504692455389     
   407.10000000008642       0.96530880411165421     
   407.20000000008645       0.96480299296755623     
   407.30000000008647       0.96429761296465566     
   407.40000000008649       0.96379266357632043     
   407.50000000008652       0.96328814427681808     
   407.60000000008654       0.96278405454112281     
   407.70000000008656       0.96228039384512143     
   407.80000000008658       0.96177716166568950     
   407.90000000008661       0.96127435748044987     
   408.00000000008663       0.96077198076776982     
   408.10000000008665       0.96027003100699970     
   408.20000000008667       0.95976850767839184     
   408.30000000008670       0.95926741026293605     
   408.40000000008672       0.95876673824247105     
   408.50000000008674       0.95826649109975959     
   408.60000000008677       0.95776666831829871     
   408.70000000008679       0.95726726938248174     
   408.80000000008681       0.95676829377757722     
   408.90000000008683       0.95626974098963369     
   409.00000000008686       0.95577161050555348     
   409.10000000008688       0.95527390181301708     
   409.20000000008690       0.95477661440072792     
   409.30000000008692       0.95427974775798341     
   409.40000000008695       0.95378330137496103     
   409.50000000008697       0.95328727474279062     
   409.60000000008699       0.95279166735334797     
   409.70000000008702       0.95229647869922796     
   409.80000000008704       0.95180170827405530     
   409.90000000008706       0.95130735557207913     
   410.00000000008708       0.95081342008852643     
   410.10000000008711       0.95031990131934441     
   410.20000000008713       0.94982679876125120     
   410.30000000008715       0.94933411191191985     
   410.40000000008718       0.94884184026972018     
   410.50000000008720       0.94834998333388565     
   410.60000000008722       0.94785854060439367     
   410.70000000008724       0.94736751158204990     
   410.80000000008727       0.94687689576861411     
   410.90000000008729       0.94638669266639841     
   411.00000000008731       0.94589690177866748     
   411.10000000008733       0.94540752260947647     
   411.20000000008736       0.94491855466363661     
   411.30000000008738       0.94442999744666845     
   411.40000000008740       0.94394185046520918     
   411.50000000008743       0.94345411322631678     
   411.60000000008745       0.94296678523802058     
   411.70000000008747       0.94247986600914413     
   411.80000000008749       0.94199335504925097     
   411.90000000008752       0.94150725186859752     
   412.00000000008754       0.94102155597847592     
   412.10000000008756       0.94053626689087888     
   412.20000000008758       0.94005138411827771     
   412.30000000008761       0.93956690717441560     
   412.40000000008763       0.93908283557335670     
   412.50000000008765       0.93859916883026606     
   412.60000000008768       0.93811590646099463     
   412.70000000008770       0.93763304798196379     
   412.80000000008772       0.93715059291076019     
   412.90000000008774       0.93666854076533745     
   413.00000000008777       0.93618689106472297     
   413.10000000008779       0.93570564332851924     
   413.20000000008781       0.93522479707715567     
   413.30000000008783       0.93474435183193516     
   413.40000000008786       0.93426430711466801     
   413.50000000008788       0.93378466244819669     
   413.60000000008790       0.93330541735592421     
   413.70000000008793       0.93282657136214986     
   413.80000000008795       0.93234812399182576     
   413.90000000008797       0.93187007477071082     
   414.00000000008799       0.93139242322534632     
   414.10000000008802       0.93091516888289572     
   414.20000000008804       0.93043831127139609     
   414.30000000008806       0.92996184991969821     
   414.40000000008808       0.92948578435717399     
   414.50000000008811       0.92901011411409173     
   414.60000000008813       0.92853483872152531     
   414.70000000008815       0.92805995771108662     
   414.80000000008818       0.92758547061530561     
   414.90000000008820       0.92711137696735368     
   415.00000000008822       0.92663767630123339     
   415.10000000008824       0.92616436815160752     
   415.20000000008827       0.92569145205387648     
   415.30000000008829       0.92521892754417712     
   415.40000000008831       0.92474679415943428     
   415.50000000008833       0.92427505143725430     
   415.60000000008836       0.92380369891591207     
   415.70000000008838       0.92333273613457656     
   415.80000000008840       0.92286216263293019     
   415.90000000008843       0.92239197795156380     
   416.00000000008845       0.92192218163175754     
   416.10000000008847       0.92145277321543406     
   416.20000000008849       0.92098375224519069     
   416.30000000008852       0.92051511826449439     
   416.40000000008854       0.92004687081753622     
   416.50000000008856       0.91957900944905757     
   416.60000000008858       0.91911153370461418     
   416.70000000008861       0.91864444313050320     
   416.80000000008863       0.91817773727368512     
   416.90000000008865       0.91771141568181303     
   417.00000000008868       0.91724547790330313     
   417.10000000008870       0.91677992348724069     
   417.20000000008872       0.91631475198345635     
   417.30000000008874       0.91584996294242271     
   417.40000000008877       0.91538555591537840     
   417.50000000008879       0.91492153045421221     
   417.60000000008881       0.91445788611156231     
   417.70000000008883       0.91399462244073981     
   417.80000000008886       0.91353173899569817     
   417.90000000008888       0.91306923533105866     
   418.00000000008890       0.91260711100247127     
   418.10000000008893       0.91214536556581860     
   418.20000000008895       0.91168399857802940     
   418.30000000008897       0.91122300959643865     
   418.40000000008899       0.91076239817922733     
   418.50000000008902       0.91030216388527807     
   418.60000000008904       0.90984230627414875     
   418.70000000008906       0.90938282490608968     
   418.80000000008909       0.90892371934184968     
   418.90000000008911       0.90846498914316209     
   419.00000000008913       0.90800663387218750     
   419.10000000008915       0.90754865309196864     
   419.20000000008918       0.90709104636605431     
   419.30000000008920       0.90663381325873549     
   419.40000000008922       0.90617695333502435     
   419.50000000008924       0.90572046616059831     
   419.60000000008927       0.90526435130165772     
   419.70000000008929       0.90480860832529009     
   419.80000000008931       0.90435323679917889     
   419.90000000008934       0.90389823629160471     
   420.00000000008936       0.90344360637150212     
   420.10000000008938       0.90298934660868457     
   420.20000000008940       0.90253545657328049     
   420.30000000008943       0.90208193583643270     
   420.40000000008945       0.90162878396979540     
   420.50000000008947       0.90117600054554059     
   420.60000000008949       0.90072358513681550     
   420.70000000008952       0.90027153731711695     
   420.80000000008954       0.89981985666079667     
   420.90000000008956       0.89936854274274491     
   421.00000000008959       0.89891759513865643     
   421.10000000008961       0.89846701342465896     
   421.20000000008963       0.89801679717772831     
   421.30000000008965       0.89756694597537445     
   421.40000000008968       0.89711745939580267     
   421.50000000008970       0.89666833701787818     
   421.60000000008972       0.89621957842107480     
   421.70000000008974       0.89577118318550908     
   421.80000000008977       0.89532315089203052     
   421.90000000008979       0.89487548112204429     
   422.00000000008981       0.89442817345749526     
   422.10000000008984       0.89398122748126863     
   422.20000000008986       0.89353464277663486     
   422.30000000008988       0.89308841892750157     
   422.40000000008990       0.89264255551854976     
   422.50000000008993       0.89219705213509415     
   422.60000000008995       0.89175190836290319     
   422.70000000008997       0.89130712378861177     
   422.80000000008999       0.89086269799928541     
   422.90000000009002       0.89041863058267101     
   423.00000000009004       0.88997492112727039     
   423.10000000009006       0.88953156922204712     
   423.20000000009009       0.88908857445676759     
   423.30000000009011       0.88864593642158074     
   423.40000000009013       0.88820365470749474     
   423.50000000009015       0.88776172890599436     
   423.60000000009018       0.88732015860930080     
   423.70000000009020       0.88687894341006812     
   423.80000000009022       0.88643808290187875     
   423.90000000009024       0.88599757667853418     
   424.00000000009027       0.88555742433478413     
   424.10000000009029       0.88511762546585082     
   424.20000000009031       0.88467817966766660     
   424.30000000009034       0.88423908653657046     
   424.40000000009036       0.88380034566968235     
   424.50000000009038       0.88336195666469586     
   424.60000000009040       0.88292391912002299     
   424.70000000009043       0.88248623263441284     
   424.80000000009045       0.88204889680747800     
   424.90000000009047       0.88161191123928395     
   425.00000000009049       0.88117527553066444     
   425.10000000009052       0.88073898928292849     
   425.20000000009054       0.88030305209790349     
   425.30000000009056       0.87986746357818590     
   425.40000000009059       0.87943222332693838     
   425.50000000009061       0.87899733094785382     
   425.60000000009063       0.87856278604531934     
   425.70000000009065       0.87812858822418849     
   425.80000000009068       0.87769473709002332     
   425.90000000009070       0.87726123224894870     
   426.00000000009072       0.87682807330768053     
   426.10000000009074       0.87639525987348132     
   426.20000000009077       0.87596279155433221     
   426.30000000009079       0.87553066795865953     
   426.40000000009081       0.87509888869551700     
   426.50000000009084       0.87466745337461360     
   426.60000000009086       0.87423636160607365     
   426.70000000009088       0.87380561300100912     
   426.80000000009090       0.87337520717046857     
   426.90000000009093       0.87294514372670196     
   427.00000000009095       0.87251542228223911     
   427.10000000009097       0.87208604245015808     
   427.20000000009099       0.87165700384420786     
   427.30000000009102       0.87122830607884327     
   427.40000000009104       0.87079994876877509     
   427.50000000009106       0.87037193152963654     
   427.60000000009109       0.86994425397740271     
   427.70000000009111       0.86951691572866618     
   427.80000000009113       0.86908991640065658     
   427.90000000009115       0.86866325561115554     
   428.00000000009118       0.86823693297839499     
   428.10000000009120       0.86781094812147563     
   428.20000000009122       0.86738530065961350     
   428.30000000009125       0.86695999021308834     
   428.40000000009127       0.86653501640241648     
   428.50000000009129       0.86611037884866915     
   428.60000000009131       0.86568607717370138     
   428.70000000009134       0.86526211099976158     
   428.80000000009136       0.86483847994975860     
   428.90000000009138       0.86441518364704639     
   429.00000000009140       0.86399222171565149     
   429.10000000009143       0.86356959378016085     
   429.20000000009145       0.86314729946563351     
   429.30000000009147       0.86272533839755394     
   429.40000000009150       0.86230371020233232     
   429.50000000009152       0.86188241450668290     
   429.60000000009154       0.86146145093796911     
   429.70000000009156       0.86104081912399444     
   429.80000000009159       0.86062051869323652     
   429.90000000009161       0.86020054927456080     
   430.00000000009163       0.85978091049755478     
   430.10000000009165       0.85936160199230527     
   430.20000000009168       0.85894262338936467     
   430.30000000009170       0.85852397432000360     
   430.40000000009172       0.85810565441585418     
   430.50000000009175       0.85768766330916502     
   430.60000000009177       0.85727000063270409     
   430.70000000009179       0.85685266601984389     
   430.80000000009181       0.85643565910444042     
   430.90000000009184       0.85601897952098926     
   431.00000000009186       0.85560262690438860     
   431.10000000009188       0.85518660089002119     
   431.20000000009190       0.85477090111411513     
   431.30000000009193       0.85435552721310870     
   431.40000000009195       0.85394047882415747     
   431.50000000009197       0.85352575558484500     
   431.60000000009200       0.85311135713327502     
   431.70000000009202       0.85269728310839354     
   431.80000000009204       0.85228353314908678     
   431.90000000009206       0.85187010689549181     
   432.00000000009209       0.85145700398761304     
   432.10000000009211       0.85104422406631575     
   432.20000000009213       0.85063176677300278     
   432.30000000009215       0.85021963174947568     
   432.40000000009218       0.84980781863819554     
   432.50000000009220       0.84939632708215440     
   432.60000000009222       0.84898515672452823     
   432.70000000009225       0.84857430720952198     
   432.80000000009227       0.84816377818148925     
   432.90000000009229       0.84775356928546552     
   433.00000000009231       0.84734368016705441     
   433.10000000009234       0.84693411047214395     
   433.20000000009236       0.84652485984744674     
   433.30000000009238       0.84611592793982937     
   433.40000000009240       0.84570731439710012     
   433.50000000009243       0.84529901886718739     
   433.60000000009245       0.84489104099876666     
   433.70000000009247       0.84448338044103477     
   433.80000000009250       0.84407603684352994     
   433.90000000009252       0.84366900985647064     
   434.00000000009254       0.84326229913037876     
   434.10000000009256       0.84285590431654900     
   434.20000000009259       0.84244982506675792     
   434.30000000009261       0.84204406103288709     
   434.40000000009263       0.84163861186775690     
   434.50000000009265       0.84123347722462161     
   434.60000000009268       0.84082865675707386     
   434.70000000009270       0.84042415011943272     
   434.80000000009272       0.84001995696629295     
   434.90000000009275       0.83961607695285367     
   435.00000000009277       0.83921250973487305     
   435.10000000009279       0.83880925496841785     
   435.20000000009281       0.83840631231034435     
   435.30000000009284       0.83800368141768755     
   435.40000000009286       0.83760136194830359     
   435.50000000009288       0.83719935356015940     
   435.60000000009290       0.83679765591212485     
   435.70000000009293       0.83639626866327899     
   435.80000000009295       0.83599519147324530     
   435.90000000009297       0.83559442400231376     
   436.00000000009300       0.83519396591097395     
   436.10000000009302       0.83479381686039811     
   436.20000000009304       0.83439397651228941     
   436.30000000009306       0.83399444452871141     
   436.40000000009309       0.83359522057223767     
   436.50000000009311       0.83319630430589164     
   436.60000000009313       0.83279769539338611     
   436.70000000009315       0.83239939349866865     
   436.80000000009318       0.83200139828627950     
   436.90000000009320       0.83160370942136375     
   437.00000000009322       0.83120632656918259     
   437.10000000009325       0.83080924939588063     
   437.20000000009327       0.83041247756785297     
   437.30000000009329       0.83001601075216580     
   437.40000000009331       0.82961984861611171     
   437.50000000009334       0.82922399082750808     
   437.60000000009336       0.82882843705499998     
   437.70000000009338       0.82843318696710444     
   437.80000000009341       0.82803824023336892     
   437.90000000009343       0.82764359652348995     
   438.00000000009345       0.82724925550775474     
   438.10000000009347       0.82685521685693908     
   438.20000000009350       0.82646148024223676     
   438.30000000009352       0.82606804533520373     
   438.40000000009354       0.82567491180821340     
   438.50000000009356       0.82528207933361009     
   438.60000000009359       0.82488954758473731     
   438.70000000009361       0.82449731623508826     
   438.80000000009363       0.82410538495851016     
   438.90000000009366       0.82371375342969466     
   439.00000000009368       0.82332242132347966     
   439.10000000009370       0.82293138831529433     
   439.20000000009372       0.82254065408092614     
   439.30000000009375       0.82215021829694801     
   439.40000000009377       0.82176008063988693     
   439.50000000009379       0.82137024078716070     
   439.60000000009381       0.82098069841645183     
   439.70000000009384       0.82059145320584526     
   439.80000000009386       0.82020250483408297     
   439.90000000009388       0.81981385298025966     
   440.00000000009391       0.81942549732379322     
   440.10000000009393       0.81903743754474967     
   440.20000000009395       0.81864967332361704     
   440.30000000009397       0.81826220434116392     
   440.40000000009400       0.81787503027896868     
   440.50000000009402       0.81748815081869142     
   440.60000000009404       0.81710156564264957     
   440.70000000009406       0.81671527443345626     
   440.80000000009409       0.81632927687440049     
   440.90000000009411       0.81594357264892714     
   441.00000000009413       0.81555816144126947     
   441.10000000009416       0.81517304293578008     
   441.20000000009418       0.81478821681751923     
   441.30000000009420       0.81440368277180841     
   441.40000000009422       0.81401944048456232     
   441.50000000009425       0.81363548964195831     
   441.60000000009427       0.81325182993081802     
   441.70000000009429       0.81286846103818033     
   441.80000000009431       0.81248538265161718     
   441.90000000009434       0.81210259445949295     
   442.00000000009436       0.81172009614995599     
   442.10000000009438       0.81133788741216273     
   442.20000000009441       0.81095596793524782     
   442.30000000009443       0.81057433740918938     
   442.40000000009445       0.81019299552419166     
   442.50000000009447       0.80981194197082651     
   442.60000000009450       0.80943117644033147     
   442.70000000009452       0.80905069862420353     
   442.80000000009454       0.80867050821441533     
   442.90000000009456       0.80829060490324789     
   443.00000000009459       0.80791098838366782     
   443.10000000009461       0.80753165834899432     
   443.20000000009463       0.80715261449280118     
   443.30000000009466       0.80677385650924427     
   443.40000000009468       0.80639538409293887     
   443.50000000009470       0.80601719693878038     
   443.60000000009472       0.80563929474228180     
   443.70000000009475       0.80526167719925779     
   443.80000000009477       0.80488434400590370     
   443.90000000009479       0.80450729485892092     
   444.00000000009481       0.80413052945551577     
   444.10000000009484       0.80375404749302626     
   444.20000000009486       0.80337784866960649     
   444.30000000009488       0.80300193268359488     
   444.40000000009491       0.80262629923371698     
   444.50000000009493       0.80225094801923857     
   444.60000000009495       0.80187587873986876     
   444.70000000009497       0.80150109109551093     
   444.80000000009500       0.80112658478678911     
   444.90000000009502       0.80075235951439616     
   445.00000000009504       0.80037841497988416     
   445.10000000009506       0.80000475088489886     
   445.20000000009509       0.79963136693151204     
   445.30000000009511       0.79925826282224710     
   445.40000000009513       0.79888543826027258     
   445.50000000009516       0.79851289294863259     
   445.60000000009518       0.79814062659154006     
   445.70000000009520       0.79776863889286198     
   445.80000000009522       0.79739692955739427     
   445.90000000009525       0.79702549829001768     
   446.00000000009527       0.79665434479639885     
   446.10000000009529       0.79628346878210332     
   446.20000000009532       0.79591286995358312     
   446.30000000009534       0.79554254801732049     
   446.40000000009536       0.79517250268055628     
   446.50000000009538       0.79480273365073695     
   446.60000000009541       0.79443324063559773     
   446.70000000009543       0.79406402334349546     
   446.80000000009545       0.79369508148312939     
   446.90000000009547       0.79332641476364807     
   447.00000000009550       0.79295802289430972     
   447.10000000009552       0.79258990558516429     
   447.20000000009554       0.79222206254645533     
   447.30000000009557       0.79185449348898163     
   447.40000000009559       0.79148719812367951     
   447.50000000009561       0.79112017616216512     
   447.60000000009563       0.79075342731617582     
   447.70000000009566       0.79038695129810832     
   447.80000000009568       0.79002074782056708     
   447.90000000009570       0.78965481659666836     
   448.00000000009572       0.78928915733990457     
   448.10000000009575       0.78892376976405898     
   448.20000000009577       0.78855865358327160     
   448.30000000009579       0.78819380851244969     
   448.40000000009582       0.78782923426642615     
   448.50000000009584       0.78746493056076672     
   448.60000000009586       0.78710089711127884     
   448.70000000009588       0.78673713363405773     
   448.80000000009591       0.78637363984577779     
   448.90000000009593       0.78601041546347339     
   449.00000000009595       0.78564746020448661     
   449.10000000009597       0.78528477378660122     
   449.20000000009600       0.78492235592796344     
   449.30000000009602       0.78456020634690393     
   449.40000000009604       0.78419832476260309     
   449.50000000009607       0.78383671089434737     
   449.60000000009609       0.78347536446170329     
   449.70000000009611       0.78311428518480986     
   449.80000000009613       0.78275347278413265     
   449.90000000009616       0.78239292698038276     
   450.00000000009618       0.78203264749513313     
   450.10000000009620       0.78167263404961473     
   450.20000000009622       0.78131288636583374     
   450.30000000009625       0.78095340416631098     
   450.40000000009627       0.78059418717378481     
   450.50000000009629       0.78023523511131632     
   450.60000000009632       0.77987654770233905     
   450.70000000009634       0.77951812467076298     
   450.80000000009636       0.77915996574089375     
   450.90000000009638       0.77880207063723272     
   451.00000000009641       0.77844443908489591     
   451.10000000009643       0.77808707080923833     
   451.20000000009645       0.77772996553601625     
   451.30000000009647       0.77737312299112826     
   451.40000000009650       0.77701654290136091     
   451.50000000009652       0.77666022499336240     
   451.60000000009654       0.77630416899455212     
   451.70000000009657       0.77594837463240740     
   451.80000000009659       0.77559284163485676     
   451.90000000009661       0.77523756973020597     
   452.00000000009663       0.77488255864740496     
   452.10000000009666       0.77452780811541544     
   452.20000000009668       0.77417331786359367     
   452.30000000009670       0.77381908762179552     
   452.40000000009672       0.77346511712006794     
   452.50000000009675       0.77311140608928886     
   452.60000000009677       0.77275795425998162     
   452.70000000009679       0.77240476136368530     
   452.80000000009682       0.77205182713188714     
   452.90000000009684       0.77169915129659494     
   453.00000000009686       0.77134673359018613     
   453.10000000009688       0.77099457374545077     
   453.20000000009691       0.77064267149528876     
   453.30000000009693       0.77029102657333182     
   453.40000000009695       0.76993963871328919     
   453.50000000009697       0.76958850764926900     
   453.60000000009700       0.76923763311581850     
   453.70000000009702       0.76888701484785493     
   453.80000000009704       0.76853665258069426     
   453.90000000009707       0.76818654604959580     
   454.00000000009709       0.76783669499080154     
   454.10000000009711       0.76748709914044799     
   454.20000000009713       0.76713775823529573     
   454.30000000009716       0.76678867201218592     
   454.40000000009718       0.76643984020879141     
   454.50000000009720       0.76609126256250226     
   454.60000000009722       0.76574293881160704     
   454.70000000009725       0.76539486869433959     
   454.80000000009727       0.76504705194957634     
   454.90000000009729       0.76469948831636869     
   455.00000000009732       0.76435217753422036     
   455.10000000009734       0.76400511934282866     
   455.20000000009736       0.76365831348258695     
   455.30000000009738       0.76331175969385034     
   455.40000000009741       0.76296545771752433     
   455.50000000009743       0.76261940729476374     
   455.60000000009745       0.76227360816720435     
   455.70000000009748       0.76192806007657965     
   455.80000000009750       0.76158276276542713     
   455.90000000009752       0.76123771597600121     
   456.00000000009754       0.76089291945141735     
   456.10000000009757       0.76054837293489608     
   456.20000000009759       0.76020407617017083     
   456.30000000009761       0.75986002890095017     
   456.40000000009763       0.75951623087184450     
   456.50000000009766       0.75917268182707520     
   456.60000000009768       0.75882938151225643     
   456.70000000009770       0.75848632967213447     
   456.80000000009773       0.75814352605247526     
   456.90000000009775       0.75780097039950667     
   457.00000000009777       0.75745866245935978     
   457.10000000009779       0.75711660197884056     
   457.20000000009782       0.75677478870480341     
   457.30000000009784       0.75643322238473820     
   457.40000000009786       0.75609190276623028     
   457.50000000009788       0.75575082959754958     
   457.60000000009791       0.75541000262673863     
   457.70000000009793       0.75506942160251989     
   457.80000000009795       0.75472908627403157     
   457.90000000009798       0.75438899639059043     
   458.00000000009800       0.75404915170193987     
   458.10000000009802       0.75370955195795586     
   458.20000000009804       0.75337019690914186     
   458.30000000009807       0.75303108630604743     
   458.40000000009809       0.75269221989970259     
   458.50000000009811       0.75235359744160135     
   458.60000000009813       0.75201521868325472     
   458.70000000009816       0.75167708337645844     
   458.80000000009818       0.75133919127412352     
   458.90000000009820       0.75100154212841863     
   459.00000000009823       0.75066413569251100     
   459.10000000009825       0.75032697171967555     
   459.20000000009827       0.74999004996347685     
   459.30000000009829       0.74965337017785627     
   459.40000000009832       0.74931693211724260     
   459.50000000009834       0.74898073553616118     
   459.60000000009836       0.74864478018953939     
   459.70000000009838       0.74830906583271328     
   459.80000000009841       0.74797359222120774     
   459.90000000009843       0.74763835911074950     
   460.00000000009845       0.74730336625770966     
   460.10000000009848       0.74696861341863552     
   460.20000000009850       0.74663410035037536     
   460.30000000009852       0.74629982681015161     
   460.40000000009854       0.74596579255536710     
   460.50000000009857       0.74563199734393848     
   460.60000000009859       0.74539273196633937     
   460.70000000009861       0.74506468841534845     
   460.80000000009863       0.74472068879574393     
   460.90000000009866       0.74437806097201298     
   461.00000000009868       0.74403896083665910     
   461.10000000009870       0.74370245296877546     
   461.20000000009873       0.74336757340988646     
   461.30000000009875       0.74303374163741176     
   461.40000000009877       0.74270064733231955     
   461.50000000009879       0.74236811399793534     
   461.60000000009882       0.74203604059703276     
   461.70000000009884       0.74170436620591451     
   461.80000000009886       0.74137305219342220     
   461.90000000009888       0.74104207764702534     
   462.00000000009891       0.74071142000029266     
   462.10000000009893       0.74038106758458067     
   462.20000000009895       0.74005101673465967     
   462.30000000009898       0.73972126231344559     
   462.40000000009900       0.73939179890188045     
   462.50000000009902       0.73906262049207716     
   462.60000000009904       0.73873372851624175     
   462.70000000009907       0.73840511840064360     
   462.80000000009909       0.73807678993264558     
   462.90000000009911       0.73773931282563543     
   463.00000000009913       0.73740986032715339     
   463.10000000009916       0.73708185145273408     
   463.20000000009918       0.73675428377927599     
   463.30000000009920       0.73642700745771983     
   463.40000000009923       0.73609999664122883     
   463.50000000009925       0.73577325068538280     
   463.60000000009927       0.73544676780996410     
   463.70000000009929       0.73512054929329651     
   463.80000000009932       0.73479459961284765     
   463.90000000009934       0.73446891563481054     
   464.00000000009936       0.73414349377116828     
   464.10000000009939       0.73381833637752225     
   464.20000000009941       0.73349344110131365     
   464.30000000009943       0.73316880705661203     
   464.40000000009945       0.73284443342889538     
   464.50000000009948       0.73252032346050377     
   464.60000000009950       0.73219647227193496     
   464.70000000009952       0.73187288306390308     
   464.80000000009954       0.73154955252712395     
   464.90000000009957       0.73121973043971300     
   465.00000000009959       0.73089579005973460     
   465.10000000009961       0.73057229413024705     
   465.20000000009964       0.73024963340911708     
   465.30000000009966       0.72992731287665524     
   465.40000000009968       0.72960525885653338     
   465.50000000009970       0.72928346267799082     
   465.60000000009973       0.72896192260780146     
   465.70000000009975       0.72864063714672456     
   465.80000000009977       0.72831960746859614     
   465.90000000009979       0.72799883394243892     
   466.00000000009982       0.72767682241595766     
   466.10000000009984       0.72735624706220836     
   466.20000000009986       0.72703609490520882     
   466.30000000009989       0.72671621998663083     
   466.40000000009991       0.72639660043756082     
   466.50000000009993       0.72607723493653042     
   466.60000000009995       0.72575262322705947     
   466.70000000009998       0.72543284930805152     
   466.80000000010000       0.72511395483135443     
   466.90000000010002       0.72479539676739291     
   467.00000000010004       0.72447710171117985     
   467.10000000010007       0.72415905786598722     
   467.20000000010009       0.72384126492566747     
   467.30000000010011       0.72352372346989036     
   467.40000000010014       0.72320643300346088     
   467.50000000010016       0.72288939505799332     
   467.60000000010018       0.72257260934817791     
   467.70000000010020       0.72225477038236463     
   467.80000000010023       0.72193770920120881     
   467.90000000010025       0.72162144692641994     
   468.00000000010027       0.72130551697601775     
   468.10000000010029       0.72098506294876108     
   468.20000000010032       0.72066881816955275     
   468.30000000010034       0.72035338856605502     
   468.40000000010036       0.72003828847648776     
   468.50000000010039       0.71972344620466244     
   468.60000000010041       0.71940885600049342     
   468.70000000010043       0.71909451458263363     
   468.80000000010045       0.71878042350313021     
   468.90000000010048       0.71846658272022923     
   469.00000000010050       0.71815299298143453     
   469.10000000010052       0.71783851663774711     
   469.20000000010054       0.71752076962810551     
   469.30000000010057       0.71720711320765518     
   469.40000000010059       0.71689424362577769     
   469.50000000010061       0.71658169588516984     
   469.60000000010064       0.71626940660815908     
   469.70000000010066       0.71595736538421961     
   469.80000000010068       0.71564557102803761     
   469.90000000010070       0.71533400395049584     
   470.00000000010073       0.71502266552500704     
   470.10000000010075       0.71471062800626262     
   470.20000000010077       0.71439504207249105     
   470.30000000010079       0.71408360976224317     
   470.40000000010082       0.71377271362959083     
   470.50000000010084       0.71346236682969122     
   470.60000000010086       0.71315231207299379     
   470.70000000010089       0.71284251077876115     
   470.80000000010091       0.71253295832271979     
   470.90000000010093       0.71222354873843230     
   471.00000000010095       0.71191446872126474     
   471.10000000010098       0.71160089610736743     
   471.20000000010100       0.71129144087457741     
   471.30000000010102       0.71098282085507081     
   471.40000000010104       0.71067453835840266     
   471.50000000010107       0.71036651722405331     
   471.60000000010109       0.71005863669544611     
   471.70000000010111       0.70975109544198667     
   471.80000000010114       0.70944381921401722     
   471.90000000010116       0.70913679725952583     
   472.00000000010118       0.70882507746031320     
   472.10000000010120       0.70851766572462438     
   472.20000000010123       0.70821102344922893     
   472.30000000010125       0.70790482115123110     
   472.40000000010127       0.70759889948823240     
   472.50000000010129       0.70729323334529104     
   472.60000000010132       0.70698782006807548     
   472.70000000010134       0.70668266066845420     
   472.80000000010136       0.70637775478211273     
   472.90000000010139       0.70606763543551232     
   473.00000000010141       0.70576219386229599     
   473.10000000010143       0.70545772323851474     
   473.20000000010145       0.70515361948656685     
   473.30000000010148       0.70484976526632581     
   473.40000000010150       0.70454616493625166     
   473.50000000010152       0.70424282234797930     
   473.60000000010155       0.70393909832982215     
   473.70000000010157       0.70363613202501385     
   473.80000000010159       0.70332762112499891     
   473.90000000010161       0.70302390659045721     
   474.00000000010164       0.70272140564685470     
   474.10000000010166       0.70241933132028478     
   474.20000000010168       0.70211754400952275     
   474.30000000010170       0.70181600430827007     
   474.40000000010173       0.70151470087182333     
   474.50000000010175       0.70121364414181009     
   474.60000000010177       0.70091283663409498     
   474.70000000010180       0.70060581079940221     
   474.80000000010182       0.70030410964461010     
   474.90000000010184       0.70000359038109994     
   475.00000000010186       0.69970349073739724     
   475.10000000010189       0.69940365720742681     
   475.20000000010191       0.69910398201647572     
   475.30000000010193       0.69880452576110608     
   475.40000000010195       0.69850519058060079     
   475.50000000010198       0.69820595204642077     
   475.60000000010200       0.69790677143802660     
   475.70000000010202       0.69760768687347852     
   475.80000000010205       0.69730870149401913     
   475.90000000010207       0.69700987197341557     
   476.00000000010209       0.69671114055665917     
   476.10000000010211       0.69641259370913655     
   476.20000000010214       0.69612234180876909     
   476.30000000010216       0.69582593128179904     
   476.40000000010218       0.69552819826730894     
   476.50000000010220       0.69523022475565832     
   476.60000000010223       0.69493208461951717     
   476.70000000010225       0.69463400531784081     
   476.80000000010227       0.69434567179913720     
   476.90000000010230       0.69405049438855360     
   477.00000000010232       0.69375361803483859     
   477.10000000010234       0.69345646372721725     
   477.20000000010236       0.69315939071502830     
   477.30000000010239       0.69287345183425053     
   477.40000000010241       0.69257983796309730     
   477.50000000010243       0.69228420375308197     
   477.60000000010245       0.69198814191784097     
   477.70000000010248       0.69170471065107109     
   477.80000000010250       0.69141298946505581     


==> anc/Fig1/Fig1bderOPdxvsdTmpi138sm500PolyglueRPQM.dat <==
#PolyLog-glue RPQM model data points for derivative of order parameter at chemical potential (\mu) =0 at the physical point (mpi=138),for msigma=500 MeV.

#TemperatureT(MeV)   dx/dT
  0.100000001       0.00000000    
  0.200000003       0.00000000    
  0.300000012       0.00000000    
  0.400000006       0.00000000    
  0.500000000       0.00000000    
  0.600000024       0.00000000    
  0.699999988       0.00000000    
  0.800000012       0.00000000    
  0.899999976       0.00000000    
   1.00000000       0.00000000    
   1.10000002       0.00000000    
   1.20000005       0.00000000    
   1.29999995       0.00000000    
   1.39999998       0.00000000    
   1.50000000       0.00000000    
   1.60000002       0.00000000    
   1.70000005       0.00000000    
   1.79999995       0.00000000    
   1.89999998       0.00000000    
   2.00000000       0.00000000    
   2.09999990       0.00000000    
   2.20000005       0.00000000    
   2.29999995       0.00000000    
   2.40000010       0.00000000    
   2.50000000       0.00000000    
   2.59999990       0.00000000    
   2.70000005       0.00000000    
   2.79999995       0.00000000    
   2.90000010       0.00000000    
   3.00000000       0.00000000    
   3.09999990       0.00000000    
   3.20000005       0.00000000    
   3.29999995       0.00000000    
   3.40000010       0.00000000    
   3.50000000       0.00000000    
   3.59999990       0.00000000    
   3.70000005       0.00000000    
   3.79999995       0.00000000    
   3.90000010       0.00000000    
   4.00000000       0.00000000    
   4.09999990       0.00000000    
   4.19999981       0.00000000    
   4.30000019       0.00000000    
   4.40000010       0.00000000    
   4.50000000       0.00000000    
   4.59999990       0.00000000    
   4.69999981       0.00000000    
   4.80000019       0.00000000    
   4.90000010       0.00000000    
   5.00000000       0.00000000    
   5.09999990       0.00000000    
   5.19999981       0.00000000    
   5.30000019       0.00000000    
   5.40000010       0.00000000    
   5.50000000       0.00000000    
   5.59999990       0.00000000    
   5.69999981       0.00000000    
   5.80000019       0.00000000    
   5.90000010       0.00000000    
   6.00000000       0.00000000    
   6.09999990       0.00000000    
   6.19999981       0.00000000    
   6.30000019       0.00000000    
   6.40000010       0.00000000    
   6.50000000       0.00000000    
   6.59999990       0.00000000    
   6.69999981       0.00000000    
   6.80000019       0.00000000    
   6.90000010       0.00000000    
   7.00000000       0.00000000    
   7.09999990       0.00000000    
   7.19999981       0.00000000    
   7.30000019       0.00000000    
   7.40000010       0.00000000    
   7.50000000       0.00000000    
   7.59999990       0.00000000    
   7.69999981       0.00000000    
   7.80000019       0.00000000    
   7.90000010       0.00000000    
   8.00000000       0.00000000    
   8.10000038       0.00000000    
   8.19999981       0.00000000    
   8.30000019       0.00000000    
   8.39999962       0.00000000    
   8.50000000       0.00000000    
   8.60000038       0.00000000    
   8.69999981       0.00000000    
   8.80000019       0.00000000    
   8.89999962       0.00000000    
   9.00000000       0.00000000    
   9.10000038       0.00000000    
   9.19999981       0.00000000    
   9.30000019       0.00000000    
   9.39999962       0.00000000    
   9.50000000       0.00000000    
   9.60000038       0.00000000    
   9.69999981       0.00000000    
   9.80000019       0.00000000    
   9.89999962       0.00000000    
   10.0000000       0.00000000    
   10.1000004       0.00000000    
   10.1999998       0.00000000    
   10.3000002       0.00000000    
   10.3999996       0.00000000    
   10.5000000       0.00000000    
   10.6000004       0.00000000    
   10.6999998       0.00000000    
   10.8000002       0.00000000    
   10.8999996       0.00000000    
   11.0000000       0.00000000    
   11.1000004       0.00000000    
   11.1999998       0.00000000    
   11.3000002       0.00000000    
   11.3999996       0.00000000    
   11.5000000       0.00000000    
   11.6000004       0.00000000    
   11.6999998       0.00000000    
   11.8000002       0.00000000    
   11.8999996       0.00000000    
   12.0000000       0.00000000    
   12.1000004       0.00000000    
   12.1999998       0.00000000    
   12.3000002       0.00000000    
   12.3999996       0.00000000    
   12.5000000       0.00000000    
   12.6000004       0.00000000    
   12.6999998       0.00000000    
   12.8000002       0.00000000    
   12.8999996       0.00000000    
   13.0000000       0.00000000    
   13.1000004       0.00000000    
   13.1999998       0.00000000    
   13.3000002       0.00000000    
   13.3999996       0.00000000    
   13.5000000       0.00000000    
   13.6000004       0.00000000    
   13.6999998       0.00000000    
   13.8000002       0.00000000    
   13.8999996       0.00000000    
   14.0000000       0.00000000    
   14.1000004       0.00000000    
   14.1999998       0.00000000    
   14.3000002       0.00000000    
   14.3999996       0.00000000    
   14.5000000       0.00000000    
   14.6000004       0.00000000    
   14.6999998       0.00000000    
   14.8000002       0.00000000    
   14.8999996       0.00000000    
   15.0000000       0.00000000    
   15.1000004       0.00000000    
   15.1999998       0.00000000    
   15.3000002       0.00000000    
   15.3999996       0.00000000    
   15.5000000       0.00000000    
   15.6000004       0.00000000    
   15.6999998       0.00000000    
   15.8000002       0.00000000    
   15.8999996       0.00000000    
   16.0000000       0.00000000    
   16.1000004       0.00000000    
   16.2000008       0.00000000    
   16.2999992       0.00000000    
   16.3999996       0.00000000    
   16.5000000       0.00000000    
   16.6000004       0.00000000    
   16.7000008       0.00000000    
   16.7999992       0.00000000    
   16.8999996       0.00000000    
   17.0000000       0.00000000    
   17.1000004       0.00000000    
   17.2000008       0.00000000    
   17.2999992       0.00000000    
   17.3999996       0.00000000    
   17.5000000       0.00000000    
   17.6000004       0.00000000    
   17.7000008       0.00000000    
   17.7999992       0.00000000    
   17.8999996       0.00000000    
   18.0000000       0.00000000    
   18.1000004       0.00000000    
   18.2000008       0.00000000    
   18.2999992       0.00000000    
   18.3999996       0.00000000    
   18.5000000       0.00000000    
   18.6000004       0.00000000    
   18.7000008       0.00000000    
   18.7999992       0.00000000    
   18.8999996       0.00000000    
   19.0000000       0.00000000    
   19.1000004       0.00000000    
   19.2000008       0.00000000    
   19.2999992       0.00000000    
   19.3999996       0.00000000    
   19.5000000       0.00000000    
   19.6000004       0.00000000    
   19.7000008       0.00000000    
   19.7999992       0.00000000    
   19.8999996       0.00000000    
   20.0000000       0.00000000    
   20.1000004       0.00000000    
   20.2000008       0.00000000    
   20.2999992       0.00000000    
   20.3999996       0.00000000    
   20.5000000       0.00000000    
   20.6000004       0.00000000    
   20.7000008       0.00000000    
   20.7999992       0.00000000    
   20.8999996       0.00000000    
   21.0000000       0.00000000    
   21.1000004       0.00000000    
   21.2000008       0.00000000    
   21.2999992       0.00000000    
   21.3999996       0.00000000    
   21.5000000       0.00000000    
   21.6000004       0.00000000    
   21.7000008       0.00000000    
   21.7999992       0.00000000    
   21.8999996       0.00000000    
   22.0000000       0.00000000    
   22.1000004       0.00000000    
   22.2000008       0.00000000    
   22.2999992       0.00000000    
   22.3999996       0.00000000    
   22.5000000       0.00000000    
   22.6000004       0.00000000    
   22.7000008       0.00000000    
   22.7999992       0.00000000    
   22.8999996       0.00000000    
   23.0000000       0.00000000    
   23.1000004       0.00000000    
   23.2000008       0.00000000    
   23.2999992       0.00000000    
   23.3999996       0.00000000    
   23.5000000       0.00000000    
   23.6000004       0.00000000    
   23.7000008       0.00000000    
   23.7999992       0.00000000    
   23.8999996       0.00000000    
   24.0000000       0.00000000    
   24.1000004       0.00000000    
   24.2000008       0.00000000    
   24.2999992       0.00000000    
   24.3999996       0.00000000    
   24.5000000       0.00000000    
   24.6000004       0.00000000    
   24.7000008       0.00000000    
   24.7999992       0.00000000    
   24.8999996       0.00000000    
   25.0000000       0.00000000    
   25.1000004       0.00000000    
   25.2000008       0.00000000    
   25.2999992       0.00000000    
   25.3999996       0.00000000    
   25.5000000       0.00000000    
   25.6000004       0.00000000    
   25.7000008       0.00000000    
   25.7999992       0.00000000    
   25.8999996       0.00000000    
   26.0000000       0.00000000    
   26.1000004       0.00000000    
   26.2000008       0.00000000    
   26.2999992       0.00000000    
   26.3999996       0.00000000    
   26.5000000       0.00000000    
   26.6000004       0.00000000    
   26.7000008       0.00000000    
   26.7999992       0.00000000    
   26.8999996       0.00000000    
   27.0000000       0.00000000    
   27.1000004       0.00000000    
   27.2000008       0.00000000    
   27.2999992       0.00000000    
   27.3999996       0.00000000    
   27.5000000       0.00000000    
   27.6000004       0.00000000    
   27.7000008       0.00000000    
   27.7999992       0.00000000    
   27.8999996       0.00000000    
   28.0000000       0.00000000    
   28.1000004       0.00000000    
   28.2000008       0.00000000    
   28.2999992       0.00000000    
   28.3999996       0.00000000    
   28.5000000       0.00000000    
   28.6000004       0.00000000    
   28.7000008       0.00000000    
   28.7999992       0.00000000    
   28.8999996       0.00000000    
   29.0000000       0.00000000    
   29.1000004       0.00000000    
   29.2000008       0.00000000    
   29.2999992       0.00000000    
   29.3999996       0.00000000    
   29.5000000       0.00000000    
   29.6000004       0.00000000    
   29.7000008       0.00000000    
   29.7999992       0.00000000    
   29.8999996       0.00000000    
   30.0000000       0.00000000    
   30.1000004       0.00000000    
   30.2000008       0.00000000    
   30.2999992       0.00000000    
   30.3999996       0.00000000    
   30.5000000       0.00000000    
   30.6000004       0.00000000    
   30.7000008       0.00000000    
   30.7999992       0.00000000    
   30.8999996       0.00000000    
   31.0000000       0.00000000    
   31.1000004       0.00000000    
   31.2000008       0.00000000    
   31.2999992       0.00000000    
   31.3999996       0.00000000    
   31.5000000       0.00000000    
   31.6000004       0.00000000    
   31.7000008       0.00000000    
   31.7999992       0.00000000    
   31.8999996       0.00000000    
   32.0000000       0.00000000    
   32.0999985       0.00000000    
   32.2000008       0.00000000    
   32.2999992       0.00000000    
   32.4000015       0.00000000    
   32.5000000       0.00000000    
   32.5999985       0.00000000    
   32.7000008       0.00000000    
   32.7999992       0.00000000    
   32.9000015       0.00000000    
   33.0000000       0.00000000    
   33.0999985       0.00000000    
   33.2000008       0.00000000    
   33.2999992       0.00000000    
   33.4000015       0.00000000    
   33.5000000       0.00000000    
   33.5999985       0.00000000    
   33.7000008       0.00000000    
   33.7999992       0.00000000    
   33.9000015       0.00000000    
   34.0000000       0.00000000    
   34.0999985       0.00000000    
   34.2000008       0.00000000    
   34.2999992       0.00000000    
   34.4000015       0.00000000    
   34.5000000       0.00000000    
   34.5999985       0.00000000    
   34.7000008       0.00000000    
   34.7999992       0.00000000    
   34.9000015       0.00000000    
   35.0000000       0.00000000    
   35.0999985       0.00000000    
   35.2000008       0.00000000    
   35.2999992       0.00000000    
   35.4000015       0.00000000    
   35.5000000       0.00000000    
   35.5999985       0.00000000    
   35.7000008       0.00000000    
   35.7999992       0.00000000    
   35.9000015       0.00000000    
   36.0000000       0.00000000    
   36.0999985       0.00000000    
   36.2000008       0.00000000    
   36.2999992       0.00000000    
   36.4000015       0.00000000    
   36.5000000       0.00000000    
   36.5999985       0.00000000    
   36.7000008       0.00000000    
   36.7999992       0.00000000    
   36.9000015       0.00000000    
   37.0000000       0.00000000    
   37.0999985       0.00000000    
   37.2000008       0.00000000    
   37.2999992       0.00000000    
   37.4000015       0.00000000    
   37.5000000       0.00000000    
   37.5999985       0.00000000    
   37.7000008       0.00000000    
   37.7999992       0.00000000    
   37.9000015       7.62951095E-05
   38.0000000       0.00000000    
   38.0999985       0.00000000    
   38.2000008       0.00000000    
   38.2999992       0.00000000    
   38.4000015       0.00000000    
   38.5000000       0.00000000    
   38.5999985       0.00000000    
   38.7000008       0.00000000    
   38.7999992       0.00000000    
   38.9000015       0.00000000    
   39.0000000       0.00000000    
   39.0999985       0.00000000    
   39.2000008       0.00000000    
   39.2999992       0.00000000    
   39.4000015       0.00000000    
   39.5000000       0.00000000    
   39.5999985       0.00000000    
   39.7000008       0.00000000    
   39.7999992       0.00000000    
   39.9000015       0.00000000    
   40.0000000       0.00000000    
   40.0999985       0.00000000    
   40.2000008       0.00000000    
   40.2999992       0.00000000    
   40.4000015       0.00000000    
   40.5000000       0.00000000    
   40.5999985       0.00000000    
   40.7000008       0.00000000    
   40.7999992       0.00000000    
   40.9000015       0.00000000    
   41.0000000       0.00000000    
   41.0999985       0.00000000    
   41.2000008       0.00000000    
   41.2999992       0.00000000    
   41.4000015       0.00000000    
   41.5000000       0.00000000    
   41.5999985       0.00000000    
   41.7000008       0.00000000    
   41.7999992       7.62921991E-05
   41.9000015       0.00000000    
   42.0000000       0.00000000    
   42.0999985       0.00000000    
   42.2000008       0.00000000    
   42.2999992       0.00000000    
   42.4000015       0.00000000    
   42.5000000       0.00000000    
   42.5999985       0.00000000    
   42.7000008       0.00000000    
   42.7999992       0.00000000    
   42.9000015       0.00000000    
   43.0000000       0.00000000    
   43.0999985       0.00000000    
   43.2000008       0.00000000    
   43.2999992       7.62921991E-05
   43.4000015       0.00000000    
   43.5000000       0.00000000    
   43.5999985       0.00000000    
   43.7000008       0.00000000    
   43.7999992       0.00000000    
   43.9000015       0.00000000    
   44.0000000       0.00000000    
   44.0999985       0.00000000    
   44.2000008       0.00000000    
   44.2999992       0.00000000    
   44.4000015       7.62951095E-05
   44.5000000       0.00000000    
   44.5999985       0.00000000    
   44.7000008       0.00000000    
   44.7999992       0.00000000    
   44.9000015       0.00000000    
   45.0000000       0.00000000    
   45.0999985       0.00000000    
   45.2000008       7.62951095E-05
   45.2999992       0.00000000    
   45.4000015       0.00000000    
   45.5000000       0.00000000    
   45.5999985       0.00000000    
   45.7000008       0.00000000    
   45.7999992       7.62921991E-05
   45.9000015       0.00000000    
   46.0000000       0.00000000    
   46.0999985       0.00000000    
   46.2000008       0.00000000    
   46.2999992       0.00000000    
   46.4000015       7.62951095E-05
   46.5000000       0.00000000    
   46.5999985       0.00000000    
   46.7000008       0.00000000    
   46.7999992       7.62921991E-05
   46.9000015       0.00000000    
   47.0000000       0.00000000    
   47.0999985       0.00000000    
   47.2000008       7.62951095E-05
   47.2999992       0.00000000    
   47.4000015       0.00000000    
   47.5000000       0.00000000    
   47.5999985       7.62921991E-05
   47.7000008       0.00000000    
   47.7999992       0.00000000    
   47.9000015       7.62951095E-05
   48.0000000       0.00000000    
   48.0999985       0.00000000    
   48.2000008       7.62951095E-05
   48.2999992       0.00000000    
   48.4000015       0.00000000    
   48.5000000       7.62951095E-05
   48.5999985       0.00000000    
   48.7000008       0.00000000    
   48.7999992       7.62921991E-05
   48.9000015       0.00000000    
   49.0000000       7.62951095E-05
   49.0999985       0.00000000    
   49.2000008       0.00000000    
   49.2999992       7.62921991E-05
   49.4000015       0.00000000    
   49.5000000       7.62951095E-05
   49.5999985       0.00000000    
   49.7000008       7.62951095E-05
   49.7999992       0.00000000    
   49.9000015       7.62951095E-05
   50.0000000       0.00000000    
   50.0999985       7.62921991E-05
   50.2000008       0.00000000    
   50.2999992       7.62921991E-05
   50.4000015       0.00000000    
   50.5000000       7.62951095E-05
   50.5999985       7.62921991E-05
   50.7000008       0.00000000    
   50.7999992       7.62921991E-05
   50.9000015       7.62951095E-05
   51.0000000       0.00000000    
   51.0999985       7.62921991E-05
   51.2000008       7.62951095E-05
   51.2999992       0.00000000    
   51.4000015       7.62951095E-05
   51.5000000       7.62951095E-05
   51.5999985       7.62921991E-05
   51.7000008       0.00000000    
   51.7999992       7.62921991E-05
   51.9000015       7.62951095E-05
   52.0000000       7.62951095E-05
   52.0999985       7.62921991E-05
   52.2000008       7.62951095E-05
   52.2999992       7.62921991E-05
   52.4000015       7.62951095E-05
   52.5000000       7.62951095E-05
   52.5999985       0.00000000    
   52.7000008       7.62951095E-05
   52.7999992       1.52584398E-04
   52.9000015       7.62951095E-05
   53.0000000       7.62951095E-05
   53.0999985       7.62921991E-05
   53.2000008       7.62951095E-05
   53.2999992       7.62921991E-05
   53.4000015       7.62951095E-05
   53.5000000       7.62951095E-05
   53.5999985       1.52584398E-04
   53.7000008       7.62951095E-05
   53.7999992       7.62921991E-05
   53.9000015       7.62951095E-05
   54.0000000       1.52590219E-04
   54.0999985       7.62921991E-05
   54.2000008       7.62951095E-05
   54.2999992       1.52584398E-04
   54.4000015       7.62951095E-05
   54.5000000       1.52590219E-04
   54.5999985       7.62921991E-05
   54.7000008       1.52590219E-04
   54.7999992       7.62921991E-05
   54.9000015       1.52590219E-04
   55.0000000       1.52590219E-04
   55.0999985       7.62921991E-05
   55.2000008       1.52590219E-04
   55.2999992       1.52584398E-04
   55.4000015       1.52590219E-04
   55.5000000       7.62951095E-05
   55.5999985       1.52584398E-04
   55.7000008       1.52590219E-04
   55.7999992       1.52584398E-04
   55.9000015       1.52590219E-04
   56.0000000       1.52590219E-04
   56.0999985       1.52584398E-04
   56.2000008       1.52590219E-04
   56.2999992       2.28876597E-04
   56.4000015       1.52590219E-04
   56.5000000       1.52590219E-04
   56.5999985       1.52584398E-04
   56.7000008       2.28885328E-04
   56.7999992       1.52584398E-04
   56.9000015       1.52590219E-04
   57.0000000       2.28885328E-04
   57.0999985       1.52584398E-04
   57.2000008       2.28885328E-04
   57.2999992       2.28876597E-04
   57.4000015       1.52590219E-04
   57.5000000       2.28885328E-04
   57.5999985       2.28876597E-04
   57.7000008       2.28885328E-04
   57.7999992       2.28876597E-04
   57.9000015       1.52590219E-04
   58.0000000       2.28885328E-04
   58.0999985       3.05168796E-04
   58.2000008       2.28885328E-04
   58.2999992       2.28876597E-04
   58.4000015       2.28885328E-04
   58.5000000       2.28885328E-04
   58.5999985       3.05168796E-04
   58.7000008       2.28885328E-04
   58.7999992       3.05168796E-04
   58.9000015       2.28885328E-04
   59.0000000       3.05180438E-04
   59.0999985       3.05168796E-04
   59.2000008       2.28885328E-04
   59.2999992       3.05168796E-04
   59.4000015       3.05180438E-04
   59.5000000       3.05180438E-04
   59.5999985       3.05168796E-04
   59.7000008       3.05180438E-04
   59.7999992       3.05168796E-04
   59.9000015       3.81475547E-04
   60.0000000       3.05180438E-04
   60.0999985       3.81460995E-04
   60.2000008       3.05180438E-04
   60.2999992       3.81460995E-04
   60.4000015       3.05180438E-04
   60.5000000       3.81475547E-04
   60.5999985       3.81460995E-04
   60.7000008       3.81475547E-04
   60.7999992       3.81460995E-04
   60.9000015       3.81475547E-04
   61.0000000       3.81475547E-04
   61.0999985       4.57753194E-04
   61.2000008       3.81475547E-04
   61.2999992       4.57753194E-04
   61.4000015       3.81475547E-04
   61.5000000       4.57770657E-04
   61.5999985       4.57753194E-04
   61.7000008       4.57770657E-04
   61.7999992       4.57753194E-04
   61.9000015       4.57770657E-04
   62.0000000       4.57770657E-04
   62.0999985       4.57753194E-04
   62.2000008       5.34065766E-04
   62.2999992       4.57753194E-04
   62.4000015       5.34065766E-04
   62.5000000       4.57770657E-04
   62.5999985       5.34045394E-04
   62.7000008       5.34065766E-04
   62.7999992       5.34045394E-04
   62.9000015       6.10360876E-04
   63.0000000       5.34065766E-04
   63.0999985       5.34045394E-04
   63.2000008       6.10360876E-04
   63.2999992       6.10337593E-04
   63.4000015       6.10360876E-04
   63.5000000       6.10360876E-04
   63.5999985       6.10337593E-04
   63.7000008       6.10360876E-04
   63.7999992       6.10337593E-04
   63.9000015       6.86655985E-04
   64.0000000       6.86655985E-04
   64.0999985       6.10360876E-04
   64.1999969       6.86603598E-04
   64.3000031       6.86655985E-04
   64.4000015       7.62951095E-04
   64.5000000       6.86655985E-04
   64.5999985       7.62951095E-04
   64.6999969       6.86603598E-04
   64.8000031       7.62951095E-04
   64.9000015       7.62951095E-04
   65.0000000       7.62951095E-04
   65.0999985       8.39246204E-04
   65.1999969       7.62892887E-04
   65.3000031       8.39246204E-04
   65.4000015       8.39246204E-04
   65.5000000       8.39246204E-04
   65.5999985       8.39246204E-04
   65.6999969       8.39182176E-04
   65.8000031       9.15541314E-04
   65.9000015       9.15541314E-04
   66.0000000       8.39246204E-04
   66.0999985       9.91836423E-04
   66.1999969       9.15471464E-04
   66.3000031       9.15541314E-04
   66.4000015       9.91836423E-04
   66.5000000       9.91836423E-04
   66.5999985       9.91836423E-04
   66.6999969       9.91760753E-04
   66.8000031       1.06813153E-03
   66.9000015       9.91836423E-04
   67.0000000       1.06813153E-03
   67.0999985       1.06813153E-03
   67.1999969       1.06805004E-03
   67.3000031       1.14442664E-03
   67.4000015       1.14442664E-03
   67.5000000       1.14442664E-03
   67.5999985       1.14442664E-03
   67.6999969       1.14433933E-03
   67.8000031       1.22072175E-03
   67.9000015       1.22072175E-03
   68.0000000       1.22072175E-03
   68.0999985       1.22072175E-03
   68.1999969       1.29691791E-03
   68.3000031       1.29701686E-03
   68.4000015       1.29701686E-03
   68.5000000       1.29701686E-03
   68.5999985       1.37331197E-03
   68.6999969       1.37320720E-03
   68.8000031       1.37331197E-03
   68.9000015       1.37331197E-03
   69.0000000       1.44960708E-03
   69.0999985       1.44960708E-03
   69.1999969       1.44949649E-03
   69.3000031       1.44960708E-03
   69.4000015       1.52590219E-03
   69.5000000       1.52590219E-03
   69.5999985       1.52590219E-03
   69.6999969       1.60207506E-03
   69.8000031       1.60219730E-03
   69.9000015       1.60219730E-03
   70.0000000       1.67849241E-03
   70.0999985       1.60219730E-03
   70.1999969       1.75465364E-03
   70.3000031       1.67849241E-03
   70.4000015       1.75478752E-03
   70.5000000       1.75478752E-03
   70.5999985       1.75478752E-03
   70.6999969       1.83094293E-03
   70.8000031       1.83108263E-03
   70.9000015       1.83108263E-03
   71.0000000       1.90737774E-03
   71.0999985       1.90737774E-03
   71.1999969       1.98352151E-03
   71.3000031       1.90737774E-03
   71.4000015       2.05996796E-03
   71.5000000       1.98367285E-03
   71.5999985       2.05996796E-03
   71.6999969       2.05981079E-03
   71.8000031       2.13626307E-03
   71.9000015       2.13626307E-03
   72.0000000       2.13626307E-03
   72.0999985       2.21255817E-03
   72.1999969       2.21238937E-03
   72.3000031       2.21255817E-03
   72.4000015       2.28885328E-03
   72.5000000       2.36514839E-03
   72.5999985       2.28885328E-03
   72.6999969       2.44125724E-03
   72.8000031       2.36514839E-03
   72.9000015       2.44144350E-03
   73.0000000       2.51773861E-03
   73.0999985       2.51773861E-03
   73.1999969       2.51754653E-03
   73.3000031       2.59403372E-03
   73.4000015       2.59403372E-03
   73.5000000       2.59403372E-03
   73.5999985       2.67032883E-03
   73.6999969       2.74641439E-03
   73.8000031       2.74662394E-03
   73.9000015       2.82291905E-03
   74.0000000       2.82291905E-03
   74.0999985       2.82291905E-03
   74.1999969       2.89899297E-03
   74.3000031       2.89921416E-03
   74.4000015       2.97550927E-03
   74.5000000       3.05180438E-03
   74.5999985       3.05180438E-03
   74.6999969       3.05157155E-03
   74.8000031       3.12809949E-03
   74.9000015       3.20439460E-03
   75.0000000       3.20439460E-03
   75.0999985       3.20439460E-03
   75.1999969       3.28043941E-03
   75.3000031       3.35698482E-03
   75.4000015       3.35698482E-03
   75.5000000       3.43327993E-03
   75.5999985       3.50957504E-03
   75.6999969       3.50930728E-03
   75.8000031       3.50957504E-03
   75.9000015       3.58587014E-03
   76.0000000       3.66216525E-03
   76.0999985       3.66216525E-03
   76.1999969       3.73817515E-03
   76.3000031       3.81475547E-03
   76.4000015       3.81475547E-03
   76.5000000       3.89105058E-03
   76.5999985       3.89105058E-03
   76.6999969       3.96704301E-03
   76.8000031       4.04364103E-03
   76.9000015       4.04364103E-03
   77.0000000       4.11993591E-03
   77.0999985       4.19623125E-03
   77.1999969       4.19591088E-03
   77.3000031       4.27252613E-03
   77.4000015       4.34882147E-03
   77.5000000       4.34882147E-03
   77.5999985       4.42511635E-03
   77.6999969       4.50106803E-03
   77.8000031       4.57770657E-03
   77.9000015       4.57770657E-03
   78.0000000       4.65400191E-03
   78.0999985       4.73029679E-03
   78.1999969       4.72993590E-03
   78.3000031       4.80659213E-03
   78.4000015       4.88288701E-03
   78.5000000       4.95918235E-03
   78.5999985       4.95918235E-03
   78.6999969       5.11138234E-03
   78.8000031       5.11177257E-03
   78.9000015       5.18806744E-03
   79.0000000       5.18806744E-03
   79.0999985       5.34065766E-03
   79.1999969       5.34025021E-03
   79.3000031       5.49324788E-03
   79.4000015       5.49324788E-03
   79.5000000       5.49324788E-03
   79.5999985       5.64583810E-03
   79.6999969       5.72169665E-03
   79.8000031       5.72213344E-03
   79.9000015       5.87472366E-03
   80.0000000       5.87472366E-03
   80.0999985       5.95101854E-03
   80.1999969       6.02685381E-03
   80.3000031       6.10360876E-03
   80.4000015       6.17990410E-03
   80.5000000       6.25619898E-03
   80.5999985       6.33249432E-03
   80.6999969       6.40830025E-03
   80.8000031       6.40878920E-03
   80.9000015       6.56137941E-03
   81.0000000       6.63767476E-03
   81.0999985       6.71396963E-03
   81.1999969       6.71345741E-03
   81.3000031       6.86655985E-03
   81.4000015       6.94285519E-03
   81.5000000       7.01915007E-03
   81.5999985       7.01915007E-03
   81.6999969       7.17119314E-03
   81.8000031       7.24803563E-03
   81.9000015       7.32433051E-03
   82.0000000       7.40062585E-03
   82.0999985       7.55321607E-03
   82.1999969       7.55263958E-03
   82.3000031       7.70580629E-03
   82.4000015       7.70580629E-03
   82.5000000       7.85839651E-03
   82.5999985       7.93469138E-03
   82.6999969       8.01037531E-03
   82.8000031       8.08728207E-03
   82.9000015       8.16357695E-03
   83.0000000       8.31616670E-03
   83.0999985       8.39246251E-03
   83.1999969       8.46811105E-03
   83.3000031       8.54505226E-03
   83.4000015       8.69764294E-03
   83.5000000       8.69764294E-03
   83.5999985       8.85023270E-03
   83.6999969       9.00213607E-03
   83.8000031       9.00282338E-03
   83.9000015       9.15541314E-03
   84.0000000       9.30800382E-03
   84.0999985       9.30800382E-03
   84.1999969       9.45987180E-03
   84.3000031       9.53688845E-03
   84.4000015       9.68947913E-03
   84.5000000       9.76577401E-03
   84.5999985       9.84206889E-03
   84.6999969       9.99389682E-03
   84.8000031       1.00709544E-02
   84.9000015       1.02235451E-02
   85.0000000       1.02998400E-02
   85.0999985       1.04524298E-02
   85.1999969       1.05279218E-02
   85.3000031       1.06050204E-02
   85.4000015       1.07576102E-02
   85.5000000       1.09102009E-02
   85.5999985       1.09864958E-02
   85.6999969       1.10619469E-02
   85.8000031       1.12153813E-02
   85.9000015       1.13679711E-02
   86.0000000       1.14442669E-02
   86.0999985       1.15968566E-02
   86.1999969       1.17485505E-02
   86.3000031       1.18257422E-02
   86.4000015       1.19783320E-02
   86.5000000       1.20546278E-02
   86.5999985       1.22072175E-02
   86.6999969       1.23588648E-02
   86.8000031       1.25123980E-02
   86.9000015       1.25886928E-02
   87.0000000       1.27412835E-02
   87.0999985       1.28938733E-02
   87.1999969       1.29691791E-02
   87.3000031       1.31990537E-02
   87.4000015       1.32753495E-02
   87.5000000       1.34279393E-02
   87.5999985       1.35042341E-02
   87.6999969       1.37320720E-02
   87.8000031       1.38094146E-02
   87.9000015       1.40383001E-02
   88.0000000       1.41145950E-02
   88.0999985       1.42671857E-02
   88.1999969       1.44186756E-02
   88.3000031       1.45723661E-02
   88.4000015       1.47249559E-02
   88.5000000       1.48775466E-02
   88.5999985       1.50301363E-02
   88.6999969       1.51815685E-02
   88.8000031       1.53353168E-02
   88.9000015       1.55642023E-02
   89.0000000       1.56404972E-02
   89.0999985       1.57930870E-02
   89.1999969       1.60207506E-02
   89.3000031       1.60982683E-02
   89.4000015       1.63271539E-02
   89.5000000       1.64797436E-02
   89.5999985       1.66323334E-02
   89.6999969       1.67836435E-02
   89.8000031       1.70138087E-02
   89.9000015       1.71664003E-02
   90.0000000       1.73189901E-02
   90.0999985       1.74715798E-02
   90.1999969       1.76991150E-02
   90.3000031       1.78530551E-02
   90.4000015       1.80056468E-02
   90.5000000       1.82345305E-02
   90.5999985       1.83871221E-02
   90.6999969       1.86145864E-02
   90.8000031       1.87685974E-02
   90.9000015       1.89211871E-02
   91.0000000       1.91500727E-02
   91.0999985       1.93026625E-02
   91.1999969       1.95300579E-02
   91.3000031       1.97604336E-02
   91.4000015       1.99130233E-02
   91.5000000       2.01419089E-02
   91.5999985       2.02944987E-02
   91.6999969       2.05218196E-02
   91.8000031       2.06759740E-02
   91.9000015       2.09811553E-02
   92.0000000       2.11337451E-02
   92.0999985       2.12863348E-02
   92.1999969       2.15898696E-02
   92.3000031       2.17441060E-02
   92.4000015       2.19729915E-02
   92.5000000       2.22018771E-02
   92.5999985       2.24307626E-02
   92.6999969       2.25816295E-02
   92.8000031       2.28885338E-02
   92.9000015       2.30411235E-02
   93.0000000       2.33463030E-02
   93.0999985       2.34988946E-02
   93.1999969       2.38022581E-02
   93.3000031       2.39566639E-02
   93.4000015       2.42618453E-02
   93.5000000       2.44144350E-02
   93.5999985       2.47196164E-02
   93.6999969       2.49465983E-02
   93.8000031       2.51773857E-02
   93.9000015       2.54062712E-02
   94.0000000       2.56351568E-02
   94.0999985       2.59403381E-02
   94.1999969       2.61672270E-02
   94.3000031       2.63981074E-02
   94.4000015       2.67032888E-02
   94.5000000       2.68558785E-02
   94.5999985       2.72373538E-02
   94.6999969       2.74641439E-02
   94.8000031       2.76951250E-02
   94.9000015       2.79240105E-02
   95.0000000       2.83054858E-02
   95.0999985       2.84580756E-02
   95.1999969       2.88373511E-02
   95.3000031       2.89921425E-02
   95.4000015       2.93736178E-02
   95.5000000       2.96025034E-02
   95.5999985       2.99076829E-02
   95.6999969       3.02105583E-02
   95.8000031       3.04417480E-02
   95.9000015       3.07469293E-02
   96.0000000       3.10521089E-02
   96.0999985       3.13572884E-02
   96.1999969       3.16600539E-02
   96.3000031       3.18913572E-02
   96.4000015       3.22728306E-02
   96.5000000       3.25017162E-02
   96.5999985       3.28831933E-02
   96.6999969       3.31858397E-02
   96.8000031       3.34935524E-02
   96.9000015       3.37224379E-02
   97.0000000       3.41802090E-02
   97.0999985       3.44090946E-02
   97.1999969       3.47116254E-02
   97.3000031       3.50957513E-02
   97.4000015       3.54009308E-02
   97.5000000       3.57824080E-02
   97.5999985       3.60112935E-02
   97.6999969       3.64662819E-02
   97.8000031       3.66979465E-02
   97.9000015       3.70794237E-02
   98.0000000       3.74608971E-02
   98.0999985       3.77660803E-02
   98.1999969       3.81446443E-02
   98.3000031       3.85290310E-02
   98.4000015       3.88342105E-02
   98.5000000       3.92156877E-02
   98.5999985       3.95971611E-02
   98.6999969       3.98992971E-02
   98.8000031       4.03601117E-02
   98.9000015       4.06652950E-02
   99.0000000       4.10467684E-02
   99.0999985       4.15045395E-02
   99.1999969       4.18065302E-02
   99.3000031       4.21911962E-02
   99.4000015       4.26489674E-02
   99.5000000       4.29541469E-02
   99.5999985       4.34119180E-02
   99.6999969       4.37900536E-02
   99.8000031       4.41748686E-02
   99.9000015       4.46326397E-02
   100.000000       4.50141132E-02
   100.099998       4.53955904E-02
   100.199997       4.58498634E-02
   100.300003       4.62348349E-02
   100.400002       4.66926061E-02
   100.500000       4.71503772E-02
   100.599998       4.75318544E-02
   100.699997       4.79859635E-02
   100.800003       4.84473929E-02
   100.900002       4.88288701E-02
   101.000000       4.92866412E-02
   101.099998       4.98207062E-02
   101.199997       5.01983538E-02
   101.300003       5.06599545E-02
   101.400002       5.11177219E-02
   101.500000       5.16517907E-02
   101.599998       5.20332642E-02
   101.699997       5.25633208E-02
   101.800003       5.30251004E-02
   101.900002       5.34828715E-02
   102.000000       5.40169366E-02
   102.099998       5.44747077E-02
   102.199997       5.49282879E-02
   102.300003       5.55428416E-02
   102.400002       5.59243150E-02
   102.500000       5.65346777E-02
   102.599998       5.69924451E-02
   102.699997       5.75221255E-02
   102.800003       5.79842851E-02
   102.900002       5.85946441E-02
   103.000000       5.90524152E-02
   103.099998       5.96627742E-02
   103.199997       6.01159595E-02
   103.300003       6.07309081E-02
   103.400002       6.12649731E-02
   103.500000       6.17990382E-02
   103.599998       6.23331033E-02
   103.699997       6.29386604E-02
   103.800003       6.34775311E-02
   103.900002       6.40878901E-02
   104.000000       6.46219552E-02
   104.099998       6.52323216E-02
   104.199997       6.58376589E-02
   104.300003       6.63767457E-02
   104.400002       6.69871047E-02
   104.500000       6.75974637E-02
   104.599998       6.82078302E-02
   104.699997       6.88129365E-02
   104.800003       6.94285482E-02
   104.900002       7.01152086E-02
   105.000000       7.06492737E-02
   105.099998       7.13359267E-02
   105.199997       7.19408020E-02
   105.300003       7.26329461E-02
   105.400002       7.32433051E-02
   105.500000       7.39299580E-02
   105.599998       7.46166185E-02
   105.699997       7.52212405E-02
   105.800003       7.59136304E-02
   105.900002       7.66002908E-02
   106.000000       7.72869438E-02
   106.099998       7.79736042E-02
   106.199997       7.87305459E-02
   106.300003       7.93469176E-02
   106.400002       8.01098645E-02
   106.500000       8.07965174E-02
   106.599998       8.15594718E-02
   106.699997       8.22398514E-02
   106.800003       8.30090791E-02
   106.900002       8.37720335E-02
   107.000000       8.44586864E-02
   107.099998       8.52216408E-02
   107.199997       8.59780312E-02
   107.300003       8.68238360E-02
   107.400002       8.75104889E-02
   107.500000       8.83497372E-02
   107.599998       8.91126916E-02
   107.699997       8.99450704E-02
   107.800003       9.07148868E-02
   107.900002       9.14778337E-02
   108.000000       9.23933759E-02
   108.099998       9.31563303E-02
   108.199997       9.39884037E-02
   108.300003       9.48348194E-02
   108.400002       9.56740677E-02
   108.500000       9.65896100E-02
   108.599998       9.74288583E-02
   108.699997       9.82606038E-02
   108.800003       9.91073474E-02
   108.900002      0.100099184    
   109.000000      0.100862138    
   109.099998      0.101853974    
   109.199997      0.102761671    
   109.300003      0.103685051    
   109.400002      0.104524300    
   109.500000      0.105516136    
   109.599998      0.106507972    
   109.699997      0.107415318    
   109.800003      0.108339056    
   109.900002      0.109330893    
   110.000000      0.110322729    
   110.099998      0.111314565    
   110.199997      0.112297833    
   110.300003      0.113298237    
   110.400002      0.114366367    
   110.500000      0.115358204    
   110.599998      0.116350040    
   110.699997      0.117409214    
   110.800003      0.118486308    
   110.900002      0.119478144    
   111.000000      0.120622568    
   111.099998      0.121690698    
   111.199997      0.122749463    
   111.300003      0.123903260    
   111.400002      0.124971390    
   111.500000      0.126115814    
   111.599998      0.127183944    
   111.699997      0.128394872    
   111.800003      0.129549101    
   111.900002      0.130693525    
   112.000000      0.131837949    
   112.099998      0.133058667    
   112.199997      0.134192854    
   112.300003      0.135500118    
   112.400002      0.136644542    
   112.500000      0.137941554    
   112.599998      0.139085978    
   112.699997      0.140372291    
   112.800003      0.141680017    
   112.900002      0.142977029    
   113.000000      0.144197762    
   113.099998      0.145494774    
   113.199997      0.146856874    
   113.300003      0.148165107    
   113.400002      0.149538413    
   113.500000      0.150835425    
   113.599998      0.152208745    
   113.699997      0.153570339    
   113.800003      0.155031666    
   113.900002      0.156404972    
   114.000000      0.157778293    
   114.099998      0.159227893    
   114.199997      0.160665244    
   114.300003      0.162127107    
   114.400002      0.163653016    
   114.500000      0.165102616    
   114.599998      0.166628525    
   114.699997      0.168065310    
   114.800003      0.169680327    
   114.900002      0.171206221    
   115.000000      0.172732130    
   115.099998      0.174334332    
   115.199997      0.175923094    
   115.300003      0.177538723    
   115.400002      0.179140911    
   115.500000      0.180819407    
   115.599998      0.182421610    
   115.699997      0.184162349    
   115.800003      0.185778588    
   115.900002      0.187533379    
   116.000000      0.189211875    
   116.099998      0.191042960    
   116.199997      0.192706749    
   116.300003      0.194476232    
   116.400002      0.196307316    
   116.500000      0.198138401    
   116.599998      0.199893191    
   116.699997      0.201785162    
   116.800003      0.203707948    
   116.900002      0.205539018    
   117.000000      0.207370102    
   117.099998      0.209430069    
   117.199997      0.211245045    
   117.300003      0.213244826    
   117.400002      0.215304792    
   117.500000      0.217212170    
   117.599998      0.219272152    
   117.699997      0.221315220    
   117.800003      0.223392084    
   117.900002      0.225452051    
   118.000000      0.227588311    
   118.099998      0.229724571    
   118.199997      0.231766865    
   118.300003      0.234073400    
   118.400002      0.236209661    
   118.500000      0.238422215    
   118.599998      0.240711063    
   118.699997      0.242905095    
   118.800003      0.245288774    
   118.900002      0.247501329    
   119.000000      0.249942780    
   119.099998      0.252231628    
   119.199997      0.254577368    
   119.300003      0.257038236    
   119.400002      0.259555966    
   119.500000      0.261921108    
   119.599998      0.264438838    
   119.699997      0.266936213    
   119.800003      0.269474328    
   119.900002      0.272068352    
   120.000000      0.274662405    
   120.099998      0.277332723    
   120.199997      0.279905409    
   120.300003      0.282673389    
   120.400002      0.285267413    
   120.500000      0.288090348    
   120.599998      0.290836960    
   120.699997      0.293637484    
   120.800003      0.296482801    
   120.900002      0.299382001    
   121.000000      0.302204937    
   121.099998      0.305180430    
   121.199997      0.308056146    
   121.300003      0.311055154    
   121.400002      0.314183265    
   121.500000      0.317158759    
   121.599998      0.320210576    
   121.699997      0.323390305    
   121.800003      0.326466769    
   121.900002      0.329747468    
   122.000000      0.332951844    
   122.099998      0.336156249    
   122.199997      0.339487344    
   122.300003      0.342793941    
   122.400002      0.346227199    
   122.500000      0.349584192    
   122.599998      0.353017479    
   122.699997      0.356499851    
   122.800003      0.360036612    
   122.900002      0.363546193    
   123.000000      0.367208362    
   123.099998      0.370794237    
   123.199997      0.374504119    
   123.300003      0.378194869    
   123.400002      0.382009625    
   123.500000      0.385748088    
   123.599998      0.389639109    
   123.699997      0.393423855    
   123.800003      0.397497535    
   123.900002      0.401388586    
   124.000000      0.405355930    
   124.099998      0.409475863    
   124.199997      0.413564235    
   124.300003      0.417715728    
   124.400002      0.421911955    
   124.500000      0.426184475    
   124.599998      0.430456996    
   124.699997      0.434772670    
   124.800003      0.439154655    
   124.900002      0.443579763    
   125.000000      0.448081166    
   125.099998      0.452582598    
   125.199997      0.457125425    
   125.300003      0.461814284    
   125.400002      0.466468304    
   125.500000      0.471198589    
   125.599998      0.475928903    
   125.699997      0.480775088    
   125.800003      0.485694677    
   125.900002      0.490577549    
   126.000000      0.495613039    
   126.099998      0.500648499    
   126.199997      0.505645394    
   126.300003      0.510872066    
   126.400002      0.516060114    
   126.500000      0.521324456    
   126.599998      0.526588857    
   126.699997      0.531965196    
   126.800003      0.537346482    
   126.900002      0.542839706    
   127.000000      0.548332930    
   127.099998      0.553978801    
   127.199997      0.559505641    
   127.300003      0.565270483    
   127.400002      0.570992589    
   127.500000      0.576867342    
   127.599998      0.582665741    
   127.699997      0.588495553    
   127.800003      0.594567776    
   127.900002      0.600518823    
   128.000000      0.606576145    
   128.100006      0.612849057    
   128.199997      0.618858695    
   128.300003      0.625286102    
   128.399994      0.631446421    
   128.500000      0.637778461    
   128.600006      0.644285083    
   128.699997      0.650671363    
   128.800003      0.657256246    
   128.899994      0.663716793    
   129.000000      0.670354009    
   129.100006      0.677094460    
   129.199997      0.683780909    
   129.300003      0.690599740    
   129.399994      0.697284102    
   129.500000      0.704226434    
   129.600006      0.711200953    
   129.699997      0.718111098    
   129.800003      0.725164056    
   129.899994      0.732148290    
   130.000000      0.739243209    
   130.100006      0.746452034    
   130.199997      0.753585577    
   130.300003      0.760872900    
   130.399994      0.768080533    
   130.500000      0.775328040    
   130.600006      0.782847524    
   130.699997      0.790051877    
   130.800003      0.797573626    
   130.899994      0.804928303    
   131.000000      0.812404633    
   131.100006      0.820006132    
   131.199997      0.827433646    
   131.300003      0.835037410    
   131.399994      0.842538893    
   131.500000      0.850167811    
   131.600006      0.857851386    
   131.699997      0.865425706    
   131.800003      0.873187840    
   131.899994      0.880683541    
   132.000000      0.888388753    
   132.100006      0.896230757    
   132.199997      0.903722942    
   132.300003      0.911643505    
   132.399994      0.919133365    
   132.500000      0.926838577    
   132.600006      0.934686422    
   132.699997      0.942249000    
   132.800003      0.950099170    
   132.899994      0.957659423    
   133.000000      0.965288401    
   133.100006      0.973065794    
   133.199997      0.980622530    
   133.300003      0.988325953    
   133.399994      0.995804071    
   133.500000       1.00343299    
   133.600006       1.01106358    
   133.699997       1.01853836    
   133.800003       1.02617121    
   133.899994       1.03341472    
   134.000000       1.04096735    
   134.100006       1.04845107    
   134.199997       1.05569112    
   134.300003       1.06317723    
   134.399994       1.07033873    
   134.500000       1.07758617    
   134.600006       1.08499920    
   134.699997       1.09192860    
   134.800003       1.09926748    
   134.899994       1.10611844    
   135.000000       1.11313701    
   135.100006       1.12032652    
   135.199997       1.12709796    
   135.300003       1.13413703    
   135.399994       1.14075375    
   135.500000       1.14746714    
   135.600006       1.15443313    
   135.699997       1.16081786    
   135.800003       1.16770947    
   135.899994       1.17393959    
   136.000000       1.18050051    
   136.100006       1.18708992    
   136.199997       1.19331706    
   136.300003       1.19975579    
   136.399994       1.20575225    
   136.500000       1.21200788    
   136.600006       1.21837330    
   136.699997       1.22421420    
   136.800003       1.23035252    
   136.899994       1.23619163    
   137.000000       1.24206591    
   137.100006       1.24805439    
   137.199997       1.25366187    
   137.300003       1.25957572    
   137.399994       1.26510525    
   137.500000       1.27067435    
   137.600006       1.27636194    
   137.699997       1.28173637    
   137.800003       1.28742564    
   137.899994       1.29249310    
   138.000000       1.29790962    
   138.100006       1.30344880    
   138.199997       1.30843759    
   138.300003       1.31382573    
   138.399994       1.31873667    
   138.500000       1.32384801    
   138.600006       1.32916224    
   138.699997       1.33391821    
   138.800003       1.33908129    
   138.899994       1.34375954    
   139.000000       1.34864199    
   139.100006       1.35373116    
   139.199997       1.35825455    
   139.300003       1.36326873    
   139.399994       1.36779070    
   139.500000       1.37244427    
   139.600006       1.37730813    
   139.699997       1.38167536    
   139.800003       1.38646424    
   139.899994       1.39083004    
   140.000000       1.39533114    
   140.100006       1.40004575    
   140.199997       1.40425694    
   140.300003       1.40889668    
   140.399994       1.41310644    
   140.500000       1.41745496    
   140.600006       1.42202044    
   140.699997       1.42615199    
   140.800003       1.43071878    
   140.899994       1.43477261    
   141.000000       1.43896854    
   141.100006       1.44346106    
   141.199997       1.44751298    
   141.300003       1.45185411    
   141.399994       1.45590484    
   141.500000       1.46002436    
   141.600006       1.46444380    
   141.699997       1.46833992    
   141.800003       1.47268426    
   141.899994       1.47665548    
   142.000000       1.48069882    
   142.100006       1.48504508    
   142.199997       1.48886180    
   142.300003       1.49320924    
   142.399994       1.49702477    
   142.500000       1.50106800    
   142.600006       1.50541735    
   142.699997       1.50915468    
   142.800003       1.51350522    
   142.899994       1.51724136    
   143.000000       1.52128470    
   143.100006       1.52556086    
   143.199997       1.52937138    
   143.300003       1.53357244    
   143.399994       1.53738177    
   143.500000       1.54142511    
   143.600006       1.54562795    
   143.699997       1.54935920    
   143.800003       1.55363953    
   143.899994       1.55744588    
   144.000000       1.56141293    
   144.100006       1.56561875    
   144.199997       1.56942320    
   144.300003       1.57370675    
   144.399994       1.57743359    
   144.500000       1.58140063    
   144.600006       1.58568597    
   144.699997       1.58948731    
   144.800003       1.59369755    
   144.899994       1.59749770    
   145.000000       1.60154104    
   145.100006       1.60575306    
   145.199997       1.60955143    
   145.300003       1.61376464    
   145.399994       1.61763811    
   145.500000       1.62160516    
   145.600006       1.62589657    
   145.699997       1.62969184    
   145.800003       1.63398445    
   145.899994       1.63777840    
   146.000000       1.64182174    
   146.100006       1.64611626    
   146.199997       1.64990842    
   146.300003       1.65420413    
   146.399994       1.65803325    
   146.500000       1.66207659    
   146.600006       1.66641235    
   146.699997       1.67020142    
   146.800003       1.67453837    
   146.899994       1.67832625    
   147.000000       1.68240774    
   147.100006       1.68674648    
   147.199997       1.69057059    
   147.300003       1.69491076    
   147.399994       1.69873357    
   147.500000       1.70277691    
   147.600006       1.70715702    
   147.699997       1.71097803    
   147.800003       1.71528304    
   147.899994       1.71914101    
   148.000000       1.72322249    
   148.100006       1.63076925    
   148.100998       1.71212125    
   148.102005       1.74230766    
   148.102997       1.71212125    
   148.104004       1.73846149    
   148.104996       1.71590912    
   148.106003       1.73846149    
   148.106995       1.71212125    
   148.108002       1.74230766    
   148.108994       1.71212125    
   148.110001       1.74230766    
   148.110992       1.71212125    
   148.112000       1.71212125    
   148.113007       1.74230766    
   148.113998       1.71212125    
   148.115005       1.74230766    
   148.115997       1.71212125    
   148.117004       1.74230766    
   148.117996       1.71212125    
   148.119003       1.74230766    
   148.119995       1.71212125    
   148.121002       1.74230766    
   148.121994       1.71212125    
   148.123001       1.74230766    
   148.123993       1.71590912    
   148.125000       1.71212125    
   148.126007       1.74230766    
   148.126999       1.71212125    
   148.128006       1.74230766    
   148.128998       1.71212125    
   148.130005       1.74230766    
   148.130997       1.71590912    
   148.132004       1.73846149    
   148.132996       1.71590912    
   148.134003       1.74230766    
   148.134995       1.71212125    
   148.136002       1.74230766    
   148.136993       1.71590912    
   148.138000       1.71590912    
   148.139008       1.73846149    
   148.139999       1.71590912    
   148.141006       1.74230766    
   148.141998       1.71212125    
   148.143005       1.74230766    
   148.143997       1.71590912    
   148.145004       1.74230766    
   148.145996       1.71590912    
   148.147003       1.73846149    
   148.147995       1.71590912    
   148.149002       1.74230766    
   148.149994       1.71590912    
   148.151001       1.74230766    
   148.151993       1.71590912    
   148.153000       1.71212125    
   148.154007       1.74230766    
   148.154999       1.71590912    
   148.156006       1.74230766    
   148.156998       1.71590912    
   148.158005       1.74230766    
   148.158997       1.71590912    
   148.160004       1.74230766    
   148.160995       1.71590912    
   148.162003       1.74230766    
   148.162994       1.71590912    
   148.164001       1.74230766    
   148.164993       1.71590912    
   148.166000       1.71590912    
   148.167007       1.74230766    
   148.167999       1.71590912    
   148.169006       1.74230766    
   148.169998       1.71590912    
   148.171005       1.74230766    
   148.171997       1.71590912    
   148.173004       1.74230766    
   148.173996       1.71590912    
   148.175003       1.74230766    
   148.175995       1.71969700    
   148.177002       1.74230766    
   148.177994       1.71590912    
   148.179001       1.74230766    
   148.179993       1.71590912    
   148.181000       1.71590912    
   148.182007       1.74230766    
   148.182999       1.71969700    
   148.184006       1.74230766    
   148.184998       1.71590912    
   148.186005       1.74230766    
   148.186996       1.71969700    
   148.188004       1.74230766    
   148.188995       1.71590912    
   148.190002       1.74230766    
   148.190994       1.71969700    
   148.192001       1.74230766    
   148.192993       1.71590912    
   148.194000       1.71590912    
   148.195007       1.74615383    
   148.195999       1.71590912    
   148.197006       1.74230766    
   148.197998       1.71969700    
   148.199005       1.74230766    
   148.199997       1.71969700    
   148.201004       1.74230766    
   148.201996       1.71590912    
   148.203003       1.74615383    
   148.203995       1.71590912    
   148.205002       1.74615383    
   148.205994       1.71590912    
   148.207001       1.74230766    
   148.207993       1.71969700    
   148.209000       1.71590912    
   148.210007       1.74615383    
   148.210999       1.71590912    
   148.212006       1.74615383    
   148.212997       1.71590912    
   148.214005       1.74615383    
   148.214996       1.71590912    
   148.216003       1.74615383    
   148.216995       1.71969700    
   148.218002       1.74230766    
   148.218994       1.71969700    
   148.220001       1.74230766    
   148.220993       1.71969700    
   148.222000       1.71969700    
   148.223007       1.74230766    
   148.223999       1.71969700    
   148.225006       1.74230766    
   148.225998       1.71969700    
   148.227005       1.74615383    
   148.227997       1.71590912    
   148.229004       1.74615383    
   148.229996       1.71969700    
   148.231003       1.74615383    
   148.231995       1.71590912    
   148.233002       1.74615383    
   148.233994       1.71969700    
   148.235001       1.74230766    
   148.235992       1.71969700    
   148.237000       1.71969700    
   148.238007       1.74615383    
   148.238998       1.71969700    
   148.240005       1.74230766    
   148.240997       1.71969700    
   148.242004       1.74615383    
   148.242996       1.71969700    
   148.244003       1.74615383    
   148.244995       1.71969700    
   148.246002       1.74230766    
   148.246994       1.71969700    
   148.248001       1.74615383    
   148.248993       1.71969700    
   148.250000       1.71969700    
   148.251007       1.74615383    
   148.251999       1.71969700    
   148.253006       1.74615383    
   148.253998       1.71969700    
   148.255005       1.74615383    
   148.255997       1.71969700    
   148.257004       1.74615383    
   148.257996       1.71969700    
   148.259003       1.74615383    
   148.259995       1.71969700    
   148.261002       1.74615383    
   148.261993       1.71969700    
   148.263000       1.71969700    
   148.264008       1.74615383    
   148.264999       1.71969700    
   148.266006       1.74615383    
   148.266998       1.71969700    
   148.268005       1.74615383    
   148.268997       1.71969700    
   148.270004       1.74615383    
   148.270996       1.72348487    
   148.272003       1.74615383    
   148.272995       1.71969700    
   148.274002       1.74615383    
   148.274994       1.71969700    
   148.276001       1.74615383    
   148.276993       1.72348487    
   148.278000       1.71969700    
   148.279007       1.74615383    
   148.279999       1.71969700    
   148.281006       1.75000000    
   148.281998       1.71969700    
   148.283005       1.74615383    
   148.283997       1.71969700    
   148.285004       1.75000000    
   148.285995       1.71969700    
   148.287003       1.74615383    
   148.287994       1.72348487    
   148.289001       1.74615383    
   148.289993       1.71969700    
   148.291000       1.72348487    
   148.292007       1.74615383    
   148.292999       1.71969700    
   148.294006       1.75000000    
   148.294998       1.71969700    
   148.296005       1.74615383    
   148.296997       1.72348487    
   148.298004       1.74615383    
   148.298996       1.72348487    
   148.300003       1.74615383    
   148.300995       1.72348487    
   148.302002       1.74615383    
   148.302994       1.72348487    
   148.304001       1.74615383    
   148.304993       1.72348487    
   148.306000       1.71969700    
   148.307007       1.75000000    
   148.307999       1.71969700    
   148.309006       1.75000000    
   148.309998       1.71969700    
   148.311005       1.75000000    
   148.311996       1.71969700    
   148.313004       1.75000000    
   148.313995       1.71969700    
   148.315002       1.75000000    
   148.315994       1.72348487    
   148.317001       1.74615383    
   148.317993       1.72348487    
   148.319000       1.72348487    
   148.320007       1.74615383    
   148.320999       1.72348487    
   148.322006       1.75000000    
   148.322998       1.71969700    
   148.324005       1.75000000    
   148.324997       1.72348487    
   148.326004       1.74615383    
   148.326996       1.72348487    
   148.328003       1.75000000    
   148.328995       1.72348487    
   148.330002       1.74615383    
   148.330994       1.72348487    
   148.332001       1.75000000    
   148.332993       1.72348487    
   148.334000       1.72348487    
   148.335007       1.74615383    
   148.335999       1.72348487    
   148.337006       1.75000000    
   148.337997       1.72348487    
   148.339005       1.75000000    
   148.339996       1.72348487    
   148.341003       1.75000000    
   148.341995       1.71969700    
   148.343002       1.75000000    
   148.343994       1.72348487    
   148.345001       1.75000000    
   148.345993       1.72348487    
   148.347000       1.72348487    
   148.348007       1.75000000    
   148.348999       1.72348487    
   148.350006       1.75000000    
   148.350998       1.72348487    
   148.352005       1.75000000    
   148.352997       1.72348487    
   148.354004       1.75000000    
   148.354996       1.72348487    
   148.356003       1.75000000    
   148.356995       1.72348487    
   148.358002       1.75000000    
   148.358994       1.72348487    
   148.360001       1.75000000    
   148.360992       1.72727275    
   148.362000       1.72348487    
   148.363007       1.75000000    
   148.363998       1.72348487    
   148.365005       1.75000000    
   148.365997       1.72348487    
   148.367004       1.75000000    
   148.367996       1.72727275    
   148.369003       1.75000000    
   148.369995       1.72348487    
   148.371002       1.75000000    
   148.371994       1.72348487    
   148.373001       1.75384617    
   148.373993       1.72348487    
   148.375000       1.72348487    
   148.376007       1.75000000    
   148.376999       1.72727275    
   148.378006       1.75000000    
   148.378998       1.72348487    
   148.380005       1.75000000    
   148.380997       1.72727275    
   148.382004       1.75000000    
   148.382996       1.72348487    
   148.384003       1.75384617    
   148.384995       1.72348487    
   148.386002       1.75000000    
   148.386993       1.72727275    
   148.388000       1.72348487    
   148.389008       1.75384617    
   148.389999       1.72348487    
   148.391006       1.75000000    
   148.391998       1.72727275    
   148.393005       1.75000000    
   148.393997       1.72727275    
   148.395004       1.75000000    
   148.395996       1.72727275    
   148.397003       1.75000000    
   148.397995       1.72727275    
   148.399002       1.75000000    
   148.399994       1.72727275    
   148.401001       1.75000000    
   148.401993       1.72727275    
   148.403000       1.72348487    
   148.404007       1.75384617    
   148.404999       1.72348487    
   148.406006       1.75384617    
   148.406998       1.72727275    
   148.408005       1.75000000    
   148.408997       1.72727275    
   148.410004       1.75000000    
   148.410995       1.72727275    
   148.412003       1.75384617    
   148.412994       1.72348487    
   148.414001       1.75384617    
   148.414993       1.72727275    
   148.416000       1.72348487    
   148.417007       1.75384617    
   148.417999       1.72727275    
   148.419006       1.75000000    
   148.419998       1.72727275    
   148.421005       1.75384617    
   148.421997       1.72727275    
   148.423004       1.75000000    
   148.423996       1.72727275    
   148.425003       1.75384617    
   148.425995       1.72727275    
   148.427002       1.75384617    
   148.427994       1.72348487    
   148.429001       1.75384617    
   148.429993       1.72727275    
   148.431000       1.72727275    
   148.432007       1.75384617    
   148.432999       1.72727275    
   148.434006       1.75384617    
   148.434998       1.72348487    
   148.436005       1.75384617    
   148.436996       1.72727275    
   148.438004       1.75384617    
   148.438995       1.72727275    
   148.440002       1.75384617    
   148.440994       1.72727275    
   148.442001       1.75384617    
   148.442993       1.72727275    
   148.444000       1.72727275    
   148.445007       1.75384617    
   148.445999       1.72727275    
   148.447006       1.75384617    
   148.447998       1.72727275    
   148.449005       1.75384617    
   148.449997       1.72727275    
   148.451004       1.75384617    
   148.451996       1.72727275    
   148.453003       1.75384617    
   148.453995       1.72727275    
   148.455002       1.75384617    
   148.455994       1.73106062    
   148.457001       1.75384617    
   148.457993       1.72727275    
   148.459000       1.72727275    
   148.460007       1.75384617    
   148.460999       1.72727275    
   148.462006       1.75384617    
   148.462997       1.73106062    
   148.464005       1.75384617    
   148.464996       1.72727275    
   148.466003       1.75384617    
   148.466995       1.72727275    
   148.468002       1.75769234    
   148.468994       1.72727275    
   148.470001       1.75384617    
   148.470993       1.73106062    
   148.472000       1.72727275    
   148.473007       1.75384617    
   148.473999       1.72727275    
   148.475006       1.75769234    
   148.475998       1.72727275    
   148.477005       1.75384617    
   148.477997       1.73106062    
   148.479004       1.75384617    
   148.479996       1.72727275    
   148.481003       1.75769234    
   148.481995       1.72727275    
   148.483002       1.75769234    
   148.483994       1.72727275    
   148.485001       1.75384617    
   148.485992       1.73106062    
   148.487000       1.72727275    
   148.488007       1.75769234    
   148.488998       1.72727275    
   148.490005       1.75769234    
   148.490997       1.72727275    
   148.492004       1.75769234    
   148.492996       1.72727275    
   148.494003       1.75769234    
   148.494995       1.72727275    
   148.496002       1.75769234    
   148.496994       1.72727275    
   148.498001       1.75769234    
   148.498993       1.73106062    
   148.500000       1.72727275    
   148.501007       1.75769234    
   148.501999       1.72727275    
   148.503006       1.75769234    
   148.503998       1.73106062    
   148.505005       1.75384617    
   148.505997       1.73106062    
   148.507004       1.75384617    
   148.507996       1.73106062    
   148.509003       1.75769234    
   148.509995       1.73106062    
   148.511002       1.75384617    
   148.511993       1.73106062    
   148.513000       1.73106062    
   148.514008       1.75384617    
   148.514999       1.73106062    
   148.516006       1.75769234    
   148.516998       1.73106062    
   148.518005       1.75384617    
   148.518997       1.73106062    
   148.520004       1.75769234    
   148.520996       1.73106062    
   148.522003       1.75769234    
   148.522995       1.72727275    
   148.524002       1.75769234    
   148.524994       1.73106062    
   148.526001       1.75769234    
   148.526993       1.73106062    
   148.528000       1.73106062    
   148.529007       1.75769234    
   148.529999       1.73106062    
   148.531006       1.75384617    
   148.531998       1.73106062    
   148.533005       1.75769234    
   148.533997       1.73106062    
   148.535004       1.75769234    
   148.535995       1.73106062    
   148.537003       1.75769234    
   148.537994       1.73106062    
   148.539001       1.75769234    
   148.539993       1.73106062    
   148.541000       1.73106062    
   148.542007       1.75769234    
   148.542999       1.73106062    
   148.544006       1.75769234    
   148.544998       1.73106062    
   148.546005       1.75769234    
   148.546997       1.73484850    
   148.548004       1.75769234    
   148.548996       1.73106062    
   148.550003       1.75769234    
   148.550995       1.73106062    
   148.552002       1.75769234    
   148.552994       1.73106062    
   148.554001       1.75769234    
   148.554993       1.73484850    
   148.556000       1.73106062    
   148.557007       1.75769234    
   148.557999       1.73106062    
   148.559006       1.75769234    
   148.559998       1.73484850    
   148.561005       1.75769234    
   148.561996       1.73106062    
   148.563004       1.75769234    
   148.563995       1.73484850    
   148.565002       1.75769234    
   148.565994       1.73106062    
   148.567001       1.76153851    
   148.567993       1.73106062    
   148.569000       1.73106062    
   148.570007       1.75769234    
   148.570999       1.73484850    
   148.572006       1.75769234    
   148.572998       1.73484850    
   148.574005       1.75769234    
   148.574997       1.73106062    
   148.576004       1.76153851    
   148.576996       1.73106062    
   148.578003       1.76153851    
   148.578995       1.73106062    
   148.580002       1.75769234    
   148.580994       1.73484850    
   148.582001       1.75769234    
   148.582993       1.73484850    
   148.584000       1.73106062    
   148.585007       1.76153851    
   148.585999       1.73106062    
   148.587006       1.76153851    
   148.587997       1.73106062    
   148.589005       1.76153851    
   148.589996       1.73106062    
   148.591003       1.76153851    
   148.591995       1.73106062    
   148.593002       1.76153851    
   148.593994       1.73484850    
   148.595001       1.75769234    
   148.595993       1.73484850    
   148.597000       1.73106062    
   148.598007       1.76153851    
   148.598999       1.73484850    
   148.600006       1.75769234    
   148.600998       1.73484850    
   148.602005       1.76153851    
   148.602997       1.73106062    
   148.604004       1.76153851    
   148.604996       1.73484850    
   148.606003       1.76153851    
   148.606995       1.73106062    
   148.608002       1.76153851    
   148.608994       1.73484850    
   148.610001       1.75769234    
   148.610992       1.73484850    
   148.612000       1.73484850    
   148.613007       1.76153851    
   148.613998       1.73484850    
   148.615005       1.75769234    
   148.615997       1.73484850    
   148.617004       1.76153851    
   148.617996       1.73484850    
   148.619003       1.76153851    
   148.619995       1.73484850    
   148.621002       1.76153851    
   148.621994       1.73106062    
   148.623001       1.76153851    
   148.623993       1.73484850    
   148.625000       1.73484850    
   148.626007       1.76153851    
   148.626999       1.73484850    
   148.628006       1.76153851    
   148.628998       1.73484850    
   148.630005       1.76153851    
   148.630997       1.73484850    
   148.632004       1.76153851    
   148.632996       1.73484850    
   148.634003       1.76153851    
   148.634995       1.73484850    
   148.636002       1.76153851    
   148.636993       1.73484850    
   148.638000       1.73484850    
   148.639008       1.76153851    
   148.639999       1.73484850    
   148.641006       1.76153851    
   148.641998       1.73484850    
   148.643005       1.76153851    
   148.643997       1.73863637    
   148.645004       1.76153851    
   148.645996       1.73484850    
   148.647003       1.76153851    
   148.647995       1.73484850    
   148.649002       1.76153851    
   148.649994       1.73863637    
   148.651001       1.76153851    
   148.651993       1.73484850    
   148.653000       1.73484850    
   148.654007       1.76153851    
   148.654999       1.73863637    
   148.656006       1.76153851    
   148.656998       1.73484850    
   148.658005       1.76153851    
   148.658997       1.73863637    
   148.660004       1.76153851    
   148.660995       1.73484850    
   148.662003       1.76538467    
   148.662994       1.73484850    
   148.664001       1.76153851    
   148.664993       1.73863637    
   148.666000       1.73484850    
   148.667007       1.76153851    
   148.667999       1.73863637    
   148.669006       1.76153851    
   148.669998       1.73863637    
   148.671005       1.76153851    
   148.671997       1.73484850    
   148.673004       1.76538467    
   148.673996       1.73484850    
   148.675003       1.76538467    
   148.675995       1.73484850    
   148.677002       1.76538467    
   148.677994       1.73484850    
   148.679001       1.76538467    
   148.679993       1.73484850    
   148.681000       1.73863637    
   148.682007       1.76153851    
   148.682999       1.73863637    
   148.684006       1.76153851    
   148.684998       1.73863637    
   148.686005       1.76153851    
   148.686996       1.73863637    
   148.688004       1.76538467    
   148.688995       1.73484850    
   148.690002       1.76538467    
   148.690994       1.73484850    
   148.692001       1.76538467    
   148.692993       1.73863637    
   148.694000       1.73484850    
   148.695007       1.76538467    
   148.695999       1.73863637    
   148.697006       1.76153851    
   148.697998       1.73863637    
   148.699005       1.76538467    
   148.699997       1.73484850    
   148.701004       1.76538467    
   148.701996       1.73863637    
   148.703003       1.76538467    
   148.703995       1.73484850    
   148.705002       1.76538467    
   148.705994       1.73863637    
   148.707001       1.76538467    
   148.707993       1.73863637    
   148.709000       1.73484850    
   148.710007       1.76538467    
   148.710999       1.73863637    
   148.712006       1.76538467    
   148.712997       1.73863637    
   148.714005       1.76538467    
   148.714996       1.73863637    
   148.716003       1.76153851    
   148.716995       1.73863637    
   148.718002       1.76538467    
   148.718994       1.73863637    
   148.720001       1.76538467    
   148.720993       1.73863637    
   148.722000       1.73863637    
   148.723007       1.76538467    
   148.723999       1.73863637    
   148.725006       1.76538467    
   148.725998       1.73863637    
   148.727005       1.76538467    
   148.727997       1.73863637    
   148.729004       1.76538467    
   148.729996       1.73863637    
   148.731003       1.76538467    
   148.731995       1.73863637    
   148.733002       1.76538467    
   148.733994       1.73863637    
   148.735001       1.76538467    
   148.735992       1.73863637    
   148.737000       1.74242425    
   148.738007       1.76538467    
   148.738998       1.73863637    
   148.740005       1.76538467    
   148.740997       1.73863637    
   148.742004       1.76538467    
   148.742996       1.73863637    
   148.744003       1.76923072    
   148.744995       1.73863637    
   148.746002       1.76538467    
   148.746994       1.73863637    
   148.748001       1.76923072    
   148.748993       1.73863637    
   148.750000       1.73863637    
   148.751007       1.76538467    
   148.751999       1.74242425    
   148.753006       1.76538467    
   148.753998       1.73863637    
   148.755005       1.76538467    
   148.755997       1.74242425    
   148.757004       1.76538467    
   148.757996       1.73863637    
   148.759003       1.76923072    
   148.759995       1.73863637    
   148.761002       1.76538467    
   148.761993       1.74242425    
   148.763000       1.73863637    
   148.764008       1.76923072    
   148.764999       1.73863637    
   148.766006       1.76923072    
   148.766998       1.73863637    
   148.768005       1.76538467    
   148.768997       1.74242425    
   148.770004       1.76538467    
   148.770996       1.74242425    
   148.772003       1.76538467    
   148.772995       1.74242425    
   148.774002       1.76538467    
   148.774994       1.74242425    
   148.776001       1.76538467    
   148.776993       1.74242425    
   148.778000       1.73863637    
   148.779007       1.76923072    
   148.779999       1.74242425    
   148.781006       1.76538467    
   148.781998       1.74242425    
   148.783005       1.76538467    
   148.783997       1.74242425    
   148.785004       1.76923072    
   148.785995       1.73863637    
   148.787003       1.76923072    
   148.787994       1.74242425    
   148.789001       1.76538467    
   148.789993       1.74242425    
   148.791000       1.74242425    
   148.792007       1.76538467    
   148.792999       1.74242425    
   148.794006       1.76923072    
   148.794998       1.73863637    
   148.796005       1.76923072    
   148.796997       1.74242425    
   148.798004       1.76923072    
   148.798996       1.73863637    
   148.800003       1.76923072    
   148.800995       1.74242425    
   148.802002       1.76923072    
   148.802994       1.74242425    
   148.804001       1.76538467    
   148.804993       1.74242425    
   148.806000       1.74242425    
   148.807007       1.76923072    
   148.807999       1.74242425    
   148.809006       1.76923072    
   148.809998       1.74242425    
   148.811005       1.76923072    
   148.811996       1.73863637    
   148.813004       1.76923072    
   148.813995       1.74242425    
   148.815002       1.76923072    
   148.815994       1.74242425    
   148.817001       1.76923072    
   148.817993       1.74242425    
   148.819000       1.74242425    
   148.820007       1.76923072    
   148.820999       1.74242425    
   148.822006       1.76923072    
   148.822998       1.74242425    
   148.824005       1.76923072    
   148.824997       1.74242425    
   148.826004       1.76923072    
   148.826996       1.74242425    
   148.828003       1.77307689    
   148.828995       1.74242425    
   148.830002       1.76923072    
   148.830994       1.74242425    
   148.832001       1.76923072    
   148.832993       1.74242425    
   148.834000       1.74242425    
   148.835007       1.76923072    
   148.835999       1.74621212    
   148.837006       1.76923072    
   148.837997       1.74242425    
   148.839005       1.76923072    
   148.839996       1.74242425    
   148.841003       1.77307689    
   148.841995       1.74242425    
   148.843002       1.76923072    
   148.843994       1.74242425    
   148.845001       1.77307689    
   148.845993       1.74242425    
   148.847000       1.74242425    
   148.848007       1.76923072    
   148.848999       1.74621212    
   148.850006       1.76923072    
   148.850998       1.74242425    
   148.852005       1.77307689    
   148.852997       1.74242425    
   148.854004       1.76923072    
   148.854996       1.74621212    
   148.856003       1.76923072    
   148.856995       1.74621212    
   148.858002       1.76923072    
   148.858994       1.74242425    
   148.860001       1.77307689    
   148.860992       1.74242425    
   148.862000       1.74621212    
   148.863007       1.76923072    
   148.863998       1.74621212    
   148.865005       1.76923072    
   148.865997       1.74621212    
   148.867004       1.76923072    
   148.867996       1.74621212    
   148.869003       1.76923072    
   148.869995       1.74621212    
   148.871002       1.76923072    
   148.871994       1.74621212    
   148.873001       1.76923072    
   148.873993       1.74621212    
   148.875000       1.74621212    
   148.876007       1.76923072    
   148.876999       1.74621212    
   148.878006       1.76923072    
   148.878998       1.74621212    
   148.880005       1.77307689    
   148.880997       1.74242425    
   148.882004       1.77307689    
   148.882996       1.74621212    
   148.884003       1.76923072    
   148.884995       1.74621212    
   148.886002       1.77307689    
   148.886993       1.74242425    
   148.888000       1.74621212    
   148.889008       1.77307689    
   148.889999       1.74621212    
   148.891006       1.76923072    
   148.891998       1.74621212    
   148.893005       1.77307689    
   148.893997       1.74621212    
   148.895004       1.76923072    
   148.895996       1.74621212    
   148.897003       1.77307689    
   148.897995       1.74621212    
   148.899002       1.77307689    
   148.899994       1.74621212    
   148.901001       1.77307689    
   148.901993       1.74242425    
   148.903000       1.74621212    
   148.904007       1.77307689    
   148.904999       1.74621212    
   148.906006       1.77307689    
   148.906998       1.74621212    
   148.908005       1.77307689    
   148.908997       1.74621212    
   148.910004       1.77307689    
   148.910995       1.74621212    
   148.912003       1.77307689    
   148.912994       1.74621212    
   148.914001       1.77307689    
   148.914993       1.74621212    
   148.916000       1.74621212    
   148.917007       1.77307689    
   148.917999       1.74621212    
   148.919006       1.77307689    
   148.919998       1.74621212    
   148.921005       1.77307689    
   148.921997       1.74621212    
   148.923004       1.77307689    
   148.923996       1.74621212    
   148.925003       1.77307689    
   148.925995       1.75000000    
   148.927002       1.77307689    
   148.927994       1.74621212    
   148.929001       1.77307689    
   148.929993       1.74621212    
   148.931000       1.74621212    
   148.932007       1.77692306    
   148.932999       1.74621212    
   148.934006       1.77307689    
   148.934998       1.74621212    
   148.936005       1.77307689    
   148.936996       1.75000000    
   148.938004       1.77307689    
   148.938995       1.74621212    
   148.940002       1.77307689    
   148.940994       1.75000000    
   148.942001       1.77307689    
   148.942993       1.74621212    
   148.944000       1.75000000    
   148.945007       1.77307689    
   148.945999       1.74621212    
   148.947006       1.77692306    
   148.947998       1.74621212    
   148.949005       1.77307689    
   148.949997       1.75000000    
   148.951004       1.77307689    
   148.951996       1.75000000    
   148.953003       1.77307689    
   148.953995       1.74621212    
   148.955002       1.77692306    
   148.955994       1.74621212    
   148.957001       1.77692306    
   148.957993       1.74621212    
   148.959000       1.75000000    
   148.960007       1.77307689    
   148.960999       1.75000000    
   148.962006       1.77307689    
   148.962997       1.75000000    
   148.964005       1.77307689    
   148.964996       1.75000000    
   148.966003       1.77307689    
   148.966995       1.75000000    
   148.968002       1.77692306    
   148.968994       1.74621212    
   148.970001       1.77692306    
   148.970993       1.74621212    
   148.972000       1.75000000    
   148.973007       1.77692306    
   148.973999       1.74621212    
   148.975006       1.77692306    
   148.975998       1.75000000    
   148.977005       1.77307689    
   148.977997       1.75000000    
   148.979004       1.77692306    
   148.979996       1.74621212    
   148.981003       1.77692306    
   148.981995       1.75000000    
   148.983002       1.77307689    
   148.983994       1.75000000    
   148.985001       1.77692306    
   148.985992       1.75000000    
   148.987000       1.74621212    
   148.988007       1.77692306    
   148.988998       1.75000000    
   148.990005       1.77692306    
   148.990997       1.75000000    
   148.992004       1.77692306    
   148.992996       1.74621212    
   148.994003       1.77692306    
   148.994995       1.75000000    
   148.996002       1.77692306    
   148.996994       1.75000000    
   148.998001       1.77692306    
   148.998993       1.75000000    
   149.000000       1.75000000    
   149.001007       1.77307689    
   149.001999       1.75000000    
   149.003006       1.77692306    
   149.003998       1.75000000    
   149.005005       1.77692306    
   149.005997       1.75000000    
   149.007004       1.77692306    
   149.007996       1.75000000    
   149.009003       1.77692306    
   149.009995       1.75000000    
   149.011002       1.77692306    
   149.011993       1.75000000    
   149.013000       1.75000000    
   149.014008       1.78076923    
   149.014999       1.75000000    
   149.016006       1.77692306    
   149.016998       1.75000000    
   149.018005       1.77692306    
   149.018997       1.75000000    
   149.020004       1.77692306    
   149.020996       1.75000000    
   149.022003       1.77692306    
   149.022995       1.75378788    
   149.024002       1.77692306    
   149.024994       1.75000000    
   149.026001       1.77692306    
   149.026993       1.75000000    
   149.028000       1.75378788    
   149.029007       1.77692306    
   149.029999       1.75000000    
   149.031006       1.77692306    
   149.031998       1.75000000    
   149.033005       1.78076923    
   149.033997       1.75000000    
   149.035004       1.77692306    
   149.035995       1.75378788    
   149.037003       1.77692306    
   149.037994       1.75000000    
   149.039001       1.78076923    
   149.039993       1.75000000    
   149.041000       1.75000000    
   149.042007       1.78076923    
   149.042999       1.75000000    
   149.044006       1.77692306    
   149.044998       1.75378788    
   149.046005       1.77692306    
   149.046997       1.75378788    
   149.048004       1.77692306    
   149.048996       1.75000000    
   149.050003       1.78076923    
   149.050995       1.75000000    
   149.052002       1.78076923    
   149.052994       1.75000000    
   149.054001       1.78076923    
   149.054993       1.75000000    
   149.056000       1.75378788    
   149.057007       1.77692306    
   149.057999       1.75378788    
   149.059006       1.77692306    
   149.059998       1.75378788    
   149.061005       1.78076923    
   149.061996       1.75000000    
   149.063004       1.78076923    
   149.063995       1.75000000    
   149.065002       1.78076923    
   149.065994       1.75378788    
   149.067001       1.77692306    
   149.067993       1.75378788    
   149.069000       1.75000000    
   149.070007       1.78076923    
   149.070999       1.75378788    
   149.072006       1.77692306    
   149.072998       1.75378788    
   149.074005       1.78076923    
   149.074997       1.75378788    
   149.076004       1.77692306    
   149.076996       1.75378788    
   149.078003       1.78076923    
   149.078995       1.75378788    
   149.080002       1.77692306    
   149.080994       1.75378788    
   149.082001       1.78076923    
   149.082993       1.75378788    
   149.084000       1.75000000    
   149.085007       1.78076923    
   149.085999       1.75378788    
   149.087006       1.78076923    
   149.087997       1.75378788    
   149.089005       1.78076923    
   149.089996       1.75378788    
   149.091003       1.77692306    
   149.091995       1.75378788    
   149.093002       1.78076923    
   149.093994       1.75378788    
   149.095001       1.78076923    
   149.095993       1.75378788    
   149.097000       1.75378788    
   149.098007       1.78076923    
   149.098999       1.75378788    
   149.100006       1.78076923    
   149.100998       1.75378788    
   149.102005       1.78076923    
   149.102997       1.75378788    
   149.104004       1.78076923    
   149.104996       1.75378788    
   149.106003       1.78076923    
   149.106995       1.75378788    
   149.108002       1.78076923    
   149.108994       1.75378788    
   149.110001       1.78076923    
   149.110992       1.75378788    
   149.112000       1.75378788    
   149.113007       1.78461540    
   149.113998       1.75378788    
   149.115005       1.78076923    
   149.115997       1.75378788    
   149.117004       1.78076923    
   149.117996       1.75378788    
   149.119003       1.78461540    
   149.119995       1.75378788    
   149.121002       1.78076923    
   149.121994       1.75378788    
   149.123001       1.78076923    
   149.123993       1.75757575    
   149.125000       1.75378788    
   149.126007       1.78076923    
   149.126999       1.75378788    
   149.128006       1.78461540    
   149.128998       1.75378788    
   149.130005       1.78076923    
   149.130997       1.75757575    
   149.132004       1.78076923    
   149.132996       1.75378788    
   149.134003       1.78461540    
   149.134995       1.75378788    
   149.136002       1.78076923    
   149.136993       1.75757575    
   149.138000       1.75378788    
   149.139008       1.78076923    
   149.139999       1.75757575    
   149.141006       1.78076923    
   149.141998       1.75757575    
   149.143005       1.78076923    
   149.143997       1.75757575    
   149.145004       1.78076923    
   149.145996       1.75378788    
   149.147003       1.78461540    
   149.147995       1.75378788    
   149.149002       1.78461540    
   149.149994       1.75378788    
   149.151001       1.78461540    
   149.151993       1.75378788    
   149.153000       1.75757575    
   149.154007       1.78461540    
   149.154999       1.75378788    
   149.156006       1.78461540    
   149.156998       1.75378788    
   149.158005       1.78461540    
   149.158997       1.75378788    
   149.160004       1.78461540    
   149.160995       1.75757575    
   149.162003       1.78076923    
   149.162994       1.75757575    
   149.164001       1.78461540    
   149.164993       1.75378788    
   149.166000       1.75757575    
   149.167007       1.78461540    
   149.167999       1.75378788    
   149.169006       1.78461540    
   149.169998       1.75757575    
   149.171005       1.78461540    
   149.171997       1.75378788    
   149.173004       1.78461540    
   149.173996       1.75757575    
   149.175003       1.78461540    
   149.175995       1.75378788    
   149.177002       1.78461540    
   149.177994       1.75757575    
   149.179001       1.78461540    
   149.179993       1.75757575    
   149.181000       1.75757575    
   149.182007       1.78076923    
   149.182999       1.75757575    
   149.184006       1.78461540    
   149.184998       1.75757575    
   149.186005       1.78461540    
   149.186996       1.75757575    
   149.188004       1.78461540    
   149.188995       1.75757575    
   149.190002       1.78461540    
   149.190994       1.75378788    
   149.192001       1.78461540    
   149.192993       1.75757575    
   149.194000       1.75757575    
   149.195007       1.78461540    
   149.195999       1.75757575    
   149.197006       1.78461540    
   149.197998       1.75757575    
   149.199005       1.78461540    
   149.199997       1.75757575    
   149.201004       1.78846157    
   149.201996       1.75757575    
   149.203003       1.78461540    
   149.203995       1.75757575    
   149.205002       1.78461540    
   149.205994       1.75757575    
   149.207001       1.78461540    
   149.207993       1.75757575    
   149.209000       1.75757575    
   149.210007       1.78461540    
   149.210999       1.76136363    
   149.212006       1.78461540    
   149.212997       1.75757575    
   149.214005       1.78461540    
   149.214996       1.75757575    
   149.216003       1.78846157    
   149.216995       1.75757575    
   149.218002       1.78461540    
   149.218994       1.75757575    
   149.220001       1.78846157    
   149.220993       1.75757575    
   149.222000       1.75757575    
   149.223007       1.78461540    
   149.223999       1.76136363    
   149.225006       1.78461540    
   149.225998       1.75757575    
   149.227005       1.78846157    
   149.227997       1.75757575    
   149.229004       1.78461540    
   149.229996       1.76136363    
   149.231003       1.78461540    
   149.231995       1.75757575    
   149.233002       1.78846157    
   149.233994       1.75757575    
   149.235001       1.78846157    
   149.235992       1.75757575    
   149.237000       1.75757575    
   149.238007       1.78846157    
   149.238998       1.75757575    
   149.240005       1.78846157    
   149.240997       1.75757575    
   149.242004       1.78846157    
   149.242996       1.75757575    
   149.244003       1.78846157    
   149.244995       1.75757575    
   149.246002       1.78846157    
   149.246994       1.75757575    
   149.248001       1.78846157    
   149.248993       1.76136363    
   149.250000       1.75757575    
   149.251007       1.78846157    
   149.251999       1.75757575    
   149.253006       1.78846157    
   149.253998       1.75757575    
   149.255005       1.78846157    
   149.255997       1.76136363    
   149.257004       1.78461540    
   149.257996       1.76136363    
   149.259003       1.78846157    
   149.259995       1.75757575    
   149.261002       1.78846157    
   149.261993       1.76136363    
   149.263000       1.75757575    
   149.264008       1.78846157    
   149.264999       1.76136363    
   149.266006       1.78846157    
   149.266998       1.75757575    
   149.268005       1.78846157    
   149.268997       1.76136363    
   149.270004       1.78846157    
   149.270996       1.76136363    
   149.272003       1.78461540    
   149.272995       1.76136363    
   149.274002       1.78846157    
   149.274994       1.76136363    
   149.276001       1.78846157    
   149.276993       1.76136363    
   149.278000       1.75757575    
   149.279007       1.78846157    
   149.279999       1.76136363    
   149.281006       1.78846157    
   149.281998       1.76136363    
   149.283005       1.78846157    
   149.283997       1.76136363    
   149.285004       1.78846157    
   149.285995       1.76136363    
   149.287003       1.78846157    
   149.287994       1.76136363    
   149.289001       1.78846157    
   149.289993       1.76136363    
   149.291000       1.76136363    
   149.292007       1.78846157    
   149.292999       1.76136363    
   149.294006       1.78846157    
   149.294998       1.76136363    
   149.296005       1.78846157    
   149.296997       1.76136363    
   149.298004       1.78846157    
   149.298996       1.76136363    
   149.300003       1.78846157    
   149.300995       1.76136363    
   149.302002       1.78846157    
   149.302994       1.76515150    
   149.304001       1.78846157    
   149.304993       1.76136363    
   149.306000       1.76136363    
   149.307007       1.78846157    
   149.307999       1.76136363    
   149.309006       1.79230773    
   149.309998       1.76136363    
   149.311005       1.78846157    
   149.311996       1.76136363    
   149.313004       1.79230773    
   149.313995       1.76136363    
   149.315002       1.78846157    
   149.315994       1.76136363    
   149.317001       1.79230773    
   149.317993       1.76136363    
   149.319000       1.76136363    
   149.320007       1.78846157    
   149.320999       1.76515150    
   149.322006       1.78846157    
   149.322998       1.76136363    
   149.324005       1.79230773    
   149.324997       1.76136363    
   149.326004       1.79230773    
   149.326996       1.76136363    
   149.328003       1.78846157    
   149.328995       1.76515150    
   149.330002       1.78846157    
   149.330994       1.76515150    
   149.332001       1.78846157    
   149.332993       1.76515150    
   149.334000       1.76136363    
   149.335007       1.78846157    
   149.335999       1.76515150    
   149.337006       1.78846157    
   149.337997       1.76515150    
   149.339005       1.78846157    
   149.339996       1.76515150    
   149.341003       1.79230773    
   149.341995       1.76136363    
   149.343002       1.79230773    
   149.343994       1.76136363    
   149.345001       1.79230773    
   149.345993       1.76136363    
   149.347000       1.76515150    
   149.348007       1.79230773    
   149.348999       1.76136363    
   149.350006       1.79230773    
   149.350998       1.76136363    
   149.352005       1.79230773    
   149.352997       1.76515150    
   149.354004       1.78846157    
   149.354996       1.76515150    
   149.356003       1.79230773    
   149.356995       1.76515150    
   149.358002       1.78846157    
   149.358994       1.76515150    
   149.360001       1.79230773    
   149.360992       1.76136363    
   149.362000       1.76515150    
   149.363007       1.79230773    
   149.363998       1.76515150    
   149.365005       1.79230773    
   149.365997       1.76136363    
   149.367004       1.79230773    
   149.367996       1.76515150    
   149.369003       1.79230773    
   149.369995       1.76515150    
   149.371002       1.79230773    
   149.371994       1.76136363    
   149.373001       1.79230773    
   149.373993       1.76515150    
   149.375000       1.76515150    
   149.376007       1.79230773    
   149.376999       1.76515150    
   149.378006       1.79230773    
   149.378998       1.76515150    
   149.380005       1.79230773    
   149.380997       1.76515150    
   149.382004       1.79230773    
   149.382996       1.76515150    
   149.384003       1.79230773    
   149.384995       1.76515150    
   149.386002       1.79230773    
   149.386993       1.76515150    
   149.388000       1.76515150    
   149.389008       1.79230773    
   149.389999       1.76515150    
   149.391006       1.79230773    
   149.391998       1.76515150    
   149.393005       1.79230773    
   149.393997       1.76515150    
   149.395004       1.79230773    
   149.395996       1.76515150    
   149.397003       1.79230773    
   149.397995       1.76893938    
   149.399002       1.79230773    
   149.399994       1.76515150    
   149.401001       1.79230773    
   149.401993       1.76515150    
   149.403000       1.76515150    
   149.404007       1.79615390    
   149.404999       1.76515150    
   149.406006       1.79230773    
   149.406998       1.76515150    
   149.408005       1.79615390    
   149.408997       1.76515150    
   149.410004       1.79230773    
   149.410995       1.76515150    
   149.412003       1.79615390    
   149.412994       1.76515150    
   149.414001       1.79230773    
   149.414993       1.76893938    
   149.416000       1.76515150    
   149.417007       1.79230773    
   149.417999       1.76893938    
   149.419006       1.79230773    
   149.419998       1.76515150    
   149.421005       1.79615390    
   149.421997       1.76515150    
   149.423004       1.79615390    
   149.423996       1.76515150    
   149.425003       1.79230773    
   149.425995       1.76893938    
   149.427002       1.79230773    
   149.427994       1.76893938    
   149.429001       1.79230773    
   149.429993       1.76893938    
   149.431000       1.76515150    
   149.432007       1.79615390    
   149.432999       1.76515150    
   149.434006       1.79615390    
   149.434998       1.76515150    
   149.436005       1.79615390    
   149.436996       1.76515150    
   149.438004       1.79615390    
   149.438995       1.76515150    
   149.440002       1.79615390    
   149.440994       1.76893938    
   149.442001       1.79230773    
   149.442993       1.76893938    
   149.444000       1.76515150    
   149.445007       1.79615390    
   149.445999       1.76893938    
   149.447006       1.79230773    
   149.447998       1.76893938    
   149.449005       1.79615390    
   149.449997       1.76515150    
   149.451004       1.79615390    
   149.451996       1.76893938    
   149.453003       1.79615390    
   149.453995       1.76515150    
   149.455002       1.79615390    
   149.455994       1.76893938    
   149.457001       1.79615390    
   149.457993       1.76515150    
   149.459000       1.76893938    
   149.460007       1.79615390    
   149.460999       1.76893938    
   149.462006       1.79615390    
   149.462997       1.76515150    
   149.464005       1.79615390    
   149.464996       1.76893938    
   149.466003       1.79615390    
   149.466995       1.76893938    
   149.468002       1.79615390    
   149.468994       1.76893938    
   149.470001       1.79230773    
   149.470993       1.76893938    
   149.472000       1.76893938    
   149.473007       1.79615390    
   149.473999       1.76893938    
   149.475006       1.79615390    
   149.475998       1.76893938    
   149.477005       1.79615390    
   149.477997       1.76893938    
   149.479004       1.79615390    
   149.479996       1.76893938    
   149.481003       1.79615390    
   149.481995       1.76893938    
   149.483002       1.79615390    
   149.483994       1.76893938    
   149.485001       1.79615390    
   149.485992       1.76893938    
   149.487000       1.76893938    
   149.488007       1.79999995    
   149.488998       1.76893938    
   149.490005       1.79615390    
   149.490997       1.76893938    
   149.492004       1.79615390    
   149.492996       1.76893938    
   149.494003       1.79615390    
   149.494995       1.76893938    
   149.496002       1.79999995    
   149.496994       1.76893938    
   149.498001       1.79615390    
   149.498993       1.76893938    
   149.500000       1.76893938    
   149.501007       1.79999995    
   149.501999       1.76893938    
   149.503006       1.79615390    
   149.503998       1.76893938    
   149.505005       1.79999995    
   149.505997       1.76893938    
   149.507004       1.79615390    
   149.507996       1.77272725    
   149.509003       1.79615390    
   149.509995       1.76893938    
   149.511002       1.79999995    
   149.511993       1.76893938    
   149.513000       1.76893938    
   149.514008       1.79999995    
   149.514999       1.76893938    
   149.516006       1.79615390    
   149.516998       1.77272725    
   149.518005       1.79615390    
   149.518997       1.77272725    
   149.520004       1.79615390    
   149.520996       1.76893938    
   149.522003       1.79999995    
   149.522995       1.76893938    
   149.524002       1.79999995    
   149.524994       1.76893938    
   149.526001       1.79999995    
   149.526993       1.76893938    
   149.528000       1.77272725    
   149.529007       1.79615390    
   149.529999       1.77272725    
   149.531006       1.79615390    
   149.531998       1.77272725    
   149.533005       1.79999995    
   149.533997       1.76893938    
   149.535004       1.79999995    
   149.535995       1.76893938    
   149.537003       1.79999995    
   149.537994       1.77272725    
   149.539001       1.79615390    
   149.539993       1.77272725    
   149.541000       1.76893938    
   149.542007       1.79999995    
   149.542999       1.77272725    
   149.544006       1.79615390    
   149.544998       1.77272725    
   149.546005       1.79999995    
   149.546997       1.77272725    
   149.548004       1.79615390    
   149.548996       1.77272725    
   149.550003       1.79999995    
   149.550995       1.77272725    
   149.552002       1.79615390    
   149.552994       1.77272725    
   149.554001       1.79999995    
   149.554993       1.77272725    
   149.556000       1.77272725    
   149.557007       1.79615390    
   149.557999       1.77272725    
   149.559006       1.79999995    
   149.559998       1.77272725    
   149.561005       1.79999995    
   149.561996       1.77272725    
   149.563004       1.79615390    
   149.563995       1.77272725    
   149.565002       1.79999995    
   149.565994       1.77272725    
   149.567001       1.79999995    
   149.567993       1.77272725    
   149.569000       1.77272725    
   149.570007       1.79999995    
   149.570999       1.77272725    
   149.572006       1.79999995    
   149.572998       1.77272725    
   149.574005       1.79999995    
   149.574997       1.77272725    
   149.576004       1.79999995    
   149.576996       1.77272725    
   149.578003       1.79999995    
   149.578995       1.77272725    
   149.580002       1.79999995    
   149.580994       1.77272725    
   149.582001       1.79999995    
   149.582993       1.77272725    
   149.584000       1.77272725    
   149.585007       1.80384612    
   149.585999       1.77272725    
   149.587006       1.79999995    
   149.587997       1.77272725    
   149.589005       1.79999995    
   149.589996       1.77272725    
   149.591003       1.79999995    
   149.591995       1.77651513    
   149.593002       1.79999995    
   149.593994       1.77272725    
   149.595001       1.79999995    
   149.595993       1.77651513    
   149.597000       1.77272725    
   149.598007       1.79999995    
   149.598999       1.77272725    
   149.600006       1.80384612    
   149.600998       1.77272725    
   149.602005       1.79999995    
   149.602997       1.77272725    
   149.604004       1.80384612    
   149.604996       1.77272725    
   149.606003       1.79999995    
   149.606995       1.77651513    
   149.608002       1.79999995    
   149.608994       1.77272725    
   149.610001       1.80384612    
   149.610992       1.77272725    
   149.612000       1.77651513    
   149.613007       1.79999995    
   149.613998       1.77272725    
   149.615005       1.80384612    
   149.615997       1.77272725    
   149.617004       1.80384612    
   149.617996       1.77272725    
   149.619003       1.80384612    
   149.619995       1.77272725    
   149.621002       1.80384612    
   149.621994       1.77272725    
   149.623001       1.80384612    
   149.623993       1.77272725    
   149.625000       1.77651513    
   149.626007       1.79999995    
   149.626999       1.77651513    
   149.628006       1.79999995    
   149.628998       1.77651513    
   149.630005       1.80384612    
   149.630997       1.77272725    
   149.632004       1.80384612    
   149.632996       1.77272725    
   149.634003       1.80384612    
   149.634995       1.77651513    
   149.636002       1.79999995    
   149.636993       1.77651513    
   149.638000       1.77651513    
   149.639008       1.79999995    
   149.639999       1.77651513    
   149.641006       1.80384612    
   149.641998       1.77651513    
   149.643005       1.79999995    
   149.643997       1.77651513    
   149.645004       1.80384612    
   149.645996       1.77651513    
   149.647003       1.79999995    
   149.647995       1.77651513    
   149.649002       1.80384612    
   149.649994       1.77651513    
   149.651001       1.79999995    
   149.651993       1.77651513    
   149.653000       1.77651513    
   149.654007       1.80384612    
   149.654999       1.77651513    
   149.656006       1.80384612    
   149.656998       1.77651513    
   149.658005       1.79999995    
   149.658997       1.77651513    
   149.660004       1.80384612    
   149.660995       1.77651513    
   149.662003       1.80384612    
   149.662994       1.77651513    
   149.664001       1.80384612    
   149.664993       1.77651513    
   149.666000       1.77651513    
   149.667007       1.80384612    
   149.667999       1.77651513    
   149.669006       1.80384612    
   149.669998       1.77651513    
   149.671005       1.80384612    
   149.671997       1.77651513    
   149.673004       1.80384612    
   149.673996       1.77651513    
   149.675003       1.80384612    
   149.675995       1.77651513    
   149.677002       1.80384612    
   149.677994       1.77651513    
   149.679001       1.80384612    
   149.679993       1.78030300    
   149.681000       1.77651513    
   149.682007       1.80384612    
   149.682999       1.77651513    
   149.684006       1.80384612    
   149.684998       1.77651513    
   149.686005       1.80384612    
   149.686996       1.78030300    
   149.688004       1.80384612    
   149.688995       1.77651513    
   149.690002       1.80384612    
   149.690994       1.78030300    
   149.692001       1.80384612    
   149.692993       1.77651513    
   149.694000       1.77651513    
   149.695007       1.80769229    
   149.695999       1.77651513    
   149.697006       1.80384612    
   149.697998       1.77651513    
   149.699005       1.80769229    
   149.699997       1.77651513    
   149.701004       1.80384612    
   149.701996       1.78030300    
   149.703003       1.80384612    
   149.703995       1.78030300    
   149.705002       1.80384612    
   149.705994       1.77651513    
   149.707001       1.80769229    
   149.707993       1.77651513    
   149.709000       1.78030300    
   149.710007       1.80384612    
   149.710999       1.77651513    
   149.712006       1.80769229    
   149.712997       1.77651513    
   149.714005       1.80769229    
   149.714996       1.77651513    
   149.716003       1.80769229    
   149.716995       1.77651513    
   149.718002       1.80769229    
   149.718994       1.77651513    
   149.720001       1.80769229    
   149.720993       1.77651513    
   149.722000       1.78030300    
   149.723007       1.80384612    
   149.723999       1.78030300    
   149.725006       1.80769229    
   149.725998       1.77651513    
   149.727005       1.80769229    
   149.727997       1.77651513    
   149.729004       1.80769229    
   149.729996       1.78030300    
   149.731003       1.80384612    
   149.731995       1.78030300    
   149.733002       1.80769229    
   149.733994       1.77651513    
   149.735001       1.80769229    
   149.735992       1.78030300    
   149.737000       1.78030300    
   149.738007       1.80384612    
   149.738998       1.78030300    
   149.740005       1.80769229    
   149.740997       1.78030300    
   149.742004       1.80384612    
   149.742996       1.78030300    
   149.744003       1.80769229    
   149.744995       1.78030300    
   149.746002       1.80384612    
   149.746994       1.78030300    
   149.748001       1.80769229    
   149.748993       1.78030300    
   149.750000       1.78030300    
   149.751007       1.80769229    
   149.751999       1.78030300    
   149.753006       1.80384612    
   149.753998       1.78030300    
   149.755005       1.80769229    
   149.755997       1.78030300    
   149.757004       1.80769229    
   149.757996       1.78030300    
   149.759003       1.80769229    
   149.759995       1.78030300    
   149.761002       1.80769229    
   149.761993       1.78030300    
   149.763000       1.78030300    
   149.764008       1.80769229    
   149.764999       1.78030300    
   149.766006       1.80769229    
   149.766998       1.78030300    
   149.768005       1.80769229    
   149.768997       1.78030300    
   149.770004       1.80769229    
   149.770996       1.78030300    
   149.772003       1.80769229    
   149.772995       1.78030300    
   149.774002       1.80769229    
   149.774994       1.78409088    
   149.776001       1.80769229    
   149.776993       1.78030300    
   149.778000       1.78030300    
   149.779007       1.80769229    
   149.779999       1.78030300    
   149.781006       1.80769229    
   149.781998       1.78409088    
   149.783005       1.80769229    
   149.783997       1.78030300    
   149.785004       1.80769229    
   149.785995       1.78030300    
   149.787003       1.81153846    
   149.787994       1.78030300    
   149.789001       1.80769229    
   149.789993       1.78409088    
   149.791000       1.78030300    
   149.792007       1.80769229    
   149.792999       1.78030300    
   149.794006       1.81153846    
   149.794998       1.78030300    
   149.796005       1.80769229    
   149.796997       1.78409088    
   149.798004       1.80769229    
   149.798996       1.78030300    
   149.800003       1.81153846    
   149.800995       1.78030300    
   149.802002       1.81153846    
   149.802994       1.78030300    
   149.804001       1.80769229    
   149.804993       1.78409088    
   149.806000       1.78030300    
   149.807007       1.81153846    
   149.807999       1.78030300    
   149.809006       1.81153846    
   149.809998       1.78030300    
   149.811005       1.81153846    
   149.811996       1.78030300    
   149.813004       1.81153846    
   149.813995       1.78030300    
   149.815002       1.81153846    
   149.815994       1.78030300    
   149.817001       1.81153846    
   149.817993       1.78030300    
   149.819000       1.78409088    
   149.820007       1.81153846    
   149.820999       1.78030300    
   149.822006       1.81153846    
   149.822998       1.78030300    
   149.824005       1.81153846    
   149.824997       1.78409088    
   149.826004       1.80769229    
   149.826996       1.78409088    
   149.828003       1.81153846    
   149.828995       1.78030300    
   149.830002       1.81153846    
   149.830994       1.78409088    
   149.832001       1.80769229    
   149.832993       1.78409088    
   149.834000       1.78409088    
   149.835007       1.81153846    
   149.835999       1.78030300    
   149.837006       1.81153846    
   149.837997       1.78409088    
   149.839005       1.81153846    
   149.839996       1.78030300    
   149.841003       1.81153846    
   149.841995       1.78409088    
   149.843002       1.81153846    
   149.843994       1.78409088    
   149.845001       1.81153846    
   149.845993       1.78409088    
   149.847000       1.78030300    
   149.848007       1.81153846    
   149.848999       1.78409088    
   149.850006       1.81153846    
   149.850998       1.78409088    
   149.852005       1.81153846    
   149.852997       1.78409088    
   149.854004       1.81153846    
   149.854996       1.78409088    
   149.856003       1.81153846    
   149.856995       1.78409088    
   149.858002       1.81153846    
   149.858994       1.78409088    
   149.860001       1.81153846    
   149.860992       1.78409088    
   149.862000       1.78409088    
   149.863007       1.81153846    
   149.863998       1.78409088    
   149.865005       1.81153846    
   149.865997       1.78409088    
   149.867004       1.81153846    
   149.867996       1.78409088    
   149.869003       1.81153846    
   149.869995       1.78409088    
   149.871002       1.81153846    
   149.871994       1.78787875    
   149.873001       1.81153846    
   149.873993       1.78409088    
   149.875000       1.78409088    
   149.876007       1.81153846    
   149.876999       1.78409088    
   149.878006       1.81538463    
   149.878998       1.78409088    
   149.880005       1.81153846    
   149.880997       1.78409088    
   149.882004       1.81153846    
   149.882996       1.78787875    
   149.884003       1.81153846    
   149.884995       1.78409088    
   149.886002       1.81153846    
   149.886993       1.78787875    
   149.888000       1.78409088    
   149.889008       1.81153846    
   149.889999       1.78787875    
   149.891006       1.81153846    
   149.891998       1.78409088    
   149.893005       1.81538463    
   149.893997       1.78409088    
   149.895004       1.81153846    
   149.895996       1.78787875    
   149.897003       1.81153846    
   149.897995       1.78787875    
   149.899002       1.81153846    
   149.899994       1.78409088    
   149.901001       1.81538463    
   149.901993       1.78409088    
   149.903000       1.78787875    
   149.904007       1.81153846    
   149.904999       1.78787875    
   149.906006       1.81153846    
   149.906998       1.78787875    
   149.908005       1.81153846    
   149.908997       1.78787875    
   149.910004       1.81153846    
   149.910995       1.78787875    
   149.912003       1.81153846    
   149.912994       1.78787875    
   149.914001       1.81538463    
   149.914993       1.78409088    
   149.916000       1.78787875    
   149.917007       1.81153846    
   149.917999       1.78787875    
   149.919006       1.81538463    
   149.919998       1.78409088    
   149.921005       1.81538463    
   149.921997       1.78409088    
   149.923004       1.81538463    
   149.923996       1.78787875    
   149.925003       1.81538463    
   149.925995       1.78409088    
   149.927002       1.81538463    
   149.927994       1.78787875    
   149.929001       1.81153846    
   149.929993       1.78787875    
   149.931000       1.78787875    
   149.932007       1.81538463    
   149.932999       1.78409088    
   149.934006       1.81538463    
   149.934998       1.78787875    
   149.936005       1.81538463    
   149.936996       1.78787875    
   149.938004       1.81153846    
   149.938995       1.78787875    
   149.940002       1.81538463    
   149.940994       1.78787875    
   149.942001       1.81538463    
   149.942993       1.78787875    
   149.944000       1.78787875    
   149.945007       1.81153846    
   149.945999       1.78787875    
   149.947006       1.81538463    
   149.947998       1.78787875    
   149.949005       1.81538463    
   149.949997       1.78787875    
   149.951004       1.81538463    
   149.951996       1.78787875    
   149.953003       1.81538463    
   149.953995       1.78787875    
   149.955002       1.81538463    
   149.955994       1.78787875    
   149.957001       1.81538463    
   149.957993       1.78787875    
   149.959000       1.78787875    
   149.960007       1.81538463    
   149.960999       1.78787875    
   149.962006       1.81538463    
   149.962997       1.78787875    
   149.964005       1.81538463    
   149.964996       1.79166663    
   149.966003       1.81538463    
   149.966995       1.78787875    
   149.968002       1.81538463    
   149.968994       1.78787875    
   149.970001       1.81538463    
   149.970993       1.78787875    
   149.972000       1.79166663    
   149.973007       1.81538463    
   149.973999       1.78787875    
   149.975006       1.81538463    
   149.975998       1.78787875    
   149.977005       1.81923079    
   149.977997       1.78787875    
   149.979004       1.81538463    
   149.979996       1.78787875    
   149.981003       1.81923079    
   149.981995       1.78787875    
   149.983002       1.81538463    
   149.983994       1.79166663    
   149.985001       1.81538463    
   149.985992       1.78787875    
   149.987000       1.79166663    
   149.988007       1.81538463    
   149.988998       1.78787875    
   149.990005       1.81923079    
   149.990997       1.78787875    
   149.992004       1.81538463    
   149.992996       1.79166663    
   149.994003       1.81538463    
   149.994995       1.79166663    
   149.996002       1.81538463    
   149.996994       1.78787875    
   149.998001       1.81923079    
   149.998993       1.78787875    
   150.000000       1.79166663    
   150.001007       1.81538463    
   150.001999       1.79166663    
   150.003006       1.81538463    
   150.003998       1.79166663    
   150.005005       1.81538463    
   150.005997       1.79166663    
   150.007004       1.81538463    
   150.007996       1.79166663    
   150.009003       1.81923079    
   150.009995       1.78787875    
   150.011002       1.81923079    
   150.011993       1.78787875    
   150.013000       1.79166663    
   150.014008       1.81923079    
   150.014999       1.78787875    
   150.016006       1.81923079    
   150.016998       1.78787875    
   150.018005       1.81923079    
   150.018997       1.79166663    
   150.020004       1.81538463    
   150.020996       1.79166663    
   150.022003       1.81923079    
   150.022995       1.79166663    
   150.024002       1.81538463    
   150.024994       1.79166663    
   150.026001       1.81923079    
   150.026993       1.79166663    
   150.028000       1.78787875    
   150.029007       1.81923079    
   150.029999       1.79166663    
   150.031006       1.81923079    
   150.031998       1.78787875    
   150.033005       1.81923079    
   150.033997       1.79166663    
   150.035004       1.81923079    
   150.035995       1.79166663    
   150.037003       1.81923079    
   150.037994       1.78787875    
   150.039001       1.81923079    
   150.039993       1.79166663    
   150.041000       1.79166663    
   150.042007       1.81923079    
   150.042999       1.79166663    
   150.044006       1.81923079    
   150.044998       1.79166663    
   150.046005       1.81923079    
   150.046997       1.79166663    
   150.048004       1.81923079    
   150.048996       1.79166663    
   150.050003       1.81923079    
   150.050995       1.79166663    
   150.052002       1.81923079    
   150.052994       1.79166663    
   150.054001       1.81923079    
   150.054993       1.79166663    
   150.056000       1.79166663    
   150.057007       1.81923079    
   150.057999       1.79166663    
   150.059006       1.81923079    
   150.059998       1.79166663    
   150.061005       1.81923079    
   150.061996       1.79166663    
   150.063004       1.82307696    
   150.063995       1.79166663    
   150.065002       1.81923079    
   150.065994       1.79166663    
   150.067001       1.81923079    
   150.067993       1.79166663    
   150.069000       1.79545450    
   150.070007       1.81923079    
   150.070999       1.79166663    
   150.072006       1.81923079    
   150.072998       1.79166663    
   150.074005       1.82307696    
   150.074997       1.79166663    
   150.076004       1.81923079    
   150.076996       1.79166663    
   150.078003       1.82307696    
   150.078995       1.79166663    
   150.080002       1.81923079    
   150.080994       1.79545450    
   150.082001       1.81923079    
   150.082993       1.79166663    
   150.084000       1.79545450    
   150.085007       1.81923079    
   150.085999       1.79166663    
   150.087006       1.82307696    
   150.087997       1.79166663    
   150.089005       1.82307696    
   150.089996       1.79166663    
   150.091003       1.81923079    
   150.091995       1.79545450    
   150.093002       1.81923079    
   150.093994       1.79545450    
   150.095001       1.81923079    
   150.095993       1.79545450    
   150.097000       1.79166663    
   150.098007       1.82307696    
   150.098999       1.79166663    
   150.100006       1.82307696    
   150.100998       1.79166663    
   150.102005       1.82307696    
   150.102997       1.79166663    
   150.104004       1.82307696    
   150.104996       1.79166663    
   150.106003       1.82307696    
   150.106995       1.79545450    
   150.108002       1.81923079    
   150.108994       1.79545450    
   150.110001       1.81923079    
   150.110992       1.79545450    
   150.112000       1.79545450    
   150.113007       1.81923079    
   150.113998       1.79545450    
   150.115005       1.82307696    
   150.115997       1.79166663    
   150.117004       1.82307696    
   150.117996       1.79545450    
   150.119003       1.81923079    
   150.119995       1.79545450    
   150.121002       1.82307696    
   150.121994       1.79545450    
   150.123001       1.81923079    
   150.123993       1.79545450    
   150.125000       1.79545450    
   150.126007       1.82307696    
   150.126999       1.79166663    
   150.128006       1.82307696    
   150.128998       1.79545450    
   150.130005       1.82307696    
   150.130997       1.79545450    
   150.132004       1.82307696    
   150.132996       1.79166663    
   150.134003       1.82307696    
   150.134995       1.79545450    
   150.136002       1.82307696    
   150.136993       1.79545450    
   150.138000       1.79545450    
   150.139008       1.82307696    
   150.139999       1.79545450    
   150.141006       1.82307696    
   150.141998       1.79545450    
   150.143005       1.82307696    
   150.143997       1.79545450    
   150.145004       1.82307696    
   150.145996       1.79545450    
   150.147003       1.82307696    
   150.147995       1.79545450    
   150.149002       1.82307696    
   150.149994       1.79545450    
   150.151001       1.82307696    
   150.151993       1.79545450    
   150.153000       1.79545450    
   150.154007       1.82307696    
   150.154999       1.79545450    
   150.156006       1.82307696    
   150.156998       1.79545450    
   150.158005       1.82307696    
   150.158997       1.79545450    
   150.160004       1.82692313    
   150.160995       1.79545450    
   150.162003       1.82307696    
   150.162994       1.79545450    
   150.164001       1.82307696    
   150.164993       1.79545450    
   150.166000       1.79924238    
   150.167007       1.82307696    
   150.167999       1.79545450    
   150.169006       1.82307696    
   150.169998       1.79545450    
   150.171005       1.82692313    
   150.171997       1.79545450    
   150.173004       1.82307696    
   150.173996       1.79924238    
   150.175003       1.82307696    
   150.175995       1.79545450    
   150.177002       1.82307696    
   150.177994       1.79924238    
   150.179001       1.82307696    
   150.179993       1.79545450    
   150.181000       1.79924238    
   150.182007       1.82307696    
   150.182999       1.79924238    
   150.184006       1.82307696    
   150.184998       1.79545450    
   150.186005       1.82692313    
   150.186996       1.79545450    
   150.188004       1.82692313    
   150.188995       1.79545450    
   150.190002       1.82307696    
   150.190994       1.79924238    
   150.192001       1.82307696    
   150.192993       1.79924238    
   150.194000       1.79545450    
   150.195007       1.82692313    
   150.195999       1.79545450    
   150.197006       1.82692313    
   150.197998       1.79545450    
   150.199005       1.82692313    
   150.199997       1.79924238    
   150.201004       1.82307696    
   150.201996       1.79924238    
   150.203003       1.82307696    
   150.203995       1.79924238    
   150.205002       1.82307696    
   150.205994       1.79924238    
   150.207001       1.82692313    
   150.207993       1.79545450    
   150.209000       1.79924238    
   150.210007       1.82692313    
   150.210999       1.79545450    
   150.212006       1.82692313    
   150.212997       1.79924238    
   150.214005       1.82307696    
   150.214996       1.79924238    
   150.216003       1.82692313    
   150.216995       1.79924238    
   150.218002       1.82307696    
   150.218994       1.79924238    
   150.220001       1.82692313    
   150.220993       1.79924238    
   150.222000       1.79545450    
   150.223007       1.82692313    
   150.223999       1.79924238    
   150.225006       1.82692313    
   150.225998       1.79924238    
   150.227005       1.82307696    
   150.227997       1.79924238    
   150.229004       1.82692313    
   150.229996       1.79924238    
   150.231003       1.82692313    
   150.231995       1.79924238    
   150.233002       1.82692313    
   150.233994       1.79924238    
   150.235001       1.82307696    
   150.235992       1.79924238    
   150.237000       1.79924238    
   150.238007       1.82692313    
   150.238998       1.79924238    
   150.240005       1.82692313    
   150.240997       1.79924238    
   150.242004       1.82692313    
   150.242996       1.79924238    
   150.244003       1.82692313    
   150.244995       1.79924238    
   150.246002       1.82692313    
   150.246994       1.79924238    
   150.248001       1.82692313    
   150.248993       1.79924238    
   150.250000       1.79924238    
   150.251007       1.83076918    
   150.251999       1.79924238    
   150.253006       1.82692313    
   150.253998       1.79924238    
   150.255005       1.82692313    
   150.255997       1.79924238    
   150.257004       1.82692313    
   150.257996       1.79924238    
   150.259003       1.83076918    
   150.259995       1.79924238    
   150.261002       1.82692313    
   150.261993       1.79924238    
   150.263000       1.79924238    
   150.264008       1.83076918    
   150.264999       1.79924238    
   150.266006       1.82692313    
   150.266998       1.79924238    
   150.268005       1.83076918    
   150.268997       1.79924238    
   150.270004       1.82692313    
   150.270996       1.79924238    
   150.272003       1.83076918    
   150.272995       1.79924238    
   150.274002       1.82692313    
   150.274994       1.80303025    
   150.276001       1.82692313    
   150.276993       1.79924238    
   150.278000       1.80303025    
   150.279007       1.82692313    
   150.279999       1.79924238    
   150.281006       1.83076918    
   150.281998       1.79924238    
   150.283005       1.83076918    
   150.283997       1.79924238    
   150.285004       1.83076918    
   150.285995       1.79924238    
   150.287003       1.82692313    
   150.287994       1.80303025    
   150.289001       1.82692313    
   150.289993       1.80303025    
   150.291000       1.79924238    
   150.292007       1.83076918    
   150.292999       1.79924238    
   150.294006       1.83076918    
   150.294998       1.79924238    
   150.296005       1.83076918    
   150.296997       1.80303025    
   150.298004       1.82692313    
   150.298996       1.80303025    
   150.300003       1.82692313    
   150.300995       1.80303025    
   150.302002       1.83076918    
   150.302994       1.79924238    
   150.304001       1.83076918    
   150.304993       1.79924238    
   150.306000       1.80303025    
   150.307007       1.83076918    
   150.307999       1.79924238    
   150.309006       1.83076918    
   150.309998       1.80303025    
   150.311005       1.82692313    
   150.311996       1.80303025    
   150.313004       1.83076918    
   150.313995       1.80303025    
   150.315002       1.82692313    
   150.315994       1.80303025    
   150.317001       1.83076918    
   150.317993       1.80303025    
   150.319000       1.79924238    
   150.320007       1.83076918    
   150.320999       1.80303025    
   150.322006       1.83076918    
   150.322998       1.80303025    
   150.324005       1.83076918    
   150.324997       1.79924238    
   150.326004       1.83076918    
   150.326996       1.80303025    
   150.328003       1.83076918    
   150.328995       1.80303025    
   150.330002       1.83076918    
   150.330994       1.80303025    
   150.332001       1.83076918    
   150.332993       1.80303025    
   150.334000       1.80303025    
   150.335007       1.82692313    
   150.335999       1.80303025    
   150.337006       1.83076918    
   150.337997       1.80303025    
   150.339005       1.83076918    
   150.339996       1.80303025    
   150.341003       1.83076918    
   150.341995       1.80303025    
   150.343002       1.83076918    
   150.343994       1.80681813    
   150.345001       1.83076918    
   150.345993       1.80303025    
   150.347000       1.80303025    
   150.348007       1.83076918    
   150.348999       1.80303025    
   150.350006       1.83076918    
   150.350998       1.80303025    
   150.352005       1.83076918    
   150.352997       1.80303025    
   150.354004       1.83461535    
   150.354996       1.80303025    
   150.356003       1.83076918    
   150.356995       1.80303025    
   150.358002       1.83076918    
   150.358994       1.80303025    
   150.360001       1.83461535    
   150.360992       1.80303025    
   150.362000       1.80303025    
   150.363007       1.83076918    
   150.363998       1.80681813    
   150.365005       1.83076918    
   150.365997       1.80303025    
   150.367004       1.83076918    
   150.367996       1.80681813    
   150.369003       1.83076918    
   150.369995       1.80303025    
   150.371002       1.83461535    
   150.371994       1.80303025    
   150.373001       1.83076918    
   150.373993       1.80681813    
   150.375000       1.80303025    
   150.376007       1.83076918    
   150.376999       1.80681813    
   150.378006       1.83076918    
   150.378998       1.80681813    
   150.380005       1.83076918    
   150.380997       1.80303025    
   150.382004       1.83461535    
   150.382996       1.80303025    
   150.384003       1.83461535    
   150.384995       1.80303025    
   150.386002       1.83461535    
   150.386993       1.80303025    
   150.388000       1.80681813    
   150.389008       1.83076918    
   150.389999       1.80681813    
   150.391006       1.83076918    
   150.391998       1.80681813    
   150.393005       1.83076918    
   150.393997       1.80681813    
   150.395004       1.83461535    
   150.395996       1.80303025    
   150.397003       1.83461535    
   150.397995       1.80303025    
   150.399002       1.83461535    
   150.399994       1.80681813    
   150.401001       1.83076918    
   150.401993       1.80681813    
   150.403000       1.80303025    
   150.404007       1.83461535    
   150.404999       1.80681813    
   150.406006       1.83076918    
   150.406998       1.80681813    
   150.408005       1.83461535    
   150.408997       1.80681813    
   150.410004       1.83076918    
   150.410995       1.80681813    
   150.412003       1.83461535    
   150.412994       1.80681813    
   150.414001       1.83076918    
   150.414993       1.80681813    
   150.416000       1.80681813    
   150.417007       1.83461535    
   150.417999       1.80681813    
   150.419006       1.83076918    
   150.419998       1.80681813    
   150.421005       1.83461535    
   150.421997       1.80681813    
   150.423004       1.83461535    
   150.423996       1.80681813    
   150.425003       1.83076918    
   150.425995       1.80681813    
   150.427002       1.83461535    
   150.427994       1.80681813    
   150.429001       1.83461535    
   150.429993       1.80681813    
   150.431000       1.80681813    
   150.432007       1.83461535    
   150.432999       1.80681813    
   150.434006       1.83461535    
   150.434998       1.80681813    
   150.436005       1.83461535    
   150.436996       1.80681813    
   150.438004       1.83461535    
   150.438995       1.80681813    
   150.440002       1.83461535    
   150.440994       1.80681813    
   150.442001       1.83461535    
   150.442993       1.80681813    
   150.444000       1.80681813    
   150.445007       1.83461535    
   150.445999       1.80681813    
   150.447006       1.83461535    
   150.447998       1.81060600    
   150.449005       1.83461535    
   150.449997       1.80681813    
   150.451004       1.83461535    
   150.451996       1.80681813    
   150.453003       1.83461535    
   150.453995       1.81060600    
   150.455002       1.83461535    
   150.455994       1.80681813    
   150.457001       1.83461535    
   150.457993       1.80681813    
   150.459000       1.81060600    
   150.460007       1.83461535    
   150.460999       1.80681813    
   150.462006       1.83461535    
   150.462997       1.81060600    
   150.464005       1.83461535    
   150.464996       1.80681813    
   150.466003       1.83461535    
   150.466995       1.81060600    
   150.468002       1.83461535    
   150.468994       1.80681813    
   150.470001       1.83846152    
   150.470993       1.80681813    
   150.472000       1.80681813    
   150.473007       1.83846152    
   150.473999       1.80681813    
   150.475006       1.83846152    
   150.475998       1.80681813    
   150.477005       1.83461535    
   150.477997       1.81060600    
   150.479004       1.83461535    
   150.479996       1.81060600    
   150.481003       1.83461535    
   150.481995       1.81060600    
   150.483002       1.83461535    
   150.483994       1.81060600    
   150.485001       1.83461535    
   150.485992       1.81060600    
   150.487000       1.80681813    
   150.488007       1.83846152    
   150.488998       1.80681813    
   150.490005       1.83846152    
   150.490997       1.80681813    
   150.492004       1.83846152    
   150.492996       1.81060600    
   150.494003       1.83461535    
   150.494995       1.81060600    
   150.496002       1.83461535    
   150.496994       1.81060600    
   150.498001       1.83846152    
   150.498993       1.80681813    
   150.500000       1.81060600    
   150.501007       1.83846152    
   150.501999       1.80681813    
   150.503006       1.83846152    
   150.503998       1.81060600    
   150.505005       1.83461535    
   150.505997       1.81060600    
   150.507004       1.83846152    
   150.507996       1.80681813    
   150.509003       1.83846152    
   150.509995       1.81060600    
   150.511002       1.83846152    
   150.511993       1.81060600    
   150.513000       1.80681813    
   150.514008       1.83846152    
   150.514999       1.81060600    
   150.516006       1.83846152    
   150.516998       1.81060600    
   150.518005       1.83461535    
   150.518997       1.81060600    
   150.520004       1.83846152    
   150.520996       1.81060600    
   150.522003       1.83846152    
   150.522995       1.81060600    
   150.524002       1.83846152    
   150.524994       1.81060600    
   150.526001       1.83461535    
   150.526993       1.81060600    
   150.528000       1.81060600    
   150.529007       1.83846152    
   150.529999       1.81060600    
   150.531006       1.83846152    
   150.531998       1.81060600    
   150.533005       1.83846152    
   150.533997       1.81060600    
   150.535004       1.83846152    
   150.535995       1.81060600    
   150.537003       1.83846152    
   150.537994       1.81060600    
   150.539001       1.83846152    
   150.539993       1.81060600    
   150.541000       1.81439400    
   150.542007       1.83846152    
   150.542999       1.81060600    
   150.544006       1.83846152    
   150.544998       1.81060600    
   150.546005       1.83846152    
   150.546997       1.81060600    
   150.548004       1.83846152    
   150.548996       1.81060600    
   150.550003       1.84230769    
   150.550995       1.81060600    
   150.552002       1.83846152    
   150.552994       1.81060600    
   150.554001       1.83846152    
   150.554993       1.81439400    
   150.556000       1.81060600    
   150.557007       1.83846152    
   150.557999       1.81060600    
   150.559006       1.84230769    
   150.559998       1.81060600    
   150.561005       1.83846152    
   150.561996       1.81060600    
   150.563004       1.84230769    
   150.563995       1.81060600    
   150.565002       1.83846152    
   150.565994       1.81439400    
   150.567001       1.83846152    
   150.567993       1.81060600    
   150.569000       1.81439400    
   150.570007       1.83846152    
   150.570999       1.81439400    
   150.572006       1.83846152    
   150.572998       1.81060600    
   150.574005       1.84230769    
   150.574997       1.81060600    
   150.576004       1.84230769    
   150.576996       1.81060600    
   150.578003       1.83846152    
   150.578995       1.81439400    
   150.580002       1.83846152    
   150.580994       1.81439400    
   150.582001       1.83846152    
   150.582993       1.81439400    
   150.584000       1.81060600    
   150.585007       1.84230769    
   150.585999       1.81060600    
   150.587006       1.84230769    
   150.587997       1.81439400    
   150.589005       1.83846152    
   150.589996       1.81439400    
   150.591003       1.83846152    
   150.591995       1.81439400    
   150.593002       1.83846152    
   150.593994       1.81439400    
   150.595001       1.84230769    
   150.595993       1.81060600    
   150.597000       1.81439400    
   150.598007       1.84230769    
   150.598999       1.81060600    
   150.600006       1.84230769    
   150.600998       1.81439400    
   150.602005       1.83846152    
   150.602997       1.81439400    
   150.604004       1.84230769    
   150.604996       1.81439400    
   150.606003       1.83846152    
   150.606995       1.81439400    
   150.608002       1.84230769    
   150.608994       1.81439400    
   150.610001       1.83846152    
   150.610992       1.81439400    
   150.612000       1.81439400    
   150.613007       1.84230769    
   150.613998       1.81439400    
   150.615005       1.83846152    
   150.615997       1.81439400    
   150.617004       1.84230769    
   150.617996       1.81439400    
   150.619003       1.84230769    
   150.619995       1.81439400    
   150.621002       1.84230769    
   150.621994       1.81439400    
   150.623001       1.83846152    
   150.623993       1.81439400    
   150.625000       1.81439400    
   150.626007       1.84230769    
   150.626999       1.81439400    
   150.628006       1.84230769    
   150.628998       1.81439400    
   150.630005       1.84230769    
   150.630997       1.81439400    
   150.632004       1.84230769    
   150.632996       1.81439400    
   150.634003       1.84230769    
   150.634995       1.81439400    
   150.636002       1.84230769    
   150.636993       1.81439400    
   150.638000       1.81439400    
   150.639008       1.84230769    
   150.639999       1.81818187    
   150.641006       1.84230769    
   150.641998       1.81439400    
   150.643005       1.84230769    
   150.643997       1.81439400    
   150.645004       1.84230769    
   150.645996       1.81439400    
   150.647003       1.84230769    
   150.647995       1.81818187    
   150.649002       1.84230769    
   150.649994       1.81439400    
   150.651001       1.84230769    
   150.651993       1.81439400    
   150.653000       1.81818187    
   150.654007       1.84230769    
   150.654999       1.81439400    
   150.656006       1.84230769    
   150.656998       1.81818187    
   150.658005       1.84230769    
   150.658997       1.81439400    
   150.660004       1.84230769    
   150.660995       1.81818187    
   150.662003       1.84230769    
   150.662994       1.81439400    
   150.664001       1.84615386    
   150.664993       1.81439400    
   150.666000       1.81439400    
   150.667007       1.84615386    
   150.667999       1.81439400    
   150.669006       1.84615386    
   150.669998       1.81439400    
   150.671005       1.84230769    
   150.671997       1.81818187    
   150.673004       1.84230769    
   150.673996       1.81818187    
   150.675003       1.84230769    
   150.675995       1.81818187    
   150.677002       1.84230769    
   150.677994       1.81439400    
   150.679001       1.84615386    
   150.679993       1.81439400    
   150.681000       1.81818187    
   150.682007       1.84230769    
   150.682999       1.81818187    
   150.684006       1.84615386    
   150.684998       1.81439400    
   150.686005       1.84615386    
   150.686996       1.81439400    
   150.688004       1.84615386    
   150.688995       1.81439400    
   150.690002       1.84615386    
   150.690994       1.81818187    
   150.692001       1.84230769    
   150.692993       1.81818187    
   150.694000       1.81439400    
   150.695007       1.84615386    
   150.695999       1.81818187    
   150.697006       1.84230769    
   150.697998       1.81818187    
   150.699005       1.84615386    
   150.699997       1.81818187    
   150.701004       1.84230769    
   150.701996       1.81818187    
   150.703003       1.84615386    
   150.703995       1.81439400    
   150.705002       1.84615386    
   150.705994       1.81818187    
   150.707001       1.84615386    
   150.707993       1.81439400    
   150.709000       1.81818187    
   150.710007       1.84615386    
   150.710999       1.81818187    
   150.712006       1.84615386    
   150.712997       1.81818187    
   150.714005       1.84230769    
   150.714996       1.81818187    
   150.716003       1.84615386    
   150.716995       1.81818187    
   150.718002       1.84615386    
   150.718994       1.81818187    
   150.720001       1.84615386    
   150.720993       1.81818187    
   150.722000       1.81818187    
   150.723007       1.84230769    
   150.723999       1.81818187    
   150.725006       1.84615386    
   150.725998       1.81818187    
   150.727005       1.84615386    
   150.727997       1.81818187    
   150.729004       1.84615386    
   150.729996       1.81818187    
   150.731003       1.84615386    
   150.731995       1.81818187    
   150.733002       1.84615386    
   150.733994       1.81818187    
   150.735001       1.84615386    
   150.735992       1.82196975    
   150.737000       1.81818187    
   150.738007       1.84615386    
   150.738998       1.81818187    
   150.740005       1.84615386    
   150.740997       1.81818187    
   150.742004       1.84615386    
   150.742996       1.81818187    
   150.744003       1.84615386    
   150.744995       1.82196975    
   150.746002       1.84615386    
   150.746994       1.81818187    
   150.748001       1.84615386    
   150.748993       1.81818187    
   150.750000       1.82196975    
   150.751007       1.84615386    
   150.751999       1.81818187    
   150.753006       1.84615386    
   150.753998       1.81818187    
   150.755005       1.85000002    
   150.755997       1.81818187    
   150.757004       1.84615386    
   150.757996       1.82196975    
   150.759003       1.84615386    
   150.759995       1.81818187    
   150.761002       1.85000002    
   150.761993       1.81818187    
   150.763000       1.81818187    
   150.764008       1.85000002    
   150.764999       1.81818187    
   150.766006       1.84615386    
   150.766998       1.82196975    
   150.768005       1.84615386    
   150.768997       1.81818187    
   150.770004       1.85000002    
   150.770996       1.81818187    
   150.772003       1.85000002    
   150.772995       1.81818187    
   150.774002       1.85000002    
   150.774994       1.81818187    
   150.776001       1.85000002    
   150.776993       1.81818187    
   150.778000       1.82196975    
   150.779007       1.84615386    
   150.779999       1.82196975    
   150.781006       1.84615386    
   150.781998       1.82196975    
   150.783005       1.84615386    
   150.783997       1.82196975    
   150.785004       1.84615386    
   150.785995       1.82196975    
   150.787003       1.84615386    
   150.787994       1.82196975    
   150.789001       1.85000002    
   150.789993       1.81818187    
   150.791000       1.82196975    
   150.792007       1.85000002    
   150.792999       1.81818187    
   150.794006       1.85000002    
   150.794998       1.81818187    
   150.796005       1.85000002    
   150.796997       1.82196975    
   150.798004       1.85000002    
   150.798996       1.81818187    
   150.800003       1.85000002    
   150.800995       1.82196975    
   150.802002       1.84615386    
   150.802994       1.82196975    
   150.804001       1.85000002    
   150.804993       1.82196975    
   150.806000       1.81818187    
   150.807007       1.85000002    
   150.807999       1.82196975    
   150.809006       1.85000002    
   150.809998       1.82196975    
   150.811005       1.85000002    
   150.811996       1.81818187    
   150.813004       1.85000002    
   150.813995       1.82196975    
   150.815002       1.85000002    
   150.815994       1.82196975    
   150.817001       1.85000002    
   150.817993       1.82196975    
   150.819000       1.82196975    
   150.820007       1.84615386    
   150.820999       1.82196975    
   150.822006       1.85000002    
   150.822998       1.82196975    
   150.824005       1.85000002    
   150.824997       1.82196975    
   150.826004       1.85000002    
   150.826996       1.82196975    
   150.828003       1.85000002    
   150.828995       1.82196975    
   150.830002       1.85000002    
   150.830994       1.82196975    
   150.832001       1.85000002    
   150.832993       1.82196975    
   150.834000       1.82196975    
   150.835007       1.85000002    
   150.835999       1.82575762    
   150.837006       1.85000002    
   150.837997       1.82196975    
   150.839005       1.85000002    
   150.839996       1.82196975    
   150.841003       1.85000002    
   150.841995       1.82196975    
   150.843002       1.85000002    
   150.843994       1.82575762    
   150.845001       1.85000002    
   150.845993       1.82196975    
   150.847000       1.82196975    
   150.848007       1.85000002    
   150.848999       1.82575762    
   150.850006       1.85000002    
   150.850998       1.82196975    
   150.852005       1.85000002    
   150.852997       1.82575762    
   150.854004       1.85000002    
   150.854996       1.82196975    
   150.856003       1.85000002    
   150.856995       1.82575762    
   150.858002       1.85000002    
   150.858994       1.82196975    
   150.860001       1.85384619    
   150.860992       1.82196975    
   150.862000       1.82196975    
   150.863007       1.85384619    
   150.863998       1.82196975    
   150.865005       1.85000002    
   150.865997       1.82575762    
   150.867004       1.85000002    
   150.867996       1.82575762    
   150.869003       1.85000002    
   150.869995       1.82196975    
   150.871002       1.85384619    
   150.871994       1.82196975    
   150.873001       1.85384619    
   150.873993       1.82196975    
   150.875000       1.82575762    
   150.876007       1.85000002    
   150.876999       1.82575762    
   150.878006       1.85000002    
   150.878998       1.82575762    
   150.880005       1.85000002    
   150.880997       1.82575762    
   150.882004       1.85000002    
   150.882996       1.82575762    
   150.884003       1.85000002    
   150.884995       1.82575762    
   150.886002       1.85384619    
   150.886993       1.82196975    
   150.888000       1.82575762    
   150.889008       1.85000002    
   150.889999       1.82575762    
   150.891006       1.85384619    
   150.891998       1.82196975    
   150.893005       1.85384619    
   150.893997       1.82575762    
   150.895004       1.85000002    
   150.895996       1.82575762    
   150.897003       1.85384619    
   150.897995       1.82196975    
   150.899002       1.85384619    
   150.899994       1.82575762    
   150.901001       1.85384619    
   150.901993       1.82196975    
   150.903000       1.82575762    
   150.904007       1.85384619    
   150.904999       1.82575762    
   150.906006       1.85384619    
   150.906998       1.82196975    
   150.908005       1.85384619    
   150.908997       1.82575762    
   150.910004       1.85384619    
   150.910995       1.82575762    
   150.912003       1.85384619    
   150.912994       1.82196975    
   150.914001       1.85384619    
   150.914993       1.82575762    
   150.916000       1.82575762    
   150.917007       1.85384619    
   150.917999       1.82575762    
   150.919006       1.85384619    
   150.919998       1.82575762    
   150.921005       1.85384619    
   150.921997       1.82575762    
   150.923004       1.85384619    
   150.923996       1.82575762    
   150.925003       1.85384619    
   150.925995       1.82196975    
   150.927002       1.85384619    
   150.927994       1.82954550    
   150.929001       1.85384619    
   150.929993       1.82575762    
   150.931000       1.82575762    
   150.932007       1.85384619    
   150.932999       1.82575762    
   150.934006       1.85384619    
   150.934998       1.82575762    
   150.936005       1.85384619    
   150.936996       1.82575762    
   150.938004       1.85384619    
   150.938995       1.82575762    
   150.940002       1.85384619    
   150.940994       1.82954550    
   150.942001       1.85384619    
   150.942993       1.82575762    
   150.944000       1.82575762    
   150.945007       1.85384619    
   150.945999       1.82575762    
   150.947006       1.85769236    
   150.947998       1.82575762    
   150.949005       1.85384619    
   150.949997       1.82575762    
   150.951004       1.85769236    
   150.951996       1.82575762    
   150.953003       1.85384619    
   150.953995       1.82575762    
   150.955002       1.85769236    
   150.955994       1.82575762    
   150.957001       1.85384619    
   150.957993       1.82954550    
   150.959000       1.82575762    
   150.960007       1.85384619    
   150.960999       1.82954550    
   150.962006       1.85384619    
   150.962997       1.82575762    
   150.964005       1.85769236    
   150.964996       1.82575762    
   150.966003       1.85769236    
   150.966995       1.82575762    
   150.968002       1.85384619    
   150.968994       1.82954550    
   150.970001       1.85384619    
   150.970993       1.82954550    
   150.972000       1.82575762    
   150.973007       1.85769236    
   150.973999       1.82575762    
   150.975006       1.85769236    
   150.975998       1.82575762    
   150.977005       1.85769236    
   150.977997       1.82575762    
   150.979004       1.85769236    
   150.979996       1.82575762    
   150.981003       1.85769236    
   150.981995       1.82575762    
   150.983002       1.85769236    
   150.983994       1.82575762    
   150.985001       1.85769236    
   150.985992       1.82954550    
   150.987000       1.82575762    
   150.988007       1.85769236    
   150.988998       1.82575762    
   150.990005       1.85769236    
   150.990997       1.82954550    
   150.992004       1.85384619    
   150.992996       1.82954550    
   150.994003       1.85769236    
   150.994995       1.82575762    
   150.996002       1.85769236    
   150.996994       1.82954550    
   150.998001       1.85769236    
   150.998993       1.82575762    
   151.000000       1.82954550    
   151.001007       1.85769236    
   151.001999       1.82575762    
   151.003006       1.85769236    
   151.003998       1.82954550    
   151.005005       1.85769236    
   151.005997       1.82954550    
   151.007004       1.85384619    
   151.007996       1.82954550    
   151.009003       1.85769236    
   151.009995       1.82954550    
   151.011002       1.85769236    
   151.011993       1.82954550    
   151.013000       1.82575762    
   151.014008       1.85769236    
   151.014999       1.82954550    
   151.016006       1.85769236    
   151.016998       1.82954550    
   151.018005       1.85769236    
   151.018997       1.82954550    
   151.020004       1.85769236    
   151.020996       1.82954550    
   151.022003       1.85769236    
   151.022995       1.82954550    
   151.024002       1.85769236    
   151.024994       1.82954550    
   151.026001       1.85769236    
   151.026993       1.82954550    
   151.028000       1.82954550    
   151.029007       1.85769236    
   151.029999       1.82954550    
   151.031006       1.85769236    
   151.031998       1.82954550    
   151.033005       1.85769236    
   151.033997       1.82954550    
   151.035004       1.85769236    
   151.035995       1.82954550    
   151.037003       1.85769236    
   151.037994       1.83333337    
   151.039001       1.85769236    
   151.039993       1.82954550    
   151.041000       1.82954550    
   151.042007       1.85769236    
   151.042999       1.82954550    
   151.044006       1.85769236    
   151.044998       1.83333337    
   151.046005       1.85769236    
   151.046997       1.82954550    
   151.048004       1.85769236    
   151.048996       1.82954550    
   151.050003       1.86153841    
   151.050995       1.82954550    
   151.052002       1.85769236    
   151.052994       1.83333337    
   151.054001       1.85769236    
   151.054993       1.82954550    
   151.056000       1.82954550    
   151.057007       1.86153841    
   151.057999       1.82954550    
   151.059006       1.85769236    
   151.059998       1.83333337    
   151.061005       1.85769236    
   151.061996       1.82954550    
   151.063004       1.86153841    
   151.063995       1.82954550    
   151.065002       1.86153841    
   151.065994       1.82954550    
   151.067001       1.85769236    
   151.067993       1.83333337    
   151.069000       1.82954550    
   151.070007       1.86153841    
   151.070999       1.82954550    
   151.072006       1.86153841    
   151.072998       1.82954550    
   151.074005       1.86153841    
   151.074997       1.82954550    
   151.076004       1.86153841    
   151.076996       1.82954550    
   151.078003       1.86153841    
   151.078995       1.82954550    
   151.080002       1.86153841    
   151.080994       1.82954550    
   151.082001       1.86153841    
   151.082993       1.82954550    
   151.084000       1.83333337    
   151.085007       1.85769236    
   151.085999       1.83333337    
   151.087006       1.86153841    
   151.087997       1.82954550    
   151.089005       1.86153841    
   151.089996       1.83333337    
   151.091003       1.85769236    
   151.091995       1.83333337    
   151.093002       1.86153841    
   151.093994       1.82954550    
   151.095001       1.86153841    
   151.095993       1.83333337    
   151.097000       1.82954550    
   151.098007       1.86153841    
   151.098999       1.83333337    
   151.100006       1.86153841    
   151.100998       1.82954550    
   151.102005       1.86153841    
   151.102997       1.83333337    
   151.104004       1.86153841    
   151.104996       1.82954550    
   151.106003       1.86153841    
   151.106995       1.83333337    
   151.108002       1.86153841    
   151.108994       1.83333337    
   151.110001       1.86153841    
   151.110992       1.82954550    
   151.112000       1.83333337    
   151.113007       1.86153841    
   151.113998       1.83333337    
   151.115005       1.86153841    
   151.115997       1.83333337    
   151.117004       1.86153841    
   151.117996       1.83333337    
   151.119003       1.86153841    
   151.119995       1.83333337    
   151.121002       1.85769236    
   151.121994       1.83333337    
   151.123001       1.86153841    
   151.123993       1.83333337    
   151.125000       1.83333337    
   151.126007       1.86153841    
   151.126999       1.83333337    
   151.128006       1.86153841    
   151.128998       1.83333337    
   151.130005       1.86153841    
   151.130997       1.83712125    
   151.132004       1.86153841    
   151.132996       1.83333337    
   151.134003       1.86153841    
   151.134995       1.83333337    
   151.136002       1.86153841    
   151.136993       1.83333337    
   151.138000       1.83333337    
   151.139008       1.86153841    
   151.139999       1.83333337    
   151.141006       1.86538458    
   151.141998       1.83333337    
   151.143005       1.86153841    
   151.143997       1.83333337    
   151.145004       1.86153841    
   151.145996       1.83712125    
   151.147003       1.86153841    
   151.147995       1.83333337    
   151.149002       1.86153841    
   151.149994       1.83333337    
   151.151001       1.86538458    
   151.151993       1.83333337    
   151.153000       1.83333337    
   151.154007       1.86538458    
   151.154999       1.83333337    
   151.156006       1.86153841    
   151.156998       1.83333337    
   151.158005       1.86538458    
   151.158997       1.83333337    
   151.160004       1.86153841    
   151.160995       1.83712125    
   151.162003       1.86153841    
   151.162994       1.83333337    
   151.164001       1.86538458    
   151.164993       1.83333337    
   151.166000       1.83712125    
   151.167007       1.86153841    
   151.167999       1.83333337    
   151.169006       1.86538458    
   151.169998       1.83333337    
   151.171005       1.86538458    
   151.171997       1.83333337    
   151.173004       1.86538458    
   151.173996       1.83333337    
   151.175003       1.86538458    
   151.175995       1.83333337    
   151.177002       1.86538458    
   151.177994       1.83333337    
   151.179001       1.86538458    
   151.179993       1.83333337    
   151.181000       1.83712125    
   151.182007       1.86153841    
   151.182999       1.83712125    
   151.184006       1.86538458    
   151.184998       1.83333337    
   151.186005       1.86538458    
   151.186996       1.83333337    
   151.188004       1.86538458    
   151.188995       1.83712125    
   151.190002       1.86153841    
   151.190994       1.83712125    
   151.192001       1.86538458    
   151.192993       1.83333337    
   151.194000       1.83712125    
   151.195007       1.86538458    
   151.195999       1.83333337    
   151.197006       1.86538458    
   151.197998       1.83712125    
   151.199005       1.86538458    
   151.199997       1.83333337    
   151.201004       1.86538458    
   151.201996       1.83712125    
   151.203003       1.86538458    
   151.203995       1.83333337    
   151.205002       1.86538458    
   151.205994       1.83712125    
   151.207001       1.86538458    
   151.207993       1.83712125    
   151.209000       1.83333337    
   151.210007       1.86538458    
   151.210999       1.83712125    
   151.212006       1.86538458    
   151.212997       1.83712125    
   151.214005       1.86538458    
   151.214996       1.83712125    
   151.216003       1.86153841    
   151.216995       1.83712125    
   151.218002       1.86538458    
   151.218994       1.83712125    
   151.220001       1.86538458    
   151.220993       1.83712125    
   151.222000       1.83712125    
   151.223007       1.86538458    
   151.223999       1.83712125    
   151.225006       1.86538458    
   151.225998       1.83712125    
   151.227005       1.86538458    
   151.227997       1.83712125    
   151.229004       1.86538458    
   151.229996       1.83712125    
   151.231003       1.86538458    
   151.231995       1.83712125    
   151.233002       1.86538458    
   151.233994       1.83712125    
   151.235001       1.86538458    
   151.235992       1.84090912    
   151.237000       1.83712125    
   151.238007       1.86538458    
   151.238998       1.83712125    
   151.240005       1.86538458    
   151.240997       1.83712125    
   151.242004       1.86538458    
   151.242996       1.83712125    
   151.244003       1.86923075    
   151.244995       1.83712125    
   151.246002       1.86538458    
   151.246994       1.83712125    
   151.248001       1.86538458    
   151.248993       1.84090912    
   151.250000       1.83712125    
   151.251007       1.86538458    
   151.251999       1.83712125    
   151.253006       1.86923075    
   151.253998       1.83712125    
   151.255005       1.86538458    
   151.255997       1.84090912    
   151.257004       1.86538458    
   151.257996       1.83712125    
   151.259003       1.86923075    
   151.259995       1.83712125    
   151.261002       1.86538458    
   151.261993       1.84090912    
   151.263000       1.83712125    
   151.264008       1.86538458    
   151.264999       1.84090912    
   151.266006       1.86538458    
   151.266998       1.83712125    
   151.268005       1.86923075    
   151.268997       1.83712125    
   151.270004       1.86923075    
   151.270996       1.83712125    
   151.272003       1.86923075    
   151.272995       1.83712125    
   151.274002       1.86923075    
   151.274994       1.83712125    
   151.276001       1.86923075    
   151.276993       1.83712125    
   151.278000       1.84090912    
   151.279007       1.86538458    
   151.279999       1.84090912    
   151.281006       1.86538458    
   151.281998       1.84090912    
   151.283005       1.86538458    
   151.283997       1.84090912    
   151.285004       1.86538458    
   151.285995       1.84090912    
   151.287003       1.86923075    
   151.287994       1.83712125    
   151.289001       1.86923075    
   151.289993       1.84090912    
   151.291000       1.83712125    
   151.292007       1.86923075    
   151.292999       1.84090912    
   151.294006       1.86538458    
   151.294998       1.84090912    
   151.296005       1.86923075    
   151.296997       1.83712125    
   151.298004       1.86923075    
   151.298996       1.84090912    
   151.300003       1.86538458    
   151.300995       1.84090912    
   151.302002       1.86923075    
   151.302994       1.84090912    
   151.304001       1.86538458    
   151.304993       1.84090912    
   151.306000       1.84090912    
   151.307007       1.86923075    
   151.307999       1.84090912    
   151.309006       1.86538458    
   151.309998       1.84090912    
   151.311005       1.86923075    
   151.311996       1.84090912    
   151.313004       1.86923075    
   151.313995       1.84090912    
   151.315002       1.86923075    
   151.315994       1.84090912    
   151.317001       1.86538458    
   151.317993       1.84090912    
   151.319000       1.84090912    
   151.320007       1.86923075    
   151.320999       1.84090912    
   151.322006       1.86923075    
   151.322998       1.84090912    
   151.324005       1.86923075    
   151.324997       1.84090912    
   151.326004       1.86923075    
   151.326996       1.84090912    
   151.328003       1.86923075    
   151.328995       1.84090912    
   151.330002       1.86923075    
   151.330994       1.84090912    
   151.332001       1.86923075    
   151.332993       1.84090912    
   151.334000       1.84090912    
   151.335007       1.86923075    
   151.335999       1.84090912    
   151.337006       1.86923075    
   151.337997       1.84469700    
   151.339005       1.86923075    
   151.339996       1.84090912    
   151.341003       1.86923075    
   151.341995       1.84090912    
   151.343002       1.86923075    
   151.343994       1.84090912    
   151.345001       1.87307692    
   151.345993       1.84090912    
   151.347000       1.84090912    
   151.348007       1.86923075    
   151.348999       1.84090912    
   151.350006       1.87307692    
   151.350998       1.84090912    
   151.352005       1.86923075    
   151.352997       1.84090912    
   151.354004       1.87307692    
   151.354996       1.84090912    
   151.356003       1.86923075    
   151.356995       1.84469700    
   151.358002       1.86923075    
   151.358994       1.84090912    
   151.360001       1.86923075    
   151.360992       1.84469700    
   151.362000       1.84090912    
   151.363007       1.87307692    
   151.363998       1.84090912    
   151.365005       1.86923075    
   151.365997       1.84469700    
   151.367004       1.86923075    
   151.367996       1.84090912    
   151.369003       1.87307692    
   151.369995       1.84090912    
   151.371002       1.87307692    
   151.371994       1.84090912    
   151.373001       1.87307692    
   151.373993       1.84090912    
   151.375000       1.84469700    
   151.376007       1.86923075    
   151.376999       1.84469700    
   151.378006       1.86923075    
   151.378998       1.84469700    
   151.380005       1.86923075    
   151.380997       1.84469700    
   151.382004       1.86923075    
   151.382996       1.84469700    
   151.384003       1.86923075    
   151.384995       1.84469700    
   151.386002       1.86923075    
   151.386993       1.84469700    
   151.388000       1.84469700    
   151.389008       1.86923075    
   151.389999       1.84469700    
   151.391006       1.86923075    
   151.391998       1.84469700    
   151.393005       1.87307692    
   151.393997       1.84090912    
   151.395004       1.87307692    
   151.395996       1.84469700    
   151.397003       1.86923075    
   151.397995       1.84469700    
   151.399002       1.87307692    
   151.399994       1.84469700    
   151.401001       1.86923075    
   151.401993       1.84469700    
   151.403000       1.84469700    
   151.404007       1.87307692    
   151.404999       1.84090912    
   151.406006       1.87307692    
   151.406998       1.84469700    
   151.408005       1.87307692    
   151.408997       1.84469700    
   151.410004       1.86923075    
   151.410995       1.84469700    
   151.412003       1.87307692    
   151.412994       1.84469700    
   151.414001       1.87307692    
   151.414993       1.84469700    
   151.416000       1.84090912    
   151.417007       1.87307692    
   151.417999       1.84469700    
   151.419006       1.87307692    
   151.419998       1.84469700    
   151.421005       1.87307692    
   151.421997       1.84469700    
   151.423004       1.87307692    
   151.423996       1.84469700    
   151.425003       1.87307692    
   151.425995       1.84469700    
   151.427002       1.87307692    
   151.427994       1.84469700    
   151.429001       1.87307692    
   151.429993       1.84469700    
   151.431000       1.84469700    
   151.432007       1.87307692    
   151.432999       1.84469700    
   151.434006       1.87307692    
   151.434998       1.84469700    
   151.436005       1.87307692    
   151.436996       1.84469700    
   151.438004       1.87307692    
   151.438995       1.84469700    
   151.440002       1.87307692    
   151.440994       1.84848487    
   151.442001       1.87307692    
   151.442993       1.84469700    
   151.444000       1.84469700    
   151.445007       1.87307692    
   151.445999       1.84469700    
   151.447006       1.87692308    
   151.447998       1.84469700    
   151.449005       1.87307692    
   151.449997       1.84469700    
   151.451004       1.87307692    
   151.451996       1.84848487    
   151.453003       1.87307692    
   151.453995       1.84469700    
   151.455002       1.87307692    
   151.455994       1.84848487    
   151.457001       1.87307692    
   151.457993       1.84469700    
   151.459000       1.84469700    
   151.460007       1.87692308    
   151.460999       1.84469700    
   151.462006       1.87307692    
   151.462997       1.84848487    
   151.464005       1.87307692    
   151.464996       1.84469700    
   151.466003       1.87692308    
   151.466995       1.84469700    
   151.468002       1.87692308    
   151.468994       1.84469700    
   151.470001       1.87307692    
   151.470993       1.84848487    
   151.472000       1.84469700    
   151.473007       1.87692308    
   151.473999       1.84469700    
   151.475006       1.87692308    
   151.475998       1.84469700    
   151.477005       1.87692308    
   151.477997       1.84469700    
   151.479004       1.87307692    
   151.479996       1.84848487    
   151.481003       1.87692308    
   151.481995       1.84469700    
   151.483002       1.87692308    
   151.483994       1.84469700    
   151.485001       1.87692308    
   151.485992       1.84469700    
   151.487000       1.84848487    
   151.488007       1.87307692    
   151.488998       1.84848487    
   151.490005       1.87692308    
   151.490997       1.84469700    
   151.492004       1.87692308    
   151.492996       1.84469700    
   151.494003       1.87692308    
   151.494995       1.84848487    
   151.496002       1.87307692    
   151.496994       1.84848487    
   151.498001       1.87692308    
   151.498993       1.84469700    
   151.500000       1.84848487    
   151.501007       1.87692308    
   151.501999       1.84848487    
   151.503006       1.87307692    
   151.503998       1.84848487    
   151.505005       1.87692308    
   151.505997       1.84848487    
   151.507004       1.87307692    
   151.507996       1.84848487    
   151.509003       1.87692308    
   151.509995       1.84848487    
   151.511002       1.87307692    
   151.511993       1.84848487    
   151.513000       1.84848487    
   151.514008       1.87692308    
   151.514999       1.84848487    
   151.516006       1.87692308    
   151.516998       1.84848487    
   151.518005       1.87307692    
   151.518997       1.84848487    
   151.520004       1.87692308    
   151.520996       1.84848487    
   151.522003       1.87692308    
   151.522995       1.84848487    
   151.524002       1.87692308    
   151.524994       1.84848487    
   151.526001       1.87692308    
   151.526993       1.84848487    
   151.528000       1.84848487    
   151.529007       1.87692308    
   151.529999       1.84848487    
   151.531006       1.87692308    
   151.531998       1.84848487    
   151.533005       1.87692308    
   151.533997       1.84848487    
   151.535004       1.87692308    
   151.535995       1.84848487    
   151.537003       1.87692308    
   151.537994       1.84848487    
   151.539001       1.87692308    
   151.539993       1.84848487    
   151.541000       1.84848487    
   151.542007       1.87692308    
   151.542999       1.85227275    
   151.544006       1.87692308    
   151.544998       1.84848487    
   151.546005       1.87692308    
   151.546997       1.84848487    
   151.548004       1.87692308    
   151.548996       1.84848487    
   151.550003       1.88076925    
   151.550995       1.84848487    
   151.552002       1.87692308    
   151.552994       1.84848487    
   151.554001       1.87692308    
   151.554993       1.85227275    
   151.556000       1.84848487    
   151.557007       1.87692308    
   151.557999       1.84848487    
   151.559006       1.88076925    
   151.559998       1.84848487    
   151.561005       1.87692308    
   151.561996       1.85227275    
   151.563004       1.87692308    
   151.563995       1.84848487    
   151.565002       1.88076925    
   151.565994       1.84848487    
   151.567001       1.87692308    
   151.567993       1.85227275    
   151.569000       1.84848487    
   151.570007       1.87692308    
   151.570999       1.85227275    
   151.572006       1.87692308    
   151.572998       1.85227275    
   151.574005       1.87692308    
   151.574997       1.84848487    
   151.576004       1.88076925    
   151.576996       1.84848487    
   151.578003       1.88076925    
   151.578995       1.84848487    
   151.580002       1.88076925    
   151.580994       1.84848487    
   151.582001       1.88076925    
   151.582993       1.84848487    
   151.584000       1.85227275    
   151.585007       1.87692308    
   151.585999       1.85227275    
   151.587006       1.87692308    
   151.587997       1.85227275    
   151.589005       1.88076925    
   151.589996       1.84848487    
   151.591003       1.88076925    
   151.591995       1.84848487    
   151.593002       1.88076925    
   151.593994       1.85227275    
   151.595001       1.87692308    
   151.595993       1.85227275    
   151.597000       1.84848487    
   151.598007       1.88076925    
   151.598999       1.85227275    
   151.600006       1.87692308    
   151.600998       1.85227275    
   151.602005       1.88076925    
   151.602997       1.85227275    
   151.604004       1.87692308    
   151.604996       1.85227275    
   151.606003       1.88076925    
   151.606995       1.84848487    
   151.608002       1.88076925    
   151.608994       1.85227275    
   151.610001       1.88076925    
   151.610992       1.85227275    
   151.612000       1.84848487    
   151.613007       1.88076925    
   151.613998       1.85227275    
   151.615005       1.88076925    
   151.615997       1.85227275    
   151.617004       1.87692308    
   151.617996       1.85227275    
   151.619003       1.88076925    
   151.619995       1.85227275    
   151.621002       1.88076925    
   151.621994       1.85227275    
   151.623001       1.88076925    
   151.623993       1.85227275    
   151.625000       1.84848487    
   151.626007       1.88076925    
   151.626999       1.85227275    
   151.628006       1.88076925    
   151.628998       1.85227275    
   151.630005       1.88076925    
   151.630997       1.85227275    
   151.632004       1.88076925    
   151.632996       1.85227275    
   151.634003       1.88076925    
   151.634995       1.85227275    
   151.636002       1.88076925    
   151.636993       1.85227275    
   151.638000       1.85227275    
   151.639008       1.88076925    
   151.639999       1.85227275    
   151.641006       1.88076925    
   151.641998       1.85606062    
   151.643005       1.88076925    
   151.643997       1.85227275    
   151.645004       1.88076925    
   151.645996       1.85227275    
   151.647003       1.88076925    
   151.647995       1.85227275    
   151.649002       1.88076925    
   151.649994       1.85606062    
   151.651001       1.88076925    
   151.651993       1.85227275    
   151.653000       1.85227275    
   151.654007       1.88076925    
   151.654999       1.85606062    
   151.656006       1.88076925    
   151.656998       1.85227275    
   151.658005       1.88076925    
   151.658997       1.85227275    
   151.660004       1.88461542    
   151.660995       1.85227275    
   151.662003       1.88076925    
   151.662994       1.85606062    
   151.664001       1.88076925    
   151.664993       1.85227275    
   151.666000       1.85227275    
   151.667007       1.88461542    
   151.667999       1.85227275    
   151.669006       1.88076925    
   151.669998       1.85606062    
   151.671005       1.88076925    
   151.671997       1.85606062    
   151.673004       1.88076925    
   151.673996       1.85227275    
   151.675003       1.88461542    
   151.675995       1.85227275    
   151.677002       1.88461542    
   151.677994       1.85227275    
   151.679001       1.88076925    
   151.679993       1.85606062    
   151.681000       1.85227275    
   151.682007       1.88461542    
   151.682999       1.85227275    
   151.684006       1.88461542    
   151.684998       1.85227275    
   151.686005       1.88461542    
   151.686996       1.85227275    
   151.688004       1.88461542    
   151.688995       1.85227275    
   151.690002       1.88461542    
   151.690994       1.85227275    
   151.692001       1.88461542    
   151.692993       1.85606062    
   151.694000       1.85227275    
   151.695007       1.88461542    
   151.695999       1.85227275    
   151.697006       1.88461542    
   151.697998       1.85606062    
   151.699005       1.88076925    
   151.699997       1.85606062    
   151.701004       1.88461542    
   151.701996       1.85227275    
   151.703003       1.88461542    
   151.703995       1.85606062    
   151.705002       1.88076925    
   151.705994       1.85606062    
   151.707001       1.88461542    
   151.707993       1.85227275    
   151.709000       1.85606062    
   151.710007       1.88461542    
   151.710999       1.85606062    
   151.712006       1.88076925    
   151.712997       1.85606062    
   151.714005       1.88461542    
   151.714996       1.85606062    
   151.716003       1.88461542    
   151.716995       1.85227275    
   151.718002       1.88461542    
   151.718994       1.85606062    
   151.720001       1.88461542    
   151.720993       1.85606062    
   151.722000       1.85606062    
   151.723007       1.88076925    
   151.723999       1.85606062    
   151.725006       1.88461542    
   151.725998       1.85606062    
   151.727005       1.88461542    
   151.727997       1.85606062    
   151.729004       1.88461542    
   151.729996       1.85606062    
   151.731003       1.88461542    
   151.731995       1.85606062    
   151.733002       1.88461542    
   151.733994       1.85606062    
   151.735001       1.88461542    
   151.735992       1.85227275    
   151.737000       1.85606062    
   151.738007       1.88846159    
   151.738998       1.85606062    
   151.740005       1.88461542    
   151.740997       1.85606062    
   151.742004       1.88461542    
   151.742996       1.85606062    
   151.744003       1.88461542    
   151.744995       1.85606062    
   151.746002       1.88461542    
   151.746994       1.85606062    
   151.748001       1.88461542    
   151.748993       1.85606062    
   151.750000       1.85606062    
   151.751007       1.88461542    
   151.751999       1.85984850    
   151.753006       1.88461542    
   151.753998       1.85606062    
   151.755005       1.88461542    
   151.755997       1.85606062    
   151.757004       1.88846159    
   151.757996       1.85606062    
   151.759003       1.88461542    
   151.759995       1.85606062    
   151.761002       1.88461542    
   151.761993       1.85984850    
   151.763000       1.85606062    
   151.764008       1.88461542    
   151.764999       1.85606062    
   151.766006       1.88846159    
   151.766998       1.85606062    
   151.768005       1.88461542    
   151.768997       1.85984850    
   151.770004       1.88461542    
   151.770996       1.85606062    
   151.772003       1.88846159    
   151.772995       1.85606062    
   151.774002       1.88461542    
   151.774994       1.85984850    
   151.776001       1.88461542    
   151.776993       1.85606062    
   151.778000       1.85984850    
   151.779007       1.88461542    
   151.779999       1.85984850    
   151.781006       1.88461542    
   151.781998       1.85606062    
   151.783005       1.88846159    
   151.783997       1.85606062    
   151.785004       1.88846159    
   151.785995       1.85606062    
   151.787003       1.88846159    
   151.787994       1.85606062    
   151.789001       1.88846159    
   151.789993       1.85606062    
   151.791000       1.85984850    
   151.792007       1.88461542    
   151.792999       1.85984850    
   151.794006       1.88461542    
   151.794998       1.85984850    
   151.796005       1.88461542    
   151.796997       1.85984850    
   151.798004       1.88846159    
   151.798996       1.85606062    
   151.800003       1.88846159    
   151.800995       1.85606062    
   151.802002       1.88846159    
   151.802994       1.85984850    
   151.804001       1.88461542    
   151.804993       1.85984850    
   151.806000       1.85984850    
   151.807007       1.88461542    
   151.807999       1.85984850    
   151.809006       1.88846159    
   151.809998       1.85606062    
   151.811005       1.88846159    
   151.811996       1.85984850    
   151.813004       1.88846159    
   151.813995       1.85606062    
   151.815002       1.88846159    
   151.815994       1.85984850    
   151.817001       1.88846159    
   151.817993       1.85606062    
   151.819000       1.85984850    
   151.820007       1.88846159    
   151.820999       1.85984850    
   151.822006       1.88846159    
   151.822998       1.85606062    
   151.824005       1.88846159    
   151.824997       1.85984850    
   151.826004       1.88846159    
   151.826996       1.85984850    
   151.828003       1.88846159    
   151.828995       1.85984850    
   151.830002       1.88461542    
   151.830994       1.85984850    
   151.832001       1.88846159    
   151.832993       1.85984850    
   151.834000       1.85984850    
   151.835007       1.88846159    
   151.835999       1.85984850    
   151.837006       1.88846159    
   151.837997       1.85984850    
   151.839005       1.88846159    
   151.839996       1.85984850    
   151.841003       1.88846159    
   151.841995       1.85984850    
   151.843002       1.88846159    
   151.843994       1.85984850    
   151.845001       1.88846159    
   151.845993       1.85984850    
   151.847000       1.85984850    
   151.848007       1.88846159    
   151.848999       1.85984850    
   151.850006       1.88846159    
   151.850998       1.85984850    
   151.852005       1.88846159    
   151.852997       1.86363637    
   151.854004       1.88846159    
   151.854996       1.85984850    
   151.856003       1.88846159    
   151.856995       1.85984850    
   151.858002       1.88846159    
   151.858994       1.85984850    
   151.860001       1.89230764    
   151.860992       1.85984850    
   151.862000       1.85984850    
   151.863007       1.88846159    
   151.863998       1.85984850    
   151.865005       1.89230764    
   151.865997       1.85984850    
   151.867004       1.88846159    
   151.867996       1.85984850    
   151.869003       1.89230764    
   151.869995       1.85984850    
   151.871002       1.88846159    
   151.871994       1.85984850    
   151.873001       1.89230764    
   151.873993       1.85984850    
   151.875000       1.85984850    
   151.876007       1.89230764    
   151.876999       1.85984850    
   151.878006       1.88846159    
   151.878998       1.86363637    
   151.880005       1.88846159    
   151.880997       1.86363637    
   151.882004       1.88846159    
   151.882996       1.85984850    
   151.884003       1.89230764    
   151.884995       1.85984850    
   151.886002       1.89230764    
   151.886993       1.85984850    
   151.888000       1.85984850    
   151.889008       1.89230764    
   151.889999       1.85984850    
   151.891006       1.89230764    
   151.891998       1.85984850    
   151.893005       1.89230764    
   151.893997       1.85984850    
   151.895004       1.89230764    
   151.895996       1.85984850    
   151.897003       1.89230764    
   151.897995       1.85984850    
   151.899002       1.89230764    
   151.899994       1.86363637    
   151.901001       1.88846159    
   151.901993       1.86363637    
   151.903000       1.85984850    
   151.904007       1.89230764    
   151.904999       1.85984850    
   151.906006       1.89230764    
   151.906998       1.86363637    
   151.908005       1.88846159    
   151.908997       1.86363637    
   151.910004       1.89230764    
   151.910995       1.85984850    
   151.912003       1.89230764    
   151.912994       1.86363637    
   151.914001       1.88846159    
   151.914993       1.86363637    
   151.916000       1.86363637    
   151.917007       1.88846159    
   151.917999       1.86363637    
   151.919006       1.89230764    
   151.919998       1.86363637    
   151.921005       1.88846159    
   151.921997       1.86363637    
   151.923004       1.89230764    
   151.923996       1.86363637    
   151.925003       1.89230764    
   151.925995       1.85984850    
   151.927002       1.89230764    
   151.927994       1.86363637    
   151.929001       1.89230764    
   151.929993       1.86363637    
   151.931000       1.86363637    
   151.932007       1.88846159    
   151.932999       1.86363637    
   151.934006       1.89230764    
   151.934998       1.86363637    
   151.936005       1.89230764    
   151.936996       1.86363637    
   151.938004       1.89230764    
   151.938995       1.86363637    
   151.940002       1.89230764    
   151.940994       1.86363637    
   151.942001       1.89230764    
   151.942993       1.86363637    
   151.944000       1.86363637    
   151.945007       1.89230764    
   151.945999       1.86363637    
   151.947006       1.89230764    
   151.947998       1.86363637    
   151.949005       1.89230764    
   151.949997       1.86363637    
   151.951004       1.89230764    
   151.951996       1.86363637    
   151.953003       1.89230764    
   151.953995       1.86363637    
   151.955002       1.89230764    
   151.955994       1.86363637    
   151.957001       1.89230764    
   151.957993       1.86363637    
   151.959000       1.86363637    
   151.960007       1.89230764    
   151.960999       1.86742425    
   151.962006       1.89230764    
   151.962997       1.86363637    
   151.964005       1.89230764    
   151.964996       1.86363637    
   151.966003       1.89230764    
   151.966995       1.86742425    
   151.968002       1.89230764    
   151.968994       1.86363637    
   151.970001       1.89230764    
   151.970993       1.86363637    
   151.972000       1.86742425    
   151.973007       1.89230764    
   151.973999       1.86363637    
   151.975006       1.89230764    
   151.975998       1.86742425    
   151.977005       1.89230764    
   151.977997       1.86363637    
   151.979004       1.89615381    
   151.979996       1.86363637    
   151.981003       1.89230764    
   151.981995       1.86742425    
   151.983002       1.89230764    
   151.983994       1.86363637    
   151.985001       1.89615381    
   151.985992       1.86363637    
   151.987000       1.86363637    
   151.988007       1.89615381    
   151.988998       1.86363637    
   151.990005       1.89615381    
   151.990997       1.86363637    
   151.992004       1.89615381    
   151.992996       1.86363637    
   151.994003       1.89230764    
   151.994995       1.86742425    
   151.996002       1.89230764    
   151.996994       1.86742425    
   151.998001       1.89230764    
   151.998993       1.86742425    
   152.000000       1.86363637    
   152.001007       1.89615381    
   152.001999       1.86363637    
   152.003006       1.89615381    
   152.003998       1.86363637    
   152.005005       1.89615381    
   152.005997       1.86742425    
   152.007004       1.89230764    
   152.007996       1.86742425    
   152.009003       1.89230764    
   152.009995       1.86742425    
   152.011002       1.89230764    
   152.011993       1.86742425    
   152.013000       1.86742425    
   152.014008       1.89230764    
   152.014999       1.86742425    
   152.016006       1.89615381    
   152.016998       1.86363637    
   152.018005       1.89615381    
   152.018997       1.86742425    
   152.020004       1.89230764    
   152.020996       1.86742425    
   152.022003       1.89615381    
   152.022995       1.86742425    
   152.024002       1.89230764    
   152.024994       1.86742425    
   152.026001       1.89615381    
   152.026993       1.86742425    
   152.028000       1.86363637    
   152.029007       1.89615381    
   152.029999       1.86742425    
   152.031006       1.89615381    
   152.031998       1.86363637    
   152.033005       1.89615381    
   152.033997       1.86742425    
   152.035004       1.89615381    
   152.035995       1.86742425    
   152.037003       1.89615381    
   152.037994       1.86363637    
   152.039001       1.89615381    
   152.039993       1.86742425    
   152.041000       1.86742425    
   152.042007       1.89615381    
   152.042999       1.86742425    
   152.044006       1.89615381    
   152.044998       1.86742425    
   152.046005       1.89615381    
   152.046997       1.86742425    
   152.048004       1.89615381    
   152.048996       1.86742425    
   152.050003       1.89615381    
   152.050995       1.86742425    
   152.052002       1.89615381    
   152.052994       1.86742425    
   152.054001       1.89615381    
   152.054993       1.86742425    
   152.056000       1.86742425    
   152.057007       1.89615381    
   152.057999       1.86742425    
   152.059006       1.89615381    
   152.059998       1.86742425    
   152.061005       1.89615381    
   152.061996       1.86742425    
   152.063004       1.89615381    
   152.063995       1.86742425    
   152.065002       1.89615381    
   152.065994       1.86742425    
   152.067001       1.89999998    
   152.067993       1.86742425    
   152.069000       1.86742425    
   152.070007       1.89615381    
   152.070999       1.86742425    
   152.072006       1.89615381    
   152.072998       1.87121212    
   152.074005       1.89615381    
   152.074997       1.86742425    
   152.076004       1.89615381    
   152.076996       1.86742425    
   152.078003       1.89999998    
   152.078995       1.86742425    
   152.080002       1.89615381    
   152.080994       1.86742425    
   152.082001       1.89999998    
   152.082993       1.86742425    
   152.084000       1.86742425    
   152.085007       1.89999998    
   152.085999       1.86742425    
   152.087006       1.89615381    
   152.087997       1.87121212    
   152.089005       1.89615381    
   152.089996       1.86742425    
   152.091003       1.89999998    
   152.091995       1.86742425    
   152.093002       1.89615381    
   152.093994       1.87121212    
   152.095001       1.89615381    
   152.095993       1.87121212    
   152.097000       1.86742425    
   152.098007       1.89615381    
   152.098999       1.87121212    
   152.100006       1.89615381    
   152.100998       1.87121212    
   152.102005       1.89615381    
   152.102997       1.87121212    
   152.104004       1.89615381    
   152.104996       1.87121212    
   152.106003       1.89615381    
   152.106995       1.87121212    
   152.108002       1.89615381    
   152.108994       1.87121212    
   152.110001       1.89615381    
   152.110992       1.87121212    
   152.112000       1.86742425    
   152.113007       1.89999998    
   152.113998       1.87121212    
   152.115005       1.89615381    
   152.115997       1.87121212    
   152.117004       1.89615381    
   152.117996       1.87121212    
   152.119003       1.89999998    
   152.119995       1.86742425    
   152.121002       1.89999998    
   152.121994       1.86742425    
   152.123001       1.89999998    
   152.123993       1.87121212    
   152.125000       1.86742425    
   152.126007       1.89999998    
   152.126999       1.87121212    
   152.128006       1.89999998    
   152.128998       1.86742425    
   152.130005       1.89999998    
   152.130997       1.87121212    
   152.132004       1.89999998    
   152.132996       1.86742425    
   152.134003       1.89999998    
   152.134995       1.87121212    
   152.136002       1.89999998    
   152.136993       1.86742425    
   152.138000       1.87121212    
   152.139008       1.89999998    
   152.139999       1.87121212    
   152.141006       1.89999998    
   152.141998       1.86742425    
   152.143005       1.89999998    
   152.143997       1.87121212    
   152.145004       1.89999998    
   152.145996       1.87121212    
   152.147003       1.89999998    
   152.147995       1.87121212    
   152.149002       1.89999998    
   152.149994       1.86742425    
   152.151001       1.89999998    
   152.151993       1.87121212    
   152.153000       1.87121212    
   152.154007       1.89999998    
   152.154999       1.87121212    
   152.156006       1.89999998    
   152.156998       1.87121212    
   152.158005       1.89999998    
   152.158997       1.87121212    
   152.160004       1.89999998    
   152.160995       1.87121212    
   152.162003       1.89999998    
   152.162994       1.87121212    
   152.164001       1.89999998    
   152.164993       1.87121212    
   152.166000       1.87121212    
   152.167007       1.89999998    
   152.167999       1.87121212    
   152.169006       1.90384614    
   152.169998       1.87121212    
   152.171005       1.89999998    
   152.171997       1.87121212    
   152.173004       1.89999998    
   152.173996       1.87121212    
   152.175003       1.89999998    
   152.175995       1.87121212    
   152.177002       1.90384614    
   152.177994       1.87121212    
   152.179001       1.89999998    
   152.179993       1.87121212    
   152.181000       1.87121212    
   152.182007       1.90384614    
   152.182999       1.87121212    
   152.184006       1.89999998    
   152.184998       1.87121212    
   152.186005       1.89999998    
   152.186996       1.87500000    
   152.188004       1.89999998    
   152.188995       1.87121212    
   152.190002       1.90384614    
   152.190994       1.87121212    
   152.192001       1.89999998    
   152.192993       1.87121212    
   152.194000       1.87500000    
   152.195007       1.89999998    
   152.195999       1.87121212    
   152.197006       1.90384614    
   152.197998       1.87121212    
   152.199005       1.90384614    
   152.199997       1.87121212    
   152.201004       1.89999998    
   152.201996       1.87500000    
   152.203003       1.89999998    
   152.203995       1.87500000    
   152.205002       1.89999998    
   152.205994       1.87121212    
   152.207001       1.90384614    
   152.207993       1.87121212    
   152.209000       1.87500000    
   152.210007       1.89999998    
   152.210999       1.87500000    
   152.212006       1.89999998    
   152.212997       1.87500000    
   152.214005       1.89999998    
   152.214996       1.87500000    
   152.216003       1.89999998    
   152.216995       1.87500000    
   152.218002       1.89999998    
   152.218994       1.87500000    
   152.220001       1.89999998    
   152.220993       1.87500000    
   152.222000       1.87500000    
   152.223007       1.89999998    
   152.223999       1.87500000    
   152.225006       1.89999998    
   152.225998       1.87500000    
   152.227005       1.90384614    
   152.227997       1.87121212    
   152.229004       1.90384614    
   152.229996       1.87121212    
   152.231003       1.90384614    
   152.231995       1.87500000    
   152.233002       1.90384614    
   152.233994       1.87121212    
   152.235001       1.90384614    
   152.235992       1.87500000    
   152.237000       1.87121212    
   152.238007       1.90384614    
   152.238998       1.87500000    
   152.240005       1.90384614    
   152.240997       1.87121212    
   152.242004       1.90384614    
   152.242996       1.87500000    
   152.244003       1.90384614    
   152.244995       1.87121212    
   152.246002       1.90384614    
   152.246994       1.87500000    
   152.248001       1.90384614    
   152.248993       1.87500000    
   152.250000       1.87500000    
   152.251007       1.89999998    
   152.251999       1.87500000    
   152.253006       1.90384614    
   152.253998       1.87500000    
   152.255005       1.90384614    
   152.255997       1.87500000    
   152.257004       1.90384614    
   152.257996       1.87500000    
   152.259003       1.89999998    
   152.259995       1.87500000    
   152.261002       1.90384614    
   152.261993       1.87500000    
   152.263000       1.87500000    
   152.264008       1.90384614    
   152.264999       1.87500000    
   152.266006       1.90384614    
   152.266998       1.87500000    
   152.268005       1.90384614    
   152.268997       1.87500000    
   152.270004       1.90384614    
   152.270996       1.87500000    
   152.272003       1.90384614    
   152.272995       1.87500000    
   152.274002       1.90384614    
   152.274994       1.87500000    
   152.276001       1.90769231    
   152.276993       1.87500000    
   152.278000       1.87500000    
   152.279007       1.90384614    
   152.279999       1.87500000    
   152.281006       1.90384614    
   152.281998       1.87500000    
   152.283005       1.90384614    
   152.283997       1.87500000    
   152.285004       1.90769231    
   152.285995       1.87500000    
   152.287003       1.90384614    
   152.287994       1.87500000    
   152.289001       1.90384614    
   152.289993       1.87878788    
   152.291000       1.87500000    
   152.292007       1.90384614    
   152.292999       1.87500000    
   152.294006       1.90769231    
   152.294998       1.87500000    
   152.296005       1.90384614    
   152.296997       1.87500000    
   152.298004       1.90769231    
   152.298996       1.87500000    
   152.300003       1.90384614    
   152.300995       1.87500000    
   152.302002       1.90769231    
   152.302994       1.87500000    
   152.304001       1.90384614    
   152.304993       1.87878788    
   152.306000       1.87500000    
   152.307007       1.90769231    
   152.307999       1.87500000    
   152.309006       1.90384614    
   152.309998       1.87878788    
   152.311005       1.90384614    
   152.311996       1.87500000    
   152.313004       1.90769231    
   152.313995       1.87500000    
   152.315002       1.90769231    
   152.315994       1.87500000    
   152.317001       1.90769231    
   152.317993       1.87500000    
   152.319000       1.87878788    
   152.320007       1.90384614    
   152.320999       1.87878788    
   152.322006       1.90384614    
   152.322998       1.87878788    
   152.324005       1.90384614    
   152.324997       1.87878788    
   152.326004       1.90384614    
   152.326996       1.87878788    
   152.328003       1.90384614    
   152.328995       1.87878788    
   152.330002       1.90384614    
   152.330994       1.87878788    
   152.332001       1.90769231    
   152.332993       1.87500000    
   152.334000       1.87878788    
   152.335007       1.90384614    
   152.335999       1.87878788    
   152.337006       1.90769231    
   152.337997       1.87500000    
   152.339005       1.90769231    
   152.339996       1.87878788    
   152.341003       1.90384614    
   152.341995       1.87878788    
   152.343002       1.90769231    
   152.343994       1.87500000    
   152.345001       1.90769231    
   152.345993       1.87878788    
   152.347000       1.87878788    
   152.348007       1.90384614    
   152.348999       1.87878788    
   152.350006       1.90769231    
   152.350998       1.87878788    
   152.352005       1.90384614    
   152.352997       1.87878788    
   152.354004       1.90769231    
   152.354996       1.87878788    
   152.356003       1.90769231    
   152.356995       1.87500000    
   152.358002       1.90769231    
   152.358994       1.87878788    
   152.360001       1.90769231    
   152.360992       1.87878788    
   152.362000       1.87878788    
   152.363007       1.90384614    
   152.363998       1.87878788    
   152.365005       1.90769231    
   152.365997       1.87878788    
   152.367004       1.90769231    
   152.367996       1.87878788    
   152.369003       1.90769231    
   152.369995       1.87878788    
   152.371002       1.90769231    
   152.371994       1.87878788    
   152.373001       1.90769231    
   152.373993       1.87878788    
   152.375000       1.87878788    
   152.376007       1.90769231    
   152.376999       1.87878788    
   152.378006       1.90769231    
   152.378998       1.87878788    
   152.380005       1.90769231    
   152.380997       1.87878788    
   152.382004       1.90769231    
   152.382996       1.87878788    
   152.384003       1.90769231    
   152.384995       1.87878788    
   152.386002       1.90769231    
   152.386993       1.87878788    
   152.388000       1.87878788    
   152.389008       1.90769231    
   152.389999       1.88257575    
   152.391006       1.90769231    
   152.391998       1.87878788    
   152.393005       1.90769231    
   152.393997       1.87878788    
   152.395004       1.90769231    
   152.395996       1.87878788    
   152.397003       1.91153848    
   152.397995       1.87878788    
   152.399002       1.90769231    
   152.399994       1.87878788    
   152.401001       1.91153848    
   152.401993       1.87878788    
   152.403000       1.87878788    
   152.404007       1.90769231    
   152.404999       1.87878788    
   152.406006       1.91153848    
   152.406998       1.87878788    
   152.408005       1.90769231    
   152.408997       1.88257575    
   152.410004       1.90769231    
   152.410995       1.87878788    
   152.412003       1.91153848    
   152.412994       1.87878788    
   152.414001       1.90769231    
   152.414993       1.88257575    
   152.416000       1.87878788    
   152.417007       1.90769231    
   152.417999       1.88257575    
   152.419006       1.90769231    
   152.419998       1.87878788    
   152.421005       1.91153848    
   152.421997       1.87878788    
   152.423004       1.91153848    
   152.423996       1.87878788    
   152.425003       1.91153848    
   152.425995       1.87878788    
   152.427002       1.90769231    
   152.427994       1.88257575    
   152.429001       1.90769231    
   152.429993       1.88257575    
   152.431000       1.87878788    
   152.432007       1.91153848    
   152.432999       1.87878788    
   152.434006       1.91153848    
   152.434998       1.87878788    
   152.436005       1.91153848    
   152.436996       1.88257575    
   152.438004       1.90769231    
   152.438995       1.88257575    
   152.440002       1.90769231    
   152.440994       1.88257575    
   152.442001       1.90769231    
   152.442993       1.88257575    
   152.444000       1.88257575    
   152.445007       1.90769231    
   152.445999       1.88257575    
   152.447006       1.91153848    
   152.447998       1.87878788    
   152.449005       1.91153848    
   152.449997       1.88257575    
   152.451004       1.90769231    
   152.451996       1.88257575    
   152.453003       1.91153848    
   152.453995       1.87878788    
   152.455002       1.91153848    
   152.455994       1.88257575    
   152.457001       1.90769231    
   152.457993       1.88257575    
   152.459000       1.88257575    
   152.460007       1.91153848    
   152.460999       1.87878788    
   152.462006       1.91153848    
   152.462997       1.88257575    
   152.464005       1.91153848    
   152.464996       1.88257575    
   152.466003       1.90769231    
   152.466995       1.88257575    
   152.468002       1.91153848    
   152.468994       1.88257575    
   152.470001       1.91153848    
   152.470993       1.88257575    
   152.472000       1.87878788    
   152.473007       1.91153848    
   152.473999       1.88257575    
   152.475006       1.91153848    
   152.475998       1.88257575    
   152.477005       1.91153848    
   152.477997       1.88257575    
   152.479004       1.91153848    
   152.479996       1.88257575    
   152.481003       1.91153848    
   152.481995       1.88257575    
   152.483002       1.91153848    
   152.483994       1.88257575    
   152.485001       1.91153848    
   152.485992       1.88257575    
   152.487000       1.88257575    
   152.488007       1.91153848    
   152.488998       1.88257575    
   152.490005       1.91153848    
   152.490997       1.88257575    
   152.492004       1.91153848    
   152.492996       1.88257575    
   152.494003       1.91153848    
   152.494995       1.88257575    
   152.496002       1.91153848    
   152.496994       1.88257575    
   152.498001       1.91153848    
   152.498993       1.88257575    
   152.500000       1.88257575    
   152.501007       1.91538465    
   152.501999       1.88257575    
   152.503006       1.91153848    
   152.503998       1.88257575    
   152.505005       1.91153848    
   152.505997       1.88257575    
   152.507004       1.91153848    
   152.507996       1.88636363    
   152.509003       1.91153848    
   152.509995       1.88257575    
   152.511002       1.91153848    
   152.511993       1.88636363    
   152.513000       1.88257575    
   152.514008       1.91153848    
   152.514999       1.88257575    
   152.516006       1.91538465    
   152.516998       1.88257575    
   152.518005       1.91153848    
   152.518997       1.88257575    
   152.520004       1.91538465    
   152.520996       1.88257575    
   152.522003       1.91153848    
   152.522995       1.88636363    
   152.524002       1.91153848    
   152.524994       1.88257575    
   152.526001       1.91538465    
   152.526993       1.88257575    
   152.528000       1.88257575    
   152.529007       1.91538465    
   152.529999       1.88257575    
   152.531006       1.91538465    
   152.531998       1.88257575    
   152.533005       1.91153848    
   152.533997       1.88636363    
   152.535004       1.91153848    
   152.535995       1.88636363    
   152.537003       1.91153848    
   152.537994       1.88636363    
   152.539001       1.91153848    
   152.539993       1.88636363    
   152.541000       1.88257575    
   152.542007       1.91153848    
   152.542999       1.88636363    
   152.544006       1.91538465    
   152.544998       1.88257575    
   152.546005       1.91538465    
   152.546997       1.88257575    
   152.548004       1.91538465    
   152.548996       1.88257575    
   152.550003       1.91538465    
   152.550995       1.88257575    
   152.552002       1.91538465    
   152.552994       1.88636363    
   152.554001       1.91153848    
   152.554993       1.88636363    
   152.556000       1.88257575    
   152.557007       1.91538465    
   152.557999       1.88636363    
   152.559006       1.91153848    
   152.559998       1.88636363    
   152.561005       1.91538465    
   152.561996       1.88257575    
   152.563004       1.91538465    
   152.563995       1.88636363    
   152.565002       1.91153848    
   152.565994       1.88636363    
   152.567001       1.91538465    
   152.567993       1.88636363    
   152.569000       1.88257575    
   152.570007       1.91538465    
   152.570999       1.88636363    
   152.572006       1.91538465    
   152.572998       1.88257575    
   152.574005       1.91538465    
   152.574997       1.88636363    
   152.576004       1.91538465    
   152.576996       1.88257575    
   152.578003       1.91538465    
   152.578995       1.88636363    
   152.580002       1.91538465    
   152.580994       1.88636363    
   152.582001       1.91538465    
   152.582993       1.88636363    
   152.584000       1.88257575    
   152.585007       1.91538465    
   152.585999       1.88636363    
   152.587006       1.91538465    
   152.587997       1.88636363    
   152.589005       1.91538465    
   152.589996       1.88636363    
   152.591003       1.91538465    
   152.591995       1.88636363    
   152.593002       1.91538465    
   152.593994       1.88636363    
   152.595001       1.91538465    
   152.595993       1.88636363    
   152.597000       1.88636363    
   152.598007       1.91538465    
   152.598999       1.88636363    
   152.600006       1.91538465    
   152.600998       1.88636363    
   152.602005       1.91538465    
   152.602997       1.88636363    
   152.604004       1.91538465    
   152.604996       1.88636363    
   152.606003       1.91538465    
   152.606995       1.88636363    
   152.608002       1.91538465    
   152.608994       1.88636363    
   152.610001       1.91538465    
   152.610992       1.88636363    
   152.612000       1.88636363    
   152.613007       1.91923082    
   152.613998       1.88636363    
   152.615005       1.91538465    
   152.615997       1.88636363    
   152.617004       1.91538465    
   152.617996       1.88636363    
   152.619003       1.91923082    
   152.619995       1.88636363    
   152.621002       1.91538465    
   152.621994       1.88636363    
   152.623001       1.91538465    
   152.623993       1.89015150    
   152.625000       1.88636363    
   152.626007       1.91538465    
   152.626999       1.88636363    
   152.628006       1.91923082    
   152.628998       1.88636363    
   152.630005       1.91538465    
   152.630997       1.88636363    
   152.632004       1.91923082    
   152.632996       1.88636363    
   152.634003       1.91538465    
   152.634995       1.89015150    
   152.636002       1.91538465    
   152.636993       1.88636363    
   152.638000       1.89015150    
   152.639008       1.91538465    
   152.639999       1.88636363    
   152.641006       1.91923082    
   152.641998       1.88636363    
   152.643005       1.91923082    
   152.643997       1.88636363    
   152.645004       1.91538465    
   152.645996       1.89015150    
   152.647003       1.91538465    
   152.647995       1.89015150    
   152.649002       1.91538465    
   152.649994       1.89015150    
   152.651001       1.91538465    
   152.651993       1.89015150    
   152.653000       1.88636363    
   152.654007       1.91923082    
   152.654999       1.88636363    
   152.656006       1.91923082    
   152.656998       1.88636363    
   152.658005       1.91923082    
   152.658997       1.88636363    
   152.660004       1.91923082    
   152.660995       1.88636363    
   152.662003       1.91923082    
   152.662994       1.88636363    
   152.664001       1.91923082    
   152.664993       1.89015150    
   152.666000       1.88636363    
   152.667007       1.91923082    
   152.667999       1.88636363    
   152.669006       1.91923082    
   152.669998       1.89015150    
   152.671005       1.91538465    
   152.671997       1.89015150    
   152.673004       1.91923082    
   152.673996       1.88636363    
   152.675003       1.91923082    
   152.675995       1.89015150    
   152.677002       1.91538465    
   152.677994       1.89015150    
   152.679001       1.91923082    
   152.679993       1.89015150    
   152.681000       1.88636363    
   152.682007       1.91923082    
   152.682999       1.89015150    
   152.684006       1.91923082    
   152.684998       1.88636363    
   152.686005       1.91923082    
   152.686996       1.89015150    
   152.688004       1.91923082    
   152.688995       1.88636363    
   152.690002       1.91923082    
   152.690994       1.89015150    
   152.692001       1.91923082    
   152.692993       1.89015150    
   152.694000       1.89015150    
   152.695007       1.91538465    
   152.695999       1.89015150    
   152.697006       1.91923082    
   152.697998       1.89015150    
   152.699005       1.91923082    
   152.699997       1.89015150    
   152.701004       1.91923082    
   152.701996       1.89015150    
   152.703003       1.91923082    
   152.703995       1.89015150    
   152.705002       1.91923082    
   152.705994       1.88636363    
   152.707001       1.91923082    
   152.707993       1.89015150    
   152.709000       1.89015150    
   152.710007       1.91923082    
   152.710999       1.89015150    
   152.712006       1.91923082    
   152.712997       1.89015150    
   152.714005       1.91923082    
   152.714996       1.89015150    
   152.716003       1.91923082    
   152.716995       1.89393938    
   152.718002       1.91923082    
   152.718994       1.89015150    
   152.720001       1.91923082    
   152.720993       1.89015150    
   152.722000       1.89015150    
   152.723007       1.91923082    
   152.723999       1.89015150    
   152.725006       1.91923082    
   152.725998       1.89015150    
   152.727005       1.92307687    
   152.727997       1.89015150    
   152.729004       1.91923082    
   152.729996       1.89015150    
   152.731003       1.91923082    
   152.731995       1.89015150    
   152.733002       1.92307687    
   152.733994       1.89015150    
   152.735001       1.91923082    
   152.735992       1.89015150    
   152.737000       1.89015150    
   152.738007       1.92307687    
   152.738998       1.89015150    
   152.740005       1.91923082    
   152.740997       1.89015150    
   152.742004       1.92307687    
   152.742996       1.89015150    
   152.744003       1.91923082    
   152.744995       1.89393938    
   152.746002       1.91923082    
   152.746994       1.89015150    
   152.748001       1.91923082    
   152.748993       1.89393938    
   152.750000       1.89015150    
   152.751007       1.91923082    
   152.751999       1.89393938    
   152.753006       1.91923082    
   152.753998       1.89393938    
   152.755005       1.91923082    
   152.755997       1.89015150    
   152.757004       1.92307687    
   152.757996       1.89015150    
   152.759003       1.92307687    
   152.759995       1.89015150    
   152.761002       1.91923082    
   152.761993       1.89393938    
   152.763000       1.89015150    
   152.764008       1.92307687    
   152.764999       1.89015150    
   152.766006       1.92307687    
   152.766998       1.89015150    
   152.768005       1.92307687    
   152.768997       1.89015150    
   152.770004       1.92307687    
   152.770996       1.89015150    
   152.772003       1.92307687    
   152.772995       1.89015150    
   152.774002       1.92307687    
   152.774994       1.89015150    
   152.776001       1.92307687    
   152.776993       1.89393938    
   152.778000       1.89015150    
   152.779007       1.92307687    
   152.779999       1.89015150    
   152.781006       1.92307687    
   152.781998       1.89393938    
   152.783005       1.91923082    
   152.783997       1.89393938    
   152.785004       1.92307687    
   152.785995       1.89015150    
   152.787003       1.92307687    
   152.787994       1.89393938    
   152.789001       1.91923082    
   152.789993       1.89393938    
   152.791000       1.89393938    
   152.792007       1.91923082    
   152.792999       1.89393938    
   152.794006       1.92307687    
   152.794998       1.89393938    
   152.796005       1.91923082    
   152.796997       1.89393938    
   152.798004       1.92307687    
   152.798996       1.89393938    
   152.800003       1.91923082    
   152.800995       1.89393938    
   152.802002       1.92307687    
   152.802994       1.89393938    
   152.804001       1.92307687    
   152.804993       1.89015150    
   152.806000       1.89393938    
   152.807007       1.92307687    
   152.807999       1.89393938    
   152.809006       1.92307687    
   152.809998       1.89393938    
   152.811005       1.91923082    
   152.811996       1.89393938    
   152.813004       1.92307687    
   152.813995       1.89393938    
   152.815002       1.92307687    
   152.815994       1.89393938    
   152.817001       1.92307687    
   152.817993       1.89393938    
   152.819000       1.89393938    
   152.820007       1.92307687    
   152.820999       1.89393938    
   152.822006       1.92307687    
   152.822998       1.89393938    
   152.824005       1.92307687    
   152.824997       1.89393938    
   152.826004       1.92307687    
   152.826996       1.89393938    
   152.828003       1.92307687    
   152.828995       1.89393938    
   152.830002       1.92307687    
   152.830994       1.89393938    
   152.832001       1.92307687    
   152.832993       1.89393938    
   152.834000       1.89393938    
   152.835007       1.92307687    
   152.835999       1.89393938    
   152.837006       1.92307687    
   152.837997       1.89393938    
   152.839005       1.92307687    
   152.839996       1.89772725    
   152.841003       1.92307687    
   152.841995       1.89393938    
   152.843002       1.92307687    
   152.843994       1.89393938    
   152.845001       1.92307687    
   152.845993       1.89393938    
   152.847000       1.89772725    
   152.848007       1.92307687    
   152.848999       1.89393938    
   152.850006       1.92307687    
   152.850998       1.89772725    
   152.852005       1.92307687    
   152.852997       1.89393938    
   152.854004       1.92307687    
   152.854996       1.89393938    
   152.856003       1.92692304    
   152.856995       1.89393938    
   152.858002       1.92307687    
   152.858994       1.89772725    
   152.860001       1.92307687    
   152.860992       1.89393938    
   152.862000       1.89772725    
   152.863007       1.92307687    
   152.863998       1.89393938    
   152.865005       1.92692304    
   152.865997       1.89393938    
   152.867004       1.92307687    
   152.867996       1.89772725    
   152.869003       1.92307687    
   152.869995       1.89393938    
   152.871002       1.92692304    
   152.871994       1.89393938    
   152.873001       1.92692304    
   152.873993       1.89393938    
   152.875000       1.89393938    
   152.876007       1.92692304    
   152.876999       1.89393938    
   152.878006       1.92692304    
   152.878998       1.89393938    
   152.880005       1.92692304    
   152.880997       1.89393938    
   152.882004       1.92692304    
   152.882996       1.89393938    
   152.884003       1.92692304    
   152.884995       1.89393938    
   152.886002       1.92692304    
   152.886993       1.89393938    
   152.888000       1.89772725    
   152.889008       1.92307687    
   152.889999       1.89772725    
   152.891006       1.92307687    
   152.891998       1.89772725    
   152.893005       1.92692304    
   152.893997       1.89393938    
   152.895004       1.92692304    
   152.895996       1.89393938    
   152.897003       1.92692304    
   152.897995       1.89772725    
   152.899002       1.92307687    
   152.899994       1.89772725    
   152.901001       1.92692304    
   152.901993       1.89393938    
   152.903000       1.89772725    
   152.904007       1.92692304    
   152.904999       1.89393938    
   152.906006       1.92692304    
   152.906998       1.89772725    
   152.908005       1.92307687    
   152.908997       1.89772725    
   152.910004       1.92692304    
   152.910995       1.89772725    
   152.912003       1.92307687    
   152.912994       1.89772725    
   152.914001       1.92692304    
   152.914993       1.89772725    
   152.916000       1.89393938    
   152.917007       1.92692304    
   152.917999       1.89772725    
   152.919006       1.92692304    
   152.919998       1.89772725    
   152.921005       1.92307687    
   152.921997       1.89772725    
   152.923004       1.92692304    
   152.923996       1.89772725    
   152.925003       1.92692304    
   152.925995       1.89772725    
   152.927002       1.92692304    
   152.927994       1.89393938    
   152.929001       1.92692304    
   152.929993       1.89772725    
   152.931000       1.89772725    
   152.932007       1.92692304    
   152.932999       1.89772725    
   152.934006       1.92692304    
   152.934998       1.89772725    
   152.936005       1.92692304    
   152.936996       1.89772725    
   152.938004       1.92692304    
   152.938995       1.89772725    
   152.940002       1.92692304    
   152.940994       1.89772725    
   152.942001       1.92692304    
   152.942993       1.89772725    
   152.944000       1.89772725    
   152.945007       1.92692304    
   152.945999       1.89772725    
   152.947006       1.92692304    
   152.947998       1.89772725    
   152.949005       1.92692304    
   152.949997       1.89772725    
   152.951004       1.92692304    
   152.951996       1.89772725    
   152.953003       1.92692304    
   152.953995       1.89772725    
   152.955002       1.93076921    
   152.955994       1.89772725    
   152.957001       1.92692304    
   152.957993       1.89772725    
   152.959000       1.89772725    
   152.960007       1.92692304    
   152.960999       1.89772725    
   152.962006       1.93076921    
   152.962997       1.89772725    
   152.964005       1.92692304    
   152.964996       1.89772725    
   152.966003       1.92692304    
   152.966995       1.90151513    
   152.968002       1.92692304    
   152.968994       1.89772725    
   152.970001       1.92692304    
   152.970993       1.90151513    
   152.972000       1.89772725    
   152.973007       1.92692304    
   152.973999       1.89772725    
   152.975006       1.93076921    
   152.975998       1.89772725    
   152.977005       1.92692304    
   152.977997       1.90151513    
   152.979004       1.92692304    
   152.979996       1.89772725    
   152.981003       1.93076921    
   152.981995       1.89772725    
   152.983002       1.92692304    
   152.983994       1.90151513    
   152.985001       1.92692304    
   152.985992       1.89772725    
   152.987000       1.90151513    
   152.988007       1.92692304    
   152.988998       1.90151513    
   152.990005       1.92692304    
   152.990997       1.89772725    
   152.992004       1.93076921    
   152.992996       1.89772725    
   152.994003       1.93076921    
   152.994995       1.89772725    
   152.996002       1.93076921    
   152.996994       1.89772725    
   152.998001       1.93076921    
   152.998993       1.89772725    
   153.000000       1.90151513    
   153.001007       1.92692304    
   153.001999       1.90151513    
   153.003006       1.92692304    
   153.003998       1.90151513    
   153.005005       1.92692304    
   153.005997       1.90151513    
   153.007004       1.92692304    
   153.007996       1.90151513    
   153.009003       1.92692304    
   153.009995       1.90151513    
   153.011002       1.93076921    
   153.011993       1.89772725    
   153.013000       1.90151513    
   153.014008       1.92692304    
   153.014999       1.90151513    
   153.016006       1.93076921    
   153.016998       1.89772725    
   153.018005       1.93076921    
   153.018997       1.90151513    
   153.020004       1.92692304    
   153.020996       1.90151513    
   153.022003       1.93076921    
   153.022995       1.89772725    
   153.024002       1.93076921    
   153.024994       1.90151513    
   153.026001       1.93076921    
   153.026993       1.89772725    
   153.028000       1.90151513    
   153.029007       1.93076921    
   153.029999       1.90151513    
   153.031006       1.92692304    
   153.031998       1.90151513    
   153.033005       1.93076921    
   153.033997       1.90151513    
   153.035004       1.92692304    
   153.035995       1.90151513    
   153.037003       1.93076921    
   153.037994       1.90151513    
   153.039001       1.93076921    
   153.039993       1.90151513    
   153.041000       1.89772725    
   153.042007       1.93076921    
   153.042999       1.90151513    
   153.044006       1.93076921    
   153.044998       1.90151513    
   153.046005       1.93076921    
   153.046997       1.90151513    
   153.048004       1.93076921    
   153.048996       1.89772725    
   153.050003       1.93076921    
   153.050995       1.90151513    
   153.052002       1.93076921    
   153.052994       1.90151513    
   153.054001       1.93076921    
   153.054993       1.90151513    
   153.056000       1.90151513    
   153.057007       1.93076921    
   153.057999       1.90151513    
   153.059006       1.93076921    
   153.059998       1.90151513    
   153.061005       1.93076921    
   153.061996       1.90151513    
   153.063004       1.93076921    
   153.063995       1.90151513    
   153.065002       1.93076921    
   153.065994       1.90151513    
   153.067001       1.93076921    
   153.067993       1.90151513    
   153.069000       1.90530300    
   153.070007       1.93076921    
   153.070999       1.90151513    
   153.072006       1.93076921    
   153.072998       1.90151513    
   153.074005       1.93076921    
   153.074997       1.90151513    
   153.076004       1.93076921    
   153.076996       1.90530300    
   153.078003       1.93076921    
   153.078995       1.90151513    
   153.080002       1.93076921    
   153.080994       1.90151513    
   153.082001       1.93076921    
   153.082993       1.90530300    
   153.084000       1.90151513    
   153.085007       1.93076921    
   153.085999       1.90151513    
   153.087006       1.93076921    
   153.087997       1.90530300    
   153.089005       1.93076921    
   153.089996       1.90151513    
   153.091003       1.93461537    
   153.091995       1.90151513    
   153.093002       1.93076921    
   153.093994       1.90151513    
   153.095001       1.93461537    
   153.095993       1.90151513    
   153.097000       1.90151513    
   153.098007       1.93461537    
   153.098999       1.90151513    
   153.100006       1.93076921    
   153.100998       1.90530300    
   153.102005       1.93076921    
   153.102997       1.90151513    
   153.104004       1.93461537    
   153.104996       1.90151513    
   153.106003       1.93461537    
   153.106995       1.90151513    
   153.108002       1.93076921    
   153.108994       1.90530300    
   153.110001       1.93076921    
   153.110992       1.90530300    
   153.112000       1.90151513    
   153.113007       1.93461537    
   153.113998       1.90151513    
   153.115005       1.93076921    
   153.115997       1.90530300    
   153.117004       1.93076921    
   153.117996       1.90530300    
   153.119003       1.93076921    
   153.119995       1.90530300    
   153.121002       1.93076921    
   153.121994       1.90530300    
   153.123001       1.93461537    
   153.123993       1.90151513    
   153.125000       1.90530300    
   153.126007       1.93076921    
   153.126999       1.90530300    
   153.128006       1.93076921    
   153.128998       1.90530300    
   153.130005       1.93461537    
   153.130997       1.90151513    
   153.132004       1.93461537    
   153.132996       1.90151513    
   153.134003       1.93461537    
   153.134995       1.90530300    
   153.136002       1.93076921    
   153.136993       1.90530300    
   153.138000       1.90530300    
   153.139008       1.93076921    
   153.139999       1.90530300    
   153.141006       1.93461537    
   153.141998       1.90151513    
   153.143005       1.93461537    
   153.143997       1.90530300    
   153.145004       1.93076921    
   153.145996       1.90530300    
   153.147003       1.93461537    
   153.147995       1.90530300    
   153.149002       1.93076921    
   153.149994       1.90530300    
   153.151001       1.93461537    
   153.151993       1.90530300    
   153.153000       1.90530300    
   153.154007       1.93076921    
   153.154999       1.90530300    
   153.156006       1.93461537    
   153.156998       1.90530300    
   153.158005       1.93461537    
   153.158997       1.90151513    
   153.160004       1.93461537    
   153.160995       1.90530300    
   153.162003       1.93461537    
   153.162994       1.90530300    
   153.164001       1.93461537    
   153.164993       1.90530300    
   153.166000       1.90530300    
   153.167007       1.93076921    
   153.167999       1.90530300    
   153.169006       1.93461537    
   153.169998       1.90530300    
   153.171005       1.93461537    
   153.171997       1.90530300    
   153.173004       1.93461537    
   153.173996       1.90530300    
   153.175003       1.93461537    
   153.175995       1.90530300    
   153.177002       1.93461537    
   153.177994       1.90530300    
   153.179001       1.93461537    
   153.179993       1.90530300    
   153.181000       1.90530300    
   153.182007       1.93461537    
   153.182999       1.90530300    
   153.184006       1.93461537    
   153.184998       1.90530300    
   153.186005       1.93461537    
   153.186996       1.90530300    
   153.188004       1.93461537    
   153.188995       1.90530300    
   153.190002       1.93846154    
   153.190994       1.90530300    
   153.192001       1.93461537    
   153.192993       1.90530300    
   153.194000       1.90530300    
   153.195007       1.93461537    
   153.195999       1.90530300    
   153.197006       1.93461537    
   153.197998       1.90909088    
   153.199005       1.93461537    
   153.199997       1.90530300    
   153.201004       1.93461537    
   153.201996       1.90530300    
   153.203003       1.93461537    
   153.203995       1.90909088    
   153.205002       1.93461537    
   153.205994       1.90530300    
   153.207001       1.93461537    
   153.207993       1.90909088    
   153.209000       1.90530300    
   153.210007       1.93461537    
   153.210999       1.90530300    
   153.212006       1.93846154    
   153.212997       1.90530300    
   153.214005       1.93461537    
   153.214996       1.90909088    
   153.216003       1.93461537    
   153.216995       1.90530300    
   153.218002       1.93846154    
   153.218994       1.90530300    
   153.220001       1.93461537    
   153.220993       1.90909088    
   153.222000       1.90530300    
   153.223007       1.93461537    
   153.223999       1.90909088    
   153.225006       1.93461537    
   153.225998       1.90530300    
   153.227005       1.93846154    
   153.227997       1.90530300    
   153.229004       1.93846154    
   153.229996       1.90530300    
   153.231003       1.93846154    
   153.231995       1.90530300    
   153.233002       1.93461537    
   153.233994       1.90909088    
   153.235001       1.93461537    
   153.235992       1.90909088    
   153.237000       1.90530300    
   153.238007       1.93846154    
   153.238998       1.90530300    
   153.240005       1.93846154    
   153.240997       1.90530300    
   153.242004       1.93846154    
   153.242996       1.90530300    
   153.244003       1.93846154    
   153.244995       1.90530300    
   153.246002       1.93846154    
   153.246994       1.90909088    
   153.248001       1.93461537    
   153.248993       1.90909088    
   153.250000       1.90530300    
   153.251007       1.93846154    
   153.251999       1.90909088    
   153.253006       1.93461537    
   153.253998       1.90909088    
   153.255005       1.93461537    
   153.255997       1.90909088    
   153.257004       1.93846154    
   153.257996       1.90530300    
   153.259003       1.93846154    
   153.259995       1.90909088    
   153.261002       1.93461537    
   153.261993       1.90909088    
   153.263000       1.90909088    
   153.264008       1.93461537    
   153.264999       1.90909088    
   153.266006       1.93846154    
   153.266998       1.90909088    
   153.268005       1.93461537    
   153.268997       1.90909088    
   153.270004       1.93846154    
   153.270996       1.90909088    
   153.272003       1.93461537    
   153.272995       1.90909088    
   153.274002       1.93846154    
   153.274994       1.90909088    
   153.276001       1.93846154    
   153.276993       1.90530300    
   153.278000       1.90909088    
   153.279007       1.93846154    
   153.279999       1.90909088    
   153.281006       1.93846154    
   153.281998       1.90909088    
   153.283005       1.93461537    
   153.283997       1.90909088    
   153.285004       1.93846154    
   153.285995       1.90909088    
   153.287003       1.93846154    
   153.287994       1.90909088    
   153.289001       1.93846154    
   153.289993       1.90909088    
   153.291000       1.90909088    
   153.292007       1.93846154    
   153.292999       1.90530300    
   153.294006       1.93846154    
   153.294998       1.90909088    
   153.296005       1.93846154    
   153.296997       1.90909088    
   153.298004       1.93846154    
   153.298996       1.90909088    
   153.300003       1.93846154    
   153.300995       1.90909088    
   153.302002       1.93846154    
   153.302994       1.90909088    
   153.304001       1.93846154    
   153.304993       1.90909088    
   153.306000       1.90909088    
   153.307007       1.93846154    
   153.307999       1.91287875    
   153.309006       1.93846154    
   153.309998       1.90909088    
   153.311005       1.93846154    
   153.311996       1.90909088    
   153.313004       1.93846154    
   153.313995       1.90909088    
   153.315002       1.93846154    
   153.315994       1.90909088    
   153.317001       1.94230771    
   153.317993       1.90909088    
   153.319000       1.90909088    
   153.320007       1.93846154    
   153.320999       1.90909088    
   153.322006       1.93846154    
   153.322998       1.90909088    
   153.324005       1.94230771    
   153.324997       1.90909088    
   153.326004       1.93846154    
   153.326996       1.90909088    
   153.328003       1.94230771    
   153.328995       1.90909088    
   153.330002       1.93846154    
   153.330994       1.90909088    
   153.332001       1.94230771    
   153.332993       1.90909088    
   153.334000       1.90909088    
   153.335007       1.93846154    
   153.335999       1.91287875    
   153.337006       1.93846154    
   153.337997       1.90909088    
   153.339005       1.94230771    
   153.339996       1.90909088    
   153.341003       1.93846154    
   153.341995       1.91287875    
   153.343002       1.93846154    
   153.343994       1.90909088    
   153.345001       1.94230771    
   153.345993       1.90909088    
   153.347000       1.90909088    
   153.348007       1.94230771    
   153.348999       1.90909088    
   153.350006       1.94230771    
   153.350998       1.90909088    
   153.352005       1.93846154    
   153.352997       1.91287875    
   153.354004       1.93846154    
   153.354996       1.91287875    
   153.356003       1.93846154    
   153.356995       1.91287875    
   153.358002       1.93846154    
   153.358994       1.91287875    
   153.360001       1.93846154    
   153.360992       1.91287875    
   153.362000       1.90909088    
   153.363007       1.94230771    
   153.363998       1.90909088    
   153.365005       1.94230771    
   153.365997       1.90909088    
   153.367004       1.94230771    
   153.367996       1.90909088    
   153.369003       1.94230771    
   153.369995       1.90909088    
   153.371002       1.94230771    
   153.371994       1.91287875    
   153.373001       1.93846154    
   153.373993       1.91287875    
   153.375000       1.90909088    
   153.376007       1.94230771    
   153.376999       1.91287875    
   153.378006       1.93846154    
   153.378998       1.91287875    
   153.380005       1.94230771    
   153.380997       1.90909088    
   153.382004       1.94230771    
   153.382996       1.91287875    
   153.384003       1.93846154    
   153.384995       1.91287875    
   153.386002       1.94230771    
   153.386993       1.90909088    
   153.388000       1.91287875    
   153.389008       1.94230771    
   153.389999       1.90909088    
   153.391006       1.94230771    
   153.391998       1.91287875    
   153.393005       1.94230771    
   153.393997       1.90909088    
   153.395004       1.94230771    
   153.395996       1.91287875    
   153.397003       1.94230771    
   153.397995       1.91287875    
   153.399002       1.93846154    
   153.399994       1.91287875    
   153.401001       1.94230771    
   153.401993       1.91287875    
   153.403000       1.91287875    
   153.404007       1.93846154    
   153.404999       1.91287875    
   153.406006       1.94230771    
   153.406998       1.91287875    
   153.408005       1.94230771    
   153.408997       1.91287875    
   153.410004       1.94230771    
   153.410995       1.91287875    
   153.412003       1.94230771    
   153.412994       1.90909088    
   153.414001       1.94230771    
   153.414993       1.91287875    
   153.416000       1.91287875    
   153.417007       1.94230771    
   153.417999       1.91287875    
   153.419006       1.94230771    
   153.419998       1.91287875    
   153.421005       1.94230771    
   153.421997       1.91287875    
   153.423004       1.94230771    
   153.423996       1.91287875    
   153.425003       1.94230771    
   153.425995       1.91287875    
   153.427002       1.94230771    
   153.427994       1.91287875    
   153.429001       1.94230771    
   153.429993       1.91287875    
   153.431000       1.91287875    
   153.432007       1.94230771    
   153.432999       1.91287875    
   153.434006       1.94230771    
   153.434998       1.91666663    
   153.436005       1.94230771    
   153.436996       1.91287875    
   153.438004       1.94230771    
   153.438995       1.91287875    
   153.440002       1.94230771    
   153.440994       1.91287875    
   153.442001       1.94230771    
   153.442993       1.91666663    
   153.444000       1.91287875    
   153.445007       1.94230771    
   153.445999       1.91287875    
   153.447006       1.94230771    
   153.447998       1.91287875    
   153.449005       1.94615388    
   153.449997       1.91287875    
   153.451004       1.94230771    
   153.451996       1.91287875    
   153.453003       1.94615388    
   153.453995       1.91287875    
   153.455002       1.94230771    
   153.455994       1.91287875    
   153.457001       1.94615388    
   153.457993       1.91287875    
   153.459000       1.91287875    
   153.460007       1.94230771    
   153.460999       1.91666663    
   153.462006       1.94230771    
   153.462997       1.91287875    
   153.464005       1.94615388    
   153.464996       1.91287875    
   153.466003       1.94230771    
   153.466995       1.91666663    
   153.468002       1.94230771    
   153.468994       1.91287875    
   153.470001       1.94615388    
   153.470993       1.91287875    
   153.472000       1.91287875    
   153.473007       1.94615388    
   153.473999       1.91287875    
   153.475006       1.94615388    
   153.475998       1.91287875    
   153.477005       1.94230771    
   153.477997       1.91666663    
   153.479004       1.94230771    
   153.479996       1.91666663    
   153.481003       1.94230771    
   153.481995       1.91666663    
   153.483002       1.94230771    
   153.483994       1.91666663    
   153.485001       1.94230771    
   153.485992       1.91666663    
   153.487000       1.91287875    
   153.488007       1.94615388    
   153.488998       1.91287875    
   153.490005       1.94615388    
   153.490997       1.91287875    
   153.492004       1.94615388    
   153.492996       1.91287875    
   153.494003       1.94615388    
   153.494995       1.91287875    
   153.496002       1.94615388    
   153.496994       1.91666663    
   153.498001       1.94230771    
   153.498993       1.91666663    
   153.500000       1.91287875    
   153.501007       1.94615388    
   153.501999       1.91666663    
   153.503006       1.94230771    
   153.503998       1.91666663    
   153.505005       1.94615388    
   153.505997       1.91287875    
   153.507004       1.94615388    
   153.507996       1.91666663    
   153.509003       1.94230771    
   153.509995       1.91666663    
   153.511002       1.94615388    
   153.511993       1.91287875    
   153.513000       1.91666663    
   153.514008       1.94615388    
   153.514999       1.91287875    
   153.516006       1.94615388    
   153.516998       1.91666663    
   153.518005       1.94615388    
   153.518997       1.91287875    
   153.520004       1.94615388    
   153.520996       1.91666663    
   153.522003       1.94615388    
   153.522995       1.91666663    
   153.524002       1.94230771    
   153.524994       1.91666663    
   153.526001       1.94615388    
   153.526993       1.91666663    
   153.528000       1.91666663    
   153.529007       1.94230771    
   153.529999       1.91666663    
   153.531006       1.94615388    
   153.531998       1.91666663    
   153.533005       1.94615388    
   153.533997       1.91666663    
   153.535004       1.94615388    
   153.535995       1.91287875    
   153.537003       1.94615388    
   153.537994       1.91666663    
   153.539001       1.94615388    
   153.539993       1.91666663    
   153.541000       1.91666663    
   153.542007       1.94615388    
   153.542999       1.91666663    
   153.544006       1.94615388    
   153.544998       1.91666663    
   153.546005       1.94615388    
   153.546997       1.91666663    
   153.548004       1.94615388    
   153.548996       1.91666663    
   153.550003       1.94615388    
   153.550995       1.91666663    
   153.552002       1.94615388    
   153.552994       1.91666663    
   153.554001       1.94615388    
   153.554993       1.91666663    
   153.556000       1.91666663    
   153.557007       1.94615388    
   153.557999       1.91666663    
   153.559006       1.94615388    
   153.559998       1.91666663    
   153.561005       1.94615388    
   153.561996       1.91666663    
   153.563004       1.94615388    
   153.563995       1.92045450    
   153.565002       1.94615388    
   153.565994       1.91666663    
   153.567001       1.94615388    
   153.567993       1.91666663    
   153.569000       1.91666663    
   153.570007       1.94615388    
   153.570999       1.92045450    
   153.572006       1.94615388    
   153.572998       1.91666663    
   153.574005       1.94615388    
   153.574997       1.91666663    
   153.576004       1.94615388    
   153.576996       1.92045450    
   153.578003       1.94615388    
   153.578995       1.91666663    
   153.580002       1.94615388    
   153.580994       1.92045450    
   153.582001       1.94615388    
   153.582993       1.91666663    
   153.584000       1.91666663    
   153.585007       1.95000005    
   153.585999       1.91666663    
   153.587006       1.94615388    
   153.587997       1.92045450    
   153.589005       1.94615388    
   153.589996       1.91666663    
   153.591003       1.94615388    
   153.591995       1.92045450    
   153.593002       1.94615388    
   153.593994       1.91666663    
   153.595001       1.95000005    
   153.595993       1.91666663    
   153.597000       1.92045450    
   153.598007       1.94615388    
   153.598999       1.91666663    
   153.600006       1.95000005    
   153.600998       1.91666663    
   153.602005       1.95000005    
   153.602997       1.91666663    
   153.604004       1.94615388    
   153.604996       1.92045450    
   153.606003       1.94615388    
   153.606995       1.92045450    
   153.608002       1.94615388    
   153.608994       1.92045450    
   153.610001       1.94615388    
   153.610992       1.92045450    
   153.612000       1.91666663    
   153.613007       1.94615388    
   153.613998       1.92045450    
   153.615005       1.94615388    
   153.615997       1.92045450    
   153.617004       1.95000005    
   153.617996       1.91666663    
   153.619003       1.95000005    
   153.619995       1.91666663    
   153.621002       1.95000005    
   153.621994       1.91666663    
   153.623001       1.95000005    
   153.623993       1.91666663    
   153.625000       1.92045450    
   153.626007       1.95000005    
   153.626999       1.91666663    
   153.628006       1.95000005    
   153.628998       1.91666663    
   153.630005       1.95000005    
   153.630997       1.92045450    
   153.632004       1.94615388    
   153.632996       1.92045450    
   153.634003       1.95000005    
   153.634995       1.91666663    
   153.636002       1.95000005    
   153.636993       1.92045450    
   153.638000       1.91666663    
   153.639008       1.95000005    
   153.639999       1.92045450    
   153.641006       1.94615388    
   153.641998       1.92045450    
   153.643005       1.95000005    
   153.643997       1.92045450    
   153.645004       1.94615388    
   153.645996       1.92045450    
   153.647003       1.95000005    
   153.647995       1.92045450    
   153.649002       1.94615388    
   153.649994       1.92045450    
   153.651001       1.95000005    
   153.651993       1.92045450    
   153.653000       1.91666663    
   153.654007       1.95000005    
   153.654999       1.92045450    
   153.656006       1.95000005    
   153.656998       1.92045450    
   153.658005       1.95000005    
   153.658997       1.91666663    
   153.660004       1.95000005    
   153.660995       1.92045450    
   153.662003       1.95000005    
   153.662994       1.92045450    
   153.664001       1.95000005    
   153.664993       1.92045450    
   153.666000       1.92045450    
   153.667007       1.94615388    
   153.667999       1.92045450    
   153.669006       1.95000005    
   153.669998       1.92045450    
   153.671005       1.95000005    
   153.671997       1.92045450    
   153.673004       1.95000005    
   153.673996       1.92045450    
   153.675003       1.95000005    
   153.675995       1.92045450    
   153.677002       1.95000005    
   153.677994       1.92045450    
   153.679001       1.95000005    
   153.679993       1.92045450    
   153.681000       1.92045450    
   153.682007       1.95000005    
   153.682999       1.92045450    
   153.684006       1.95000005    
   153.684998       1.92045450    
   153.686005       1.95000005    
   153.686996       1.92045450    
   153.688004       1.95000005    
   153.688995       1.92045450    
   153.690002       1.95000005    
   153.690994       1.92424238    
   153.692001       1.95000005    
   153.692993       1.92045450    
   153.694000       1.92045450    
   153.695007       1.95000005    
   153.695999       1.92045450    
   153.697006       1.95000005    
   153.697998       1.92045450    
   153.699005       1.95384610    
   153.699997       1.92045450    
   153.701004       1.95000005    
   153.701996       1.92045450    
   153.703003       1.95000005    
   153.703995       1.92045450    
   153.705002       1.95384610    
   153.705994       1.92045450    
   153.707001       1.95000005    
   153.707993       1.92045450    
   153.709000       1.92424238    
   153.710007       1.95000005    
   153.710999       1.92045450    
   153.712006       1.95000005    
   153.712997       1.92424238    
   153.714005       1.95000005    
   153.714996       1.92045450    
   153.716003       1.95000005    
   153.716995       1.92424238    
   153.718002       1.95000005    
   153.718994       1.92045450    
   153.720001       1.95384610    
   153.720993       1.92045450    
   153.722000       1.92045450    
   153.723007       1.95384610    
   153.723999       1.92045450    
   153.725006       1.95000005    
   153.725998       1.92424238    
   153.727005       1.95000005    
   153.727997       1.92045450    
   153.729004       1.95384610    
   153.729996       1.92045450    
   153.731003       1.95384610    
   153.731995       1.92045450    
   153.733002       1.95000005    
   153.733994       1.92424238    
   153.735001       1.95000005    
   153.735992       1.92424238    
   153.737000       1.92045450    
   153.738007       1.95384610    
   153.738998       1.92045450    
   153.740005       1.95000005    
   153.740997       1.92424238    
   153.742004       1.95000005    
   153.742996       1.92424238    
   153.744003       1.95000005    
   153.744995       1.92424238    
   153.746002       1.95000005    
   153.746994       1.92424238    
   153.748001       1.95000005    
   153.748993       1.92424238    
   153.750000       1.92424238    
   153.751007       1.95000005    
   153.751999       1.92424238    
   153.753006       1.95000005    
   153.753998       1.92424238    
   153.755005       1.95000005    
   153.755997       1.92424238    
   153.757004       1.95384610    
   153.757996       1.92045450    
   153.759003       1.95384610    
   153.759995       1.92045450    
   153.761002       1.95384610    
   153.761993       1.92424238    
   153.763000       1.92045450    
   153.764008       1.95384610    
   153.764999       1.92424238    
   153.766006       1.95000005    
   153.766998       1.92424238    
   153.768005       1.95384610    
   153.768997       1.92045450    
   153.770004       1.95384610    
   153.770996       1.92424238    
   153.772003       1.95000005    
   153.772995       1.92424238    
   153.774002       1.95384610    
   153.774994       1.92424238    
   153.776001       1.95000005    
   153.776993       1.92424238    
   153.778000       1.92424238    
   153.779007       1.95384610    
   153.779999       1.92045450    
   153.781006       1.95384610    
   153.781998       1.92424238    
   153.783005       1.95384610    
   153.783997       1.92045450    
   153.785004       1.95384610    
   153.785995       1.92424238    
   153.787003       1.95384610    
   153.787994       1.92424238    
   153.789001       1.95384610    
   153.789993       1.92045450    
   153.791000       1.92424238    
   153.792007       1.95384610    
   153.792999       1.92424238    
   153.794006       1.95384610    
   153.794998       1.92424238    
   153.796005       1.95384610    
   153.796997       1.92045450    
   153.798004       1.95384610    
   153.798996       1.92424238    
   153.800003       1.95384610    
   153.800995       1.92424238    
   153.802002       1.95384610    
   153.802994       1.92424238    
   153.804001       1.95384610    
   153.804993       1.92424238    
   153.806000       1.92424238    
   153.807007       1.95384610    
   153.807999       1.92424238    
   153.809006       1.95384610    
   153.809998       1.92424238    
   153.811005       1.95384610    
   153.811996       1.92424238    
   153.813004       1.95384610    
   153.813995       1.92424238    
   153.815002       1.95384610    
   153.815994       1.92424238    
   153.817001       1.95384610    
   153.817993       1.92424238    
   153.819000       1.92424238    
   153.820007       1.95384610    
   153.820999       1.92424238    
   153.822006       1.95384610    
   153.822998       1.92424238    
   153.824005       1.95769227    
   153.824997       1.92424238    
   153.826004       1.95384610    
   153.826996       1.92424238    
   153.828003       1.95384610    
   153.828995       1.92424238    
   153.830002       1.95384610    
   153.830994       1.92424238    
   153.832001       1.95769227    
   153.832993       1.92424238    
   153.834000       1.92424238    
   153.835007       1.95384610    
   153.835999       1.92424238    
   153.837006       1.95384610    
   153.837997       1.92803025    
   153.839005       1.95384610    
   153.839996       1.92424238    
   153.841003       1.95384610    
   153.841995       1.92803025    
   153.843002       1.95384610    
   153.843994       1.92424238    
   153.845001       1.95384610    
   153.845993       1.92803025    
   153.847000       1.92424238    
   153.848007       1.95384610    
   153.848999       1.92424238    
   153.850006       1.95769227    
   153.850998       1.92424238    
   153.852005       1.95384610    
   153.852997       1.92803025    
   153.854004       1.95384610    
   153.854996       1.92424238    
   153.856003       1.95769227    
   153.856995       1.92424238    
   153.858002       1.95384610    
   153.858994       1.92803025    
   153.860001       1.95384610    
   153.860992       1.92424238    
   153.862000       1.92803025    
   153.863007       1.95384610    
   153.863998       1.92803025    
   153.865005       1.95384610    
   153.865997       1.92424238    
   153.867004       1.95769227    
   153.867996       1.92424238    
   153.869003       1.95769227    
   153.869995       1.92424238    
   153.871002       1.95769227    
   153.871994       1.92424238    
   153.873001       1.95384610    
   153.873993       1.92803025    
   153.875000       1.92424238    
   153.876007       1.95769227    
   153.876999       1.92424238    
   153.878006       1.95769227    
   153.878998       1.92424238    
   153.880005       1.95769227    
   153.880997       1.92424238    
   153.882004       1.95769227    
   153.882996       1.92424238    
   153.884003       1.95769227    
   153.884995       1.92803025    
   153.886002       1.95384610    
   153.886993       1.92803025    
   153.888000       1.92424238    
   153.889008       1.95769227    
   153.889999       1.92424238    
   153.891006       1.95769227    
   153.891998       1.92803025    
   153.893005       1.95384610    
   153.893997       1.92803025    
   153.895004       1.95384610    
   153.895996       1.92803025    
   153.897003       1.95769227    
   153.897995       1.92424238    
   153.899002       1.95769227    
   153.899994       1.92803025    
   153.901001       1.95384610    
   153.901993       1.92803025    
   153.903000       1.92803025    
   153.904007       1.95384610    
   153.904999       1.92803025    
   153.906006       1.95769227    
   153.906998       1.92803025    
   153.908005       1.95384610    
   153.908997       1.92803025    
   153.910004       1.95769227    
   153.910995       1.92424238    
   153.912003       1.95769227    
   153.912994       1.92803025    
   153.914001       1.95769227    
   153.914993       1.92803025    
   153.916000       1.92424238    
   153.917007       1.95769227    
   153.917999       1.92803025    
   153.919006       1.95769227    
   153.919998       1.92424238    
   153.921005       1.95769227    
   153.921997       1.92803025    
   153.923004       1.95769227    
   153.923996       1.92803025    
   153.925003       1.95769227    
   153.925995       1.92424238    
   153.927002       1.95769227    
   153.927994       1.92803025    
   153.929001       1.95769227    
   153.929993       1.92803025    
   153.931000       1.92803025    
   153.932007       1.95769227    
   153.932999       1.92803025    
   153.934006       1.95769227    
   153.934998       1.92424238    
   153.936005       1.95769227    
   153.936996       1.92803025    
   153.938004       1.95769227    
   153.938995       1.92803025    
   153.940002       1.95769227    
   153.940994       1.92803025    
   153.942001       1.95769227    
   153.942993       1.92803025    
   153.944000       1.92803025    
   153.945007       1.95769227    
   153.945999       1.92803025    
   153.947006       1.95769227    
   153.947998       1.92803025    
   153.949005       1.95769227    
   153.949997       1.92803025    
   153.951004       1.95769227    
   153.951996       1.92803025    
   153.953003       1.95769227    
   153.953995       1.92803025    
   153.955002       1.95769227    
   153.955994       1.92803025    
   153.957001       1.96153843    
   153.957993       1.92803025    
   153.959000       1.92803025    
   153.960007       1.95769227    
   153.960999       1.92803025    
   153.962006       1.95769227    
   153.962997       1.92803025    
   153.964005       1.95769227    
   153.964996       1.92803025    
   153.966003       1.96153843    
   153.966995       1.92803025    
   153.968002       1.95769227    
   153.968994       1.92803025    
   153.970001       1.95769227    
   153.970993       1.92803025    
   153.972000       1.93181813    
   153.973007       1.95769227    
   153.973999       1.92803025    
   153.975006       1.95769227    
   153.975998       1.92803025    
   153.977005       1.96153843    
   153.977997       1.92803025    
   153.979004       1.95769227    
   153.979996       1.92803025    
   153.981003       1.96153843    
   153.981995       1.92803025    
   153.983002       1.95769227    
   153.983994       1.92803025    
   153.985001       1.96153843    
   153.985992       1.92803025    
   153.987000       1.92803025    
   153.988007       1.96153843    
   153.988998       1.92803025    
   153.990005       1.95769227    
   153.990997       1.93181813    
   153.992004       1.95769227    
   153.992996       1.92803025    
   153.994003       1.96153843    
   153.994995       1.92803025    
   153.996002       1.95769227    
   153.996994       1.93181813    
   153.998001       1.95769227    
   153.998993       1.92803025    
   154.000000       1.93181813    
   154.001007       1.95769227    
   154.001999       1.93181813    
   154.003006       1.95769227    
   154.003998       1.92803025    
   154.005005       1.96153843    
   154.005997       1.92803025    
   154.007004       1.96153843    
   154.007996       1.92803025    
   154.009003       1.96153843    
   154.009995       1.92803025    
   154.011002       1.96153843    
   154.011993       1.92803025    
   154.013000       1.93181813    
   154.014008       1.95769227    
   154.014999       1.93181813    
   154.016006       1.95769227    
   154.016998       1.93181813    
   154.018005       1.95769227    
   154.018997       1.93181813    
   154.020004       1.95769227    
   154.020996       1.93181813    
   154.022003       1.95769227    
   154.022995       1.93181813    
   154.024002       1.95769227    
   154.024994       1.93181813    
   154.026001       1.95769227    
   154.026993       1.93181813    
   154.028000       1.93181813    
   154.029007       1.95769227    
   154.029999       1.93181813    
   154.031006       1.95769227    
   154.031998       1.93181813    
   154.033005       1.96153843    
   154.033997       1.92803025    
   154.035004       1.96153843    
   154.035995       1.93181813    
   154.037003       1.95769227    
   154.037994       1.93181813    
   154.039001       1.96153843    
   154.039993       1.92803025    
   154.041000       1.93181813    
   154.042007       1.96153843    
   154.042999       1.92803025    
   154.044006       1.96153843    
   154.044998       1.93181813    
   154.046005       1.96153843    
   154.046997       1.92803025    
   154.048004       1.96153843    
   154.048996       1.93181813    
   154.050003       1.95769227    
   154.050995       1.93181813    
   154.052002       1.96153843    
   154.052994       1.93181813    
   154.054001       1.96153843    
   154.054993       1.92803025    
   154.056000       1.93181813    
   154.057007       1.96153843    
   154.057999       1.93181813    
   154.059006       1.96153843    
   154.059998       1.92803025    
   154.061005       1.96153843    
   154.061996       1.93181813    
   154.063004       1.96153843    
   154.063995       1.93181813    
   154.065002       1.96153843    
   154.065994       1.92803025    
   154.067001       1.96153843    
   154.067993       1.93181813    
   154.069000       1.93181813    
   154.070007       1.96153843    
   154.070999       1.93181813    
   154.072006       1.96153843    
   154.072998       1.93181813    
   154.074005       1.96153843    
   154.074997       1.93181813    
   154.076004       1.95769227    
   154.076996       1.93181813    
   154.078003       1.96153843    
   154.078995       1.93181813    
   154.080002       1.96153843    
   154.080994       1.93181813    
   154.082001       1.96153843    
   154.082993       1.93181813    
   154.084000       1.93181813    
   154.085007       1.96153843    
   154.085999       1.93181813    
   154.087006       1.96153843    
   154.087997       1.93181813    
   154.089005       1.96153843    
   154.089996       1.93181813    
   154.091003       1.96153843    
   154.091995       1.93181813    
   154.093002       1.96153843    
   154.093994       1.93560600    
   154.095001       1.96153843    
   154.095993       1.93181813    
   154.097000       1.93181813    
   154.098007       1.96153843    
   154.098999       1.93181813    
   154.100006       1.96153843    
   154.100998       1.93181813    
   154.102005       1.96153843    
   154.102997       1.93181813    
   154.104004       1.96538460    
   154.104996       1.93181813    
   154.106003       1.96153843    
   154.106995       1.93181813    
   154.108002       1.96153843    
   154.108994       1.93181813    
   154.110001       1.96153843    
   154.110992       1.93560600    
   154.112000       1.93181813    
   154.113007       1.96153843    
   154.113998       1.93181813    
   154.115005       1.96153843    
   154.115997       1.93560600    
   154.117004       1.96153843    
   154.117996       1.93181813    
   154.119003       1.96153843    
   154.119995       1.93560600    
   154.121002       1.96153843    
   154.121994       1.93181813    
   154.123001       1.96153843    
   154.123993       1.93560600    
   154.125000       1.93181813    
   154.126007       1.96153843    
   154.126999       1.93560600    
   154.128006       1.96153843    
   154.128998       1.93181813    
   154.130005       1.96153843    
   154.130997       1.93560600    
   154.132004       1.96153843    
   154.132996       1.93181813    
   154.134003       1.96538460    
   154.134995       1.93181813    
   154.136002       1.96153843    
   154.136993       1.93560600    
   154.138000       1.93181813    
   154.139008       1.96538460    
   154.139999       1.93181813    
   154.141006       1.96153843    
   154.141998       1.93560600    
   154.143005       1.96153843    
   154.143997       1.93560600    
   154.145004       1.96153843    
   154.145996       1.93181813    
   154.147003       1.96538460    
   154.147995       1.93181813    
   154.149002       1.96538460    
   154.149994       1.93181813    
   154.151001       1.96538460    
   154.151993       1.93181813    
   154.153000       1.93560600    
   154.154007       1.96153843    
   154.154999       1.93560600    
   154.156006       1.96153843    
   154.156998       1.93560600    
   154.158005       1.96153843    
   154.158997       1.93560600    
   154.160004       1.96153843    
   154.160995       1.93560600    
   154.162003       1.96153843    
   154.162994       1.93560600    
   154.164001       1.96153843    
   154.164993       1.93560600    
   154.166000       1.93181813    
   154.167007       1.96538460    
   154.167999       1.93560600    
   154.169006       1.96153843    
   154.169998       1.93560600    
   154.171005       1.96153843    
   154.171997       1.93560600    
   154.173004       1.96538460    
   154.173996       1.93181813    
   154.175003       1.96538460    
   154.175995       1.93560600    
   154.177002       1.96153843    
   154.177994       1.93560600    
   154.179001       1.96153843    
   154.179993       1.93560600    
   154.181000       1.93560600    
   154.182007       1.96153843    
   154.182999       1.93560600    
   154.184006       1.96538460    
   154.184998       1.93560600    
   154.186005       1.96153843    
   154.186996       1.93560600    
   154.188004       1.96538460    
   154.188995       1.93181813    
   154.190002       1.96538460    
   154.190994       1.93560600    
   154.192001       1.96538460    
   154.192993       1.93181813    
   154.194000       1.93560600    
   154.195007       1.96538460    
   154.195999       1.93560600    
   154.197006       1.96538460    
   154.197998       1.93181813    
   154.199005       1.96538460    
   154.199997       1.93560600    
   154.201004       1.96538460    
   154.201996       1.93560600    
   154.203003       1.96153843    
   154.203995       1.93560600    
   154.205002       1.96538460    
   154.205994       1.93560600    
   154.207001       1.96538460    
   154.207993       1.93560600    
   154.209000       1.93181813    
   154.210007       1.96538460    
   154.210999       1.93560600    
   154.212006       1.96538460    
   154.212997       1.93560600    
   154.214005       1.96538460    
   154.214996       1.93560600    
   154.216003       1.96538460    
   154.216995       1.93560600    
   154.218002       1.96538460    
   154.218994       1.93181813    
   154.220001       1.96538460    
   154.220993       1.93560600    
   154.222000       1.93560600    
   154.223007       1.96538460    
   154.223999       1.93560600    
   154.225006       1.96538460    
   154.225998       1.93560600    
   154.227005       1.96538460    
   154.227997       1.93560600    
   154.229004       1.96538460    
   154.229996       1.93560600    
   154.231003       1.96538460    
   154.231995       1.93560600    
   154.233002       1.96538460    
   154.233994       1.93560600    
   154.235001       1.96538460    
   154.235992       1.93560600    
   154.237000       1.93560600    
   154.238007       1.96923077    
   154.238998       1.93560600    
   154.240005       1.96538460    
   154.240997       1.93560600    
   154.242004       1.96538460    
   154.242996       1.93560600    
   154.244003       1.96538460    
   154.244995       1.93560600    
   154.246002       1.96538460    
   154.246994       1.93560600    
   154.248001       1.96923077    
   154.248993       1.93560600    
   154.250000       1.93560600    
   154.251007       1.96538460    
   154.251999       1.93560600    
   154.253006       1.96538460    
   154.253998       1.93560600    
   154.255005       1.96923077    
   154.255997       1.93560600    
   154.257004       1.96538460    
   154.257996       1.93560600    
   154.259003       1.96538460    
   154.259995       1.93939400    
   154.261002       1.96538460    
   154.261993       1.93560600    
   154.263000       1.93560600    
   154.264008       1.96923077    
   154.264999       1.93560600    
   154.266006       1.96538460    
   154.266998       1.93560600    
   154.268005       1.96923077    
   154.268997       1.93560600    
   154.270004       1.96538460    
   154.270996       1.93560600    
   154.272003       1.96923077    
   154.272995       1.93560600    
   154.274002       1.96538460    
   154.274994       1.93939400    
   154.276001       1.96538460    
   154.276993       1.93560600    
   154.278000       1.93939400    
   154.279007       1.96538460    
   154.279999       1.93560600    
   154.281006       1.96923077    
   154.281998       1.93560600    
   154.283005       1.96538460    
   154.283997       1.93939400    
   154.285004       1.96538460    
   154.285995       1.93939400    
   154.287003       1.96538460    
   154.287994       1.93560600    
   154.289001       1.96923077    
   154.289993       1.93560600    
   154.291000       1.93939400    
   154.292007       1.96538460    
   154.292999       1.93939400    
   154.294006       1.96538460    
   154.294998       1.93560600    
   154.296005       1.96923077    
   154.296997       1.93560600    
   154.298004       1.96923077    
   154.298996       1.93560600    
   154.300003       1.96923077    
   154.300995       1.93560600    
   154.302002       1.96923077    
   154.302994       1.93560600    
   154.304001       1.96923077    
   154.304993       1.93560600    
   154.306000       1.93939400    
   154.307007       1.96538460    
   154.307999       1.93939400    
   154.309006       1.96923077    
   154.309998       1.93560600    
   154.311005       1.96923077    
   154.311996       1.93560600    
   154.313004       1.96923077    
   154.313995       1.93560600    
   154.315002       1.96923077    
   154.315994       1.93939400    
   154.317001       1.96538460    
   154.317993       1.93939400    
   154.319000       1.93560600    
   154.320007       1.96923077    
   154.320999       1.93939400    
   154.322006       1.96538460    
   154.322998       1.93939400    
   154.324005       1.96923077    
   154.324997       1.93560600    
   154.326004       1.96923077    
   154.326996       1.93939400    
   154.328003       1.96538460    
   154.328995       1.93939400    
   154.330002       1.96923077    
   154.330994       1.93560600    
   154.332001       1.96923077    
   154.332993       1.93939400    
   154.334000       1.93560600    
   154.335007       1.96923077    
   154.335999       1.93939400    
   154.337006       1.96923077    
   154.337997       1.93560600    
   154.339005       1.96923077    
   154.339996       1.93939400    
   154.341003       1.96923077    
   154.341995       1.93560600    
   154.343002       1.96923077    
   154.343994       1.93939400    
   154.345001       1.96923077    
   154.345993       1.93560600    
   154.347000       1.93939400    
   154.348007       1.96923077    
   154.348999       1.93939400    
   154.350006       1.96923077    
   154.350998       1.93939400    
   154.352005       1.96538460    
   154.352997       1.93939400    
   154.354004       1.96923077    
   154.354996       1.93939400    
   154.356003       1.96923077    
   154.356995       1.93939400    
   154.358002       1.96923077    
   154.358994       1.93560600    
   154.360001       1.96923077    
   154.360992       1.93939400    
   154.362000       1.93939400    
   154.363007       1.96923077    
   154.363998       1.93939400    
   154.365005       1.96923077    
   154.365997       1.93939400    
   154.367004       1.96923077    
   154.367996       1.93939400    
   154.369003       1.96923077    
   154.369995       1.93939400    
   154.371002       1.96923077    
   154.371994       1.93560600    
   154.373001       1.96923077    
   154.373993       1.93939400    
   154.375000       1.93939400    
   154.376007       1.96923077    
   154.376999       1.93939400    
   154.378006       1.96923077    
   154.378998       1.93939400    
   154.380005       1.96923077    
   154.380997       1.93939400    
   154.382004       1.97307694    
   154.382996       1.93939400    
   154.384003       1.96923077    
   154.384995       1.93939400    
   154.386002       1.96923077    
   154.386993       1.93939400    
   154.388000       1.93939400    
   154.389008       1.96923077    
   154.389999       1.93939400    
   154.391006       1.96923077    
   154.391998       1.93939400    
   154.393005       1.96923077    
   154.393997       1.93939400    
   154.395004       1.97307694    
   154.395996       1.93939400    
   154.397003       1.96923077    
   154.397995       1.93939400    
   154.399002       1.96923077    
   154.399994       1.93939400    
   154.401001       1.96923077    
   154.401993       1.94318187    
   154.403000       1.93939400    
   154.404007       1.96923077    
   154.404999       1.93939400    
   154.406006       1.96923077    
   154.406998       1.94318187    
   154.408005       1.96923077    
   154.408997       1.93939400    
   154.410004       1.96923077    
   154.410995       1.93939400    
   154.412003       1.97307694    
   154.412994       1.93939400    
   154.414001       1.96923077    
   154.414993       1.93939400    
   154.416000       1.94318187    
   154.417007       1.96923077    
   154.417999       1.93939400    
   154.419006       1.96923077    
   154.419998       1.94318187    
   154.421005       1.96923077    
   154.421997       1.93939400    
   154.423004       1.97307694    
   154.423996       1.93939400    
   154.425003       1.96923077    
   154.425995       1.94318187    
   154.427002       1.96923077    
   154.427994       1.93939400    
   154.429001       1.97307694    
   154.429993       1.93939400    
   154.431000       1.93939400    
   154.432007       1.97307694    
   154.432999       1.93939400    
   154.434006       1.96923077    
   154.434998       1.94318187    
   154.436005       1.96923077    
   154.436996       1.94318187    
   154.438004       1.96923077    
   154.438995       1.93939400    
   154.440002       1.97307694    
   154.440994       1.93939400    
   154.442001       1.97307694    
   154.442993       1.93939400    
   154.444000       1.93939400    
   154.445007       1.97307694    
   154.445999       1.93939400    
   154.447006       1.97307694    
   154.447998       1.93939400    
   154.449005       1.97307694    
   154.449997       1.93939400    
   154.451004       1.97307694    
   154.451996       1.93939400    
   154.453003       1.97307694    
   154.453995       1.93939400    
   154.455002       1.97307694    
   154.455994       1.93939400    
   154.457001       1.97307694    
   154.457993       1.93939400    
   154.459000       1.94318187    
   154.460007       1.96923077    
   154.460999       1.94318187    
   154.462006       1.97307694    
   154.462997       1.93939400    
   154.464005       1.97307694    
   154.464996       1.93939400    
   154.466003       1.97307694    
   154.466995       1.93939400    
   154.468002       1.97307694    
   154.468994       1.94318187    
   154.470001       1.96923077    
   154.470993       1.94318187    
   154.472000       1.93939400    
   154.473007       1.97307694    
   154.473999       1.94318187    
   154.475006       1.96923077    
   154.475998       1.94318187    
   154.477005       1.97307694    
   154.477997       1.93939400    
   154.479004       1.97307694    
   154.479996       1.94318187    
   154.481003       1.96923077    
   154.481995       1.94318187    
   154.483002       1.97307694    
   154.483994       1.93939400    
   154.485001       1.97307694    
   154.485992       1.94318187    
   154.487000       1.94318187    
   154.488007       1.96923077    
   154.488998       1.94318187    
   154.490005       1.97307694    
   154.490997       1.94318187    
   154.492004       1.96923077    
   154.492996       1.94318187    
   154.494003       1.97307694    
   154.494995       1.94318187    
   154.496002       1.96923077    
   154.496994       1.94318187    
   154.498001       1.97307694    
   154.498993       1.94318187    
   154.500000       1.94318187    
   154.501007       1.96923077    
   154.501999       1.94318187    
   154.503006       1.97307694    
   154.503998       1.94318187    
   154.505005       1.97307694    
   154.505997       1.94318187    
   154.507004       1.96923077    
   154.507996       1.94318187    
   154.509003       1.97307694    
   154.509995       1.94318187    
   154.511002       1.97307694    
   154.511993       1.94318187    
   154.513000       1.94318187    
   154.514008       1.96923077    
   154.514999       1.94318187    
   154.516006       1.97307694    
   154.516998       1.94318187    
   154.518005       1.97307694    
   154.518997       1.94318187    
   154.520004       1.97307694    
   154.520996       1.94318187    
   154.522003       1.97307694    
   154.522995       1.94318187    
   154.524002       1.97307694    
   154.524994       1.94318187    
   154.526001       1.97307694    
   154.526993       1.94318187    
   154.528000       1.94318187    
   154.529007       1.97307694    
   154.529999       1.94318187    
   154.531006       1.97307694    
   154.531998       1.94318187    
   154.533005       1.97307694    
   154.533997       1.94318187    
   154.535004       1.97307694    
   154.535995       1.94318187    
   154.537003       1.97307694    
   154.537994       1.94318187    
   154.539001       1.97307694    
   154.539993       1.94318187    
   154.541000       1.94318187    
   154.542007       1.97307694    
   154.542999       1.94318187    
   154.544006       1.97307694    
   154.544998       1.94318187    
   154.546005       1.97307694    
   154.546997       1.94696975    
   154.548004       1.97307694    
   154.548996       1.94318187    
   154.550003       1.97307694    
   154.550995       1.94318187    
   154.552002       1.97307694    
   154.552994       1.94318187    
   154.554001       1.97307694    
   154.554993       1.94696975    
   154.556000       1.94318187    
   154.557007       1.97307694    
   154.557999       1.94318187    
   154.559006       1.97307694    
   154.559998       1.94318187    
   154.561005       1.97692311    
   154.561996       1.94318187    
   154.563004       1.97307694    
   154.563995       1.94318187    
   154.565002       1.97307694    
   154.565994       1.94696975    
   154.567001       1.97307694    
   154.567993       1.94318187    
   154.569000       1.94318187    
   154.570007       1.97692311    
   154.570999       1.94318187    
   154.572006       1.97307694    
   154.572998       1.94318187    
   154.574005       1.97692311    
   154.574997       1.94318187    
   154.576004       1.97307694    
   154.576996       1.94696975    
   154.578003       1.97307694    
   154.578995       1.94318187    
   154.580002       1.97307694    
   154.580994       1.94696975    
   154.582001       1.97307694    
   154.582993       1.94318187    
   154.584000       1.94696975    
   154.585007       1.97307694    
   154.585999       1.94318187    
   154.587006       1.97692311    
   154.587997       1.94318187    
   154.589005       1.97692311    
   154.589996       1.94318187    
   154.591003       1.97307694    
   154.591995       1.94696975    
   154.593002       1.97307694    
   154.593994       1.94318187    
   154.595001       1.97692311    
   154.595993       1.94318187    
   154.597000       1.94696975    
   154.598007       1.97307694    
   154.598999       1.94696975    
   154.600006       1.97307694    
   154.600998       1.94318187    
   154.602005       1.97692311    
   154.602997       1.94318187    
   154.604004       1.97692311    
   154.604996       1.94318187    
   154.606003       1.97692311    
   154.606995       1.94318187    
   154.608002       1.97692311    
   154.608994       1.94318187    
   154.610001       1.97692311    
   154.610992       1.94318187    
   154.612000       1.94696975    
   154.613007       1.97307694    
   154.613998       1.94696975    
   154.615005       1.97307694    
   154.615997       1.94696975    
   154.617004       1.97307694    
   154.617996       1.94696975    
   154.619003       1.97307694    
   154.619995       1.94696975    
   154.621002       1.97692311    
   154.621994       1.94318187    
   154.623001       1.97692311    
   154.623993       1.94318187    
   154.625000       1.94696975    
   154.626007       1.97692311    
   154.626999       1.94318187    
   154.628006       1.97692311    
   154.628998       1.94318187    
   154.630005       1.97692311    
   154.630997       1.94696975    
   154.632004       1.97307694    
   154.632996       1.94696975    
   154.634003       1.97692311    
   154.634995       1.94318187    
   154.636002       1.97692311    
   154.636993       1.94696975    
   154.638000       1.94318187    
   154.639008       1.97692311    
   154.639999       1.94696975    
   154.641006       1.97307694    
   154.641998       1.94696975    
   154.643005       1.97692311    
   154.643997       1.94318187    
   154.645004       1.97692311    
   154.645996       1.94696975    
   154.647003       1.97692311    
   154.647995       1.94318187    
   154.649002       1.97692311    
   154.649994       1.94696975    
   154.651001       1.97692311    
   154.651993       1.94318187    
   154.653000       1.94696975    
   154.654007       1.97692311    
   154.654999       1.94696975    
   154.656006       1.97307694    
   154.656998       1.94696975    
   154.658005       1.97692311    
   154.658997       1.94696975    
   154.660004       1.97692311    
   154.660995       1.94318187    
   154.662003       1.97692311    
   154.662994       1.94696975    
   154.664001       1.97692311    
   154.664993       1.94696975    
   154.666000       1.94696975    
   154.667007       1.97307694    
   154.667999       1.94696975    
   154.669006       1.97692311    
   154.669998       1.94696975    
   154.671005       1.97692311    
   154.671997       1.94696975    
   154.673004       1.97692311    
   154.673996       1.94696975    
   154.675003       1.97307694    
   154.675995       1.94696975    
   154.677002       1.97692311    
   154.677994       1.94696975    
   154.679001       1.97692311    
   154.679993       1.94696975    
   154.681000       1.94696975    
   154.682007       1.97692311    
   154.682999       1.94696975    
   154.684006       1.97692311    
   154.684998       1.94696975    
   154.686005       1.97692311    
   154.686996       1.94696975    
   154.688004       1.97692311    
   154.688995       1.94696975    
   154.690002       1.97692311    
   154.690994       1.94696975    
   154.692001       1.97692311    
   154.692993       1.94696975    
   154.694000       1.94696975    
   154.695007       1.97692311    
   154.695999       1.94696975    
   154.697006       1.97692311    
   154.697998       1.94696975    
   154.699005       1.97692311    
   154.699997       1.94696975    
   154.701004       1.97692311    
   154.701996       1.94696975    
   154.703003       1.97692311    
   154.703995       1.94696975    
   154.705002       1.97692311    
   154.705994       1.94696975    
   154.707001       1.97692311    
   154.707993       1.95075762    
   154.709000       1.94696975    
   154.710007       1.97692311    
   154.710999       1.94696975    
   154.712006       1.97692311    
   154.712997       1.94696975    
   154.714005       1.97692311    
   154.714996       1.94696975    
   154.716003       1.98076928    
   154.716995       1.94696975    
   154.718002       1.97692311    
   154.718994       1.94696975    
   154.720001       1.97692311    
   154.720993       1.94696975    
   154.722000       1.95075762    
   154.723007       1.97692311    
   154.723999       1.94696975    
   154.725006       1.97692311    
   154.725998       1.94696975    
   154.727005       1.98076928    
   154.727997       1.94696975    
   154.729004       1.97692311    
   154.729996       1.94696975    
   154.731003       1.98076928    
   154.731995       1.94696975    
   154.733002       1.97692311    
   154.733994       1.94696975    
   154.735001       1.98076928    
   154.735992       1.94696975    
   154.737000       1.94696975    
   154.738007       1.97692311    
   154.738998       1.95075762    
   154.740005       1.97692311    
   154.740997       1.94696975    
   154.742004       1.98076928    
   154.742996       1.94696975    
   154.744003       1.97692311    
   154.744995       1.95075762    
   154.746002       1.97692311    
   154.746994       1.94696975    
   154.748001       1.98076928    
   154.748993       1.94696975    
   154.750000       1.94696975    
   154.751007       1.98076928    
   154.751999       1.94696975    
   154.753006       1.97692311    
   154.753998       1.95075762    
   154.755005       1.97692311    
   154.755997       1.95075762    
   154.757004       1.97692311    
   154.757996       1.94696975    
   154.759003       1.98076928    
   154.759995       1.94696975    
   154.761002       1.98076928    
   154.761993       1.94696975    
   154.763000       1.94696975    
   154.764008       1.98076928    
   154.764999       1.94696975    
   154.766006       1.98076928    
   154.766998       1.94696975    
   154.768005       1.98076928    
   154.768997       1.94696975    
   154.770004       1.98076928    
   154.770996       1.94696975    
   154.772003       1.98076928    
   154.772995       1.94696975    
   154.774002       1.98076928    
   154.774994       1.94696975    
   154.776001       1.98076928    
   154.776993       1.94696975    
   154.778000       1.95075762    
   154.779007       1.97692311    
   154.779999       1.95075762    
   154.781006       1.97692311    
   154.781998       1.95075762    
   154.783005       1.97692311    
   154.783997       1.95075762    
   154.785004       1.97692311    
   154.785995       1.95075762    
   154.787003       1.98076928    
   154.787994       1.94696975    
   154.789001       1.98076928    
   154.789993       1.94696975    
   154.791000       1.95075762    
   154.792007       1.98076928    
   154.792999       1.94696975    
   154.794006       1.98076928    
   154.794998       1.94696975    
   154.796005       1.98076928    
   154.796997       1.95075762    
   154.798004       1.97692311    
   154.798996       1.95075762    
   154.800003       1.98076928    
   154.800995       1.94696975    
   154.802002       1.98076928    
   154.802994       1.95075762    
   154.804001       1.97692311    
   154.804993       1.95075762    
   154.806000       1.95075762    
   154.807007       1.97692311    
   154.807999       1.95075762    
   154.809006       1.98076928    
   154.809998       1.94696975    
   154.811005       1.98076928    
   154.811996       1.95075762    
   154.813004       1.98076928    
   154.813995       1.94696975    
   154.815002       1.98076928    
   154.815994       1.95075762    
   154.817001       1.98076928    
   154.817993       1.94696975    
   154.819000       1.95075762    
   154.820007       1.98076928    
   154.820999       1.95075762    
   154.822006       1.97692311    
   154.822998       1.95075762    
   154.824005       1.98076928    
   154.824997       1.95075762    
   154.826004       1.98076928    
   154.826996       1.94696975    
   154.828003       1.98076928    
   154.828995       1.95075762    
   154.830002       1.98076928    
   154.830994       1.95075762    
   154.832001       1.97692311    
   154.832993       1.95075762    
   154.834000       1.95075762    
   154.835007       1.98076928    
   154.835999       1.95075762    
   154.837006       1.98076928    
   154.837997       1.95075762    
   154.839005       1.98076928    
   154.839996       1.94696975    
   154.841003       1.98076928    
   154.841995       1.95075762    
   154.843002       1.98076928    
   154.843994       1.95075762    
   154.845001       1.98076928    
   154.845993       1.95075762    
   154.847000       1.95075762    
   154.848007       1.98076928    
   154.848999       1.95075762    
   154.850006       1.98076928    
   154.850998       1.95075762    
   154.852005       1.97692311    
   154.852997       1.95075762    
   154.854004       1.98076928    
   154.854996       1.95075762    
   154.856003       1.98076928    
   154.856995       1.95075762    
   154.858002       1.98076928    
   154.858994       1.95075762    
   154.860001       1.98076928    
   154.860992       1.95075762    
   154.862000       1.95075762    
   154.863007       1.98076928    
   154.863998       1.95075762    
   154.865005       1.98076928    
   154.865997       1.95075762    
   154.867004       1.98076928    
   154.867996       1.95454550    
   154.869003       1.98076928    
   154.869995       1.95075762    
   154.871002       1.98076928    
   154.871994       1.95075762    
   154.873001       1.98076928    
   154.873993       1.95075762    
   154.875000       1.95075762    
   154.876007       1.98076928    
   154.876999       1.95075762    
   154.878006       1.98076928    
   154.878998       1.95075762    
   154.880005       1.98461533    
   154.880997       1.95075762    
   154.882004       1.98076928    
   154.882996       1.95075762    
   154.884003       1.98076928    
   154.884995       1.95075762    
   154.886002       1.98076928    
   154.886993       1.95454550    
   154.888000       1.95075762    
   154.889008       1.98076928    
   154.889999       1.95075762    
   154.891006       1.98076928    
   154.891998       1.95075762    
   154.893005       1.98461533    
   154.893997       1.95075762    
   154.895004       1.98076928    
   154.895996       1.95075762    
   154.897003       1.98076928    
   154.897995       1.95454550    
   154.899002       1.98076928    
   154.899994       1.95075762    
   154.901001       1.98076928    
   154.901993       1.95454550    
   154.903000       1.95075762    
   154.904007       1.98076928    
   154.904999       1.95075762    
   154.906006       1.98461533    
   154.906998       1.95075762    
   154.908005       1.98076928    
   154.908997       1.95075762    
   154.910004       1.98461533    
   154.910995       1.95075762    
   154.912003       1.98076928    
   154.912994       1.95454550    
   154.914001       1.98076928    
   154.914993       1.95075762    
   154.916000       1.95454550    
   154.917007       1.98076928    
   154.917999       1.95075762    
   154.919006       1.98461533    
   154.919998       1.95075762    
   154.921005       1.98076928    
   154.921997       1.95454550    
   154.923004       1.98076928    
   154.923996       1.95075762    
   154.925003       1.98461533    
   154.925995       1.95075762    
   154.927002       1.98076928    
   154.927994       1.95454550    
   154.929001       1.98076928    
   154.929993       1.95454550    
   154.931000       1.95075762    
   154.932007       1.98076928    
   154.932999       1.95454550    
   154.934006       1.98076928    
   154.934998       1.95454550    
   154.936005       1.98076928    
   154.936996       1.95454550    
   154.938004       1.98076928    
   154.938995       1.95075762    
   154.940002       1.98461533    
   154.940994       1.95075762    
   154.942001       1.98461533    
   154.942993       1.95075762    
   154.944000       1.95454550    
   154.945007       1.98076928    
   154.945999       1.95454550    
   154.947006       1.98076928    
   154.947998       1.95454550    
   154.949005       1.98076928    
   154.949997       1.95454550    
   154.951004       1.98076928    
   154.951996       1.95454550    
   154.953003       1.98076928    
   154.953995       1.95454550    
   154.955002       1.98076928    
   154.955994       1.95454550    
   154.957001       1.98461533    
   154.957993       1.95075762    
   154.959000       1.95454550    
   154.960007       1.98076928    
   154.960999       1.95454550    
   154.962006       1.98076928    
   154.962997       1.95454550    
   154.964005       1.98461533    
   154.964996       1.95075762    
   154.966003       1.98461533    
   154.966995       1.95075762    
   154.968002       1.98461533    
   154.968994       1.95454550    
   154.970001       1.98076928    
   154.970993       1.95454550    
   154.972000       1.95454550    
   154.973007       1.98076928    
   154.973999       1.95454550    
   154.975006       1.98076928    
   154.975998       1.95454550    
   154.977005       1.98461533    
   154.977997       1.95075762    
   154.979004       1.98461533    
   154.979996       1.95454550    
   154.981003       1.98076928    
   154.981995       1.95454550    
   154.983002       1.98461533    
   154.983994       1.95454550    
   154.985001       1.98076928    
   154.985992       1.95454550    
   154.987000       1.95454550    
   154.988007       1.98076928    
   154.988998       1.95454550    
   154.990005       1.98461533    
   154.990997       1.95454550    
   154.992004       1.98076928    
   154.992996       1.95454550    
   154.994003       1.98461533    
   154.994995       1.95454550    
   154.996002       1.98076928    
   154.996994       1.95454550    
   154.998001       1.98461533    
   154.998993       1.95454550    
   155.000000       1.95454550    
   155.001007       1.98076928    
   155.001999       1.95454550    
   155.003006       1.98461533    
   155.003998       1.95454550    
   155.005005       1.98461533    
   155.005997       1.95075762    
   155.007004       1.98461533    
   155.007996       1.95454550    
   155.009003       1.98461533    
   155.009995       1.95454550    
   155.011002       1.98461533    
   155.011993       1.95454550    
   155.013000       1.95075762    
   155.014008       1.98461533    
   155.014999       1.95454550    
   155.016006       1.98461533    
   155.016998       1.95454550    
   155.018005       1.98461533    
   155.018997       1.95454550    
   155.020004       1.98461533    
   155.020996       1.95075762    
   155.022003       1.98461533    
   155.022995       1.95454550    
   155.024002       1.98461533    
   155.024994       1.95454550    
   155.026001       1.98461533    
   155.026993       1.95454550    
   155.028000       1.95454550    
   155.029007       1.98461533    
   155.029999       1.95454550    
   155.031006       1.98461533    
   155.031998       1.95454550    
   155.033005       1.98461533    
   155.033997       1.95454550    
   155.035004       1.98461533    
   155.035995       1.95454550    
   155.037003       1.98461533    
   155.037994       1.95454550    
   155.039001       1.98461533    
   155.039993       1.95454550    
   155.041000       1.95454550    
   155.042007       1.98461533    
   155.042999       1.95454550    
   155.044006       1.98461533    
   155.044998       1.95454550    
   155.046005       1.98461533    
   155.046997       1.95454550    
   155.048004       1.98461533    
   155.048996       1.95454550    
   155.050003       1.98461533    
   155.050995       1.95454550    
   155.052002       1.98461533    
   155.052994       1.95454550    
   155.054001       1.98461533    
   155.054993       1.95833337    
   155.056000       1.95454550    
   155.057007       1.98461533    
   155.057999       1.95454550    
   155.059006       1.98461533    
   155.059998       1.95454550    
   155.061005       1.98461533    
   155.061996       1.95454550    
   155.063004       1.98461533    
   155.063995       1.95833337    
   155.065002       1.98461533    
   155.065994       1.95454550    
   155.067001       1.98461533    
   155.067993       1.95454550    
   155.069000       1.95454550    
   155.070007       1.98846149    
   155.070999       1.95454550    
   155.072006       1.98461533    
   155.072998       1.95454550    
   155.074005       1.98461533    
   155.074997       1.95833337    
   155.076004       1.98461533    
   155.076996       1.95454550    
   155.078003       1.98461533    
   155.078995       1.95454550    
   155.080002       1.98846149    
   155.080994       1.95454550    
   155.082001       1.98461533    
   155.082993       1.95454550    
   155.084000       1.95833337    
   155.085007       1.98461533    
   155.085999       1.95454550    
   155.087006       1.98461533    
   155.087997       1.95833337    
   155.089005       1.98461533    
   155.089996       1.95454550    
   155.091003       1.98461533    
   155.091995       1.95833337    
   155.093002       1.98461533    
   155.093994       1.95454550    
   155.095001       1.98846149    
   155.095993       1.95454550    
   155.097000       1.95454550    
   155.098007       1.98846149    
   155.098999       1.95454550    
   155.100006       1.98461533    
   155.100998       1.95833337    
   155.102005       1.98461533    
   155.102997       1.95454550    
   155.104004       1.98846149    
   155.104996       1.95454550    
   155.106003       1.98461533    
   155.106995       1.95833337    
   155.108002       1.98461533    
   155.108994       1.95454550    
   155.110001       1.98846149    
   155.110992       1.95454550    
   155.112000       1.95833337    
   155.113007       1.98461533    
   155.113998       1.95454550    
   155.115005       1.98846149    
   155.115997       1.95454550    
   155.117004       1.98846149    
   155.117996       1.95454550    
   155.119003       1.98846149    
   155.119995       1.95454550    
   155.121002       1.98461533    
   155.121994       1.95833337    
   155.123001       1.98461533    
   155.123993       1.95833337    
   155.125000       1.95454550    
   155.126007       1.98846149    
   155.126999       1.95454550    
   155.128006       1.98846149    
   155.128998       1.95454550    
   155.130005       1.98846149    
   155.130997       1.95454550    
   155.132004       1.98846149    
   155.132996       1.95454550    
   155.134003       1.98846149    
   155.134995       1.95454550    
   155.136002       1.98846149    
   155.136993       1.95454550    
   155.138000       1.95833337    
   155.139008       1.98461533    
   155.139999       1.95833337    
   155.141006       1.98461533    
   155.141998       1.95833337    
   155.143005       1.98846149    
   155.143997       1.95454550    
   155.145004       1.98846149    
   155.145996       1.95454550    
   155.147003       1.98846149    
   155.147995       1.95454550    
   155.149002       1.98846149    
   155.149994       1.95833337    
   155.151001       1.98461533    
   155.151993       1.95833337    
   155.153000       1.95454550    
   155.154007       1.98846149    
   155.154999       1.95833337    
   155.156006       1.98461533    
   155.156998       1.95833337    
   155.158005       1.98846149    
   155.158997       1.95454550    
   155.160004       1.98846149    
   155.160995       1.95833337    
   155.162003       1.98461533    
   155.162994       1.95833337    
   155.164001       1.98846149    
   155.164993       1.95454550    
   155.166000       1.95833337    
   155.167007       1.98846149    
   155.167999       1.95454550    
   155.169006       1.98846149    
   155.169998       1.95833337    
   155.171005       1.98461533    
   155.171997       1.95833337    
   155.173004       1.98846149    
   155.173996       1.95833337    
   155.175003       1.98461533    
   155.175995       1.95833337    
   155.177002       1.98846149    
   155.177994       1.95454550    
   155.179001       1.98846149    
   155.179993       1.95833337    
   155.181000       1.95833337    
   155.182007       1.98461533    
   155.182999       1.95833337    
   155.184006       1.98846149    
   155.184998       1.95833337    
   155.186005       1.98846149    
   155.186996       1.95454550    
   155.188004       1.98846149    
   155.188995       1.95833337    
   155.190002       1.98846149    
   155.190994       1.95833337    
   155.192001       1.98461533    
   155.192993       1.95833337    
   155.194000       1.95833337    
   155.195007       1.98846149    
   155.195999       1.95833337    
   155.197006       1.98846149    
   155.197998       1.95454550    
   155.199005       1.98846149    
   155.199997       1.95833337    
   155.201004       1.98846149    
   155.201996       1.95833337    
   155.203003       1.98846149    
   155.203995       1.95833337    
   155.205002       1.98461533    
   155.205994       1.95833337    
   155.207001       1.98846149    
   155.207993       1.95833337    
   155.209000       1.95833337    
   155.210007       1.98846149    
   155.210999       1.95833337    
   155.212006       1.98846149    
   155.212997       1.95833337    
   155.214005       1.98846149    
   155.214996       1.95833337    
   155.216003       1.98461533    
   155.216995       1.95833337    
   155.218002       1.98846149    
   155.218994       1.95833337    
   155.220001       1.98846149    
   155.220993       1.95833337    
   155.222000       1.95833337    
   155.223007       1.98846149    
   155.223999       1.95833337    
   155.225006       1.98846149    
   155.225998       1.95833337    
   155.227005       1.98846149    
   155.227997       1.95833337    
   155.229004       1.98846149    
   155.229996       1.95833337    
   155.231003       1.98846149    
   155.231995       1.95833337    
   155.233002       1.98846149    
   155.233994       1.95833337    
   155.235001       1.98846149    
   155.235992       1.95833337    
   155.237000       1.95833337    
   155.238007       1.98846149    
   155.238998       1.95833337    
   155.240005       1.98846149    
   155.240997       1.96212125    
   155.242004       1.98846149    
   155.242996       1.95833337    
   155.244003       1.98846149    
   155.244995       1.95833337    
   155.246002       1.98846149    
   155.246994       1.95833337    
   155.248001       1.98846149    
   155.248993       1.95833337    
   155.250000       1.95833337    
   155.251007       1.98846149    
   155.251999       1.96212125    
   155.253006       1.98846149    
   155.253998       1.95833337    
   155.255005       1.98846149    
   155.255997       1.95833337    
   155.257004       1.98846149    
   155.257996       1.95833337    
   155.259003       1.99230766    
   155.259995       1.95833337    
   155.261002       1.98846149    
   155.261993       1.95833337    
   155.263000       1.95833337    
   155.264008       1.98846149    
   155.264999       1.96212125    
   155.266006       1.98846149    
   155.266998       1.95833337    
   155.268005       1.98846149    
   155.268997       1.95833337    
   155.270004       1.99230766    
   155.270996       1.95833337    
   155.272003       1.98846149    
   155.272995       1.95833337    
   155.274002       1.98846149    
   155.274994       1.96212125    
   155.276001       1.98846149    
   155.276993       1.95833337    
   155.278000       1.95833337    
   155.279007       1.99230766    
   155.279999       1.95833337    
   155.281006       1.98846149    
   155.281998       1.95833337    
   155.283005       1.99230766    
   155.283997       1.95833337    
   155.285004       1.98846149    
   155.285995       1.96212125    
   155.287003       1.98846149    
   155.287994       1.95833337    
   155.289001       1.98846149    
   155.289993       1.96212125    
   155.291000       1.95833337    
   155.292007       1.98846149    
   155.292999       1.96212125    
   155.294006       1.98846149    
   155.294998       1.95833337    
   155.296005       1.99230766    
   155.296997       1.95833337    
   155.298004       1.98846149    
   155.298996       1.96212125    
   155.300003       1.98846149    
   155.300995       1.96212125    
   155.302002       1.98846149    
   155.302994       1.95833337    
   155.304001       1.99230766    
   155.304993       1.95833337    
   155.306000       1.95833337    
   155.307007       1.99230766    
   155.307999       1.95833337    
   155.309006       1.99230766    
   155.309998       1.95833337    
   155.311005       1.98846149    
   155.311996       1.96212125    
   155.313004       1.98846149    
   155.313995       1.96212125    
   155.315002       1.98846149    
   155.315994       1.96212125    
   155.317001       1.98846149    
   155.317993       1.95833337    
   155.319000       1.96212125    
   155.320007       1.98846149    
   155.320999       1.96212125    
   155.322006       1.98846149    
   155.322998       1.96212125    
   155.324005       1.98846149    
   155.324997       1.96212125    
   155.326004       1.98846149    
   155.326996       1.96212125    
   155.328003       1.98846149    
   155.328995       1.96212125    
   155.330002       1.98846149    
   155.330994       1.96212125    
   155.332001       1.98846149    
   155.332993       1.96212125    
   155.334000       1.95833337    
   155.335007       1.99230766    
   155.335999       1.95833337    
   155.337006       1.99230766    
   155.337997       1.95833337    
   155.339005       1.99230766    
   155.339996       1.95833337    
   155.341003       1.99230766    
   155.341995       1.96212125    
   155.343002       1.98846149    
   155.343994       1.96212125    
   155.345001       1.98846149    
   155.345993       1.96212125    
   155.347000       1.95833337    
   155.348007       1.99230766    
   155.348999       1.96212125    
   155.350006       1.98846149    
   155.350998       1.96212125    
   155.352005       1.98846149    
   155.352997       1.96212125    
   155.354004       1.99230766    
   155.354996       1.95833337    
   155.356003       1.99230766    
   155.356995       1.96212125    
   155.358002       1.98846149    
   155.358994       1.96212125    
   155.360001       1.99230766    
   155.360992       1.95833337    
   155.362000       1.96212125    
   155.363007       1.98846149    
   155.363998       1.96212125    
   155.365005       1.99230766    
   155.365997       1.95833337    
   155.367004       1.99230766    
   155.367996       1.96212125    
   155.369003       1.99230766    
   155.369995       1.95833337    
   155.371002       1.99230766    
   155.371994       1.96212125    
   155.373001       1.98846149    
   155.373993       1.96212125    
   155.375000       1.96212125    
   155.376007       1.99230766    
   155.376999       1.95833337    
   155.378006       1.99230766    
   155.378998       1.96212125    
   155.380005       1.98846149    
   155.380997       1.96212125    
   155.382004       1.99230766    
   155.382996       1.96212125    
   155.384003       1.99230766    
   155.384995       1.95833337    
   155.386002       1.99230766    
   155.386993       1.96212125    
   155.388000       1.96212125    
   155.389008       1.98846149    
   155.389999       1.96212125    
   155.391006       1.99230766    
   155.391998       1.96212125    
   155.393005       1.99230766    
   155.393997       1.95833337    
   155.395004       1.99230766    
   155.395996       1.96212125    
   155.397003       1.99230766    
   155.397995       1.96212125    
   155.399002       1.99230766    
   155.399994       1.95833337    
   155.401001       1.99230766    
   155.401993       1.96212125    
   155.403000       1.96212125    
   155.404007       1.99230766    
   155.404999       1.96212125    
   155.406006       1.98846149    
   155.406998       1.96212125    
   155.408005       1.99230766    
   155.408997       1.96212125    
   155.410004       1.99230766    
   155.410995       1.96212125    
   155.412003       1.99230766    
   155.412994       1.96212125    
   155.414001       1.99230766    
   155.414993       1.95833337    
   155.416000       1.96212125    
   155.417007       1.99230766    
   155.417999       1.96212125    
   155.419006       1.99230766    
   155.419998       1.96212125    
   155.421005       1.99230766    
   155.421997       1.96212125    
   155.423004       1.99230766    
   155.423996       1.96212125    
   155.425003       1.99230766    
   155.425995       1.96212125    
   155.427002       1.99230766    
   155.427994       1.96212125    
   155.429001       1.99230766    
   155.429993       1.96212125    
   155.431000       1.96212125    
   155.432007       1.99230766    
   155.432999       1.96212125    
   155.434006       1.99230766    
   155.434998       1.96212125    
   155.436005       1.99230766    
   155.436996       1.96212125    
   155.438004       1.99230766    
   155.438995       1.96212125    
   155.440002       1.99230766    
   155.440994       1.96212125    
   155.442001       1.99230766    
   155.442993       1.96212125    
   155.444000       1.96212125    
   155.445007       1.99230766    
   155.445999       1.96212125    
   155.447006       1.99230766    
   155.447998       1.96212125    
   155.449005       1.99230766    
   155.449997       1.96212125    
   155.451004       1.99230766    
   155.451996       1.96212125    
   155.453003       1.99230766    
   155.453995       1.96590912    
   155.455002       1.99230766    
   155.455994       1.96212125    
   155.457001       1.99230766    
   155.457993       1.96212125    
   155.459000       1.96212125    
   155.460007       1.99230766    
   155.460999       1.96212125    
   155.462006       1.99230766    
   155.462997       1.96590912    
   155.464005       1.99230766    
   155.464996       1.96212125    
   155.466003       1.99230766    
   155.466995       1.96212125    
   155.468002       1.99230766    
   155.468994       1.96212125    
   155.470001       1.99615383    
   155.470993       1.96212125    
   155.472000       1.96212125    
   155.473007       1.99230766    
   155.473999       1.96212125    
   155.475006       1.99615383    
   155.475998       1.96212125    
   155.477005       1.99230766    
   155.477997       1.96212125    
   155.479004       1.99230766    
   155.479996       1.96590912    
   155.481003       1.99230766    
   155.481995       1.96212125    
   155.483002       1.99230766    
   155.483994       1.96212125    
   155.485001       1.99615383    
   155.485992       1.96212125    
   155.487000       1.96212125    
   155.488007       1.99230766    
   155.488998       1.96590912    
   155.490005       1.99230766    
   155.490997       1.96212125    
   155.492004       1.99230766    
   155.492996       1.96590912    
   155.494003       1.99230766    
   155.494995       1.96212125    
   155.496002       1.99230766    
   155.496994       1.96590912    
   155.498001       1.99230766    
   155.498993       1.96212125    
   155.500000       1.96590912    
   155.501007       1.99230766    
   155.501999       1.96212125    
   155.503006       1.99615383    
   155.503998       1.96212125    
   155.505005       1.99230766    
   155.505997       1.96590912    
   155.507004       1.99230766    
   155.507996       1.96212125    
   155.509003       1.99615383    
   155.509995       1.96212125    
   155.511002       1.99230766    
   155.511993       1.96590912    
   155.513000       1.96212125    
   155.514008       1.99230766    
   155.514999       1.96590912    
   155.516006       1.99230766    
   155.516998       1.96212125    
   155.518005       1.99615383    
   155.518997       1.96212125    
   155.520004       1.99615383    
   155.520996       1.96212125    
   155.522003       1.99230766    
   155.522995       1.96590912    
   155.524002       1.99230766    
   155.524994       1.96590912    
   155.526001       1.99230766    
   155.526993       1.96212125    
   155.528000       1.96590912    
   155.529007       1.99230766    
   155.529999       1.96590912    
   155.531006       1.99230766    
   155.531998       1.96590912    
   155.533005       1.99230766    
   155.533997       1.96212125    
   155.535004       1.99615383    
   155.535995       1.96212125    
   155.537003       1.99615383    
   155.537994       1.96212125    
   155.539001       1.99615383    
   155.539993       1.96212125    
   155.541000       1.96590912    
   155.542007       1.99230766    
   155.542999       1.96590912    
   155.544006       1.99230766    
   155.544998       1.96590912    
   155.546005       1.99230766    
   155.546997       1.96590912    
   155.548004       1.99230766    
   155.548996       1.96590912    
   155.550003       1.99230766    
   155.550995       1.96590912    
   155.552002       1.99230766    
   155.552994       1.96590912    
   155.554001       1.99230766    
   155.554993       1.96590912    
   155.556000       1.96590912    
   155.557007       1.99230766    
   155.557999       1.96590912    
   155.559006       1.99230766    
   155.559998       1.96590912    
   155.561005       1.99230766    
   155.561996       1.96590912    
   155.563004       1.99230766    
   155.563995       1.96590912    
   155.565002       1.99615383    
   155.565994       1.96212125    
   155.567001       1.99615383    
   155.567993       1.96212125    
   155.569000       1.96590912    
   155.570007       1.99615383    
   155.570999       1.96212125    
   155.572006       1.99615383    
   155.572998       1.96212125    
   155.574005       1.99615383    
   155.574997       1.96590912    
   155.576004       1.99230766    
   155.576996       1.96590912    
   155.578003       1.99615383    
   155.578995       1.96212125    
   155.580002       1.99615383    
   155.580994       1.96590912    
   155.582001       1.99230766    
   155.582993       1.96590912    
   155.584000       1.96590912    
   155.585007       1.99230766    
   155.585999       1.96590912    
   155.587006       1.99615383    
   155.587997       1.96212125    
   155.589005       1.99615383    
   155.589996       1.96590912    
   155.591003       1.99230766    
   155.591995       1.96590912    
   155.593002       1.99615383    
   155.593994       1.96590912    
   155.595001       1.99230766    
   155.595993       1.96590912    
   155.597000       1.96590912    
   155.598007       1.99230766    
   155.598999       1.96590912    
   155.600006       1.99615383    
   155.600998       1.96590912    
   155.602005       1.99230766    
   155.602997       1.96590912    
   155.604004       1.99615383    
   155.604996       1.96590912    
   155.606003       1.99230766    
   155.606995       1.96590912    
   155.608002       1.99615383    
   155.608994       1.96590912    
   155.610001       1.99615383    
   155.610992       1.96212125    
   155.612000       1.96590912    
   155.613007       1.99615383    
   155.613998       1.96590912    
   155.615005       1.99230766    
   155.615997       1.96590912    
   155.617004       1.99615383    
   155.617996       1.96590912    
   155.619003       1.99615383    
   155.619995       1.96590912    
   155.621002       1.99230766    
   155.621994       1.96590912    
   155.623001       1.99615383    
   155.623993       1.96590912    
   155.625000       1.96590912    
   155.626007       1.99615383    
   155.626999       1.96212125    
   155.628006       1.99615383    
   155.628998       1.96590912    
   155.630005       1.99615383    
   155.630997       1.96590912    
   155.632004       1.99615383    
   155.632996       1.96590912    
   155.634003       1.99615383    
   155.634995       1.96212125    
   155.636002       1.99615383    
   155.636993       1.96590912    
   155.638000       1.96590912    
   155.639008       1.99615383    
   155.639999       1.96590912    
   155.641006       1.99615383    
   155.641998       1.96590912    
   155.643005       1.99615383    
   155.643997       1.96590912    
   155.645004       1.99615383    
   155.645996       1.96212125    
   155.647003       1.99615383    
   155.647995       1.96590912    
   155.649002       1.99615383    
   155.649994       1.96590912    
   155.651001       1.99615383    
   155.651993       1.96590912    
   155.653000       1.96590912    
   155.654007       1.99615383    
   155.654999       1.96590912    
   155.656006       1.99615383    
   155.656998       1.96590912    
   155.658005       1.99615383    
   155.658997       1.96590912    
   155.660004       1.99615383    
   155.660995       1.96590912    
   155.662003       1.99615383    
   155.662994       1.96590912    
   155.664001       1.99615383    
   155.664993       1.96590912    
   155.666000       1.96590912    
   155.667007       1.99615383    
   155.667999       1.96590912    
   155.669006       1.99615383    
   155.669998       1.96590912    
   155.671005       1.99615383    
   155.671997       1.96590912    
   155.673004       1.99615383    
   155.673996       1.96590912    
   155.675003       1.99615383    
   155.675995       1.96590912    
   155.677002       1.99615383    
   155.677994       1.96590912    
   155.679001       2.00000000    
   155.679993       1.96590912    
   155.681000       1.96590912    
   155.682007       1.99615383    
   155.682999       1.96590912    
   155.684006       1.99615383    
   155.684998       1.96590912    
   155.686005       1.99615383    
   155.686996       1.96590912    
   155.688004       1.99615383    
   155.688995       1.96590912    
   155.690002       2.00000000    
   155.690994       1.96590912    
   155.692001       1.99615383    
   155.692993       1.96590912    
   155.694000       1.96590912    
   155.695007       1.99615383    
   155.695999       1.96590912    
   155.697006       1.99615383    
   155.697998       1.96969700    
   155.699005       1.99615383    
   155.699997       1.96590912    
   155.701004       1.99615383    
   155.701996       1.96590912    
   155.703003       1.99615383    
   155.703995       1.96969700    
   155.705002       1.99615383    
   155.705994       1.96590912    
   155.707001       1.99615383    
   155.707993       1.96590912    
   155.709000       1.96969700    
   155.710007       1.99615383    
   155.710999       1.96590912    
   155.712006       1.99615383    
   155.712997       1.96590912    
   155.714005       2.00000000    
   155.714996       1.96590912    
   155.716003       1.99615383    
   155.716995       1.96590912    
   155.718002       1.99615383    
   155.718994       1.96969700    
   155.720001       1.99615383    
   155.720993       1.96590912    
   155.722000       1.96590912    
   155.723007       2.00000000    
   155.723999       1.96590912    
   155.725006       1.99615383    
   155.725998       1.96590912    
   155.727005       2.00000000    
   155.727997       1.96590912    
   155.729004       1.99615383    
   155.729996       1.96590912    
   155.731003       2.00000000    
   155.731995       1.96590912    
   155.733002       1.99615383    
   155.733994       1.96969700    
   155.735001       1.99615383    
   155.735992       1.96590912    
   155.737000       1.96969700    
   155.738007       1.99615383    
   155.738998       1.96590912    
   155.740005       1.99615383    
   155.740997       1.96969700    
   155.742004       1.99615383    
   155.742996       1.96590912    
   155.744003       2.00000000    
   155.744995       1.96590912    
   155.746002       1.99615383    
   155.746994       1.96969700    
   155.748001       1.99615383    
   155.748993       1.96590912    
   155.750000       1.96969700    
   155.751007       1.99615383    
   155.751999       1.96969700    
   155.753006       1.99615383    
   155.753998       1.96590912    
   155.755005       2.00000000    
   155.755997       1.96590912    
   155.757004       1.99615383    
   155.757996       1.96969700    
   155.759003       1.99615383    
   155.759995       1.96969700    
   155.761002       1.99615383    
   155.761993       1.96590912    
   155.763000       1.96969700    
   155.764008       1.99615383    
   155.764999       1.96969700    
   155.766006       1.99615383    
   155.766998       1.96590912    
   155.768005       2.00000000    
   155.768997       1.96590912    
   155.770004       2.00000000    
   155.770996       1.96590912    
   155.772003       2.00000000    
   155.772995       1.96590912    
   155.774002       2.00000000    
   155.774994       1.96590912    
   155.776001       1.99615383    
   155.776993       1.96969700    
   155.778000       1.96590912    
   155.779007       2.00000000    
   155.779999       1.96590912    
   155.781006       2.00000000    
   155.781998       1.96590912    
   155.783005       2.00000000    
   155.783997       1.96590912    
   155.785004       2.00000000    
   155.785995       1.96590912    
   155.787003       2.00000000    
   155.787994       1.96590912    
   155.789001       2.00000000    
   155.789993       1.96590912    
   155.791000       1.96969700    
   155.792007       1.99615383    
   155.792999       1.96969700    
   155.794006       1.99615383    
   155.794998       1.96969700    
   155.796005       1.99615383    
   155.796997       1.96969700    
   155.798004       1.99615383    
   155.798996       1.96969700    
   155.800003       2.00000000    
   155.800995       1.96590912    
   155.802002       2.00000000    
   155.802994       1.96590912    
   155.804001       2.00000000    
   155.804993       1.96590912    
   155.806000       1.96969700    
   155.807007       1.99615383    
   155.807999       1.96969700    
   155.809006       2.00000000    
   155.809998       1.96590912    
   155.811005       2.00000000    
   155.811996       1.96590912    
   155.813004       2.00000000    
   155.813995       1.96969700    
   155.815002       1.99615383    
   155.815994       1.96969700    
   155.817001       1.99615383    
   155.817993       1.96969700    
   155.819000       1.96969700    
   155.820007       1.99615383    
   155.820999       1.96969700    
   155.822006       2.00000000    
   155.822998       1.96590912    
   155.824005       2.00000000    
   155.824997       1.96969700    
   155.826004       1.99615383    
   155.826996       1.96969700    
   155.828003       1.99615383    
   155.828995       1.96969700    
   155.830002       2.00000000    
   155.830994       1.96590912    
   155.832001       2.00000000    
   155.832993       1.96969700    
   155.834000       1.96590912    
   155.835007       2.00000000    
   155.835999       1.96969700    
   155.837006       2.00000000    
   155.837997       1.96590912    
   155.839005       2.00000000    
   155.839996       1.96969700    
   155.841003       1.99615383    
   155.841995       1.96969700    
   155.843002       2.00000000    
   155.843994       1.96590912    
   155.845001       2.00000000    
   155.845993       1.96969700    
   155.847000       1.96969700    
   155.848007       1.99615383    
   155.848999       1.96969700    
   155.850006       2.00000000    
   155.850998       1.96969700    
   155.852005       1.99615383    
   155.852997       1.96969700    
   155.854004       2.00000000    
   155.854996       1.96969700    
   155.856003       1.99615383    
   155.856995       1.96969700    
   155.858002       2.00000000    
   155.858994       1.96969700    
   155.860001       1.99615383    
   155.860992       1.96969700    
   155.862000       1.96969700    
   155.863007       2.00000000    
   155.863998       1.96969700    
   155.865005       1.99615383    
   155.865997       1.96969700    
   155.867004       2.00000000    
   155.867996       1.96969700    
   155.869003       2.00000000    
   155.869995       1.96590912    
   155.871002       2.00000000    
   155.871994       1.96969700    
   155.873001       2.00000000    
   155.873993       1.96969700    
   155.875000       1.96590912    
   155.876007       2.00000000    
   155.876999       1.96969700    
   155.878006       2.00000000    
   155.878998       1.96969700    
   155.880005       2.00000000    
   155.880997       1.96969700    
   155.882004       1.99615383    
   155.882996       1.96969700    
   155.884003       2.00000000    
   155.884995       1.96969700    
   155.886002       2.00000000    
   155.886993       1.96969700    
   155.888000       1.96969700    
   155.889008       2.00000000    
   155.889999       1.96590912    
   155.891006       2.00000000    
   155.891998       1.96969700    
   155.893005       2.00000000    
   155.893997       1.96969700    
   155.895004       2.00000000    
   155.895996       1.96969700    
   155.897003       2.00000000    
   155.897995       1.96969700    
   155.899002       2.00000000    
   155.899994       1.96590912    
   155.901001       2.00000000    
   155.901993       1.96969700    
   155.903000       1.96969700    
   155.904007       2.00000000    
   155.904999       1.96969700    
   155.906006       2.00000000    
   155.906998       1.96969700    
   155.908005       2.00000000    
   155.908997       1.96969700    
   155.910004       2.00000000    
   155.910995       1.96969700    
   155.912003       2.00000000    
   155.912994       1.96969700    
   155.914001       2.00000000    
   155.914993       1.96969700    
   155.916000       1.96969700    
   155.917007       2.00000000    
   155.917999       1.96969700    
   155.919006       2.00000000    
   155.919998       1.96969700    
   155.921005       2.00000000    
   155.921997       1.96969700    
   155.923004       2.00000000    
   155.923996       1.96969700    
   155.925003       2.00000000    
   155.925995       1.96969700    
   155.927002       2.00000000    
   155.927994       1.96969700    
   155.929001       2.00000000    
   155.929993       1.96969700    
   155.931000       1.96969700    
   155.932007       2.00000000    
   155.932999       1.96969700    
   155.934006       2.00000000    
   155.934998       1.96969700    
   155.936005       2.00000000    
   155.936996       1.96969700    
   155.938004       2.00000000    
   155.938995       1.96969700    
   155.940002       2.00000000    
   155.940994       1.96969700    
   155.942001       2.00000000    
   155.942993       1.96969700    
   155.944000       1.96969700    
   155.945007       2.00384617    
   155.945999       1.96969700    
   155.947006       2.00000000    
   155.947998       1.96969700    
   155.949005       2.00000000    
   155.949997       1.96969700    
   155.951004       2.00000000    
   155.951996       1.96969700    
   155.953003       2.00000000    
   155.953995       1.96969700    
   155.955002       2.00384617    
   155.955994       1.96969700    
   155.957001       2.00000000    
   155.957993       1.96969700    
   155.959000       1.96969700    
   155.960007       2.00000000    
   155.960999       1.96969700    
   155.962006       2.00000000    
   155.962997       1.97348487    
   155.964005       2.00000000    
   155.964996       1.96969700    
   155.966003       2.00000000    
   155.966995       1.96969700    
   155.968002       2.00000000    
   155.968994       1.97348487    
   155.970001       2.00000000    
   155.970993       1.96969700    
   155.972000       1.96969700    
   155.973007       2.00000000    
   155.973999       1.96969700    
   155.975006       2.00384617    
   155.975998       1.96969700    
   155.977005       2.00000000    
   155.977997       1.96969700    
   155.979004       2.00000000    
   155.979996       1.97348487    
   155.981003       2.00000000    
   155.981995       1.96969700    
   155.983002       2.00000000    
   155.983994       1.96969700    
   155.985001       2.00384617    
   155.985992       1.96969700    
   155.987000       1.96969700    
   155.988007       2.00000000    
   155.988998       1.97348487    
   155.990005       2.00000000    
   155.990997       1.96969700    
   155.992004       2.00000000    
   155.992996       1.97348487    
   155.994003       2.00000000    
   155.994995       1.96969700    
   155.996002       2.00000000    
   155.996994       1.97348487    
   155.998001       2.00000000    
   155.998993       1.96969700    
   156.000000       1.96969700    
   156.001007       2.00384617    
   156.001999       1.96969700    
   156.003006       2.00000000    
   156.003998       1.96969700    
   156.005005       2.00384617    
   156.005997       1.96969700    
   156.007004       2.00000000    
   156.007996       1.97348487    
   156.009003       2.00000000    
   156.009995       1.96969700    
   156.011002       2.00000000    
   156.011993       1.97348487    
   156.013000       1.96969700    
   156.014008       2.00000000    
   156.014999       1.97348487    
   156.016006       2.00000000    
   156.016998       1.96969700    
   156.018005       2.00384617    
   156.018997       1.96969700    
   156.020004       2.00000000    
   156.020996       1.97348487    
   156.022003       2.00000000    
   156.022995       1.96969700    
   156.024002       2.00384617    
   156.024994       1.96969700    
   156.026001       2.00000000    
   156.026993       1.97348487    
   156.028000       1.96969700    
   156.029007       2.00384617    
   156.029999       1.96969700    
   156.031006       2.00000000    
   156.031998       1.97348487    
   156.033005       2.00000000    
   156.033997       1.96969700    
   156.035004       2.00384617    
   156.035995       1.96969700    
   156.037003       2.00384617    
   156.037994       1.96969700    
   156.039001       2.00000000    
   156.039993       1.97348487    
   156.041000       1.96969700    
   156.042007       2.00384617    
   156.042999       1.96969700    
   156.044006       2.00000000    
   156.044998       1.97348487    
   156.046005       2.00000000    
   156.046997       1.97348487    
   156.048004       2.00000000    
   156.048996       1.97348487    
   156.050003       2.00000000    
   156.050995       1.96969700    
   156.052002       2.00384617    
   156.052994       1.96969700    
   156.054001       2.00384617    
   156.054993       1.96969700    
   156.056000       1.97348487    
   156.057007       2.00000000    
   156.057999       1.97348487    
   156.059006       2.00000000    
   156.059998       1.97348487    
   156.061005       2.00000000    
   156.061996       1.96969700    
   156.063004       2.00384617    
   156.063995       1.96969700    
   156.065002       2.00384617    
   156.065994       1.96969700    
   156.067001       2.00384617    
   156.067993       1.96969700    
   156.069000       1.97348487    
   156.070007       2.00000000    
   156.070999       1.97348487    
   156.072006       2.00000000    
   156.072998       1.97348487    
   156.074005       2.00000000    
   156.074997       1.97348487    
   156.076004       2.00000000    
   156.076996       1.97348487    
   156.078003       2.00000000    
   156.078995       1.97348487    
   156.080002       2.00384617    
   156.080994       1.96969700    
   156.082001       2.00384617    
   156.082993       1.96969700    
   156.084000       1.97348487    
   156.085007       2.00000000    
   156.085999       1.97348487    
   156.087006       2.00000000    
   156.087997       1.97348487    
   156.089005       2.00000000    
   156.089996       1.97348487    
   156.091003       2.00384617    
   156.091995       1.96969700    
   156.093002       2.00384617    
   156.093994       1.96969700    
   156.095001       2.00384617    
   156.095993       1.96969700    
   156.097000       1.97348487    
   156.098007       2.00384617    
   156.098999       1.96969700    
   156.100006       2.00384617    
   156.100998       1.96969700    
   156.102005       2.00384617    
   156.102997       1.97348487    
   156.104004       2.00000000    
   156.104996       1.97348487    
   156.106003       2.00000000    
   156.106995       1.97348487    
   156.108002       2.00384617    
   156.108994       1.96969700    
   156.110001       2.00384617    
   156.110992       1.97348487    
   156.112000       1.96969700    
   156.113007       2.00384617    
   156.113998       1.96969700    
   156.115005       2.00384617    
   156.115997       1.97348487    
   156.117004       2.00000000    
   156.117996       1.97348487    
   156.119003       2.00384617    
   156.119995       1.96969700    
   156.121002       2.00384617    
   156.121994       1.97348487    
   156.123001       2.00000000    
   156.123993       1.97348487    
   156.125000       1.97348487    
   156.126007       2.00000000    
   156.126999       1.97348487    
   156.128006       2.00384617    
   156.128998       1.96969700    
   156.130005       2.00384617    
   156.130997       1.97348487    
   156.132004       2.00000000    
   156.132996       1.97348487    
   156.134003       2.00384617    
   156.134995       1.97348487    
   156.136002       2.00000000    
   156.136993       1.97348487    
   156.138000       1.97348487    
   156.139008       2.00000000    
   156.139999       1.97348487    
   156.141006       2.00384617    
   156.141998       1.97348487    
   156.143005       2.00000000    
   156.143997       1.97348487    
   156.145004       2.00384617    
   156.145996       1.96969700    
   156.147003       2.00384617    
   156.147995       1.97348487    
   156.149002       2.00384617    
   156.149994       1.96969700    
   156.151001       2.00384617    
   156.151993       1.97348487    
   156.153000       1.97348487    
   156.154007       2.00000000    
   156.154999       1.97348487    
   156.156006       2.00384617    
   156.156998       1.97348487    
   156.158005       2.00384617    
   156.158997       1.96969700    
   156.160004       2.00384617    
   156.160995       1.97348487    
   156.162003       2.00384617    
   156.162994       1.96969700    
   156.164001       2.00384617    
   156.164993       1.97348487    
   156.166000       1.97348487    
   156.167007       2.00384617    
   156.167999       1.96969700    
   156.169006       2.00384617    
   156.169998       1.97348487    
   156.171005       2.00384617    
   156.171997       1.97348487    
   156.173004       2.00000000    
   156.173996       1.97348487    
   156.175003       2.00384617    
   156.175995       1.97348487    
   156.177002       2.00384617    
   156.177994       1.97348487    
   156.179001       2.00000000    
   156.179993       1.97348487    
   156.181000       1.97348487    
   156.182007       2.00384617    
   156.182999       1.97348487    
   156.184006       2.00384617    
   156.184998       1.96969700    
   156.186005       2.00384617    
   156.186996       1.97348487    
   156.188004       2.00384617    
   156.188995       1.97348487    
   156.190002       2.00384617    
   156.190994       1.97348487    
   156.192001       2.00000000    
   156.192993       1.97348487    
   156.194000       1.97348487    
   156.195007       2.00384617    
   156.195999       1.97348487    
   156.197006       2.00384617    
   156.197998       1.97348487    
   156.199005       2.00384617    
   156.199997       1.97348487    
   156.201004       2.00000000    
   156.201996       1.97348487    
   156.203003       2.00384617    
   156.203995       1.97348487    
   156.205002       2.00384617    
   156.205994       1.97348487    
   156.207001       2.00384617    
   156.207993       1.97348487    
   156.209000       1.97348487    
   156.210007       2.00384617    
   156.210999       1.97348487    
   156.212006       2.00384617    
   156.212997       1.96969700    
   156.214005       2.00384617    
   156.214996       1.97348487    
   156.216003       2.00384617    
   156.216995       1.97348487    
   156.218002       2.00384617    
   156.218994       1.97348487    
   156.220001       2.00384617    
   156.220993       1.97348487    
   156.222000       1.97348487    
   156.223007       2.00384617    
   156.223999       1.97348487    
   156.225006       2.00384617    
   156.225998       1.97348487    
   156.227005       2.00384617    
   156.227997       1.97348487    
   156.229004       2.00384617    
   156.229996       1.97348487    
   156.231003       2.00384617    
   156.231995       1.97348487    
   156.233002       2.00384617    
   156.233994       1.97348487    
   156.235001       2.00384617    
   156.235992       1.97348487    
   156.237000       1.97348487    
   156.238007       2.00384617    
   156.238998       1.97348487    
   156.240005       2.00384617    
   156.240997       1.97348487    
   156.242004       2.00384617    
   156.242996       1.97348487    
   156.244003       2.00384617    
   156.244995       1.97348487    
   156.246002       2.00384617    
   156.246994       1.97348487    
   156.248001       2.00384617    
   156.248993       1.97348487    
   156.250000       1.97348487    
   156.251007       2.00384617    
   156.251999       1.97348487    
   156.253006       2.00384617    
   156.253998       1.97348487    
   156.255005       2.00384617    
   156.255997       1.97348487    
   156.257004       2.00384617    
   156.257996       1.97348487    
   156.259003       2.00384617    
   156.259995       1.97348487    
   156.261002       2.00384617    
   156.261993       1.97348487    
   156.263000       1.97727275    
   156.264008       2.00384617    
   156.264999       1.97348487    
   156.266006       2.00384617    
   156.266998       1.97348487    
   156.268005       2.00384617    
   156.268997       1.97348487    
   156.270004       2.00384617    
   156.270996       1.97348487    
   156.272003       2.00384617    
   156.272995       1.97348487    
   156.274002       2.00769234    
   156.274994       1.97348487    
   156.276001       2.00384617    
   156.276993       1.97348487    
   156.278000       1.97348487    
   156.279007       2.00384617    
   156.279999       1.97348487    
   156.281006       2.00384617    
   156.281998       1.97348487    
   156.283005       2.00769234    
   156.283997       1.97348487    
   156.285004       2.00384617    
   156.285995       1.97348487    
   156.287003       2.00384617    
   156.287994       1.97348487    
   156.289001       2.00384617    
   156.289993       1.97348487    
   156.291000       1.97727275    
   156.292007       2.00384617    
   156.292999       1.97348487    
   156.294006       2.00384617    
   156.294998       1.97348487    
   156.296005       2.00384617    
   156.296997       1.97727275    
   156.298004       2.00384617    
   156.298996       1.97348487    
   156.300003       2.00384617    
   156.300995       1.97348487    
   156.302002       2.00384617    
   156.302994       1.97727275    
   156.304001       2.00384617    
   156.304993       1.97348487    
   156.306000       1.97348487    
   156.307007       2.00384617    
   156.307999       1.97727275    
   156.309006       2.00384617    
   156.309998       1.97348487    
   156.311005       2.00384617    
   156.311996       1.97348487    
   156.313004       2.00384617    
   156.313995       1.97727275    
   156.315002       2.00384617    
   156.315994       1.97348487    
   156.317001       2.00384617    
   156.317993       1.97727275    
   156.319000       1.97348487    
   156.320007       2.00384617    
   156.320999       1.97348487    
   156.322006       2.00384617    
   156.322998       1.97727275    
   156.324005       2.00384617    
   156.324997       1.97348487    
   156.326004       2.00384617    
   156.326996       1.97727275    
   156.328003       2.00384617    
   156.328995       1.97348487    
   156.330002       2.00384617    
   156.330994       1.97727275    
   156.332001       2.00384617    
   156.332993       1.97348487    
   156.334000       1.97348487    
   156.335007       2.00769234    
   156.335999       1.97348487    
   156.337006       2.00384617    
   156.337997       1.97348487    
   156.339005       2.00769234    
   156.339996       1.97348487    
   156.341003       2.00384617    
   156.341995       1.97727275    
   156.343002       2.00384617    
   156.343994       1.97348487    
   156.345001       2.00384617    
   156.345993       1.97727275    
   156.347000       1.97348487    
   156.348007       2.00384617    
   156.348999       1.97727275    
   156.350006       2.00384617    
   156.350998       1.97348487    
   156.352005       2.00384617    
   156.352997       1.97727275    
   156.354004       2.00384617    
   156.354996       1.97348487    
   156.356003       2.00769234    
   156.356995       1.97348487    
   156.358002       2.00384617    
   156.358994       1.97727275    
   156.360001       2.00384617    
   156.360992       1.97348487    
   156.362000       1.97727275    
   156.363007       2.00384617    
   156.363998       1.97348487    
   156.365005       2.00769234    
   156.365997       1.97348487    
   156.367004       2.00384617    
   156.367996       1.97727275    
   156.369003       2.00384617    
   156.369995       1.97348487    
   156.371002       2.00769234    
   156.371994       1.97348487    
   156.373001       2.00384617    
   156.373993       1.97727275    
   156.375000       1.97348487    
   156.376007       2.00384617    
   156.376999       1.97727275    
   156.378006       2.00384617    
   156.378998       1.97727275    
   156.380005       2.00384617    
   156.380997       1.97348487    
   156.382004       2.00769234    
   156.382996       1.97348487    
   156.384003       2.00384617    
   156.384995       1.97727275    
   156.386002       2.00384617    
   156.386993       1.97727275    
   156.388000       1.97348487    
   156.389008       2.00384617    
   156.389999       1.97727275    
   156.391006       2.00384617    
   156.391998       1.97727275    
   156.393005       2.00384617    
   156.393997       1.97348487    
   156.395004       2.00769234    
   156.395996       1.97348487    
   156.397003       2.00769234    
   156.397995       1.97348487    
   156.399002       2.00384617    
   156.399994       1.97727275    
   156.401001       2.00384617    
   156.401993       1.97727275    
   156.403000       1.97348487    
   156.404007       2.00769234    
   156.404999       1.97348487    
   156.406006       2.00384617    
   156.406998       1.97727275    
   156.408005       2.00384617    
   156.408997       1.97727275    
   156.410004       2.00384617    
   156.410995       1.97727275    
   156.412003       2.00384617    
   156.412994       1.97348487    
   156.414001       2.00769234    
   156.414993       1.97348487    
   156.416000       1.97727275    
   156.417007       2.00384617    
   156.417999       1.97727275    
   156.419006       2.00384617    
   156.419998       1.97727275    
   156.421005       2.00384617    
   156.421997       1.97727275    
   156.423004       2.00384617    
   156.423996       1.97727275    
   156.425003       2.00384617    
   156.425995       1.97727275    
   156.427002       2.00384617    
   156.427994       1.97727275    
   156.429001       2.00384617    
   156.429993       1.97348487    
   156.431000       1.97727275    
   156.432007       2.00384617    
   156.432999       1.97727275    
   156.434006       2.00384617    
   156.434998       1.97727275    
   156.436005       2.00384617    
   156.436996       1.97727275    
   156.438004       2.00384617    
   156.438995       1.97727275    
   156.440002       2.00769234    
   156.440994       1.97348487    
   156.442001       2.00769234    
   156.442993       1.97348487    
   156.444000       1.97727275    
   156.445007       2.00384617    
   156.445999       1.97727275    
   156.447006       2.00384617    
   156.447998       1.97727275    
   156.449005       2.00384617    
   156.449997       1.97727275    
   156.451004       2.00384617    
   156.451996       1.97727275    
   156.453003       2.00384617    
   156.453995       1.97727275    
   156.455002       2.00384617    
   156.455994       1.97727275    
   156.457001       2.00769234    
   156.457993       1.97348487    
   156.459000       1.97727275    
   156.460007       2.00384617    
   156.460999       1.97727275    
   156.462006       2.00384617    
   156.462997       1.97727275    
   156.464005       2.00384617    
   156.464996       1.97727275    
   156.466003       2.00769234    
   156.466995       1.97348487    
   156.468002       2.00769234    
   156.468994       1.97348487    
   156.470001       2.00769234    
   156.470993       1.97727275    
   156.472000       1.97348487    
   156.473007       2.00769234    
   156.473999       1.97348487    
   156.475006       2.00769234    
   156.475998       1.97348487    
   156.477005       2.00769234    
   156.477997       1.97727275    
   156.479004       2.00384617    
   156.479996       1.97727275    
   156.481003       2.00384617    
   156.481995       1.97727275    
   156.483002       2.00769234    
   156.483994       1.97348487    
   156.485001       2.00769234    
   156.485992       1.97727275    
   156.487000       1.97348487    
   156.488007       2.00769234    
   156.488998       1.97348487    
   156.490005       2.00769234    
   156.490997       1.97727275    
   156.492004       2.00384617    
   156.492996       1.97727275    
   156.494003       2.00384617    
   156.494995       1.97727275    
   156.496002       2.00769234    
   156.496994       1.97348487    
   156.498001       2.00769234    
   156.498993       1.97727275    
   156.500000       1.97348487    
   156.501007       2.00769234    
   156.501999       1.97727275    
   156.503006       2.00384617    
   156.503998       1.97727275    
   156.505005       2.00769234    
   156.505997       1.97348487    
   156.507004       2.00769234    
   156.507996       1.97727275    
   156.509003       2.00384617    
   156.509995       1.97727275    
   156.511002       2.00769234    
   156.511993       1.97348487    
   156.513000       1.97727275    
   156.514008       2.00769234    
   156.514999       1.97348487    
   156.516006       2.00769234    
   156.516998       1.97727275    
   156.518005       2.00384617    
   156.518997       1.97727275    
   156.520004       2.00769234    
   156.520996       1.97348487    
   156.522003       2.00769234    
   156.522995       1.97727275    
   156.524002       2.00384617    
   156.524994       1.97727275    
   156.526001       2.00769234    
   156.526993       1.97727275    
   156.528000       1.97348487    
   156.529007       2.00769234    
   156.529999       1.97727275    
   156.531006       2.00384617    
   156.531998       1.97727275    
   156.533005       2.00769234    
   156.533997       1.97348487    
   156.535004       2.00769234    
   156.535995       1.97727275    
   156.537003       2.00769234    
   156.537994       1.97348487    
   156.539001       2.00769234    
   156.539993       1.97727275    
   156.541000       1.97727275    
   156.542007       2.00384617    
   156.542999       1.97727275    
   156.544006       2.00769234    
   156.544998       1.97348487    
   156.546005       2.00769234    
   156.546997       1.97727275    
   156.548004       2.00769234    
   156.548996       1.97348487    
   156.550003       2.00769234    
   156.550995       1.97727275    
   156.552002       2.00769234    
   156.552994       1.97348487    
   156.554001       2.00769234    
   156.554993       1.97727275    
   156.556000       1.97727275    
   156.557007       2.00384617    
   156.557999       1.97727275    
   156.559006       2.00769234    
   156.559998       1.97727275    
   156.561005       2.00769234    
   156.561996       1.97348487    
   156.563004       2.00769234    
   156.563995       1.97727275    
   156.565002       2.00769234    
   156.565994       1.97348487    
   156.567001       2.00769234    
   156.567993       1.97727275    
   156.569000       1.97727275    
   156.570007       2.00769234    
   156.570999       1.97348487    
   156.572006       2.00769234    
   156.572998       1.97727275    
   156.574005       2.00769234    
   156.574997       1.97348487    
   156.576004       2.00769234    
   156.576996       1.97727275    
   156.578003       2.00769234    
   156.578995       1.97727275    
   156.580002       2.00384617    
   156.580994       1.97727275    
   156.582001       2.00769234    
   156.582993       1.97727275    
   156.584000       1.97727275    
   156.585007       2.00769234    
   156.585999       1.97348487    
   156.587006       2.00769234    
   156.587997       1.97727275    
   156.589005       2.00769234    
   156.589996       1.97727275    
   156.591003       2.00384617    
   156.591995       1.97727275    
   156.593002       2.00769234    
   156.593994       1.97727275    
   156.595001       2.00769234    
   156.595993       1.97727275    
   156.597000       1.97348487    
   156.598007       2.00769234    
   156.598999       1.97727275    
   156.600006       2.00769234    
   156.600998       1.97727275    
   156.602005       2.00769234    
   156.602997       1.97727275    
   156.604004       2.00384617    
   156.604996       1.97727275    
   156.606003       2.00769234    
   156.606995       1.97727275    
   156.608002       2.00769234    
   156.608994       1.97727275    
   156.610001       2.00384617    
   156.610992       1.97727275    
   156.612000       1.97727275    
   156.613007       2.00769234    
   156.613998       1.97727275    
   156.615005       2.00769234    
   156.615997       1.97727275    
   156.617004       2.00769234    
   156.617996       1.97348487    
   156.619003       2.00769234    
   156.619995       1.97727275    
   156.621002       2.00769234    
   156.621994       1.97727275    
   156.623001       2.00769234    
   156.623993       1.97727275    
   156.625000       1.97727275    
   156.626007       2.00769234    
   156.626999       1.97348487    
   156.628006       2.00769234    
   156.628998       1.97727275    
   156.630005       2.00769234    
   156.630997       1.97727275    
   156.632004       2.00769234    
   156.632996       1.97727275    
   156.634003       2.00769234    
   156.634995       1.97727275    
   156.636002       2.00769234    
   156.636993       1.97348487    
   156.638000       1.97727275    
   156.639008       2.00769234    
   156.639999       1.97727275    
   156.641006       2.00769234    
   156.641998       1.97727275    
   156.643005       2.00769234    
   156.643997       1.97727275    
   156.645004       2.00769234    
   156.645996       1.97727275    
   156.647003       2.00769234    
   156.647995       1.97727275    
   156.649002       2.00384617    
   156.649994       1.97727275    
   156.651001       2.00769234    
   156.651993       1.97727275    
   156.653000       1.97727275    
   156.654007       2.00769234    
   156.654999       1.97727275    
   156.656006       2.00769234    
   156.656998       1.97727275    
   156.658005       2.00769234    
   156.658997       1.97727275    
   156.660004       2.00769234    
   156.660995       1.97727275    
   156.662003       2.00769234    
   156.662994       1.97727275    
   156.664001       2.00769234    
   156.664993       1.97727275    
   156.666000       1.97727275    
   156.667007       2.00384617    
   156.667999       1.97727275    
   156.669006       2.00769234    
   156.669998       1.97727275    
   156.671005       2.00769234    
   156.671997       1.97727275    
   156.673004       2.00769234    
   156.673996       1.97727275    
   156.675003       2.00769234    
   156.675995       1.97727275    
   156.677002       2.00769234    
   156.677994       1.97727275    
   156.679001       2.00769234    
   156.679993       1.97727275    
   156.681000       1.97727275    
   156.682007       2.00769234    
   156.682999       1.97727275    
   156.684006       2.00769234    
   156.684998       1.97727275    
   156.686005       2.00769234    
   156.686996       1.97727275    
   156.688004       2.00769234    
   156.688995       1.97727275    
   156.690002       2.00769234    
   156.690994       1.97727275    
   156.692001       2.00769234    
   156.692993       1.97727275    
   156.694000       1.97727275    
   156.695007       2.00769234    
   156.695999       1.97727275    
   156.697006       2.00769234    
   156.697998       1.97727275    
   156.699005       2.00769234    
   156.699997       1.97727275    
   156.701004       2.00769234    
   156.701996       1.97727275    
   156.703003       2.00769234    
   156.703995       1.97727275    
   156.705002       2.00769234    
   156.705994       1.97727275    
   156.707001       2.00769234    
   156.707993       1.97727275    
   156.709000       1.97727275    
   156.710007       2.00769234    
   156.710999       1.97727275    
   156.712006       2.00769234    
   156.712997       1.97727275    
   156.714005       2.00769234    
   156.714996       1.98106062    
   156.716003       2.00769234    
   156.716995       1.97727275    
   156.718002       2.00769234    
   156.718994       1.97727275    
   156.720001       2.00769234    
   156.720993       1.97727275    
   156.722000       1.97727275    
   156.723007       2.00769234    
   156.723999       1.97727275    
   156.725006       2.00769234    
   156.725998       1.97727275    
   156.727005       2.00769234    
   156.727997       1.97727275    
   156.729004       2.00769234    
   156.729996       1.97727275    
   156.731003       2.00769234    
   156.731995       1.97727275    
   156.733002       2.00769234    
   156.733994       1.98106062    
   156.735001       2.00769234    
   156.735992       1.97727275    
   156.737000       1.97727275    
   156.738007       2.00769234    
   156.738998       1.97727275    
   156.740005       2.00769234    
   156.740997       1.97727275    
   156.742004       2.00769234    
   156.742996       1.97727275    
   156.744003       2.00769234    
   156.744995       1.97727275    
   156.746002       2.00769234    
   156.746994       1.98106062    
   156.748001       2.00769234    
   156.748993       1.97727275    
   156.750000       1.97727275    
   156.751007       2.00769234    
   156.751999       1.97727275    
   156.753006       2.00769234    
   156.753998       1.97727275    
   156.755005       2.00769234    
   156.755997       1.97727275    
   156.757004       2.00769234    
   156.757996       1.98106062    
   156.759003       2.00769234    
   156.759995       1.97727275    
   156.761002       2.00769234    
   156.761993       1.97727275    
   156.763000       1.97727275    
   156.764008       2.00769234    
   156.764999       1.97727275    
   156.766006       2.00769234    
   156.766998       1.98106062    
   156.768005       2.00769234    
   156.768997       1.97727275    
   156.770004       2.00769234    
   156.770996       1.97727275    
   156.772003       2.00769234    
   156.772995       1.97727275    
   156.774002       2.00769234    
   156.774994       1.98106062    
   156.776001       2.00769234    
   156.776993       1.97727275    
   156.778000       1.97727275    
   156.779007       2.00769234    
   156.779999       1.97727275    
   156.781006       2.00769234    
   156.781998       1.97727275    
   156.783005       2.01153851    
   156.783997       1.97727275    
   156.785004       2.00769234    
   156.785995       1.97727275    
   156.787003       2.00769234    
   156.787994       1.97727275    
   156.789001       2.00769234    
   156.789993       1.98106062    
   156.791000       1.97727275    
   156.792007       2.00769234    
   156.792999       1.97727275    
   156.794006       2.00769234    
   156.794998       1.97727275    
   156.796005       2.00769234    
   156.796997       1.98106062    
   156.798004       2.00769234    
   156.798996       1.97727275    
   156.800003       2.00769234    
   156.800995       1.97727275    
   156.802002       2.00769234    
   156.802994       1.98106062    
   156.804001       2.00769234    
   156.804993       1.97727275    
   156.806000       1.97727275    
   156.807007       2.00769234    
   156.807999       1.97727275    
   156.809006       2.01153851    
   156.809998       1.97727275    
   156.811005       2.00769234    
   156.811996       1.97727275    
   156.813004       2.00769234    
   156.813995       1.97727275    
   156.815002       2.01153851    
   156.815994       1.97727275    
   156.817001       2.00769234    
   156.817993       1.97727275    
   156.819000       1.97727275    
   156.820007       2.01153851    
   156.820999       1.97727275    
   156.822006       2.00769234    
   156.822998       1.97727275    
   156.824005       2.00769234    
   156.824997       1.97727275    
   156.826004       2.01153851    
   156.826996       1.97727275    
   156.828003       2.00769234    
   156.828995       1.97727275    
   156.830002       2.00769234    
   156.830994       1.98106062    
   156.832001       2.00769234    
   156.832993       1.97727275    
   156.834000       1.97727275    
   156.835007       2.00769234    
   156.835999       1.98106062    
   156.837006       2.00769234    
   156.837997       1.97727275    
   156.839005       2.00769234    
   156.839996       1.97727275    
   156.841003       2.01153851    
   156.841995       1.97727275    
   156.843002       2.00769234    
   156.843994       1.97727275    
   156.845001       2.01153851    
   156.845993       1.97727275    
   156.847000       1.97727275    
   156.848007       2.00769234    
   156.848999       1.97727275    
   156.850006       2.01153851    
   156.850998       1.97727275    
   156.852005       2.00769234    
   156.852997       1.97727275    
   156.854004       2.01153851    
   156.854996       1.97727275    
   156.856003       2.00769234    
   156.856995       1.97727275    
   156.858002       2.00769234    
   156.858994       1.98106062    
   156.860001       2.00769234    
   156.860992       1.97727275    
   156.862000       1.97727275    
   156.863007       2.01153851    
   156.863998       1.97727275    
   156.865005       2.00769234    
   156.865997       1.97727275    
   156.867004       2.01153851    
   156.867996       1.97727275    
   156.869003       2.00769234    
   156.869995       1.97727275    
   156.871002       2.01153851    
   156.871994       1.97727275    
   156.873001       2.00769234    
   156.873993       1.97727275    
   156.875000       1.98106062    
   156.876007       2.00769234    
   156.876999       1.97727275    
   156.878006       2.00769234    
   156.878998       1.98106062    
   156.880005       2.00769234    
   156.880997       1.97727275    
   156.882004       2.00769234    
   156.882996       1.98106062    
   156.884003       2.00769234    
   156.884995       1.97727275    
   156.886002       2.00769234    
   156.886993       1.98106062    
   156.888000       1.97727275    
   156.889008       2.00769234    
   156.889999       1.97727275    
   156.891006       2.01153851    
   156.891998       1.97727275    
   156.893005       2.00769234    
   156.893997       1.98106062    
   156.895004       2.00769234    
   156.895996       1.97727275    
   156.897003       2.00769234    
   156.897995       1.98106062    
   156.899002       2.00769234    
   156.899994       1.97727275    
   156.901001       2.00769234    
   156.901993       1.98106062    
   156.903000       1.97727275    
   156.904007       2.00769234    
   156.904999       1.98106062    
   156.906006       2.00769234    
   156.906998       1.97727275    
   156.908005       2.00769234    
   156.908997       1.98106062    
   156.910004       2.00769234    
   156.910995       1.97727275    
   156.912003       2.01153851    
   156.912994       1.97727275    
   156.914001       2.00769234    
   156.914993       1.97727275    
   156.916000       1.98106062    
   156.917007       2.00769234    
   156.917999       1.97727275    
   156.919006       2.01153851    
   156.919998       1.97727275    
   156.921005       2.00769234    
   156.921997       1.97727275    
   156.923004       2.01153851    
   156.923996       1.97727275    
   156.925003       2.00769234    
   156.925995       1.98106062    
   156.927002       2.00769234    
   156.927994       1.97727275    
   156.929001       2.01153851    
   156.929993       1.97727275    
   156.931000       1.97727275    
   156.932007       2.01153851    
   156.932999       1.97727275    
   156.934006       2.00769234    
   156.934998       1.97727275    
   156.936005       2.01153851    
   156.936996       1.97727275    
   156.938004       2.00769234    
   156.938995       1.98106062    
   156.940002       2.00769234    
   156.940994       1.97727275    
   156.942001       2.01153851    
   156.942993       1.97727275    
   156.944000       1.97727275    
   156.945007       2.01153851    
   156.945999       1.97727275    
   156.947006       2.00769234    
   156.947998       1.98106062    
   156.949005       2.00769234    
   156.949997       1.97727275    
   156.951004       2.01153851    
   156.951996       1.97727275    
   156.953003       2.00769234    
   156.953995       1.98106062    
   156.955002       2.00769234    
   156.955994       1.97727275    
   156.957001       2.01153851    
   156.957993       1.97727275    
   156.959000       1.97727275    
   156.960007       2.01153851    
   156.960999       1.97727275    
   156.962006       2.00769234    
   156.962997       1.98106062    
   156.964005       2.00769234    
   156.964996       1.97727275    
   156.966003       2.01153851    
   156.966995       1.97727275    
   156.968002       2.00769234    
   156.968994       1.98106062    
   156.970001       2.00769234    
   156.970993       1.97727275    
   156.972000       1.98106062    
   156.973007       2.00769234    
   156.973999       1.97727275    
   156.975006       2.01153851    
   156.975998       1.97727275    
   156.977005       2.00769234    
   156.977997       1.98106062    
   156.979004       2.00769234    
   156.979996       1.97727275    
   156.981003       2.01153851    
   156.981995       1.97727275    
   156.983002       2.00769234    
   156.983994       1.98106062    
   156.985001       2.00769234    
   156.985992       1.98106062    
   156.987000       1.97727275    
   156.988007       2.00769234    
   156.988998       1.98106062    
   156.990005       2.00769234    
   156.990997       1.97727275    
   156.992004       2.01153851    
   156.992996       1.97727275    
   156.994003       2.00769234    
   156.994995       1.98106062    
   156.996002       2.00769234    
   156.996994       1.97727275    
   156.998001       2.01153851    
   156.998993       1.97727275    
   157.000000       1.98106062    
   157.001007       2.00769234    
   157.001999       1.97727275    
   157.003006       2.01153851    
   157.003998       1.97727275    
   157.005005       2.00769234    
   157.005997       1.98106062    
   157.007004       2.00769234    
   157.007996       1.98106062    
   157.009003       2.00769234    
   157.009995       1.97727275    
   157.011002       2.01153851    
   157.011993       1.97727275    
   157.013000       1.97727275    
   157.014008       2.01153851    
   157.014999       1.97727275    
   157.016006       2.01153851    
   157.016998       1.97727275    
   157.018005       2.00769234    
   157.018997       1.98106062    
   157.020004       2.00769234    
   157.020996       1.97727275    
   157.022003       2.01153851    
   157.022995       1.97727275    
   157.024002       2.01153851    
   157.024994       1.97727275    
   157.026001       2.00769234    
   157.026993       1.98106062    
   157.028000       1.97727275    
   157.029007       2.00769234    
   157.029999       1.98106062    
   157.031006       2.00769234    
   157.031998       1.98106062    
   157.033005       2.00769234    
   157.033997       1.97727275    
   157.035004       2.01153851    
   157.035995       1.97727275    
   157.037003       2.01153851    
   157.037994       1.97727275    
   157.039001       2.00769234    
   157.039993       1.98106062    
   157.041000       1.97727275    
   157.042007       2.01153851    
   157.042999       1.97727275    
   157.044006       2.00769234    
   157.044998       1.98106062    
   157.046005       2.00769234    
   157.046997       1.98106062    
   157.048004       2.00769234    
   157.048996       1.97727275    
   157.050003       2.01153851    
   157.050995       1.97727275    
   157.052002       2.01153851    
   157.052994       1.97727275    
   157.054001       2.00769234    
   157.054993       1.98106062    
   157.056000       1.97727275    
   157.057007       2.01153851    
   157.057999       1.97727275    
   157.059006       2.00769234    
   157.059998       1.98106062    
   157.061005       2.00769234    
   157.061996       1.98106062    
   157.063004       2.00769234    
   157.063995       1.97727275    
   157.065002       2.01153851    
   157.065994       1.97727275    
   157.067001       2.01153851    
   157.067993       1.97727275    
   157.069000       1.97727275    
   157.070007       2.01153851    
   157.070999       1.97727275    
   157.072006       2.01153851    
   157.072998       1.97727275    
   157.074005       2.01153851    
   157.074997       1.97727275    
   157.076004       2.00769234    
   157.076996       1.98106062    
   157.078003       2.00769234    
   157.078995       1.98106062    
   157.080002       2.00769234    
   157.080994       1.97727275    
   157.082001       2.01153851    
   157.082993       1.97727275    
   157.084000       1.98106062    
   157.085007       2.00769234    
   157.085999       1.98106062    
   157.087006       2.00769234    
   157.087997       1.97727275    
   157.089005       2.01153851    
   157.089996       1.97727275    
   157.091003       2.01153851    
   157.091995       1.97727275    
   157.093002       2.01153851    
   157.093994       1.97727275    
   157.095001       2.00769234    
   157.095993       1.98106062    
   157.097000       1.97727275    
   157.098007       2.01153851    
   157.098999       1.97727275    
   157.100006       2.00769234    
   157.100998       1.98106062    
   157.102005       2.00769234    
   157.102997       1.98106062    
   157.104004       2.00769234    
   157.104996       1.98106062    
   157.106003       2.00769234    
   157.106995       1.97727275    
   157.108002       2.01153851    
   157.108994       1.97727275    
   157.110001       2.01153851    
   157.110992       1.97727275    
   157.112000       1.98106062    
   157.113007       2.00769234    
   157.113998       1.98106062    
   157.115005       2.00769234    
   157.115997       1.97727275    
   157.117004       2.01153851    
   157.117996       1.97727275    
   157.119003       2.01153851    
   157.119995       1.97727275    
   157.121002       2.01153851    
   157.121994       1.97727275    
   157.123001       2.00769234    
   157.123993       1.98106062    
   157.125000       1.97727275    
   157.126007       2.01153851    
   157.126999       1.97727275    
   157.128006       2.01153851    
   157.128998       1.97727275    
   157.130005       2.01153851    
   157.130997       1.97727275    
   157.132004       2.00769234    
   157.132996       1.98106062    
   157.134003       2.00769234    
   157.134995       1.98106062    
   157.136002       2.00769234    
   157.136993       1.98106062    
   157.138000       1.97727275    
   157.139008       2.00769234    
   157.139999       1.98106062    
   157.141006       2.00769234    
   157.141998       1.98106062    
   157.143005       2.00769234    
   157.143997       1.98106062    
   157.145004       2.00769234    
   157.145996       1.98106062    
   157.147003       2.00769234    
   157.147995       1.97727275    
   157.149002       2.01153851    
   157.149994       1.97727275    
   157.151001       2.01153851    
   157.151993       1.97727275    
   157.153000       1.98106062    
   157.154007       2.00769234    
   157.154999       1.98106062    
   157.156006       2.00769234    
   157.156998       1.98106062    
   157.158005       2.00769234    
   157.158997       1.97727275    
   157.160004       2.01153851    
   157.160995       1.97727275    
   157.162003       2.01153851    
   157.162994       1.97727275    
   157.164001       2.01153851    
   157.164993       1.97727275    
   157.166000       1.98106062    
   157.167007       2.00769234    
   157.167999       1.97727275    
   157.169006       2.01153851    
   157.169998       1.97727275    
   157.171005       2.01153851    
   157.171997       1.97727275    
   157.173004       2.01153851    
   157.173996       1.97727275    
   157.175003       2.01153851    
   157.175995       1.97727275    
   157.177002       2.01153851    
   157.177994       1.97727275    
   157.179001       2.00769234    
   157.179993       1.98106062    
   157.181000       1.97727275    
   157.182007       2.01153851    
   157.182999       1.97727275    
   157.184006       2.01153851    
   157.184998       1.97727275    
   157.186005       2.01153851    
   157.186996       1.97727275    
   157.188004       2.01153851    
   157.188995       1.97727275    
   157.190002       2.00769234    
   157.190994       1.98106062    
   157.192001       2.00769234    
   157.192993       1.98106062    
   157.194000       1.97727275    
   157.195007       2.01153851    
   157.195999       1.97727275    
   157.197006       2.01153851    
   157.197998       1.97727275    
   157.199005       2.01153851    
   157.199997       1.97727275    
   157.201004       2.01153851    
   157.201996       1.97727275    
   157.203003       2.00769234    
   157.203995       1.98106062    
   157.205002       2.00769234    
   157.205994       1.98106062    
   157.207001       2.00769234    
   157.207993       1.98106062    
   157.209000       1.97727275    
   157.210007       2.01153851    
   157.210999       1.97727275    
   157.212006       2.01153851    
   157.212997       1.97727275    
   157.214005       2.01153851    
   157.214996       1.97727275    
   157.216003       2.00769234    
   157.216995       1.98106062    
   157.218002       2.00769234    
   157.218994       1.98106062    
   157.220001       2.00769234    
   157.220993       1.98106062    
   157.222000       1.97727275    
   157.223007       2.01153851    
   157.223999       1.97727275    
   157.225006       2.01153851    
   157.225998       1.97727275    
   157.227005       2.01153851    
   157.227997       1.97727275    
   157.229004       2.00769234    
   157.229996       1.98106062    
   157.231003       2.00769234    
   157.231995       1.98106062    
   157.233002       2.00769234    
   157.233994       1.98106062    
   157.235001       2.00769234    
   157.235992       1.98106062    
   157.237000       1.97727275    
   157.238007       2.01153851    
   157.238998       1.97727275    
   157.240005       2.01153851    
   157.240997       1.97727275    
   157.242004       2.01153851    
   157.242996       1.97727275    
   157.244003       2.00769234    
   157.244995       1.98106062    
   157.246002       2.00769234    
   157.246994       1.98106062    
   157.248001       2.00769234    
   157.248993       1.98106062    
   157.250000       1.97727275    
   157.251007       2.01153851    
   157.251999       1.97727275    
   157.253006       2.01153851    
   157.253998       1.97727275    
   157.255005       2.01153851    
   157.255997       1.97727275    
   157.257004       2.00769234    
   157.257996       1.98106062    
   157.259003       2.00769234    
   157.259995       1.98106062    
   157.261002       2.00769234    
   157.261993       1.98106062    
   157.263000       1.97727275    
   157.264008       2.01153851    
   157.264999       1.97727275    
   157.266006       2.01153851    
   157.266998       1.97727275    
   157.268005       2.01153851    
   157.268997       1.97727275    
   157.270004       2.01153851    
   157.270996       1.97727275    
   157.272003       2.00769234    
   157.272995       1.98106062    
   157.274002       2.00769234    
   157.274994       1.98106062    
   157.276001       2.00769234    
   157.276993       1.98106062    
   157.278000       1.97727275    
   157.279007       2.01153851    
   157.279999       1.97727275    
   157.281006       2.01153851    
   157.281998       1.97727275    
   157.283005       2.01153851    
   157.283997       1.97727275    
   157.285004       2.00769234    
   157.285995       1.98106062    
   157.287003       2.00769234    
   157.287994       1.98106062    
   157.289001       2.00769234    
   157.289993       1.98106062    
   157.291000       1.97727275    
   157.292007       2.01153851    
   157.292999       1.97727275    
   157.294006       2.01153851    
   157.294998       1.97727275    
   157.296005       2.01153851    
   157.296997       1.97727275    
   157.298004       2.01153851    
   157.298996       1.97727275    
   157.300003       2.00769234    
   157.300995       1.98106062    
   157.302002       2.00769234    
   157.302994       1.98106062    
   157.304001       2.00769234    
   157.304993       1.98106062    
   157.306000       1.97727275    
   157.307007       2.01153851    
   157.307999       1.97727275    
   157.309006       2.01153851    
   157.309998       1.97727275    
   157.311005       2.01153851    
   157.311996       1.97727275    
   157.313004       2.00769234    
   157.313995       1.98106062    
   157.315002       2.00769234    
   157.315994       1.98106062    
   157.317001       2.00769234    
   157.317993       1.98106062    
   157.319000       1.97727275    
   157.320007       2.01153851    
   157.320999       1.97727275    
   157.322006       2.01153851    
   157.322998       1.97727275    
   157.324005       2.00769234    
   157.324997       1.98106062    
   157.326004       2.00769234    
   157.326996       1.98106062    
   157.328003       2.00769234    
   157.328995       1.98106062    
   157.330002       2.00769234    
   157.330994       1.98106062    
   157.332001       2.00769234    
   157.332993       1.98106062    
   157.334000       1.97727275    
   157.335007       2.01153851    
   157.335999       1.97727275    
   157.337006       2.00769234    
   157.337997       1.98106062    
   157.339005       2.00769234    
   157.339996       1.98106062    
   157.341003       2.00769234    
   157.341995       1.98106062    
   157.343002       2.00769234    
   157.343994       1.98106062    
   157.345001       2.00769234    
   157.345993       1.98106062    
   157.347000       1.97727275    
   157.348007       2.00769234    
   157.348999       1.98106062    
   157.350006       2.00769234    
   157.350998       1.98106062    
   157.352005       2.00769234    
   157.352997       1.98106062    
   157.354004       2.00769234    
   157.354996       1.98106062    
   157.356003       2.00769234    
   157.356995       1.98106062    
   157.358002       2.00769234    
   157.358994       1.97727275    
   157.360001       2.01153851    
   157.360992       1.97727275    
   157.362000       1.98106062    
   157.363007       2.00769234    
   157.363998       1.98106062    
   157.365005       2.00769234    
   157.365997       1.98106062    
   157.367004       2.00769234    
   157.367996       1.97727275    
   157.369003       2.01153851    
   157.369995       1.97727275    
   157.371002       2.01153851    
   157.371994       1.97727275    
   157.373001       2.01153851    
   157.373993       1.97727275    
   157.375000       1.98106062    
   157.376007       2.00769234    
   157.376999       1.97727275    
   157.378006       2.01153851    
   157.378998       1.97727275    
   157.380005       2.01153851    
   157.380997       1.97727275    
   157.382004       2.01153851    
   157.382996       1.97727275    
   157.384003       2.01153851    
   157.384995       1.97727275    
   157.386002       2.00769234    
   157.386993       1.98106062    
   157.388000       1.97727275    
   157.389008       2.01153851    
   157.389999       1.97727275    
   157.391006       2.01153851    
   157.391998       1.97727275    
   157.393005       2.01153851    
   157.393997       1.97727275    
   157.395004       2.00769234    
   157.395996       1.98106062    
   157.397003       2.00769234    
   157.397995       1.98106062    
   157.399002       2.00769234    
   157.399994       1.98106062    
   157.401001       2.00769234    
   157.401993       1.97727275    
   157.403000       1.98106062    
   157.404007       2.00769234    
   157.404999       1.98106062    
   157.406006       2.00769234    
   157.406998       1.98106062    
   157.408005       2.00769234    
   157.408997       1.98106062    
   157.410004       2.00769234    
   157.410995       1.97727275    
   157.412003       2.01153851    
   157.412994       1.97727275    
   157.414001       2.01153851    
   157.414993       1.97727275    
   157.416000       1.98106062    
   157.417007       2.00769234    
   157.417999       1.97727275    
   157.419006       2.01153851    
   157.419998       1.97727275    
   157.421005       2.01153851    
   157.421997       1.97727275    
   157.423004       2.01153851    
   157.423996       1.97727275    
   157.425003       2.00769234    
   157.425995       1.98106062    
   157.427002       2.00769234    
   157.427994       1.98106062    
   157.429001       2.00769234    
   157.429993       1.97727275    
   157.431000       1.98106062    
   157.432007       2.00769234    
   157.432999       1.98106062    
   157.434006       2.00769234    
   157.434998       1.98106062    
   157.436005       2.00769234    
   157.436996       1.97727275    
   157.438004       2.01153851    
   157.438995       1.97727275    
   157.440002       2.01153851    
   157.440994       1.97727275    
   157.442001       2.01153851    
   157.442993       1.97727275    
   157.444000       1.97727275    
   157.445007       2.01153851    
   157.445999       1.97727275    
   157.447006       2.01153851    
   157.447998       1.97727275    
   157.449005       2.00769234    
   157.449997       1.98106062    
   157.451004       2.00769234    
   157.451996       1.98106062    
   157.453003       2.00769234    
   157.453995       1.97727275    
   157.455002       2.01153851    
   157.455994       1.97727275    
   157.457001       2.01153851    
   157.457993       1.97727275    
   157.459000       1.98106062    
   157.460007       2.00769234    
   157.460999       1.97727275    
   157.462006       2.01153851    
   157.462997       1.97727275    
   157.464005       2.01153851    
   157.464996       1.97727275    
   157.466003       2.00769234    
   157.466995       1.98106062    
   157.468002       2.00769234    
   157.468994       1.98106062    
   157.470001       2.00769234    
   157.470993       1.97727275    
   157.472000       1.98106062    
   157.473007       2.00769234    
   157.473999       1.98106062    
   157.475006       2.00769234    
   157.475998       1.97727275    
   157.477005       2.01153851    
   157.477997       1.97727275    
   157.479004       2.01153851    
   157.479996       1.97727275    
   157.481003       2.00769234    
   157.481995       1.98106062    
   157.483002       2.00769234    
   157.483994       1.97727275    
   157.485001       2.01153851    
   157.485992       1.97727275    
   157.487000       1.98106062    
   157.488007       2.00769234    
   157.488998       1.97727275    
   157.490005       2.01153851    
   157.490997       1.97727275    
   157.492004       2.01153851    
   157.492996       1.97727275    
   157.494003       2.00769234    
   157.494995       1.98106062    
   157.496002       2.00769234    
   157.496994       1.97727275    
   157.498001       2.01153851    
   157.498993       1.97727275    
   157.500000       1.98106062    
   157.501007       2.00769234    
   157.501999       1.97727275    
   157.503006       2.01153851    
   157.503998       1.97727275    
   157.505005       2.01153851    
   157.505997       1.97727275    
   157.507004       2.00769234    
   157.507996       1.98106062    
   157.509003       2.00769234    
   157.509995       1.97727275    
   157.511002       2.01153851    
   157.511993       1.97727275    
   157.513000       1.98106062    
   157.514008       2.00769234    
   157.514999       1.97727275    
   157.516006       2.01153851    
   157.516998       1.97727275    
   157.518005       2.00769234    
   157.518997       1.98106062    
   157.520004       2.00769234    
   157.520996       1.97727275    
   157.522003       2.01153851    
   157.522995       1.97727275    
   157.524002       2.01153851    
   157.524994       1.97727275    
   157.526001       2.00769234    
   157.526993       1.98106062    
   157.528000       1.97727275    
   157.529007       2.00769234    
   157.529999       1.98106062    
   157.531006       2.00769234    
   157.531998       1.97727275    
   157.533005       2.01153851    
   157.533997       1.97727275    
   157.535004       2.00769234    
   157.535995       1.98106062    
   157.537003       2.00769234    
   157.537994       1.98106062    
   157.539001       2.00769234    
   157.539993       1.97727275    
   157.541000       1.98106062    
   157.542007       2.00769234    
   157.542999       1.97727275    
   157.544006       2.01153851    
   157.544998       1.97727275    
   157.546005       2.00769234    
   157.546997       1.98106062    
   157.548004       2.00769234    
   157.548996       1.97727275    
   157.550003       2.01153851    
   157.550995       1.97727275    
   157.552002       2.00769234    
   157.552994       1.98106062    
   157.554001       2.00769234    
   157.554993       1.97727275    
   157.556000       1.98106062    
   157.557007       2.00769234    
   157.557999       1.97727275    
   157.559006       2.01153851    
   157.559998       1.97727275    
   157.561005       2.00769234    
   157.561996       1.98106062    
   157.563004       2.00769234    
   157.563995       1.97727275    
   157.565002       2.01153851    
   157.565994       1.97727275    
   157.567001       2.00769234    
   157.567993       1.98106062    
   157.569000       1.97727275    
   157.570007       2.00769234    
   157.570999       1.98106062    
   157.572006       2.00769234    
   157.572998       1.97727275    
   157.574005       2.01153851    
   157.574997       1.97727275    
   157.576004       2.00769234    
   157.576996       1.97727275    
   157.578003       2.01153851    
   157.578995       1.97727275    
   157.580002       2.00769234    
   157.580994       1.98106062    
   157.582001       2.00769234    
   157.582993       1.97727275    
   157.584000       1.98106062    
   157.585007       2.00769234    
   157.585999       1.97727275    
   157.587006       2.01153851    
   157.587997       1.97727275    
   157.589005       2.00769234    
   157.589996       1.98106062    
   157.591003       2.00769234    
   157.591995       1.97727275    
   157.593002       2.00769234    
   157.593994       1.98106062    
   157.595001       2.00769234    
   157.595993       1.97727275    
   157.597000       1.98106062    
   157.598007       2.00769234    
   157.598999       1.97727275    
   157.600006       2.00769234    
   157.600998       1.98106062    
   157.602005       2.00769234    
   157.602997       1.97727275    
   157.604004       2.01153851    
   157.604996       1.97727275    
   157.606003       2.00769234    
   157.606995       1.98106062    
   157.608002       2.00769234    
   157.608994       1.97727275    
   157.610001       2.00769234    
   157.610992       1.98106062    
   157.612000       1.97727275    
   157.613007       2.00769234    
   157.613998       1.97727275    
   157.615005       2.01153851    
   157.615997       1.97727275    
   157.617004       2.00769234    
   157.617996       1.98106062    
   157.619003       2.00769234    
   157.619995       1.97727275    
   157.621002       2.00769234    
   157.621994       1.98106062    
   157.623001       2.00769234    
   157.623993       1.97727275    
   157.625000       1.97727275    
   157.626007       2.01153851    
   157.626999       1.97727275    
   157.628006       2.00769234    
   157.628998       1.98106062    
   157.630005       2.00769234    
   157.630997       1.97727275    
   157.632004       2.00769234    
   157.632996       1.98106062    
   157.634003       2.00769234    
   157.634995       1.97727275    
   157.636002       2.00769234    
   157.636993       1.98106062    
   157.638000       1.97727275    
   157.639008       2.00769234    
   157.639999       1.97727275    
   157.641006       2.01153851    
   157.641998       1.97727275    
   157.643005       2.00769234    
   157.643997       1.97727275    
   157.645004       2.01153851    
   157.645996       1.97727275    
   157.647003       2.00769234    
   157.647995       1.97727275    
   157.649002       2.01153851    
   157.649994       1.97727275    
   157.651001       2.00769234    
   157.651993       1.97727275    
   157.653000       1.97727275    
   157.654007       2.01153851    
   157.654999       1.97727275    
   157.656006       2.00769234    
   157.656998       1.97727275    
   157.658005       2.01153851    
   157.658997       1.97727275    
   157.660004       2.00769234    
   157.660995       1.97727275    
   157.662003       2.01153851    
   157.662994       1.97727275    
   157.664001       2.00769234    
   157.664993       1.97727275    
   157.666000       1.97727275    
   157.667007       2.01153851    
   157.667999       1.97727275    
   157.669006       2.00769234    
   157.669998       1.97727275    
   157.671005       2.00769234    
   157.671997       1.98106062    
   157.673004       2.00769234    
   157.673996       1.97727275    
   157.675003       2.00769234    
   157.675995       1.98106062    
   157.677002       2.00769234    
   157.677994       1.97727275    
   157.679001       2.00769234    
   157.679993       1.97727275    
   157.681000       1.98106062    
   157.682007       2.00769234    
   157.682999       1.97727275    
   157.684006       2.00769234    
   157.684998       1.97727275    
   157.686005       2.01153851    
   157.686996       1.97727275    
   157.688004       2.00769234    
   157.688995       1.97727275    
   157.690002       2.00769234    
   157.690994       1.97727275    
   157.692001       2.01153851    
   157.692993       1.97727275    
   157.694000       1.97727275    
   157.695007       2.00769234    
   157.695999       1.97727275    
   157.697006       2.01153851    
   157.697998       1.97727275    
   157.699005       2.00769234    
   157.699997       1.97727275    
   157.701004       2.00769234    
   157.701996       1.97727275    
   157.703003       2.01153851    
   157.703995       1.97727275    
   157.705002       2.00769234    
   157.705994       1.97727275    
   157.707001       2.00769234    
   157.707993       1.97727275    
   157.709000       1.98106062    
   157.710007       2.00769234    
   157.710999       1.97727275    
   157.712006       2.00769234    
   157.712997       1.97727275    
   157.714005       2.00769234    
   157.714996       1.98106062    
   157.716003       2.00769234    
   157.716995       1.97727275    
   157.718002       2.00769234    
   157.718994       1.97727275    
   157.720001       2.00769234    
   157.720993       1.97727275    
   157.722000       1.98106062    
   157.723007       2.00769234    
   157.723999       1.97727275    
   157.725006       2.00769234    
   157.725998       1.97727275    
   157.727005       2.00769234    
   157.727997       1.97727275    
   157.729004       2.01153851    
   157.729996       1.97727275    
   157.731003       2.00769234    
   157.731995       1.97727275    
   157.733002       2.00769234    
   157.733994       1.97727275    
   157.735001       2.00769234    
   157.735992       1.97727275    
   157.737000       1.98106062    
   157.738007       2.00769234    
   157.738998       1.97727275    
   157.740005       2.00769234    
   157.740997       1.97727275    
   157.742004       2.00769234    
   157.742996       1.97727275    
   157.744003       2.00769234    
   157.744995       1.98106062    
   157.746002       2.00769234    
   157.746994       1.97727275    
   157.748001       2.00769234    
   157.748993       1.97727275    
   157.750000       1.97727275    
   157.751007       2.00769234    
   157.751999       1.97727275    
   157.753006       2.00769234    
   157.753998       1.97727275    
   157.755005       2.01153851    
   157.755997       1.97727275    
   157.757004       2.00769234    
   157.757996       1.97727275    
   157.759003       2.00769234    
   157.759995       1.97727275    
   157.761002       2.00769234    
   157.761993       1.97727275    
   157.763000       1.97727275    
   157.764008       2.00769234    
   157.764999       1.97727275    
   157.766006       2.01153851    
   157.766998       1.97727275    
   157.768005       2.00769234    
   157.768997       1.97727275    
   157.770004       2.00769234    
   157.770996       1.97727275    
   157.772003       2.00769234    
   157.772995       1.97727275    
   157.774002       2.00769234    
   157.774994       1.97727275    
   157.776001       2.00769234    
   157.776993       1.97727275    
   157.778000       1.97727275    
   157.779007       2.00769234    
   157.779999       1.98106062    
   157.781006       2.00769234    
   157.781998       1.97727275    
   157.783005       2.00769234    
   157.783997       1.97727275    
   157.785004       2.00769234    
   157.785995       1.97727275    
   157.787003       2.00769234    
   157.787994       1.97727275    
   157.789001       2.00769234    
   157.789993       1.97727275    
   157.791000       1.97727275    
   157.792007       2.00769234    
   157.792999       1.97727275    
   157.794006       2.00769234    
   157.794998       1.97727275    
   157.796005       2.00769234    
   157.796997       1.97727275    
   157.798004       2.00769234    
   157.798996       1.97727275    
   157.800003       2.00769234    
   157.800995       1.97727275    
   157.802002       2.00769234    
   157.802994       1.97727275    
   157.804001       2.00769234    
   157.804993       1.97727275    
   157.806000       1.97727275    
   157.807007       2.00769234    
   157.807999       1.98106062    
   157.809006       2.00769234    
   157.809998       1.97727275    
   157.811005       2.00769234    
   157.811996       1.97727275    
   157.813004       2.00769234    
   157.813995       1.97727275    
   157.815002       2.00769234    
   157.815994       1.97727275    
   157.817001       2.00769234    
   157.817993       1.97727275    
   157.819000       1.97727275    
   157.820007       2.00769234    
   157.820999       1.97727275    
   157.822006       2.00769234    
   157.822998       1.97348487    
   157.824005       2.00769234    
   157.824997       1.97727275    
   157.826004       2.00769234    
   157.826996       1.97727275    
   157.828003       2.00769234    
   157.828995       1.97727275    
   157.830002       2.00769234    
   157.830994       1.97727275    
   157.832001       2.00769234    
   157.832993       1.97727275    
   157.834000       1.97727275    
   157.835007       2.00769234    
   157.835999       1.97727275    
   157.837006       2.00769234    
   157.837997       1.97727275    
   157.839005       2.00769234    
   157.839996       1.97727275    
   157.841003       2.00769234    
   157.841995       1.97727275    
   157.843002       2.00769234    
   157.843994       1.97727275    
   157.845001       2.00769234    
   157.845993       1.97727275    
   157.847000       1.97727275    
   157.848007       2.00769234    
   157.848999       1.97727275    
   157.850006       2.00384617    
   157.850998       1.97727275    
   157.852005       2.00769234    
   157.852997       1.97727275    
   157.854004       2.00769234    
   157.854996       1.97727275    
   157.856003       2.00769234    
   157.856995       1.97727275    
   157.858002       2.00769234    
   157.858994       1.97727275    
   157.860001       2.00769234    
   157.860992       1.97727275    
   157.862000       1.97727275    
   157.863007       2.00769234    
   157.863998       1.97348487    
   157.865005       2.00769234    
   157.865997       1.97727275    
   157.867004       2.00769234    
   157.867996       1.97727275    
   157.869003       2.00769234    
   157.869995       1.97727275    
   157.871002       2.00769234    
   157.871994       1.97727275    
   157.873001       2.00769234    
   157.873993       1.97727275    
   157.875000       1.97348487    
   157.876007       2.00769234    
   157.876999       1.97727275    
   157.878006       2.00769234    
   157.878998       1.97727275    
   157.880005       2.00769234    
   157.880997       1.97727275    
   157.882004       2.00769234    
   157.882996       1.97348487    
   157.884003       2.00769234    
   157.884995       1.97727275    
   157.886002       2.00769234    
   157.886993       1.97727275    
   157.888000       1.97727275    
   157.889008       2.00769234    
   157.889999       1.97727275    
   157.891006       2.00384617    
   157.891998       1.97727275    
   157.893005       2.00769234    
   157.893997       1.97727275    
   157.895004       2.00769234    
   157.895996       1.97727275    
   157.897003       2.00769234    
   157.897995       1.97348487    
   157.899002       2.00769234    
   157.899994       1.97727275    
   157.901001       2.00769234    
   157.901993       1.97727275    
   157.903000       1.97727275    
   157.904007       2.00384617    
   157.904999       1.97727275    
   157.906006       2.00769234    
   157.906998       1.97727275    
   157.908005       2.00769234    
   157.908997       1.97727275    
   157.910004       2.00384617    
   157.910995       1.97727275    
   157.912003       2.00769234    
   157.912994       1.97727275    
   157.914001       2.00769234    
   157.914993       1.97727275    
   157.916000       1.97348487    
   157.917007       2.00769234    
   157.917999       1.97727275    
   157.919006       2.00769234    
   157.919998       1.97727275    
   157.921005       2.00384617    
   157.921997       1.97727275    
   157.923004       2.00769234    
   157.923996       1.97727275    
   157.925003       2.00769234    
   157.925995       1.97348487    
   157.927002       2.00769234    
   157.927994       1.97727275    
   157.929001       2.00769234    
   157.929993       1.97727275    
   157.931000       1.97348487    
   157.932007       2.00769234    
   157.932999       1.97727275    
   157.934006       2.00769234    
   157.934998       1.97348487    
   157.936005       2.00769234    
   157.936996       1.97727275    
   157.938004       2.00769234    
   157.938995       1.97727275    
   157.940002       2.00384617    
   157.940994       1.97727275    
   157.942001       2.00769234    
   157.942993       1.97727275    
   157.944000       1.97348487    
   157.945007       2.00769234    
   157.945999       1.97727275    
   157.947006       2.00769234    
   157.947998       1.97348487    
   157.949005       2.00769234    
   157.949997       1.97727275    
   157.951004       2.00769234    
   157.951996       1.97348487    
   157.953003       2.00769234    
   157.953995       1.97727275    
   157.955002       2.00769234    
   157.955994       1.97348487    
   157.957001       2.00769234    
   157.957993       1.97727275    
   157.959000       1.97348487    
   157.960007       2.00769234    
   157.960999       1.97727275    
   157.962006       2.00769234    
   157.962997       1.97348487    
   157.964005       2.00769234    
   157.964996       1.97727275    
   157.966003       2.00384617    
   157.966995       1.97727275    
   157.968002       2.00769234    
   157.968994       1.97727275    
   157.970001       2.00384617    
   157.970993       1.97727275    
   157.972000       1.97727275    
   157.973007       2.00384617    
   157.973999       1.97727275    
   157.975006       2.00769234    
   157.975998       1.97348487    
   157.977005       2.00769234    
   157.977997       1.97727275    
   157.979004       2.00384617    
   157.979996       1.97727275    
   157.981003       2.00769234    
   157.981995       1.97727275    
   157.983002       2.00384617    
   157.983994       1.97727275    
   157.985001       2.00769234    
   157.985992       1.97348487    
   157.987000       1.97727275    
   157.988007       2.00384617    
   157.988998       1.97727275    
   157.990005       2.00769234    
   157.990997       1.97348487    
   157.992004       2.00769234    
   157.992996       1.97727275    
   157.994003       2.00384617    
   157.994995       1.97727275    
   157.996002       2.00769234    
   157.996994       1.97348487    
   157.998001       2.00769234    
   157.998993       1.97727275    
   158.000000       1.97348487    
   158.001007       2.00769234    
   158.001999       1.97727275    
   158.003006       2.00384617    
   158.003998       1.97727275    
   158.005005       2.00384617    
   158.005997       1.97727275    
   158.007004       2.00769234    
   158.007996       1.97348487    
   158.009003       2.00769234    
   158.009995       1.97348487    
   158.011002       2.00769234    
   158.011993       1.97727275    
   158.013000       1.97348487    
   158.014008       2.00769234    
   158.014999       1.97348487    
   158.016006       2.00769234    
   158.016998       1.97727275    
   158.018005       2.00384617    
   158.018997       1.97727275    
   158.020004       2.00384617    
   158.020996       1.97727275    
   158.022003       2.00769234    
   158.022995       1.97348487    
   158.024002       2.00769234    
   158.024994       1.97348487    
   158.026001       2.00769234    
   158.026993       1.97348487    
   158.028000       1.97727275    
   158.029007       2.00769234    
   158.029999       1.97348487    
   158.031006       2.00769234    
   158.031998       1.97348487    
   158.033005       2.00769234    
   158.033997       1.97348487    
   158.035004       2.00769234    
   158.035995       1.97727275    
   158.037003       2.00384617    
   158.037994       1.97727275    
   158.039001       2.00384617    
   158.039993       1.97727275    
   158.041000       1.97348487    
   158.042007       2.00769234    
   158.042999       1.97348487    
   158.044006       2.00769234    
   158.044998       1.97348487    
   158.046005       2.00769234    
   158.046997       1.97348487    
   158.048004       2.00769234    
   158.048996       1.97348487    
   158.050003       2.00769234    
   158.050995       1.97348487    
   158.052002       2.00769234    
   158.052994       1.97348487    
   158.054001       2.00769234    
   158.054993       1.97348487    
   158.056000       1.97727275    
   158.057007       2.00384617    
   158.057999       1.97727275    
   158.059006       2.00384617    
   158.059998       1.97727275    
   158.061005       2.00384617    
   158.061996       1.97727275    
   158.063004       2.00384617    
   158.063995       1.97727275    
   158.065002       2.00384617    
   158.065994       1.97727275    
   158.067001       2.00384617    
   158.067993       1.97727275    
   158.069000       1.97348487    
   158.070007       2.00769234    
   158.070999       1.97348487    
   158.072006       2.00769234    
   158.072998       1.97348487    
   158.074005       2.00769234    
   158.074997       1.97348487    
   158.076004       2.00384617    
   158.076996       1.97727275    
   158.078003       2.00384617    
   158.078995       1.97727275    
   158.080002       2.00384617    
   158.080994       1.97727275    
   158.082001       2.00384617    
   158.082993       1.97727275    
   158.084000       1.97348487    
   158.085007       2.00384617    
   158.085999       1.97727275    
   158.087006       2.00384617    
   158.087997       1.97727275    
   158.089005       2.00384617    
   158.089996       1.97348487    
   158.091003       2.00769234    
   158.091995       1.97348487    
   158.093002       2.00769234    
   158.093994       1.97348487    
   158.095001       2.00769234    
   158.095993       1.97348487    
   158.097000       1.97348487    
   158.098007       2.00769234    
   158.098999       1.97348487    
   158.100006       2.00384617    
   158.100998       1.97727275    
   158.102005       2.00384617    
   158.102997       1.97727275    
   158.104004       2.00384617    
   158.104996       1.97348487    
   158.106003       2.00769234    
   158.106995       1.97348487    
   158.108002       2.00769234    
   158.108994       1.97348487    
   158.110001       2.00384617    
   158.110992       1.97727275    
   158.112000       1.97348487    
   158.113007       2.00384617    
   158.113998       1.97727275    
   158.115005       2.00384617    
   158.115997       1.97348487    
   158.117004       2.00769234    
   158.117996       1.97348487    
   158.119003       2.00384617    
   158.119995       1.97727275    
   158.121002       2.00384617    
   158.121994       1.97348487    
   158.123001       2.00769234    
   158.123993       1.97348487    
   158.125000       1.97348487    
   158.126007       2.00769234    
   158.126999       1.97348487    
   158.128006       2.00384617    
   158.128998       1.97727275    
   158.130005       2.00384617    
   158.130997       1.97348487    
   158.132004       2.00769234    
   158.132996       1.97348487    
   158.134003       2.00384617    
   158.134995       1.97348487    
   158.136002       2.00769234    
   158.136993       1.97348487    
   158.138000       1.97348487    
   158.139008       2.00769234    
   158.139999       1.97348487    
   158.141006       2.00384617    
   158.141998       1.97348487    
   158.143005       2.00769234    
   158.143997       1.97348487    
   158.145004       2.00384617    
   158.145996       1.97348487    
   158.147003       2.00769234    
   158.147995       1.97348487    
   158.149002       2.00384617    
   158.149994       1.97727275    
   158.151001       2.00384617    
   158.151993       1.97348487    
   158.153000       1.97348487    
   158.154007       2.00769234    
   158.154999       1.97348487    
   158.156006       2.00384617    
   158.156998       1.97348487    
   158.158005       2.00384617    
   158.158997       1.97727275    
   158.160004       2.00384617    
   158.160995       1.97348487    
   158.162003       2.00384617    
   158.162994       1.97727275    
   158.164001       2.00384617    
   158.164993       1.97348487    
   158.166000       1.97348487    
   158.167007       2.00384617    
   158.167999       1.97727275    
   158.169006       2.00384617    
   158.169998       1.97348487    
   158.171005       2.00384617    
   158.171997       1.97348487    
   158.173004       2.00769234    
   158.173996       1.97348487    
   158.175003       2.00384617    
   158.175995       1.97348487    
   158.177002       2.00384617    
   158.177994       1.97727275    
   158.179001       2.00384617    
   158.179993       1.97348487    
   158.181000       1.97348487    
   158.182007       2.00384617    
   158.182999       1.97348487    
   158.184006       2.00384617    
   158.184998       1.97727275    
   158.186005       2.00384617    
   158.186996       1.97348487    
   158.188004       2.00384617    
   158.188995       1.97348487    
   158.190002       2.00384617    
   158.190994       1.97727275    
   158.192001       2.00384617    
   158.192993       1.97348487    
   158.194000       1.97348487    
   158.195007       2.00384617    
   158.195999       1.97348487    
   158.197006       2.00384617    
   158.197998       1.97348487    
   158.199005       2.00769234    
   158.199997       1.97348487    
   158.201004       2.00384617    
   158.201996       1.97348487    
   158.203003       2.00384617    
   158.203995       1.97348487    
   158.205002       2.00384617    
   158.205994       1.97348487    
   158.207001       2.00384617    
   158.207993       1.97348487    
   158.209000       1.97348487    
   158.210007       2.00769234    
   158.210999       1.97348487    
   158.212006       2.00384617    
   158.212997       1.97348487    
   158.214005       2.00384617    
   158.214996       1.97348487    
   158.216003       2.00384617    
   158.216995       1.97348487    
   158.218002       2.00384617    
   158.218994       1.97348487    
   158.220001       2.00384617    
   158.220993       1.97348487    
   158.222000       1.97348487    
   158.223007       2.00384617    
   158.223999       1.97348487    
   158.225006       2.00384617    
   158.225998       1.97348487    
   158.227005       2.00769234    
   158.227997       1.97348487    
   158.229004       2.00384617    
   158.229996       1.97348487    
   158.231003       2.00384617    
   158.231995       1.97348487    
   158.233002       2.00384617    
   158.233994       1.97348487    
   158.235001       2.00384617    
   158.235992       1.97348487    
   158.237000       1.97348487    
   158.238007       2.00384617    
   158.238998       1.97348487    
   158.240005       2.00384617    
   158.240997       1.97348487    
   158.242004       2.00384617    
   158.242996       1.97348487    
   158.244003       2.00384617    
   158.244995       1.97348487    
   158.246002       2.00384617    
   158.246994       1.96969700    
   158.248001       2.00384617    
   158.248993       1.97348487    
   158.250000       1.97348487    
   158.251007       2.00384617    
   158.251999       1.97348487    
   158.253006       2.00384617    
   158.253998       1.97348487    
   158.255005       2.00384617    
   158.255997       1.97348487    
   158.257004       2.00384617    
   158.257996       1.97348487    
   158.259003       2.00384617    
   158.259995       1.97348487    
   158.261002       2.00384617    
   158.261993       1.97348487    
   158.263000       1.97348487    
   158.264008       2.00000000    
   158.264999       1.97348487    
   158.266006       2.00384617    
   158.266998       1.97348487    
   158.268005       2.00384617    
   158.268997       1.97348487    
   158.270004       2.00384617    
   158.270996       1.97348487    
   158.272003       2.00384617    
   158.272995       1.97348487    
   158.274002       2.00000000    
   158.274994       1.97348487    
   158.276001       2.00384617    
   158.276993       1.97348487    
   158.278000       1.97348487    
   158.279007       2.00384617    
   158.279999       1.97348487    
   158.281006       2.00384617    
   158.281998       1.96969700    
   158.283005       2.00384617    
   158.283997       1.97348487    
   158.285004       2.00384617    
   158.285995       1.97348487    
   158.287003       2.00384617    
   158.287994       1.97348487    
   158.289001       2.00000000    
   158.289993       1.97348487    
   158.291000       1.97348487    
   158.292007       2.00384617    
   158.292999       1.97348487    
   158.294006       2.00000000    
   158.294998       1.97348487    
   158.296005       2.00384617    
   158.296997       1.97348487    
   158.298004       2.00384617    
   158.298996       1.97348487    
   158.300003       2.00000000    
   158.300995       1.97348487    
   158.302002       2.00384617    
   158.302994       1.97348487    
   158.304001       2.00384617    
   158.304993       1.96969700    
   158.306000       1.97348487    
   158.307007       2.00384617    
   158.307999       1.97348487    
   158.309006       2.00000000    
   158.309998       1.97348487    
   158.311005       2.00384617    
   158.311996       1.97348487    
   158.313004       2.00000000    
   158.313995       1.97348487    
   158.315002       2.00384617    
   158.315994       1.97348487    
   158.317001       2.00000000    
   158.317993       1.97348487    
   158.319000       1.97348487    
   158.320007       2.00384617    
   158.320999       1.96969700    
   158.322006       2.00384617    
   158.322998       1.97348487    
   158.324005       2.00384617    
   158.324997       1.96969700    
   158.326004       2.00384617    
   158.326996       1.97348487    
   158.328003       2.00000000    
   158.328995       1.97348487    
   158.330002       2.00384617    
   158.330994       1.97348487    
   158.332001       2.00000000    
   158.332993       1.97348487    
   158.334000       1.97348487    
   158.335007       2.00000000    
   158.335999       1.97348487    
   158.337006       2.00384617    
   158.337997       1.96969700    
   158.339005       2.00384617    
   158.339996       1.97348487    
   158.341003       2.00000000    
   158.341995       1.97348487    
   158.343002       2.00384617    
   158.343994       1.96969700    
   158.345001       2.00384617    
   158.345993       1.97348487    
   158.347000       1.96969700    
   158.348007       2.00384617    
   158.348999       1.97348487    
   158.350006       2.00000000    
   158.350998       1.97348487    
   158.352005       2.00000000    
   158.352997       1.97348487    
   158.354004       2.00384617    
   158.354996       1.96969700    
   158.356003       2.00384617    
   158.356995       1.96969700    
   158.358002       2.00384617    
   158.358994       1.97348487    
   158.360001       2.00000000    
   158.360992       1.97348487    
   158.362000       1.96969700    
   158.363007       2.00384617    
   158.363998       1.97348487    
   158.365005       2.00000000    
   158.365997       1.97348487    
   158.367004       2.00000000    
   158.367996       1.97348487    
   158.369003       2.00384617    
   158.369995       1.96969700    
   158.371002       2.00384617    
   158.371994       1.96969700    
   158.373001       2.00384617    
   158.373993       1.96969700    
   158.375000       1.97348487    
   158.376007       2.00000000    
   158.376999       1.97348487    
   158.378006       2.00000000    
   158.378998       1.97348487    
   158.380005       2.00384617    
   158.380997       1.96969700    
   158.382004       2.00384617    
   158.382996       1.96969700    
   158.384003       2.00384617    
   158.384995       1.96969700    
   158.386002       2.00384617    
   158.386993       1.96969700    
   158.388000       1.97348487    
   158.389008       2.00000000    
   158.389999       1.97348487    
   158.391006       2.00000000    
   158.391998       1.97348487    
   158.393005       2.00000000    
   158.393997       1.97348487    
   158.395004       2.00000000    
   158.395996       1.97348487    
   158.397003       2.00000000    
   158.397995       1.96969700    
   158.399002       2.00384617    
   158.399994       1.96969700    
   158.401001       2.00384617    
   158.401993       1.96969700    
   158.403000       1.97348487    
   158.404007       2.00000000    
   158.404999       1.97348487    
   158.406006       2.00000000    
   158.406998       1.96969700    
   158.408005       2.00384617    
   158.408997       1.96969700    
   158.410004       2.00384617    
   158.410995       1.96969700    
   158.412003       2.00384617    
   158.412994       1.96969700    
   158.414001       2.00000000    
   158.414993       1.97348487    
   158.416000       1.96969700    
   158.417007       2.00384617    
   158.417999       1.96969700    
   158.419006       2.00000000    
   158.419998       1.97348487    
   158.421005       2.00000000    
   158.421997       1.97348487    
   158.423004       2.00000000    
   158.423996       1.96969700    
   158.425003       2.00384617    
   158.425995       1.96969700    
   158.427002       2.00000000    
   158.427994       1.97348487    
   158.429001       2.00000000    
   158.429993       1.96969700    
   158.431000       1.97348487    
   158.432007       2.00000000    
   158.432999       1.96969700    
   158.434006       2.00384617    
   158.434998       1.96969700    
   158.436005       2.00000000    
   158.436996       1.97348487    
   158.438004       2.00000000    
   158.438995       1.96969700    
   158.440002       2.00384617    
   158.440994       1.96969700    
   158.442001       2.00000000    
   158.442993       1.97348487    
   158.444000       1.96969700    
   158.445007       2.00000000    
   158.445999       1.96969700    
   158.447006       2.00384617    
   158.447998       1.96969700    
   158.449005       2.00000000    
   158.449997       1.97348487    
   158.451004       2.00000000    
   158.451996       1.96969700    
   158.453003       2.00000000    
   158.453995       1.97348487    
   158.455002       2.00000000    
   158.455994       1.96969700    
   158.457001       2.00000000    
   158.457993       1.97348487    
   158.459000       1.96969700    
   158.460007       2.00000000    
   158.460999       1.96969700    
   158.462006       2.00384617    
   158.462997       1.96969700    
   158.464005       2.00000000    
   158.464996       1.96969700    
   158.466003       2.00000000    
   158.466995       1.97348487    
   158.468002       2.00000000    
   158.468994       1.96969700    
   158.470001       2.00000000    
   158.470993       1.96969700    
   158.472000       1.97348487    
   158.473007       2.00000000    
   158.473999       1.96969700    
   158.475006       2.00000000    
   158.475998       1.96969700    
   158.477005       2.00000000    
   158.477997       1.97348487    
   158.479004       2.00000000    
   158.479996       1.96969700    
   158.481003       2.00000000    
   158.481995       1.96969700    
   158.483002       2.00000000    
   158.483994       1.97348487    
   158.485001       2.00000000    
   158.485992       1.96969700    
   158.487000       1.96969700    
   158.488007       2.00000000    
   158.488998       1.96969700    
   158.490005       2.00000000    
   158.490997       1.96969700    
   158.492004       2.00384617    
   158.492996       1.96969700    
   158.494003       2.00000000    
   158.494995       1.96969700    
   158.496002       2.00000000    
   158.496994       1.96969700    
   158.498001       2.00000000    
   158.498993       1.96969700    
   158.500000       1.96969700    
   158.501007       2.00000000    
   158.501999       1.96969700    
   158.503006       2.00384617    
   158.503998       1.96969700    
   158.505005       2.00000000    
   158.505997       1.96969700    
   158.507004       2.00000000    
   158.507996       1.96969700    
   158.509003       2.00000000    
   158.509995       1.96969700    
   158.511002       2.00000000    
   158.511993       1.96969700    
   158.513000       1.96969700    
   158.514008       2.00000000    
   158.514999       1.96969700    
   158.516006       2.00000000    
   158.516998       1.96969700    
   158.518005       2.00000000    
   158.518997       1.96969700    
   158.520004       2.00000000    
   158.520996       1.96969700    
   158.522003       2.00000000    
   158.522995       1.96969700    
   158.524002       2.00000000    
   158.524994       1.96969700    
   158.526001       2.00000000    
   158.526993       1.96969700    
   158.528000       1.96969700    
   158.529007       2.00000000    
   158.529999       1.96969700    
   158.531006       2.00000000    
   158.531998       1.96969700    
   158.533005       2.00000000    
   158.533997       1.96969700    
   158.535004       2.00000000    
   158.535995       1.96969700    
   158.537003       1.99615383    
   158.537994       1.96969700    
   158.539001       2.00000000    
   158.539993       1.96969700    
   158.541000       1.96969700    
   158.542007       2.00000000    
   158.542999       1.96969700    
   158.544006       2.00000000    
   158.544998       1.96969700    
   158.546005       2.00000000    
   158.546997       1.96969700    
   158.548004       1.99615383    
   158.548996       1.96969700    
   158.550003       2.00000000    
   158.550995       1.96969700    
   158.552002       2.00000000    
   158.552994       1.96969700    
   158.554001       2.00000000    
   158.554993       1.96969700    
   158.556000       1.96590912    
   158.557007       2.00000000    
   158.557999       1.96969700    
   158.559006       2.00000000    
   158.559998       1.96969700    
   158.561005       2.00000000    
   158.561996       1.96590912    
   158.563004       2.00000000    
   158.563995       1.96969700    
   158.565002       2.00000000    
   158.565994       1.96969700    
   158.567001       2.00000000    
   158.567993       1.96590912    
   158.569000       1.96969700    
   158.570007       2.00000000    
   158.570999       1.96969700    
   158.572006       2.00000000    
   158.572998       1.96590912    
   158.574005       2.00000000    
   158.574997       1.96969700    
   158.576004       2.00000000    
   158.576996       1.96590912    
   158.578003       2.00000000    
   158.578995       1.96969700    
   158.580002       2.00000000    
   158.580994       1.96590912    
   158.582001       2.00000000    
   158.582993       1.96969700    
   158.584000       1.96969700    
   158.585007       1.99615383    
   158.585999       1.96969700    
   158.587006       2.00000000    
   158.587997       1.96969700    
   158.589005       1.99615383    
   158.589996       1.96969700    
   158.591003       2.00000000    
   158.591995       1.96590912    
   158.593002       2.00000000    
   158.593994       1.96969700    
   158.595001       1.99615383    
   158.595993       1.96969700    
   158.597000       1.96969700    
   158.598007       2.00000000    
   158.598999       1.96590912    
   158.600006       2.00000000    
   158.600998       1.96969700    
   158.602005       1.99615383    
   158.602997       1.96969700    
   158.604004       1.99615383    
   158.604996       1.96969700    
   158.606003       2.00000000    
   158.606995       1.96590912    
   158.608002       2.00000000    
   158.608994       1.96969700    
   158.610001       1.99615383    
   158.610992       1.96969700    
   158.612000       1.96969700    
   158.613007       1.99615383    
   158.613998       1.96969700    
   158.615005       1.99615383    
   158.615997       1.96969700    
   158.617004       2.00000000    
   158.617996       1.96590912    
   158.619003       2.00000000    
   158.619995       1.96590912    
   158.621002       2.00000000    
   158.621994       1.96590912    
   158.623001       2.00000000    
   158.623993       1.96969700    
   158.625000       1.96590912    
   158.626007       2.00000000    
   158.626999       1.96590912    
   158.628006       2.00000000    
   158.628998       1.96590912    
   158.630005       2.00000000    
   158.630997       1.96590912    
   158.632004       2.00000000    
   158.632996       1.96590912    
   158.634003       2.00000000    
   158.634995       1.96969700    
   158.636002       1.99615383    
   158.636993       1.96969700    
   158.638000       1.96590912    
   158.639008       2.00000000    
   158.639999       1.96590912    
   158.641006       2.00000000    
   158.641998       1.96590912    
   158.643005       2.00000000    
   158.643997       1.96590912    
   158.645004       1.99615383    
   158.645996       1.96969700    
   158.647003       1.99615383    
   158.647995       1.96969700    
   158.649002       1.99615383    
   158.649994       1.96969700    
   158.651001       1.99615383    
   158.651993       1.96969700    
   158.653000       1.96590912    
   158.654007       2.00000000    
   158.654999       1.96590912    
   158.656006       1.99615383    
   158.656998       1.96969700    
   158.658005       1.99615383    
   158.658997       1.96969700    
   158.660004       1.99615383    
   158.660995       1.96590912    
   158.662003       2.00000000    
   158.662994       1.96590912    
   158.664001       2.00000000    
   158.664993       1.96590912    
   158.666000       1.96590912    
   158.667007       2.00000000    
   158.667999       1.96590912    
   158.669006       1.99615383    
   158.669998       1.96969700    
   158.671005       1.99615383    
   158.671997       1.96969700    
   158.673004       1.99615383    
   158.673996       1.96590912    
   158.675003       2.00000000    
   158.675995       1.96590912    
   158.677002       1.99615383    
   158.677994       1.96969700    
   158.679001       1.99615383    
   158.679993       1.96590912    
   158.681000       1.96969700    
   158.682007       1.99615383    
   158.682999       1.96590912    
   158.684006       1.99615383    
   158.684998       1.96969700    
   158.686005       1.99615383    
   158.686996       1.96590912    
   158.688004       2.00000000    
   158.688995       1.96590912    
   158.690002       1.99615383    
   158.690994       1.96590912    
   158.692001       2.00000000    
   158.692993       1.96590912    
   158.694000       1.96590912    
   158.695007       1.99615383    
   158.695999       1.96969700    
   158.697006       1.99615383    
   158.697998       1.96590912    
   158.699005       1.99615383    
   158.699997       1.96969700    
   158.701004       1.99615383    
   158.701996       1.96590912    
   158.703003       1.99615383    
   158.703995       1.96590912    
   158.705002       2.00000000    
   158.705994       1.96590912    
   158.707001       1.99615383    
   158.707993       1.96590912    
   158.709000       1.96590912    
   158.710007       2.00000000    
   158.710999       1.96590912    
   158.712006       1.99615383    
   158.712997       1.96590912    
   158.714005       1.99615383    
   158.714996       1.96590912    
   158.716003       1.99615383    
   158.716995       1.96969700    
   158.718002       1.99615383    
   158.718994       1.96590912    
   158.720001       1.99615383    
   158.720993       1.96590912    
   158.722000       1.96590912    
   158.723007       1.99615383    
   158.723999       1.96969700    
   158.725006       1.99615383    
   158.725998       1.96590912    
   158.727005       1.99615383    
   158.727997       1.96590912    
   158.729004       1.99615383    
   158.729996       1.96590912    
   158.731003       1.99615383    
   158.731995       1.96590912    
   158.733002       1.99615383    
   158.733994       1.96590912    
   158.735001       1.99615383    
   158.735992       1.96590912    
   158.737000       1.96969700    
   158.738007       1.99615383    
   158.738998       1.96590912    
   158.740005       1.99615383    
   158.740997       1.96590912    
   158.742004       1.99615383    
   158.742996       1.96590912    
   158.744003       1.99615383    
   158.744995       1.96590912    
   158.746002       1.99615383    
   158.746994       1.96590912    
   158.748001       1.99615383    
   158.748993       1.96590912    
   158.750000       1.96590912    
   158.751007       1.99615383    
   158.751999       1.96590912    
   158.753006       1.99615383    
   158.753998       1.96590912    
   158.755005       1.99615383    
   158.755997       1.96590912    
   158.757004       1.99615383    
   158.757996       1.96212125    
   158.759003       1.99615383    
   158.759995       1.96590912    
   158.761002       1.99615383    
   158.761993       1.96590912    
   158.763000       1.96590912    
   158.764008       1.99615383    
   158.764999       1.96590912    
   158.766006       1.99615383    
   158.766998       1.96590912    
   158.768005       1.99615383    
   158.768997       1.96590912    
   158.770004       1.99230766    
   158.770996       1.96590912    
   158.772003       1.99615383    
   158.772995       1.96590912    
   158.774002       1.99615383    
   158.774994       1.96590912    
   158.776001       1.99615383    
   158.776993       1.96590912    
   158.778000       1.96212125    
   158.779007       1.99615383    
   158.779999       1.96590912    
   158.781006       1.99615383    
   158.781998       1.96590912    
   158.783005       1.99615383    
   158.783997       1.96212125    
   158.785004       1.99615383    
   158.785995       1.96590912    
   158.787003       1.99615383    
   158.787994       1.96590912    
   158.789001       1.99615383    
   158.789993       1.96212125    
   158.791000       1.96590912    
   158.792007       1.99615383    
   158.792999       1.96590912    
   158.794006       1.99230766    
   158.794998       1.96590912    
   158.796005       1.99615383    
   158.796997       1.96590912    
   158.798004       1.99230766    
   158.798996       1.96590912    
   158.800003       1.99615383    
   158.800995       1.96590912    
   158.802002       1.99230766    
   158.802994       1.96590912    
   158.804001       1.99615383    
   158.804993       1.96590912    
   158.806000       1.96212125    
   158.807007       1.99615383    
   158.807999       1.96590912    
   158.809006       1.99230766    
   158.809998       1.96590912    
   158.811005       1.99615383    
   158.811996       1.96212125    
   158.813004       1.99615383    
   158.813995       1.96590912    
   158.815002       1.99615383    
   158.815994       1.96212125    
   158.817001       1.99615383    
   158.817993       1.96212125    
   158.819000       1.96590912    
   158.820007       1.99615383    
   158.820999       1.96212125    
   158.822006       1.99615383    
   158.822998       1.96590912    
   158.824005       1.99230766    
   158.824997       1.96590912    
   158.826004       1.99615383    
   158.826996       1.96212125    
   158.828003       1.99615383    
   158.828995       1.96212125    
   158.830002       1.99615383    
   158.830994       1.96590912    
   158.832001       1.99230766    
   158.832993       1.96590912    
   158.834000       1.96212125    
   158.835007       1.99615383    
   158.835999       1.96212125    
   158.837006       1.99615383    
   158.837997       1.96590912    
   158.839005       1.99230766    
   158.839996       1.96590912    
   158.841003       1.99230766    
   158.841995       1.96590912    
   158.843002       1.99230766    
   158.843994       1.96590912    
   158.845001       1.99230766    
   158.845993       1.96590912    
   158.847000       1.96212125    
   158.848007       1.99615383    
   158.848999       1.96212125    
   158.850006       1.99615383    
   158.850998       1.96212125    
   158.852005       1.99615383    
   158.852997       1.96212125    
   158.854004       1.99615383    
   158.854996       1.96212125    
   158.856003       1.99615383    
   158.856995       1.96212125    
   158.858002       1.99230766    
   158.858994       1.96590912    
   158.860001       1.99230766    
   158.860992       1.96590912    
   158.862000       1.96212125    
   158.863007       1.99615383    
   158.863998       1.96212125    
   158.865005       1.99230766    
   158.865997       1.96590912    
   158.867004       1.99230766    
   158.867996       1.96590912    
   158.869003       1.99230766    
   158.869995       1.96212125    
   158.871002       1.99615383    
   158.871994       1.96212125    
   158.873001       1.99615383    
   158.873993       1.96212125    
   158.875000       1.96212125    
   158.876007       1.99615383    
   158.876999       1.96212125    
   158.878006       1.99230766    
   158.878998       1.96590912    
   158.880005       1.99230766    
   158.880997       1.96212125    
   158.882004       1.99615383    
   158.882996       1.96212125    
   158.884003       1.99230766    
   158.884995       1.96590912    
   158.886002       1.99230766    
   158.886993       1.96212125    
   158.888000       1.96590912    
   158.889008       1.99230766    
   158.889999       1.96212125    
   158.891006       1.99230766    
   158.891998       1.96590912    
   158.893005       1.99230766    
   158.893997       1.96212125    
   158.895004       1.99230766    
   158.895996       1.96590912    
   158.897003       1.99230766    
   158.897995       1.96212125    
   158.899002       1.99230766    
   158.899994       1.96590912    
   158.901001       1.99230766    
   158.901993       1.96212125    
   158.903000       1.96212125    
   158.904007       1.99615383    
   158.904999       1.96212125    
   158.906006       1.99230766    
   158.906998       1.96212125    
   158.908005       1.99230766    
   158.908997       1.96212125    
   158.910004       1.99615383    
   158.910995       1.96212125    
   158.912003       1.99230766    
   158.912994       1.96212125    
   158.914001       1.99230766    
   158.914993       1.96212125    
   158.916000       1.96590912    
   158.917007       1.99230766    
   158.917999       1.96212125    
   158.919006       1.99230766    
   158.919998       1.96212125    
   158.921005       1.99230766    
   158.921997       1.96212125    
   158.923004       1.99230766    
   158.923996       1.96590912    
   158.925003       1.99230766    
   158.925995       1.96212125    
   158.927002       1.99230766    
   158.927994       1.96212125    
   158.929001       1.99230766    
   158.929993       1.96212125    
   158.931000       1.96212125    
   158.932007       1.99230766    
   158.932999       1.96212125    
   158.934006       1.99230766    
   158.934998       1.96212125    
   158.936005       1.99230766    
   158.936996       1.96212125    
   158.938004       1.99230766    
   158.938995       1.96212125    
   158.940002       1.99230766    
   158.940994       1.96212125    
   158.942001       1.99230766    
   158.942993       1.96212125    
   158.944000       1.96212125    
   158.945007       1.99230766    
   158.945999       1.96212125    
   158.947006       1.99230766    
   158.947998       1.96212125    
   158.949005       1.99230766    
   158.949997       1.96212125    
   158.951004       1.99230766    
   158.951996       1.96212125    
   158.953003       1.99230766    
   158.953995       1.96212125    
   158.955002       1.99230766    
   158.955994       1.96212125    
   158.957001       1.99230766    
   158.957993       1.96212125    
   158.959000       1.96212125    
   158.960007       1.99230766    
   158.960999       1.95833337    
   158.962006       1.99230766    
   158.962997       1.96212125    
   158.964005       1.99230766    
   158.964996       1.96212125    
   158.966003       1.99230766    
   158.966995       1.96212125    
   158.968002       1.99230766    
   158.968994       1.95833337    
   158.970001       1.99230766    
   158.970993       1.96212125    
   158.972000       1.96212125    
   158.973007       1.99230766    
   158.973999       1.96212125    
   158.975006       1.98846149    
   158.975998       1.96212125    
   158.977005       1.99230766    
   158.977997       1.96212125    
   158.979004       1.99230766    
   158.979996       1.95833337    
   158.981003       1.99230766    
   158.981995       1.96212125    
   158.983002       1.99230766    
   158.983994       1.96212125    
   158.985001       1.98846149    
   158.985992       1.96212125    
   158.987000       1.96212125    
   158.988007       1.99230766    
   158.988998       1.95833337    
   158.990005       1.99230766    
   158.990997       1.96212125    
   158.992004       1.99230766    
   158.992996       1.95833337    
   158.994003       1.99230766    
   158.994995       1.96212125    
   158.996002       1.98846149    
   158.996994       1.96212125    
   158.998001       1.99230766    
   158.998993       1.95833337    
   159.000000       1.96212125    
   159.001007       1.99230766    
   159.001999       1.95833337    
   159.003006       1.99230766    
   159.003998       1.96212125    
   159.005005       1.98846149    
   159.005997       1.96212125    
   159.007004       1.99230766    
   159.007996       1.95833337    
   159.009003       1.99230766    
   159.009995       1.96212125    
   159.011002       1.98846149    
   159.011993       1.96212125    
   159.013000       1.95833337    
   159.014008       1.99230766    
   159.014999       1.96212125    
   159.016006       1.98846149    
   159.016998       1.96212125    
   159.018005       1.98846149    
   159.018997       1.96212125    
   159.020004       1.99230766    
   159.020996       1.95833337    
   159.022003       1.99230766    
   159.022995       1.95833337    
   159.024002       1.99230766    
   159.024994       1.95833337    
   159.026001       1.99230766    
   159.026993       1.95833337    
   159.028000       1.96212125    
   159.029007       1.98846149    
   159.029999       1.96212125    
   159.031006       1.98846149    
   159.031998       1.96212125    
   159.033005       1.98846149    
   159.033997       1.96212125    
   159.035004       1.98846149    
   159.035995       1.96212125    
   159.037003       1.98846149    
   159.037994       1.96212125    
   159.039001       1.98846149    
   159.039993       1.96212125    
   159.041000       1.95833337    
   159.042007       1.99230766    
   159.042999       1.95833337    
   159.044006       1.98846149    
   159.044998       1.96212125    
   159.046005       1.98846149    
   159.046997       1.96212125    
   159.048004       1.98846149    
   159.048996       1.95833337    
   159.050003       1.99230766    
   159.050995       1.95833337    
   159.052002       1.99230766    
   159.052994       1.95833337    
   159.054001       1.98846149    
   159.054993       1.96212125    
   159.056000       1.95833337    
   159.057007       1.98846149    
   159.057999       1.96212125    
   159.059006       1.98846149    
   159.059998       1.95833337    
   159.061005       1.99230766    
   159.061996       1.95833337    
   159.063004       1.98846149    
   159.063995       1.96212125    
   159.065002       1.98846149    
   159.065994       1.95833337    
   159.067001       1.99230766    
   159.067993       1.95833337    
   159.069000       1.95833337    
   159.070007       1.98846149    
   159.070999       1.96212125    
   159.072006       1.98846149    
   159.072998       1.95833337    
   159.074005       1.99230766    
   159.074997       1.95833337    
   159.076004       1.98846149    
   159.076996       1.95833337    
   159.078003       1.98846149    
   159.078995       1.96212125    
   159.080002       1.98846149    
   159.080994       1.95833337    
   159.082001       1.98846149    
   159.082993       1.95833337    
   159.084000       1.96212125    
   159.085007       1.98846149    
   159.085999       1.95833337    
   159.087006       1.98846149    
   159.087997       1.95833337    
   159.089005       1.99230766    
   159.089996       1.95833337    
   159.091003       1.98846149    
   159.091995       1.95833337    
   159.093002       1.98846149    
   159.093994       1.95833337    
   159.095001       1.98846149    
   159.095993       1.96212125    
   159.097000       1.95833337    
   159.098007       1.98846149    
   159.098999       1.95833337    
   159.100006       1.98846149    
   159.100998       1.95833337    
   159.102005       1.98846149    
   159.102997       1.95833337    
   159.104004       1.98846149    
   159.104996       1.95833337    
   159.106003       1.98846149    
   159.106995       1.95833337    
   159.108002       1.98846149    
   159.108994       1.96212125    
   159.110001       1.98846149    
   159.110992       1.95833337    
   159.112000       1.95833337    
   159.113007       1.98846149    
   159.113998       1.95833337    
   159.115005       1.98846149    
   159.115997       1.95833337    
   159.117004       1.98846149    
   159.117996       1.95833337    
   159.119003       1.98846149    
   159.119995       1.95833337    
   159.121002       1.98846149    
   159.121994       1.95833337    
   159.123001       1.98461533    
   159.123993       1.95833337    
   159.125000       1.95833337    
   159.126007       1.98846149    
   159.126999       1.95833337    
   159.128006       1.98846149    
   159.128998       1.95833337    
   159.130005       1.98846149    
   159.130997       1.95833337    
   159.132004       1.98846149    
   159.132996       1.95833337    
   159.134003       1.98846149    
   159.134995       1.95454550    
   159.136002       1.98846149    
   159.136993       1.95833337    
   159.138000       1.95833337    
   159.139008       1.98846149    
   159.139999       1.95833337    
   159.141006       1.98846149    
   159.141998       1.95454550    
   159.143005       1.98846149    
   159.143997       1.95833337    
   159.145004       1.98846149    
   159.145996       1.95833337    
   159.147003       1.98846149    
   159.147995       1.95454550    
   159.149002       1.98846149    
   159.149994       1.95833337    
   159.151001       1.98846149    
   159.151993       1.95833337    
   159.153000       1.95454550    
   159.154007       1.98846149    
   159.154999       1.95833337    
   159.156006       1.98846149    
   159.156998       1.95454550    
   159.158005       1.98846149    
   159.158997       1.95833337    
   159.160004       1.98846149    
   159.160995       1.95454550    
   159.162003       1.98846149    
   159.162994       1.95833337    
   159.164001       1.98461533    
   159.164993       1.95833337    
   159.166000       1.95833337    
   159.167007       1.98461533    
   159.167999       1.95833337    
   159.169006       1.98846149    
   159.169998       1.95454550    
   159.171005       1.98846149    
   159.171997       1.95833337    
   159.173004       1.98461533    
   159.173996       1.95833337    
   159.175003       1.98846149    
   159.175995       1.95454550    
   159.177002       1.98846149    
   159.177994       1.95833337    
   159.179001       1.98461533    
   159.179993       1.95833337    
   159.181000       1.95454550    
   159.182007       1.98846149    
   159.182999       1.95833337    
   159.184006       1.98461533    
   159.184998       1.95833337    
   159.186005       1.98461533    
   159.186996       1.95833337    
   159.188004       1.98461533    
   159.188995       1.95833337    
   159.190002       1.98461533    
   159.190994       1.95833337    
   159.192001       1.98846149    
   159.192993       1.95454550    
   159.194000       1.95833337    
   159.195007       1.98461533    
   159.195999       1.95833337    
   159.197006       1.98461533    
   159.197998       1.95833337    
   159.199005       1.98461533    
   159.199997       1.95454550    
   159.201004       1.98846149    
   159.201996       1.95454550    
   159.203003       1.98846149    
   159.203995       1.95454550    
   159.205002       1.98846149    
   159.205994       1.95454550    
   159.207001       1.98846149    
   159.207993       1.95454550    
   159.209000       1.95454550    
   159.210007       1.98846149    
   159.210999       1.95454550    
   159.212006       1.98846149    
   159.212997       1.95454550    
   159.214005       1.98461533    
   159.214996       1.95833337    
   159.216003       1.98461533    
   159.216995       1.95833337    
   159.218002       1.98461533    
   159.218994       1.95454550    
   159.220001       1.98846149    
   159.220993       1.95454550    
   159.222000       1.95454550    
   159.223007       1.98846149    
   159.223999       1.95454550    
   159.225006       1.98461533    
   159.225998       1.95833337    
   159.227005       1.98461533    
   159.227997       1.95454550    
   159.229004       1.98846149    
   159.229996       1.95454550    
   159.231003       1.98461533    
   159.231995       1.95454550    
   159.233002       1.98846149    
   159.233994       1.95454550    
   159.235001       1.98461533    
   159.235992       1.95454550    
   159.237000       1.95833337    
   159.238007       1.98461533    
   159.238998       1.95454550    
   159.240005       1.98461533    
   159.240997       1.95454550    
   159.242004       1.98846149    
   159.242996       1.95454550    
   159.244003       1.98461533    
   159.244995       1.95454550    
   159.246002       1.98461533    
   159.246994       1.95833337    
   159.248001       1.98461533    
   159.248993       1.95454550    
   159.250000       1.95454550    
   159.251007       1.98461533    
   159.251999       1.95454550    
   159.253006       1.98846149    
   159.253998       1.95454550    
   159.255005       1.98461533    
   159.255997       1.95454550    
   159.257004       1.98461533    
   159.257996       1.95454550    
   159.259003       1.98461533    
   159.259995       1.95454550    
   159.261002       1.98461533    
   159.261993       1.95454550    
   159.263000       1.95454550    
   159.264008       1.98846149    
   159.264999       1.95454550    
   159.266006       1.98461533    
   159.266998       1.95454550    
   159.268005       1.98461533    
   159.268997       1.95454550    
   159.270004       1.98461533    
   159.270996       1.95454550    
   159.272003       1.98461533    
   159.272995       1.95454550    
   159.274002       1.98461533    
   159.274994       1.95454550    
   159.276001       1.98461533    
   159.276993       1.95454550    
   159.278000       1.95454550    
   159.279007       1.98461533    
   159.279999       1.95454550    
   159.281006       1.98461533    
   159.281998       1.95075762    
   159.283005       1.98461533    
   159.283997       1.95454550    
   159.285004       1.98461533    
   159.285995       1.95454550    
   159.287003       1.98461533    
   159.287994       1.95454550    
   159.289001       1.98461533    
   159.289993       1.95454550    
   159.291000       1.95454550    
   159.292007       1.98461533    
   159.292999       1.95075762    
   159.294006       1.98461533    
   159.294998       1.95454550    
   159.296005       1.98461533    
   159.296997       1.95454550    
   159.298004       1.98461533    
   159.298996       1.95075762    
   159.300003       1.98461533    
   159.300995       1.95454550    
   159.302002       1.98461533    
   159.302994       1.95454550    
   159.304001       1.98461533    
   159.304993       1.95075762    
   159.306000       1.95454550    
   159.307007       1.98461533    
   159.307999       1.95454550    
   159.309006       1.98076928    
   159.309998       1.95454550    
   159.311005       1.98461533    
   159.311996       1.95454550    
   159.313004       1.98076928    
   159.313995       1.95454550    
   159.315002       1.98461533    
   159.315994       1.95454550    
   159.317001       1.98076928    
   159.317993       1.95454550    
   159.319000       1.95454550    
   159.320007       1.98076928    
   159.320999       1.95454550    
   159.322006       1.98461533    
   159.322998       1.95075762    
   159.324005       1.98461533    
   159.324997       1.95454550    
   159.326004       1.98076928    
   159.326996       1.95454550    
   159.328003       1.98461533    
   159.328995       1.95075762    
   159.330002       1.98461533    
   159.330994       1.95075762    
   159.332001       1.98461533    
   159.332993       1.95454550    
   159.334000       1.95075762    
   159.335007       1.98461533    
   159.335999       1.95075762    
   159.337006       1.98461533    
   159.337997       1.95075762    
   159.339005       1.98461533    
   159.339996       1.95454550    
   159.341003       1.98076928    
   159.341995       1.95454550    
   159.343002       1.98076928    
   159.343994       1.95454550    
   159.345001       1.98076928    
   159.345993       1.95454550    
   159.347000       1.95075762    
   159.348007       1.98461533    
   159.348999       1.95075762    
   159.350006       1.98461533    
   159.350998       1.95075762    
   159.352005       1.98461533    
   159.352997       1.95075762    
   159.354004       1.98461533    
   159.354996       1.95075762    
   159.356003       1.98076928    
   159.356995       1.95454550    
   159.358002       1.98076928    
   159.358994       1.95454550    
   159.360001       1.98076928    
   159.360992       1.95075762    
   159.362000       1.95454550    
   159.363007       1.98076928    
   159.363998       1.95454550    
   159.365005       1.98076928    
   159.365997       1.95075762    
   159.367004       1.98461533    
   159.367996       1.95075762    
   159.369003       1.98076928    
   159.369995       1.95454550    
   159.371002       1.98076928    
   159.371994       1.95075762    
   159.373001       1.98461533    
   159.373993       1.95075762    
   159.375000       1.95075762    
   159.376007       1.98461533    
   159.376999       1.95075762    
   159.378006       1.98076928    
   159.378998       1.95454550    
   159.380005       1.98076928    
   159.380997       1.95075762    
   159.382004       1.98076928    
   159.382996       1.95454550    
   159.384003       1.98076928    
   159.384995       1.95075762    
   159.386002       1.98076928    
   159.386993       1.95454550    
   159.388000       1.95075762    
   159.389008       1.98076928    
   159.389999       1.95075762    
   159.391006       1.98076928    
   159.391998       1.95454550    
   159.393005       1.98076928    
   159.393997       1.95075762    
   159.395004       1.98076928    
   159.395996       1.95075762    
   159.397003       1.98076928    
   159.397995       1.95075762    
   159.399002       1.98461533    
   159.399994       1.95075762    
   159.401001       1.98076928    
   159.401993       1.95075762    
   159.403000       1.95075762    
   159.404007       1.98076928    
   159.404999       1.95075762    
   159.406006       1.98076928    
   159.406998       1.95075762    
   159.408005       1.98461533    
   159.408997       1.95075762    
   159.410004       1.98076928    
   159.410995       1.95075762    
   159.412003       1.98076928    
   159.412994       1.95075762    
   159.414001       1.98076928    
   159.414993       1.95075762    
   159.416000       1.95075762    
   159.417007       1.98076928    
   159.417999       1.95075762    
   159.419006       1.98076928    
   159.419998       1.95075762    
   159.421005       1.98076928    
   159.421997       1.95075762    
   159.423004       1.98076928    
   159.423996       1.95075762    
   159.425003       1.98076928    
   159.425995       1.95075762    
   159.427002       1.98076928    
   159.427994       1.94696975    
   159.429001       1.98076928    
   159.429993       1.95075762    
   159.431000       1.95075762    
   159.432007       1.98076928    
   159.432999       1.95075762    
   159.434006       1.98076928    
   159.434998       1.95075762    
   159.436005       1.98076928    
   159.436996       1.95075762    
   159.438004       1.97692311    
   159.438995       1.95075762    
   159.440002       1.98076928    
   159.440994       1.95075762    
   159.442001       1.98076928    
   159.442993       1.95075762    
   159.444000       1.94696975    
   159.445007       1.98076928    
   159.445999       1.95075762    
   159.447006       1.98076928    
   159.447998       1.95075762    
   159.449005       1.97692311    
   159.449997       1.95075762    
   159.451004       1.98076928    
   159.451996       1.95075762    
   159.453003       1.97692311    
   159.453995       1.95075762    
   159.455002       1.98076928    
   159.455994       1.95075762    
   159.457001       1.97692311    
   159.457993       1.95075762    
   159.459000       1.95075762    
   159.460007       1.97692311    
   159.460999       1.95075762    
   159.462006       1.98076928    
   159.462997       1.94696975    
   159.464005       1.98076928    
   159.464996       1.95075762    
   159.466003       1.97692311    
   159.466995       1.95075762    
   159.468002       1.98076928    
   159.468994       1.94696975    
   159.470001       1.98076928    
   159.470993       1.95075762    
   159.472000       1.94696975    
   159.473007       1.98076928    
   159.473999       1.94696975    
   159.475006       1.98076928    
   159.475998       1.95075762    
   159.477005       1.97692311    
   159.477997       1.95075762    
   159.479004       1.97692311    
   159.479996       1.95075762    
   159.481003       1.97692311    
   159.481995       1.95075762    
   159.483002       1.97692311    
   159.483994       1.95075762    
   159.485001       1.97692311    
   159.485992       1.95075762    
   159.487000       1.95075762    
   159.488007       1.97692311    
   159.488998       1.94696975    
   159.490005       1.98076928    
   159.490997       1.94696975    
   159.492004       1.98076928    
   159.492996       1.94696975    
   159.494003       1.98076928    
   159.494995       1.94696975    
   159.496002       1.98076928    
   159.496994       1.94696975    
   159.498001       1.98076928    
   159.498993       1.94696975    
   159.500000       1.94696975    
   159.501007       1.98076928    
   159.501999       1.94696975    
   159.503006       1.97692311    
   159.503998       1.95075762    
   159.505005       1.97692311    
   159.505997       1.95075762    
   159.507004       1.97692311    
   159.507996       1.94696975    
   159.509003       1.98076928    
   159.509995       1.94696975    
   159.511002       1.97692311    
   159.511993       1.95075762    
   159.513000       1.94696975    
   159.514008       1.97692311    
   159.514999       1.94696975    
   159.516006       1.98076928    
   159.516998       1.94696975    
   159.518005       1.97692311    
   159.518997       1.95075762    
   159.520004       1.97692311    
   159.520996       1.94696975    
   159.522003       1.97692311    
   159.522995       1.95075762    
   159.524002       1.97692311    
   159.524994       1.94696975    
   159.526001       1.97692311    
   159.526993       1.94696975    
   159.528000       1.95075762    
   159.529007       1.97692311    
   159.529999       1.94696975    
   159.531006       1.97692311    
   159.531998       1.94696975    
   159.533005       1.97692311    
   159.533997       1.95075762    
   159.535004       1.97692311    
   159.535995       1.94696975    
   159.537003       1.97692311    
   159.537994       1.94696975    
   159.539001       1.97692311    
   159.539993       1.94696975    
   159.541000       1.94696975    
   159.542007       1.97692311    
   159.542999       1.95075762    
   159.544006       1.97692311    
   159.544998       1.94696975    
   159.546005       1.97692311    
   159.546997       1.94696975    
   159.548004       1.97692311    
   159.548996       1.94696975    
   159.550003       1.97692311    
   159.550995       1.94696975    
   159.552002       1.97692311    
   159.552994       1.94696975    
   159.554001       1.97692311    
   159.554993       1.94696975    
   159.556000       1.94696975    
   159.557007       1.97692311    
   159.557999       1.94696975    
   159.559006       1.97692311    
   159.559998       1.94696975    
   159.561005       1.97692311    
   159.561996       1.94696975    
   159.563004       1.97692311    
   159.563995       1.94318187    
   159.565002       1.97692311    
   159.565994       1.94696975    
   159.567001       1.97692311    
   159.567993       1.94696975    
   159.569000       1.94696975    
   159.570007       1.97692311    
   159.570999       1.94696975    
   159.572006       1.97692311    
   159.572998       1.94318187    
   159.574005       1.97692311    
   159.574997       1.94696975    
   159.576004       1.97692311    
   159.576996       1.94696975    
   159.578003       1.97692311    
   159.578995       1.94318187    
   159.580002       1.97692311    
   159.580994       1.94696975    
   159.582001       1.97692311    
   159.582993       1.94318187    
   159.584000       1.94696975    
   159.585007       1.97692311    
   159.585999       1.94696975    
   159.587006       1.97307694    
   159.587997       1.94696975    
   159.589005       1.97692311    
   159.589996       1.94696975    
   159.591003       1.97307694    
   159.591995       1.94696975    
   159.593002       1.97692311    
   159.593994       1.94318187    
   159.595001       1.97692311    
   159.595993       1.94696975    
   159.597000       1.94318187    
   159.598007       1.97692311    
   159.598999       1.94696975    
   159.600006       1.97307694    
   159.600998       1.94696975    
   159.602005       1.97692311    
   159.602997       1.94318187    
   159.604004       1.97692311    
   159.604996       1.94318187    
   159.606003       1.97692311    
   159.606995       1.94696975    
   159.608002       1.97307694    
   159.608994       1.94696975    
   159.610001       1.97307694    
   159.610992       1.94696975    
   159.612000       1.94318187    
   159.613007       1.97692311    
   159.613998       1.94696975    
   159.615005       1.97307694    
   159.615997       1.94696975    
   159.617004       1.97307694    
   159.617996       1.94696975    
   159.619003       1.97307694    
   159.619995       1.94696975    
   159.621002       1.97307694    
   159.621994       1.94318187    
   159.623001       1.97692311    
   159.623993       1.94318187    
   159.625000       1.94696975    
   159.626007       1.97307694    
   159.626999       1.94696975    
   159.628006       1.97307694    
   159.628998       1.94696975    
   159.630005       1.97307694    
   159.630997       1.94318187    
   159.632004       1.97692311    
   159.632996       1.94318187    
   159.634003       1.97307694    
   159.634995       1.94696975    
   159.636002       1.97307694    
   159.636993       1.94696975    
   159.638000       1.94318187    
   159.639008       1.97307694    
   159.639999       1.94696975    
   159.641006       1.97307694    
   159.641998       1.94318187    
   159.643005       1.97307694    
   159.643997       1.94696975    
   159.645004       1.97307694    
   159.645996       1.94318187    
   159.647003       1.97692311    
   159.647995       1.94318187    
   159.649002       1.97307694    
   159.649994       1.94318187    
   159.651001       1.97692311    
   159.651993       1.94318187    
   159.653000       1.94318187    
   159.654007       1.97307694    
   159.654999       1.94318187    
   159.656006       1.97692311    
   159.656998       1.94318187    
   159.658005       1.97307694    
   159.658997       1.94318187    
   159.660004       1.97307694    
   159.660995       1.94696975    
   159.662003       1.97307694    
   159.662994       1.94318187    
   159.664001       1.97307694    
   159.664993       1.94318187    
   159.666000       1.94318187    
   159.667007       1.97307694    
   159.667999       1.94318187    
   159.669006       1.97692311    
   159.669998       1.94318187    
   159.671005       1.97307694    
   159.671997       1.94318187    
   159.673004       1.97307694    
   159.673996       1.94318187    
   159.675003       1.97307694    
   159.675995       1.94318187    
   159.677002       1.97307694    
   159.677994       1.94318187    
   159.679001       1.97307694    
   159.679993       1.94318187    
   159.681000       1.94318187    
   159.682007       1.97307694    
   159.682999       1.94318187    
   159.684006       1.97307694    
   159.684998       1.94318187    
   159.686005       1.97307694    
   159.686996       1.94318187    
   159.688004       1.97307694    
   159.688995       1.94318187    
   159.690002       1.97307694    
   159.690994       1.94318187    
   159.692001       1.96923077    
   159.692993       1.94318187    
   159.694000       1.94318187    
   159.695007       1.97307694    
   159.695999       1.94318187    
   159.697006       1.97307694    
   159.697998       1.94318187    
   159.699005       1.97307694    
   159.699997       1.93939400    
   159.701004       1.97307694    
   159.701996       1.94318187    
   159.703003       1.97307694    
   159.703995       1.94318187    
   159.705002       1.96923077    
   159.705994       1.94318187    
   159.707001       1.97307694    
   159.707993       1.94318187    
   159.709000       1.94318187    
   159.710007       1.96923077    
   159.710999       1.94318187    
   159.712006       1.97307694    
   159.712997       1.94318187    
   159.714005       1.96923077    
   159.714996       1.94318187    
   159.716003       1.97307694    
   159.716995       1.93939400    
   159.718002       1.97307694    
   159.718994       1.94318187    
   159.720001       1.96923077    
   159.720993       1.94318187    
   159.722000       1.94318187    
   159.723007       1.96923077    
   159.723999       1.94318187    
   159.725006       1.97307694    
   159.725998       1.93939400    
   159.727005       1.97307694    
   159.727997       1.94318187    
   159.729004       1.96923077    
   159.729996       1.94318187    
   159.731003       1.96923077    
   159.731995       1.94318187    
   159.733002       1.97307694    
   159.733994       1.93939400    
   159.735001       1.97307694    
   159.735992       1.93939400    
   159.737000       1.94318187    
   159.738007       1.96923077    
   159.738998       1.94318187    
   159.740005       1.96923077    
   159.740997       1.94318187    
   159.742004       1.96923077    
   159.742996       1.94318187    
   159.744003       1.96923077    
   159.744995       1.94318187    
   159.746002       1.96923077    
   159.746994       1.94318187    
   159.748001       1.96923077    
   159.748993       1.94318187    
   159.750000       1.93939400    
   159.751007       1.96923077    
   159.751999       1.94318187    
   159.753006       1.96923077    
   159.753998       1.94318187    
   159.755005       1.96923077    
   159.755997       1.93939400    
   159.757004       1.97307694    
   159.757996       1.93939400    
   159.759003       1.96923077    
   159.759995       1.94318187    
   159.761002       1.96923077    
   159.761993       1.93939400    
   159.763000       1.94318187    
   159.764008       1.96923077    
   159.764999       1.93939400    
   159.766006       1.97307694    
   159.766998       1.93939400    
   159.768005       1.96923077    
   159.768997       1.94318187    
   159.770004       1.96923077    
   159.770996       1.93939400    
   159.772003       1.96923077    
   159.772995       1.93939400    
   159.774002       1.97307694    
   159.774994       1.93939400    
   159.776001       1.96923077    
   159.776993       1.93939400    
   159.778000       1.94318187    
   159.779007       1.96923077    
   159.779999       1.93939400    
   159.781006       1.96923077    
   159.781998       1.93939400    
   159.783005       1.96923077    
   159.783997       1.94318187    
   159.785004       1.96923077    
   159.785995       1.93939400    
   159.787003       1.96923077    
   159.787994       1.93939400    
   159.789001       1.96923077    
   159.789993       1.93939400    
   159.791000       1.93939400    
   159.792007       1.96923077    
   159.792999       1.93939400    
   159.794006       1.96923077    
   159.794998       1.94318187    
   159.796005       1.96923077    
   159.796997       1.93939400    
   159.798004       1.96923077    
   159.798996       1.93939400    
   159.800003       1.96923077    
   159.800995       1.93939400    
   159.802002       1.96923077    
   159.802994       1.93939400    
   159.804001       1.96923077    
   159.804993       1.93939400    
   159.806000       1.93939400    
   159.807007       1.96538460    
   159.807999       1.93939400    
   159.809006       1.96923077    
   159.809998       1.93939400    
   159.811005       1.96923077    
   159.811996       1.93939400    
   159.813004       1.96923077    
   159.813995       1.93939400    
   159.815002       1.96923077    
   159.815994       1.93939400    
   159.817001       1.96538460    
   159.817993       1.93939400    
   159.819000       1.93939400    
   159.820007       1.96923077    
   159.820999       1.93939400    
   159.822006       1.96923077    
   159.822998       1.93560600    
   159.824005       1.96923077    
   159.824997       1.93939400    
   159.826004       1.96923077    
   159.826996       1.93939400    
   159.828003       1.96538460    
   159.828995       1.93939400    
   159.830002       1.96923077    
   159.830994       1.93939400    
   159.832001       1.96538460    
   159.832993       1.93939400    
   159.834000       1.93939400    
   159.835007       1.96538460    
   159.835999       1.93939400    
   159.837006       1.96923077    
   159.837997       1.93939400    
   159.839005       1.96538460    
   159.839996       1.93939400    
   159.841003       1.96923077    
   159.841995       1.93560600    
   159.843002       1.96923077    
   159.843994       1.93560600    
   159.845001       1.96923077    
   159.845993       1.93939400    
   159.847000       1.93560600    
   159.848007       1.96923077    
   159.848999       1.93560600    
   159.850006       1.96923077    
   159.850998       1.93939400    
   159.852005       1.96538460    
   159.852997       1.93939400    
   159.854004       1.96538460    
   159.854996       1.93939400    
   159.856003       1.96538460    
   159.856995       1.93939400    
   159.858002       1.96538460    
   159.858994       1.93939400    
   159.860001       1.96538460    
   159.860992       1.93939400    
   159.862000       1.93560600    
   159.863007       1.96923077    
   159.863998       1.93560600    
   159.865005       1.96923077    
   159.865997       1.93560600    
   159.867004       1.96538460    
   159.867996       1.93939400    
   159.869003       1.96538460    
   159.869995       1.93939400    
   159.871002       1.96538460    
   159.871994       1.93560600    
   159.873001       1.96923077    
   159.873993       1.93560600    
   159.875000       1.93939400    
   159.876007       1.96538460    
   159.876999       1.93560600    
   159.878006       1.96923077    
   159.878998       1.93560600    
   159.880005       1.96538460    
   159.880997       1.93939400    
   159.882004       1.96538460    
   159.882996       1.93560600    
   159.884003       1.96538460    
   159.884995       1.93939400    
   159.886002       1.96538460    
   159.886993       1.93560600    
   159.888000       1.93560600    
   159.889008       1.96923077    
   159.889999       1.93560600    
   159.891006       1.96538460    
   159.891998       1.93560600    
   159.893005       1.96538460    
   159.893997       1.93939400    
   159.895004       1.96538460    
   159.895996       1.93560600    
   159.897003       1.96538460    
   159.897995       1.93560600    
   159.899002       1.96538460    
   159.899994       1.93939400    
   159.901001       1.96538460    
   159.901993       1.93560600    
   159.903000       1.93560600    
   159.904007       1.96538460    
   159.904999       1.93560600    
   159.906006       1.96538460    
   159.906998       1.93560600    
   159.908005       1.96538460    
   159.908997       1.93560600    
   159.910004       1.96538460    
   159.910995       1.93939400    
   159.912003       1.96538460    
   159.912994       1.93560600    
   159.914001       1.96538460    
   159.914993       1.93560600    
   159.916000       1.93560600    
   159.917007       1.96538460    
   159.917999       1.93560600    
   159.919006       1.96538460    
   159.919998       1.93181813    
   159.921005       1.96538460    
   159.921997       1.93560600    
   159.923004       1.96538460    
   159.923996       1.93560600    
   159.925003       1.96538460    
   159.925995       1.93560600    
   159.927002       1.96538460    
   159.927994       1.93560600    
   159.929001       1.96538460    
   159.929993       1.93560600    
   159.931000       1.93181813    
   159.932007       1.96538460    
   159.932999       1.93560600    
   159.934006       1.96538460    
   159.934998       1.93560600    
   159.936005       1.96538460    
   159.936996       1.93181813    
   159.938004       1.96538460    
   159.938995       1.93560600    
   159.940002       1.96538460    
   159.940994       1.93181813    
   159.942001       1.96538460    
   159.942993       1.93560600    
   159.944000       1.93560600    
   159.945007       1.96153843    
   159.945999       1.93560600    
   159.947006       1.96538460    
   159.947998       1.93560600    
   159.949005       1.96153843    
   159.949997       1.93560600    
   159.951004       1.96538460    
   159.951996       1.93181813    
   159.953003       1.96538460    
   159.953995       1.93560600    
   159.955002       1.96153843    
   159.955994       1.93560600    
   159.957001       1.96538460    
   159.957993       1.93181813    
   159.959000       1.93560600    
   159.960007       1.96153843    
   159.960999       1.93560600    
   159.962006       1.96538460    
   159.962997       1.93181813    
   159.964005       1.96538460    
   159.964996       1.93181813    
   159.966003       1.96538460    
   159.966995       1.93181813    
   159.968002       1.96538460    
   159.968994       1.93181813    
   159.970001       1.96538460    
   159.970993       1.93181813    
   159.972000       1.93560600    
   159.973007       1.96153843    
   159.973999       1.93560600    
   159.975006       1.96153843    
   159.975998       1.93560600    
   159.977005       1.96153843    
   159.977997       1.93560600    
   159.979004       1.96153843    
   159.979996       1.93181813    
   159.981003       1.96538460    
   159.981995       1.93181813    
   159.983002       1.96538460    
   159.983994       1.93181813    
   159.985001       1.96153843    
   159.985992       1.93560600    
   159.987000       1.93181813    
   159.988007       1.96153843    
   159.988998       1.93560600    
   159.990005       1.96153843    
   159.990997       1.93181813    
   159.992004       1.96538460    
   159.992996       1.93181813    
   159.994003       1.96153843    
   159.994995       1.93181813    
   159.996002       1.96538460    
   159.996994       1.93181813    
   159.998001       1.96153843    
   159.998993       1.93181813    
   160.000000       1.93560600    
   160.001007       1.96153843    
   160.001999       1.93181813    
   160.003006       1.96153843    
   160.003998       1.93181813    
   160.005005       1.96538460    
   160.005997       1.93181813    
   160.007004       1.96153843    
   160.007996       1.93181813    
   160.009003       1.96153843    
   160.009995       1.93181813    
   160.011002       1.96538460    
   160.011993       1.93181813    
   160.013000       1.93181813    
   160.014008       1.96153843    
   160.014999       1.93181813    
   160.016006       1.96153843    
   160.016998       1.93181813    
   160.018005       1.96153843    
   160.018997       1.93181813    
   160.020004       1.96153843    
   160.020996       1.93181813    
   160.022003       1.96153843    
   160.022995       1.93181813    
   160.024002       1.96153843    
   160.024994       1.93181813    
   160.026001       1.96153843    
   160.026993       1.93181813    
   160.028000       1.93181813    
   160.029007       1.96153843    
   160.029999       1.93181813    
   160.031006       1.96153843    
   160.031998       1.93181813    
   160.033005       1.96153843    
   160.033997       1.93181813    
   160.035004       1.96153843    
   160.035995       1.93181813    
   160.037003       1.96153843    
   160.037994       1.92803025    
   160.039001       1.96153843    
   160.039993       1.93181813    
   160.041000       1.93181813    
   160.042007       1.96153843    
   160.042999       1.93181813    
   160.044006       1.95769227    
   160.044998       1.93181813    
   160.046005       1.96153843    
   160.046997       1.93181813    
   160.048004       1.96153843    
   160.048996       1.92803025    
   160.050003       1.96153843    
   160.050995       1.93181813    
   160.052002       1.96153843    
   160.052994       1.92803025    
   160.054001       1.96153843    
   160.054993       1.93181813    
   160.056000       1.93181813    
   160.057007       1.95769227    
   160.057999       1.93181813    
   160.059006       1.96153843    
   160.059998       1.92803025    
   160.061005       1.96153843    
   160.061996       1.93181813    
   160.063004       1.95769227    
   160.063995       1.93181813    
   160.065002       1.95769227    
   160.065994       1.93181813    
   160.067001       1.96153843    
   160.067993       1.92803025    
   160.069000       1.93181813    
   160.070007       1.95769227    
   160.070999       1.93181813    
   160.072006       1.96153843    
   160.072998       1.92803025    
   160.074005       1.96153843    
   160.074997       1.92803025    
   160.076004       1.96153843    
   160.076996       1.92803025    
   160.078003       1.96153843    
   160.078995       1.92803025    
   160.080002       1.96153843    
   160.080994       1.92803025    
   160.082001       1.96153843    
   160.082993       1.92803025    
   160.084000       1.92803025    
   160.085007       1.96153843    
   160.085999       1.92803025    
   160.087006       1.96153843    
   160.087997       1.92803025    
   160.089005       1.95769227    
   160.089996       1.93181813    
   160.091003       1.95769227    
   160.091995       1.93181813    
   160.093002       1.95769227    
   160.093994       1.92803025    
   160.095001       1.96153843    
   160.095993       1.92803025    
   160.097000       1.92803025    
   160.098007       1.96153843    
   160.098999       1.92803025    
   160.100006       1.95769227    
   160.100998       1.92803025    
   160.102005       1.96153843    
   160.102997       1.92803025    
   160.104004       1.95769227    
   160.104996       1.92803025    
   160.106003       1.96153843    
   160.106995       1.92803025    
   160.108002       1.95769227    
   160.108994       1.92803025    
   160.110001       1.95769227    
   160.110992       1.93181813    
   160.112000       1.92803025    
   160.113007       1.95769227    
   160.113998       1.92803025    
   160.115005       1.95769227    
   160.115997       1.92803025    
   160.117004       1.95769227    
   160.117996       1.93181813    
   160.119003       1.95769227    
   160.119995       1.92803025    
   160.121002       1.95769227    
   160.121994       1.92803025    
   160.123001       1.95769227    
   160.123993       1.92803025    
   160.125000       1.92803025    
   160.126007       1.95769227    
   160.126999       1.92803025    
   160.128006       1.95769227    
   160.128998       1.92803025    
   160.130005       1.95769227    
   160.130997       1.92803025    
   160.132004       1.95769227    
   160.132996       1.92803025    
   160.134003       1.95769227    
   160.134995       1.92803025    
   160.136002       1.95769227    
   160.136993       1.92803025    
   160.138000       1.92803025    
   160.139008       1.95769227    
   160.139999       1.92803025    
   160.141006       1.95384610    
   160.141998       1.92803025    
   160.143005       1.95769227    
   160.143997       1.92803025    
   160.145004       1.95769227    
   160.145996       1.92803025    
   160.147003       1.95769227    
   160.147995       1.92424238    
   160.149002       1.95769227    
   160.149994       1.92803025    
   160.151001       1.95769227    
   160.151993       1.92803025    
   160.153000       1.92424238    
   160.154007       1.95769227    
   160.154999       1.92803025    
   160.156006       1.95769227    
   160.156998       1.92424238    
   160.158005       1.95769227    
   160.158997       1.92803025    
   160.160004       1.95384610    
   160.160995       1.92803025    
   160.162003       1.95769227    
   160.162994       1.92803025    
   160.164001       1.95384610    
   160.164993       1.92803025    
   160.166000       1.92424238    
   160.167007       1.95769227    
   160.167999       1.92803025    
   160.169006       1.95384610    
   160.169998       1.92803025    
   160.171005       1.95769227    
   160.171997       1.92424238    
   160.173004       1.95769227    
   160.173996       1.92424238    
   160.175003       1.95769227    
   160.175995       1.92424238    
   160.177002       1.95769227    
   160.177994       1.92424238    
   160.179001       1.95769227    
   160.179993       1.92424238    
   160.181000       1.92803025    
   160.182007       1.95384610    
   160.182999       1.92803025    
   160.184006       1.95384610    
   160.184998       1.92803025    
   160.186005       1.95384610    
   160.186996       1.92803025    
   160.188004       1.95384610    
   160.188995       1.92803025    
   160.190002       1.95384610    
   160.190994       1.92424238    
   160.192001       1.95769227    
   160.192993       1.92424238    
   160.194000       1.92424238    
   160.195007       1.95769227    
   160.195999       1.92424238    
   160.197006       1.95384610    
   160.197998       1.92803025    
   160.199005       1.95384610    
   160.199997       1.92424238    
   160.201004       1.95769227    
   160.201996       1.92424238    
   160.203003       1.95384610    
   160.203995       1.92803025    
   160.205002       1.95384610    
   160.205994       1.92424238    
   160.207001       1.95384610    
   160.207993       1.92424238    
   160.209000       1.92803025    
   160.210007       1.95384610    
   160.210999       1.92424238    
   160.212006       1.95384610    
   160.212997       1.92424238    
   160.214005       1.95769227    
   160.214996       1.92424238    
   160.216003       1.95384610    
   160.216995       1.92424238    
   160.218002       1.95384610    
   160.218994       1.92424238    
   160.220001       1.95384610    
   160.220993       1.92803025    
   160.222000       1.92424238    
   160.223007       1.95384610    
   160.223999       1.92424238    
   160.225006       1.95384610    
   160.225998       1.92424238    
   160.227005       1.95384610    
   160.227997       1.92424238    
   160.229004       1.95384610    
   160.229996       1.92424238    
   160.231003       1.95384610    
   160.231995       1.92424238    
   160.233002       1.95384610    
   160.233994       1.92424238    
   160.235001       1.95384610    
   160.235992       1.92424238    
   160.237000       1.92424238    
   160.238007       1.95384610    
   160.238998       1.92045450    
   160.240005       1.95384610    
   160.240997       1.92424238    
   160.242004       1.95384610    
   160.242996       1.92424238    
   160.244003       1.95384610    
   160.244995       1.92424238    
   160.246002       1.95384610    
   160.246994       1.92045450    
   160.248001       1.95384610    
   160.248993       1.92424238    
   160.250000       1.92424238    
   160.251007       1.95384610    
   160.251999       1.92045450    
   160.253006       1.95384610    
   160.253998       1.92424238    
   160.255005       1.95384610    
   160.255997       1.92045450    
   160.257004       1.95384610    
   160.257996       1.92424238    
   160.259003       1.95384610    
   160.259995       1.92045450    
   160.261002       1.95384610    
   160.261993       1.92424238    
   160.263000       1.92045450    
   160.264008       1.95384610    
   160.264999       1.92424238    
   160.266006       1.95000005    
   160.266998       1.92424238    
   160.268005       1.95384610    
   160.268997       1.92045450    
   160.270004       1.95384610    
   160.270996       1.92045450    
   160.272003       1.95384610    
   160.272995       1.92045450    
   160.274002       1.95384610    
   160.274994       1.92424238    
   160.276001       1.95000005    
   160.276993       1.92424238    
   160.278000       1.92045450    
   160.279007       1.95384610    
   160.279999       1.92045450    
   160.281006       1.95384610    
   160.281998       1.92045450    
   160.283005       1.95384610    
   160.283997       1.92045450    
   160.285004       1.95000005    
   160.285995       1.92424238    
   160.287003       1.95000005    
   160.287994       1.92424238    
   160.289001       1.95000005    
   160.289993       1.92424238    
   160.291000       1.92045450    
   160.292007       1.95000005    
   160.292999       1.92424238    
   160.294006       1.95000005    
   160.294998       1.92045450    
   160.296005       1.95384610    
   160.296997       1.92045450    
   160.298004       1.95000005    
   160.298996       1.92424238    
   160.300003       1.95000005    
   160.300995       1.92045450    
   160.302002       1.95000005    
   160.302994       1.92424238    
   160.304001       1.95000005    
   160.304993       1.92045450    
   160.306000       1.92045450    
   160.307007       1.95384610    
   160.307999       1.92045450    
   160.309006       1.95000005    
   160.309998       1.92045450    
   160.311005       1.95000005    
   160.311996       1.92424238    
   160.313004       1.95000005    
   160.313995       1.92045450    
   160.315002       1.95000005    
   160.315994       1.92045450    
   160.317001       1.95000005    
   160.317993       1.92045450    
   160.319000       1.92045450    
   160.320007       1.95000005    
   160.320999       1.92424238    
   160.322006       1.95000005    
   160.322998       1.92045450    
   160.324005       1.95000005    
   160.324997       1.92045450    
   160.326004       1.95000005    
   160.326996       1.92045450    
   160.328003       1.95000005    
   160.328995       1.92045450    
   160.330002       1.95000005    
   160.330994       1.92045450    
   160.332001       1.95000005    
   160.332993       1.92045450    
   160.334000       1.92045450    
   160.335007       1.94615388    
   160.335999       1.92045450    
   160.337006       1.95000005    
   160.337997       1.92045450    
   160.339005       1.95000005    
   160.339996       1.92045450    
   160.341003       1.95000005    
   160.341995       1.92045450    
   160.343002       1.94615388    
   160.343994       1.92045450    
   160.345001       1.95000005    
   160.345993       1.92045450    
   160.347000       1.92045450    
   160.348007       1.95000005    
   160.348999       1.91666663    
   160.350006       1.95000005    
   160.350998       1.92045450    
   160.352005       1.95000005    
   160.352997       1.91666663    
   160.354004       1.95000005    
   160.354996       1.92045450    
   160.356003       1.94615388    
   160.356995       1.92045450    
   160.358002       1.95000005    
   160.358994       1.91666663    
   160.360001       1.95000005    
   160.360992       1.92045450    
   160.362000       1.91666663    
   160.363007       1.95000005    
   160.363998       1.92045450    
   160.365005       1.94615388    
   160.365997       1.92045450    
   160.367004       1.94615388    
   160.367996       1.92045450    
   160.369003       1.95000005    
   160.369995       1.91666663    
   160.371002       1.95000005    
   160.371994       1.91666663    
   160.373001       1.95000005    
   160.373993       1.91666663    
   160.375000       1.92045450    
   160.376007       1.94615388    
   160.376999       1.92045450    
   160.378006       1.94615388    
   160.378998       1.92045450    
   160.380005       1.94615388    
   160.380997       1.92045450    
   160.382004       1.94615388    
   160.382996       1.91666663    
   160.384003       1.95000005    
   160.384995       1.91666663    
   160.386002       1.95000005    
   160.386993       1.91666663    
   160.388000       1.91666663    
   160.389008       1.95000005    
   160.389999       1.91666663    
   160.391006       1.94615388    
   160.391998       1.92045450    
   160.393005       1.94615388    
   160.393997       1.91666663    
   160.395004       1.95000005    
   160.395996       1.91666663    
   160.397003       1.94615388    
   160.397995       1.91666663    
   160.399002       1.95000005    
   160.399994       1.91666663    
   160.401001       1.94615388    
   160.401993       1.91666663    
   160.403000       1.92045450    
   160.404007       1.94615388    
   160.404999       1.91666663    
   160.406006       1.94615388    
   160.406998       1.91666663    
   160.408005       1.94615388    
   160.408997       1.92045450    
   160.410004       1.94615388    
   160.410995       1.91666663    
   160.412003       1.94615388    
   160.412994       1.91666663    
   160.414001       1.94615388    
   160.414993       1.91666663    
   160.416000       1.91666663    
   160.417007       1.94615388    
   160.417999       1.91666663    
   160.419006       1.94615388    
   160.419998       1.91666663    
   160.421005       1.94615388    
   160.421997       1.91666663    
   160.423004       1.94615388    
   160.423996       1.91666663    
   160.425003       1.94615388    
   160.425995       1.91666663    
   160.427002       1.94615388    
   160.427994       1.91666663    
   160.429001       1.94615388    
   160.429993       1.91666663    
   160.431000       1.91666663    
   160.432007       1.94615388    
   160.432999       1.91666663    
   160.434006       1.94615388    
   160.434998       1.91287875    
   160.436005       1.94615388    
   160.436996       1.91666663    
   160.438004       1.94615388    
   160.438995       1.91666663    
   160.440002       1.94615388    
   160.440994       1.91287875    
   160.442001       1.94615388    
   160.442993       1.91666663    
   160.444000       1.91666663    
   160.445007       1.94230771    
   160.445999       1.91666663    
   160.447006       1.94615388    
   160.447998       1.91666663    
   160.449005       1.94230771    
   160.449997       1.91666663    
   160.451004       1.94615388    
   160.451996       1.91287875    
   160.453003       1.94615388    
   160.453995       1.91666663    
   160.455002       1.94230771    
   160.455994       1.91666663    
   160.457001       1.94615388    
   160.457993       1.91287875    
   160.459000       1.91666663    
   160.460007       1.94230771    
   160.460999       1.91666663    
   160.462006       1.94615388    
   160.462997       1.91287875    
   160.464005       1.94615388    
   160.464996       1.91287875    
   160.466003       1.94615388    
   160.466995       1.91287875    
   160.468002       1.94615388    
   160.468994       1.91287875    
   160.470001       1.94615388    
   160.470993       1.91287875    
   160.472000       1.91666663    
   160.473007       1.94230771    
   160.473999       1.91287875    
   160.475006       1.94615388    
   160.475998       1.91287875    
   160.477005       1.94615388    
   160.477997       1.91287875    
   160.479004       1.94230771    
   160.479996       1.91666663    
   160.481003       1.94230771    
   160.481995       1.91666663    
   160.483002       1.94230771    
   160.483994       1.91287875    
   160.485001       1.94615388    
   160.485992       1.91287875    
   160.487000       1.91287875    
   160.488007       1.94230771    
   160.488998       1.91666663    
   160.490005       1.94230771    
   160.490997       1.91287875    
   160.492004       1.94230771    
   160.492996       1.91666663    
   160.494003       1.94230771    
   160.494995       1.91287875    
   160.496002       1.94230771    
   160.496994       1.91287875    
   160.498001       1.94615388    
   160.498993       1.91287875    
   160.500000       1.91287875    
   160.501007       1.94230771    
   160.501999       1.91287875    
   160.503006       1.94230771    
   160.503998       1.91287875    
   160.505005       1.94230771    
   160.505997       1.91666663    
   160.507004       1.94230771    
   160.507996       1.91287875    
   160.509003       1.94230771    
   160.509995       1.91287875    
   160.511002       1.94230771    
   160.511993       1.91287875    
   160.513000       1.91287875    
   160.514008       1.94230771    
   160.514999       1.91287875    
   160.516006       1.94230771    
   160.516998       1.91287875    
   160.518005       1.94230771    
   160.518997       1.91287875    
   160.520004       1.94230771    
   160.520996       1.90909088    
   160.522003       1.94230771    
   160.522995       1.91287875    
   160.524002       1.94230771    
   160.524994       1.91287875    
   160.526001       1.94230771    
   160.526993       1.91287875    
   160.528000       1.91287875    
   160.529007       1.93846154    
   160.529999       1.91287875    
   160.531006       1.94230771    
   160.531998       1.91287875    
   160.533005       1.94230771    
   160.533997       1.90909088    
   160.535004       1.94230771    
   160.535995       1.91287875    
   160.537003       1.94230771    
   160.537994       1.90909088    
   160.539001       1.94230771    
   160.539993       1.91287875    
   160.541000       1.90909088    
   160.542007       1.94230771    
   160.542999       1.91287875    
   160.544006       1.93846154    
   160.544998       1.91287875    
   160.546005       1.94230771    
   160.546997       1.90909088    
   160.548004       1.94230771    
   160.548996       1.91287875    
   160.550003       1.93846154    
   160.550995       1.91287875    
   160.552002       1.93846154    
   160.552994       1.91287875    
   160.554001       1.93846154    
   160.554993       1.91287875    
   160.556000       1.90909088    
   160.557007       1.94230771    
   160.557999       1.90909088    
   160.559006       1.94230771    
   160.559998       1.90909088    
   160.561005       1.94230771    
   160.561996       1.90909088    
   160.563004       1.94230771    
   160.563995       1.90909088    
   160.565002       1.94230771    
   160.565994       1.90909088    
   160.567001       1.93846154    
   160.567993       1.91287875    
   160.569000       1.90909088    
   160.570007       1.94230771    
   160.570999       1.90909088    
   160.572006       1.93846154    
   160.572998       1.91287875    
   160.574005       1.93846154    
   160.574997       1.90909088    
   160.576004       1.93846154    
   160.576996       1.91287875    
   160.578003       1.93846154    
   160.578995       1.90909088    
   160.580002       1.94230771    
   160.580994       1.90909088    
   160.582001       1.93846154    
   160.582993       1.90909088    
   160.584000       1.90909088    
   160.585007       1.94230771    
   160.585999       1.90909088    
   160.587006       1.93846154    
   160.587997       1.90909088    
   160.589005       1.93846154    
   160.589996       1.90909088    
   160.591003       1.94230771    
   160.591995       1.90909088    
   160.593002       1.93846154    
   160.593994       1.90909088    
   160.595001       1.93846154    
   160.595993       1.90909088    
   160.597000       1.90909088    
   160.598007       1.93846154    
   160.598999       1.90909088    
   160.600006       1.93846154    
   160.600998       1.90909088    
   160.602005       1.93846154    
   160.602997       1.90909088    
   160.604004       1.93846154    
   160.604996       1.90909088    
   160.606003       1.93846154    
   160.606995       1.90909088    
   160.608002       1.93846154    
   160.608994       1.90909088    
   160.610001       1.93846154    
   160.610992       1.90909088    
   160.612000       1.90909088    
   160.613007       1.93461537    
   160.613998       1.90909088    
   160.615005       1.93846154    
   160.615997       1.90909088    
   160.617004       1.93846154    
   160.617996       1.90909088    
   160.619003       1.93461537    
   160.619995       1.90909088    
   160.621002       1.93846154    
   160.621994       1.90909088    
   160.623001       1.93846154    
   160.623993       1.90530300    
   160.625000       1.90909088    
   160.626007       1.93846154    
   160.626999       1.90909088    
   160.628006       1.93461537    
   160.628998       1.90909088    
   160.630005       1.93846154    
   160.630997       1.90530300    
   160.632004       1.93846154    
   160.632996       1.90909088    
   160.634003       1.93461537    
   160.634995       1.90909088    
   160.636002       1.93461537    
   160.636993       1.90909088    
   160.638000       1.90909088    
   160.639008       1.93461537    
   160.639999       1.90909088    
   160.641006       1.93461537    
   160.641998       1.90909088    
   160.643005       1.93461537    
   160.643997       1.90909088    
   160.645004       1.93461537    
   160.645996       1.90909088    
   160.647003       1.93461537    
   160.647995       1.90909088    
   160.649002       1.93461537    
   160.649994       1.90909088    
   160.651001       1.93461537    
   160.651993       1.90909088    
   160.653000       1.90530300    
   160.654007       1.93461537    
   160.654999       1.90909088    
   160.656006       1.93461537    
   160.656998       1.90909088    
   160.658005       1.93461537    
   160.658997       1.90530300    
   160.660004       1.93846154    
   160.660995       1.90530300    
   160.662003       1.93461537    
   160.662994       1.90909088    
   160.664001       1.93461537    
   160.664993       1.90530300    
   160.666000       1.90530300    
   160.667007       1.93846154    
   160.667999       1.90530300    
   160.669006       1.93461537    
   160.669998       1.90530300    
   160.671005       1.93461537    
   160.671997       1.90909088    
   160.673004       1.93461537    
   160.673996       1.90530300    
   160.675003       1.93461537    
   160.675995       1.90530300    
   160.677002       1.93461537    
   160.677994       1.90909088    
   160.679001       1.93461537    
   160.679993       1.90530300    
   160.681000       1.90530300    
   160.682007       1.93461537    
   160.682999       1.90530300    
   160.684006       1.93461537    
   160.684998       1.90530300    
   160.686005       1.93461537    
   160.686996       1.90530300    
   160.688004       1.93461537    
   160.688995       1.90530300    
   160.690002       1.93461537    
   160.690994       1.90530300    
   160.692001       1.93461537    
   160.692993       1.90530300    
   160.694000       1.90530300    
   160.695007       1.93461537    
   160.695999       1.90530300    
   160.697006       1.93461537    
   160.697998       1.90530300    
   160.699005       1.93076921    
   160.699997       1.90530300    
   160.701004       1.93461537    
   160.701996       1.90530300    
   160.703003       1.93461537    
   160.703995       1.90530300    
   160.705002       1.93076921    
   160.705994       1.90530300    
   160.707001       1.93461537    
   160.707993       1.90530300    
   160.709000       1.90151513    
   160.710007       1.93461537    
   160.710999       1.90530300    
   160.712006       1.93461537    
   160.712997       1.90151513    
   160.714005       1.93461537    
   160.714996       1.90530300    
   160.716003       1.93076921    
   160.716995       1.90530300    
   160.718002       1.93461537    
   160.718994       1.90151513    
   160.720001       1.93461537    
   160.720993       1.90530300    
   160.722000       1.90151513    
   160.723007       1.93461537    
   160.723999       1.90151513    
   160.725006       1.93461537    
   160.725998       1.90530300    
   160.727005       1.93076921    
   160.727997       1.90530300    
   160.729004       1.93076921    
   160.729996       1.90530300    
   160.731003       1.93076921    
   160.731995       1.90530300    
   160.733002       1.93076921    
   160.733994       1.90530300    
   160.735001       1.93076921    
   160.735992       1.90151513    
   160.737000       1.90530300    
   160.738007       1.93076921    
   160.738998       1.90530300    
   160.740005       1.93076921    
   160.740997       1.90151513    
   160.742004       1.93461537    
   160.742996       1.90151513    
   160.744003       1.93461537    
   160.744995       1.90151513    
   160.746002       1.93076921    
   160.746994       1.90151513    
   160.748001       1.93461537    
   160.748993       1.90151513    
   160.750000       1.90151513    
   160.751007       1.93461537    
   160.751999       1.90151513    
   160.753006       1.93076921    
   160.753998       1.90151513    
   160.755005       1.93076921    
   160.755997       1.90530300    
   160.757004       1.93076921    
   160.757996       1.90151513    
   160.759003       1.93076921    
   160.759995       1.90151513    
   160.761002       1.93076921    
   160.761993       1.90530300    
   160.763000       1.90151513    
   160.764008       1.93076921    
   160.764999       1.90151513    
   160.766006       1.93076921    
   160.766998       1.90151513    
   160.768005       1.93076921    
   160.768997       1.90151513    
   160.770004       1.93076921    
   160.770996       1.90151513    
   160.772003       1.93076921    
   160.772995       1.90151513    
   160.774002       1.93076921    
   160.774994       1.90151513    
   160.776001       1.93076921    
   160.776993       1.90151513    
   160.778000       1.90151513    
   160.779007       1.93076921    
   160.779999       1.90151513    
   160.781006       1.93076921    
   160.781998       1.90151513    
   160.783005       1.92692304    
   160.783997       1.90151513    
   160.785004       1.93076921    
   160.785995       1.90151513    
   160.787003       1.93076921    
   160.787994       1.90151513    
   160.789001       1.92692304    
   160.789993       1.90151513    
   160.791000       1.90151513    
   160.792007       1.93076921    
   160.792999       1.90151513    
   160.794006       1.92692304    
   160.794998       1.90151513    
   160.796005       1.93076921    
   160.796997       1.89772725    
   160.798004       1.93076921    
   160.798996       1.90151513    
   160.800003       1.92692304    
   160.800995       1.90151513    
   160.802002       1.93076921    
   160.802994       1.89772725    
   160.804001       1.93076921    
   160.804993       1.90151513    
   160.806000       1.89772725    
   160.807007       1.93076921    
   160.807999       1.89772725    
   160.809006       1.93076921    
   160.809998       1.89772725    
   160.811005       1.93076921    
   160.811996       1.90151513    
   160.813004       1.92692304    
   160.813995       1.90151513    
   160.815002       1.92692304    
   160.815994       1.89772725    
   160.817001       1.93076921    
   160.817993       1.89772725    
   160.819000       1.90151513    
   160.820007       1.92692304    
   160.820999       1.90151513    
   160.822006       1.92692304    
   160.822998       1.89772725    
   160.824005       1.93076921    
   160.824997       1.89772725    
   160.826004       1.93076921    
   160.826996       1.89772725    
   160.828003       1.92692304    
   160.828995       1.89772725    
   160.830002       1.93076921    
   160.830994       1.89772725    
   160.832001       1.92692304    
   160.832993       1.90151513    
   160.834000       1.89772725    
   160.835007       1.92692304    
   160.835999       1.89772725    
   160.837006       1.93076921    
   160.837997       1.89772725    
   160.839005       1.92692304    
   160.839996       1.89772725    
   160.841003       1.92692304    
   160.841995       1.89772725    
   160.843002       1.93076921    
   160.843994       1.89772725    
   160.845001       1.92692304    
   160.845993       1.89772725    
   160.847000       1.89772725    
   160.848007       1.92692304    
   160.848999       1.89772725    
   160.850006       1.92692304    
   160.850998       1.89772725    
   160.852005       1.92692304    
   160.852997       1.89772725    
   160.854004       1.92692304    
   160.854996       1.89772725    
   160.856003       1.92692304    
   160.856995       1.89772725    
   160.858002       1.92692304    
   160.858994       1.89772725    
   160.860001       1.92692304    
   160.860992       1.89772725    
   160.862000       1.89772725    
   160.863007       1.92692304    
   160.863998       1.89772725    
   160.865005       1.92692304    
   160.865997       1.89393938    
   160.867004       1.92692304    
   160.867996       1.89772725    
   160.869003       1.92692304    
   160.869995       1.89772725    
   160.871002       1.92692304    
   160.871994       1.89393938    
   160.873001       1.92692304    
   160.873993       1.89772725    
   160.875000       1.89772725    
   160.876007       1.92307687    
   160.876999       1.89772725    
   160.878006       1.92692304    
   160.878998       1.89393938    
   160.880005       1.92692304    
   160.880997       1.89772725    
   160.882004       1.92307687    
   160.882996       1.89772725    
   160.884003       1.92692304    
   160.884995       1.89393938    
   160.886002       1.92692304    
   160.886993       1.89772725    
   160.888000       1.89393938    
   160.889008       1.92692304    
   160.889999       1.89393938    
   160.891006       1.92692304    
   160.891998       1.89393938    
   160.893005       1.92692304    
   160.893997       1.89393938    
   160.895004       1.92692304    
   160.895996       1.89393938    
   160.897003       1.92692304    
   160.897995       1.89393938    
   160.899002       1.92692304    
   160.899994       1.89393938    
   160.901001       1.92692304    
   160.901993       1.89393938    
   160.903000       1.89393938    
   160.904007       1.92692304    
   160.904999       1.89393938    
   160.906006       1.92692304    
   160.906998       1.89393938    
   160.908005       1.92307687    
   160.908997       1.89772725    
   160.910004       1.92307687    
   160.910995       1.89393938    
   160.912003       1.92307687    
   160.912994       1.89772725    
   160.914001       1.92307687    
   160.914993       1.89393938    
   160.916000       1.89393938    
   160.917007       1.92692304    
   160.917999       1.89393938    
   160.919006       1.92307687    
   160.919998       1.89393938    
   160.921005       1.92307687    
   160.921997       1.89772725    
   160.923004       1.92307687    
   160.923996       1.89393938    
   160.925003       1.92307687    
   160.925995       1.89393938    
   160.927002       1.92307687    
   160.927994       1.89393938    
   160.929001       1.92307687    
   160.929993       1.89393938    
   160.931000       1.89393938    
   160.932007       1.92692304    
   160.932999       1.89393938    
   160.934006       1.92307687    
   160.934998       1.89393938    
   160.936005       1.92307687    
   160.936996       1.89015150    
   160.938004       1.92307687    
   160.938995       1.89393938    
   160.940002       1.92307687    
   160.940994       1.89393938    
   160.942001       1.92307687    
   160.942993       1.89393938    
   160.944000       1.89393938    
   160.945007       1.92307687    
   160.945999       1.89393938    
   160.947006       1.91923082    
   160.947998       1.89393938    
   160.949005       1.92307687    
   160.949997       1.89393938    
   160.951004       1.92307687    
   160.951996       1.89393938    
   160.953003       1.91923082    
   160.953995       1.89393938    
   160.955002       1.92307687    
   160.955994       1.89393938    
   160.957001       1.91923082    
   160.957993       1.89393938    
   160.959000       1.89393938    
   160.960007       1.91923082    
   160.960999       1.89393938    
   160.962006       1.92307687    
   160.962997       1.89015150    
   160.964005       1.92307687    
   160.964996       1.89393938    
   160.966003       1.91923082    
   160.966995       1.89393938    
   160.968002       1.91923082    
   160.968994       1.89393938    
   160.970001       1.91923082    
   160.970993       1.89393938    
   160.972000       1.89015150    
   160.973007       1.92307687    
   160.973999       1.89015150    
   160.975006       1.92307687    
   160.975998       1.89015150    
   160.977005       1.92307687    
   160.977997       1.89015150    
   160.979004       1.92307687    
   160.979996       1.89015150    
   160.981003       1.92307687    
   160.981995       1.89015150    
   160.983002       1.91923082    
   160.983994       1.89393938    
   160.985001       1.91923082    
   160.985992       1.89015150    
   160.987000       1.89393938    
   160.988007       1.91923082    
   160.988998       1.89015150    
   160.990005       1.92307687    
   160.990997       1.89015150    
   160.992004       1.91923082    
   160.992996       1.89393938    
   160.994003       1.91923082    
   160.994995       1.89015150    
   160.996002       1.91923082    
   160.996994       1.89015150    
   160.998001       1.92307687    
   160.998993       1.89015150    
   161.000000       1.89015150    
   161.001007       1.91923082    
   161.001999       1.89015150    
   161.003006       1.91923082    
   161.003998       1.89393938    
   161.005005       1.91923082    
   161.005997       1.89015150    
   161.007004       1.91923082    
   161.007996       1.89015150    
   161.009003       1.91923082    
   161.009995       1.89015150    
   161.011002       1.91923082    
   161.011993       1.89015150    
   161.013000       1.89015150    
   161.014008       1.91923082    
   161.014999       1.89015150    
   161.016006       1.91923082    
   161.016998       1.89015150    
   161.018005       1.91923082    
   161.018997       1.89015150    
   161.020004       1.91923082    
   161.020996       1.89015150    
   161.022003       1.91538465    
   161.022995       1.89015150    
   161.024002       1.91923082    
   161.024994       1.89015150    
   161.026001       1.91923082    
   161.026993       1.89015150    
   161.028000       1.88636363    
   161.029007       1.91923082    
   161.029999       1.89015150    
   161.031006       1.91923082    
   161.031998       1.89015150    
   161.033005       1.91538465    
   161.033997       1.89015150    
   161.035004       1.91923082    
   161.035995       1.88636363    
   161.037003       1.91923082    
   161.037994       1.89015150    
   161.039001       1.91538465    
   161.039993       1.89015150    
   161.041000       1.89015150    
   161.042007       1.91538465    
   161.042999       1.89015150    
   161.044006       1.91923082    
   161.044998       1.88636363    
   161.046005       1.91923082    
   161.046997       1.88636363    
   161.048004       1.91923082    
   161.048996       1.88636363    
   161.050003       1.91923082    
   161.050995       1.88636363    
   161.052002       1.91923082    
   161.052994       1.88636363    
   161.054001       1.91923082    
   161.054993       1.88636363    
   161.056000       1.89015150    
   161.057007       1.91538465    
   161.057999       1.89015150    
   161.059006       1.91538465    
   161.059998       1.88636363    
   161.061005       1.91923082    
   161.061996       1.88636363    
   161.063004       1.91538465    
   161.063995       1.89015150    
   161.065002       1.91538465    
   161.065994       1.88636363    
   161.067001       1.91923082    
   161.067993       1.88636363    
   161.069000       1.88636363    
   161.070007       1.91923082    
   161.070999       1.88636363    
   161.072006       1.91538465    
   161.072998       1.88636363    
   161.074005       1.91538465    
   161.074997       1.89015150    
   161.076004       1.91538465    
   161.076996       1.88636363    
   161.078003       1.91538465    
   161.078995       1.88636363    
   161.080002       1.91538465    
   161.080994       1.89015150    
   161.082001       1.91538465    
   161.082993       1.88636363    
   161.084000       1.88636363    
   161.085007       1.91538465    
   161.085999       1.88636363    
   161.087006       1.91538465    
   161.087997       1.88636363    
   161.089005       1.91538465    
   161.089996       1.88636363    
   161.091003       1.91538465    
   161.091995       1.88636363    
   161.093002       1.91538465    
   161.093994       1.88636363    
   161.095001       1.91538465    
   161.095993       1.88636363    
   161.097000       1.88636363    
   161.098007       1.91153848    
   161.098999       1.88636363    
   161.100006       1.91538465    
   161.100998       1.88636363    
   161.102005       1.91538465    
   161.102997       1.88636363    
   161.104004       1.91538465    
   161.104996       1.88257575    
   161.106003       1.91538465    
   161.106995       1.88636363    
   161.108002       1.91538465    
   161.108994       1.88257575    
   161.110001       1.91538465    
   161.110992       1.88636363    
   161.112000       1.88636363    
   161.113007       1.91153848    
   161.113998       1.88636363    
   161.115005       1.91538465    
   161.115997       1.88257575    
   161.117004       1.91538465    
   161.117996       1.88636363    
   161.119003       1.91153848    
   161.119995       1.88636363    
   161.121002       1.91153848    
   161.121994       1.88636363    
   161.123001       1.91153848    
   161.123993       1.88636363    
   161.125000       1.88636363    
   161.126007       1.91153848    
   161.126999       1.88636363    
   161.128006       1.91153848    
   161.128998       1.88636363    
   161.130005       1.91153848    
   161.130997       1.88257575    
   161.132004       1.91538465    
   161.132996       1.88257575    
   161.134003       1.91538465    
   161.134995       1.88257575    
   161.136002       1.91538465    
   161.136993       1.88257575    
   161.138000       1.88257575    
   161.139008       1.91538465    
   161.139999       1.88257575    
   161.141006       1.91153848    
   161.141998       1.88636363    
   161.143005       1.91153848    
   161.143997       1.88257575    
   161.145004       1.91153848    
   161.145996       1.88636363    
   161.147003       1.91153848    
   161.147995       1.88257575    
   161.149002       1.91153848    
   161.149994       1.88636363    
   161.151001       1.91153848    
   161.151993       1.88257575    
   161.153000       1.88257575    
   161.154007       1.91153848    
   161.154999       1.88257575    
   161.156006       1.91153848    
   161.156998       1.88636363    
   161.158005       1.91153848    
   161.158997       1.88257575    
   161.160004       1.91153848    
   161.160995       1.88257575    
   161.162003       1.91153848    
   161.162994       1.88257575    
   161.164001       1.91153848    
   161.164993       1.88257575    
   161.166000       1.88257575    
   161.167007       1.91153848    
   161.167999       1.88257575    
   161.169006       1.91153848    
   161.169998       1.88257575    
   161.171005       1.91153848    
   161.171997       1.88257575    
   161.173004       1.90769231    
   161.173996       1.88257575    
   161.175003       1.91153848    
   161.175995       1.88257575    
   161.177002       1.91153848    
   161.177994       1.88257575    
   161.179001       1.91153848    
   161.179993       1.87878788    
   161.181000       1.88257575    
   161.182007       1.91153848    
   161.182999       1.88257575    
   161.184006       1.90769231    
   161.184998       1.88257575    
   161.186005       1.91153848    
   161.186996       1.88257575    
   161.188004       1.90769231    
   161.188995       1.88257575    
   161.190002       1.91153848    
   161.190994       1.87878788    
   161.192001       1.91153848    
   161.192993       1.87878788    
   161.194000       1.88257575    
   161.195007       1.91153848    
   161.195999       1.87878788    
   161.197006       1.91153848    
   161.197998       1.87878788    
   161.199005       1.91153848    
   161.199997       1.87878788    
   161.201004       1.91153848    
   161.201996       1.87878788    
   161.203003       1.91153848    
   161.203995       1.87878788    
   161.205002       1.91153848    
   161.205994       1.87878788    
   161.207001       1.91153848    
   161.207993       1.87878788    
   161.209000       1.88257575    
   161.210007       1.90769231    
   161.210999       1.87878788    
   161.212006       1.91153848    
   161.212997       1.87878788    
   161.214005       1.90769231    
   161.214996       1.88257575    
   161.216003       1.90769231    
   161.216995       1.87878788    
   161.218002       1.91153848    
   161.218994       1.87878788    
   161.220001       1.90769231    
   161.220993       1.87878788    
   161.222000       1.88257575    
   161.223007       1.90769231    
   161.223999       1.87878788    
   161.225006       1.90769231    
   161.225998       1.87878788    
   161.227005       1.91153848    
   161.227997       1.87878788    
   161.229004       1.90769231    
   161.229996       1.87878788    
   161.231003       1.90769231    
   161.231995       1.87878788    
   161.233002       1.90769231    
   161.233994       1.87878788    
   161.235001       1.90769231    
   161.235992       1.87878788    
   161.237000       1.87878788    
   161.238007       1.90769231    
   161.238998       1.87878788    
   161.240005       1.90769231    
   161.240997       1.87878788    
   161.242004       1.90769231    
   161.242996       1.87878788    
   161.244003       1.90769231    
   161.244995       1.87878788    
   161.246002       1.90769231    
   161.246994       1.87878788    
   161.248001       1.90769231    
   161.248993       1.87878788    
   161.250000       1.87500000    
   161.251007       1.90769231    
   161.251999       1.87878788    
   161.253006       1.90769231    
   161.253998       1.87878788    
   161.255005       1.90384614    
   161.255997       1.87878788    
   161.257004       1.90769231    
   161.257996       1.87878788    
   161.259003       1.90384614    
   161.259995       1.87878788    
   161.261002       1.90769231    
   161.261993       1.87500000    
   161.263000       1.87878788    
   161.264008       1.90769231    
   161.264999       1.87500000    
   161.266006       1.90769231    
   161.266998       1.87878788    
   161.268005       1.90384614    
   161.268997       1.87878788    
   161.270004       1.90384614    
   161.270996       1.87878788    
   161.272003       1.90769231    
   161.272995       1.87500000    
   161.274002       1.90769231    
   161.274994       1.87500000    
   161.276001       1.90769231    
   161.276993       1.87500000    
   161.278000       1.87500000    
   161.279007       1.90769231    
   161.279999       1.87500000    
   161.281006       1.90769231    
   161.281998       1.87500000    
   161.283005       1.90769231    
   161.283997       1.87500000    
   161.285004       1.90384614    
   161.285995       1.87878788    
   161.287003       1.90384614    
   161.287994       1.87500000    
   161.289001       1.90769231    
   161.289993       1.87500000    
   161.291000       1.87500000    
   161.292007       1.90384614    
   161.292999       1.87878788    
   161.294006       1.90384614    
   161.294998       1.87500000    
   161.296005       1.90384614    
   161.296997       1.87878788    
   161.298004       1.90384614    
   161.298996       1.87500000    
   161.300003       1.90384614    
   161.300995       1.87500000    
   161.302002       1.90384614    
   161.302994       1.87500000    
   161.304001       1.90769231    
   161.304993       1.87500000    
   161.306000       1.87500000    
   161.307007       1.90384614    
   161.307999       1.87500000    
   161.309006       1.90384614    
   161.309998       1.87500000    
   161.311005       1.90384614    
   161.311996       1.87500000    
   161.313004       1.90384614    
   161.313995       1.87500000    
   161.315002       1.90384614    
   161.315994       1.87500000    
   161.317001       1.90384614    
   161.317993       1.87121212    
   161.319000       1.87500000    
   161.320007       1.90384614    
   161.320999       1.87500000    
   161.322006       1.90384614    
   161.322998       1.87500000    
   161.324005       1.90384614    
   161.324997       1.87121212    
   161.326004       1.90384614    
   161.326996       1.87500000    
   161.328003       1.90384614    
   161.328995       1.87121212    
   161.330002       1.90384614    
   161.330994       1.87500000    
   161.332001       1.90384614    
   161.332993       1.87121212    
   161.334000       1.87500000    
   161.335007       1.90384614    
   161.335999       1.87121212    
   161.337006       1.90384614    
   161.337997       1.87500000    
   161.339005       1.89999998    
   161.339996       1.87500000    
   161.341003       1.89999998    
   161.341995       1.87500000    
   161.343002       1.90384614    
   161.343994       1.87121212    
   161.345001       1.90384614    
   161.345993       1.87121212    
   161.347000       1.87500000    
   161.348007       1.89999998    
   161.348999       1.87500000    
   161.350006       1.89999998    
   161.350998       1.87121212    
   161.352005       1.90384614    
   161.352997       1.87121212    
   161.354004       1.90384614    
   161.354996       1.87121212    
   161.356003       1.89999998    
   161.356995       1.87500000    
   161.358002       1.89999998    
   161.358994       1.87121212    
   161.360001       1.90384614    
   161.360992       1.87121212    
   161.362000       1.87121212    
   161.363007       1.90384614    
   161.363998       1.87121212    
   161.365005       1.89999998    
   161.365997       1.87121212    
   161.367004       1.90384614    
   161.367996       1.87121212    
   161.369003       1.89999998    
   161.369995       1.87121212    
   161.371002       1.89999998    
   161.371994       1.87121212    
   161.373001       1.90384614    
   161.373993       1.87121212    
   161.375000       1.87121212    
   161.376007       1.89999998    
   161.376999       1.87121212    
   161.378006       1.89999998    
   161.378998       1.87121212    
   161.380005       1.89999998    
   161.380997       1.87121212    
   161.382004       1.89999998    
   161.382996       1.87121212    
   161.384003       1.89999998    
   161.384995       1.87121212    
   161.386002       1.89999998    
   161.386993       1.87121212    
   161.388000       1.87121212    
   161.389008       1.89999998    
   161.389999       1.87121212    
   161.391006       1.89615381    
   161.391998       1.87121212    
   161.393005       1.89999998    
   161.393997       1.87121212    
   161.395004       1.89999998    
   161.395996       1.87121212    
   161.397003       1.89615381    
   161.397995       1.87121212    
   161.399002       1.89999998    
   161.399994       1.87121212    
   161.401001       1.89615381    
   161.401993       1.87121212    
   161.403000       1.87121212    
   161.404007       1.89999998    
   161.404999       1.86742425    
   161.406006       1.89999998    
   161.406998       1.87121212    
   161.408005       1.89615381    
   161.408997       1.87121212    
   161.410004       1.89615381    
   161.410995       1.87121212    
   161.412003       1.89999998    
   161.412994       1.86742425    
   161.414001       1.89999998    
   161.414993       1.86742425    
   161.416000       1.87121212    
   161.417007       1.89615381    
   161.417999       1.87121212    
   161.419006       1.89615381    
   161.419998       1.87121212    
   161.421005       1.89615381    
   161.421997       1.87121212    
   161.423004       1.89615381    
   161.423996       1.86742425    
   161.425003       1.89999998    
   161.425995       1.86742425    
   161.427002       1.89615381    
   161.427994       1.87121212    
   161.429001       1.89615381    
   161.429993       1.86742425    
   161.431000       1.87121212    
   161.432007       1.89615381    
   161.432999       1.86742425    
   161.434006       1.89999998    
   161.434998       1.86742425    
   161.436005       1.89615381    
   161.436996       1.86742425    
   161.438004       1.89999998    
   161.438995       1.86742425    
   161.440002       1.89615381    
   161.440994       1.86742425    
   161.442001       1.89615381    
   161.442993       1.86742425    
   161.444000       1.86742425    
   161.445007       1.89999998    
   161.445999       1.86742425    
   161.447006       1.89615381    
   161.447998       1.86742425    
   161.449005       1.89615381    
   161.449997       1.86742425    
   161.451004       1.89615381    
   161.451996       1.86742425    
   161.453003       1.89615381    
   161.453995       1.86742425    
   161.455002       1.89615381    
   161.455994       1.86742425    
   161.457001       1.89615381    
   161.457993       1.86742425    
   161.459000       1.86363637    
   161.460007       1.89615381    
   161.460999       1.86742425    
   161.462006       1.89615381    
   161.462997       1.86742425    
   161.464005       1.89615381    
   161.464996       1.86742425    
   161.466003       1.89230764    
   161.466995       1.86742425    
   161.468002       1.89615381    
   161.468994       1.86742425    
   161.470001       1.89230764    
   161.470993       1.86742425    
   161.472000       1.86742425    
   161.473007       1.89615381    
   161.473999       1.86363637    
   161.475006       1.89615381    
   161.475998       1.86742425    
   161.477005       1.89230764    
   161.477997       1.86742425    
   161.479004       1.89230764    
   161.479996       1.86742425    
   161.481003       1.89615381    
   161.481995       1.86363637    
   161.483002       1.89615381    
   161.483994       1.86363637    
   161.485001       1.89615381    
   161.485992       1.86363637    
   161.487000       1.86742425    
   161.488007       1.89230764    
   161.488998       1.86742425    
   161.490005       1.89230764    
   161.490997       1.86742425    
   161.492004       1.89230764    
   161.492996       1.86363637    
   161.494003       1.89615381    
   161.494995       1.86363637    
   161.496002       1.89615381    
   161.496994       1.86363637    
   161.498001       1.89230764    
   161.498993       1.86742425    
   161.500000       1.86363637    
   161.501007       1.89230764    
   161.501999       1.86363637    
   161.503006       1.89615381    
   161.503998       1.86363637    
   161.505005       1.89230764    
   161.505997       1.86363637    
   161.507004       1.89615381    
   161.507996       1.86363637    
   161.509003       1.89230764    
   161.509995       1.86363637    
   161.511002       1.89230764    
   161.511993       1.86363637    
   161.513000       1.86742425    
   161.514008       1.89230764    
   161.514999       1.86363637    
   161.516006       1.89230764    
   161.516998       1.86363637    
   161.518005       1.89230764    
   161.518997       1.86363637    
   161.520004       1.89230764    
   161.520996       1.86363637    
   161.522003       1.89230764    
   161.522995       1.86363637    
   161.524002       1.89230764    
   161.524994       1.86363637    
   161.526001       1.89230764    
   161.526993       1.86363637    
   161.528000       1.86363637    
   161.529007       1.88846159    
   161.529999       1.86363637    
   161.531006       1.89230764    
   161.531998       1.86363637    
   161.533005       1.89230764    
   161.533997       1.86363637    
   161.535004       1.88846159    
   161.535995       1.86363637    
   161.537003       1.89230764    
   161.537994       1.86363637    
   161.539001       1.88846159    
   161.539993       1.86363637    
   161.541000       1.86363637    
   161.542007       1.89230764    
   161.542999       1.85984850    
   161.544006       1.89230764    
   161.544998       1.85984850    
   161.546005       1.89230764    
   161.546997       1.86363637    
   161.548004       1.88846159    
   161.548996       1.86363637    
   161.550003       1.88846159    
   161.550995       1.86363637    
   161.552002       1.89230764    
   161.552994       1.85984850    
   161.554001       1.89230764    
   161.554993       1.85984850    
   161.556000       1.86363637    
   161.557007       1.88846159    
   161.557999       1.86363637    
   161.559006       1.88846159    
   161.559998       1.85984850    
   161.561005       1.89230764    
   161.561996       1.85984850    
   161.563004       1.89230764    
   161.563995       1.85984850    
   161.565002       1.88846159    
   161.565994       1.86363637    
   161.567001       1.88846159    
   161.567993       1.85984850    
   161.569000       1.86363637    
   161.570007       1.88846159    
   161.570999       1.85984850    
   161.572006       1.88846159    
   161.572998       1.86363637    
   161.574005       1.88846159    
   161.574997       1.85984850    
   161.576004       1.88846159    
   161.576996       1.85984850    
   161.578003       1.88846159    
   161.578995       1.86363637    
   161.580002       1.88846159    
   161.580994       1.85984850    
   161.582001       1.88846159    
   161.582993       1.85984850    
   161.584000       1.85984850    
   161.585007       1.88846159    
   161.585999       1.85984850    
   161.587006       1.88846159    
   161.587997       1.85984850    
   161.589005       1.88846159    
   161.589996       1.85984850    
   161.591003       1.88846159    
   161.591995       1.85984850    
   161.593002       1.88846159    
   161.593994       1.85984850    
   161.595001       1.88846159    
   161.595993       1.85984850    
   161.597000       1.85984850    
   161.598007       1.88846159    
   161.598999       1.85606062    
   161.600006       1.88846159    
   161.600998       1.85984850    
   161.602005       1.88846159    
   161.602997       1.85984850    
   161.604004       1.88461542    
   161.604996       1.85984850    
   161.606003       1.88846159    
   161.606995       1.85984850    
   161.608002       1.88461542    
   161.608994       1.85984850    
   161.610001       1.88846159    
   161.610992       1.85606062    
   161.612000       1.85984850    
   161.613007       1.88846159    
   161.613998       1.85606062    
   161.615005       1.88846159    
   161.615997       1.85606062    
   161.617004       1.88846159    
   161.617996       1.85984850    
   161.619003       1.88461542    
   161.619995       1.85984850    
   161.621002       1.88461542    
   161.621994       1.85984850    
   161.623001       1.88461542    
   161.623993       1.85984850    
   161.625000       1.85606062    
   161.626007       1.88846159    
   161.626999       1.85606062    
   161.628006       1.88461542    
   161.628998       1.85984850    
   161.630005       1.88461542    
   161.630997       1.85984850    
   161.632004       1.88461542    
   161.632996       1.85606062    
   161.634003       1.88846159    
   161.634995       1.85606062    
   161.636002       1.88461542    
   161.636993       1.85606062    
   161.638000       1.85984850    
   161.639008       1.88461542    
   161.639999       1.85606062    
   161.641006       1.88461542    
   161.641998       1.85984850    
   161.643005       1.88461542    
   161.643997       1.85606062    
   161.645004       1.88461542    
   161.645996       1.85606062    
   161.647003       1.88461542    
   161.647995       1.85606062    
   161.649002       1.88846159    
   161.649994       1.85606062    
   161.651001       1.88461542    
   161.651993       1.85606062    
   161.653000       1.85606062    
   161.654007       1.88461542    
   161.654999       1.85606062    
   161.656006       1.88461542    
   161.656998       1.85606062    
   161.658005       1.88461542    
   161.658997       1.85606062    
   161.660004       1.88461542    
   161.660995       1.85227275    
   161.662003       1.88461542    
   161.662994       1.85606062    
   161.664001       1.88461542    
   161.664993       1.85606062    
   161.666000       1.85606062    
   161.667007       1.88461542    
   161.667999       1.85227275    
   161.669006       1.88461542    
   161.669998       1.85606062    
   161.671005       1.88461542    
   161.671997       1.85606062    
   161.673004       1.88076925    
   161.673996       1.85606062    
   161.675003       1.88461542    
   161.675995       1.85227275    
   161.677002       1.88461542    
   161.677994       1.85606062    
   161.679001       1.88076925    
   161.679993       1.85606062    
   161.681000       1.85606062    
   161.682007       1.88076925    
   161.682999       1.85606062    
   161.684006       1.88076925    
   161.684998       1.85606062    
   161.686005       1.88076925    
   161.686996       1.85606062    
   161.688004       1.88076925    
   161.688995       1.85606062    
   161.690002       1.88076925    
   161.690994       1.85606062    
   161.692001       1.88076925    
   161.692993       1.85606062    
   161.694000       1.85227275    
   161.695007       1.88076925    
   161.695999       1.85606062    
   161.697006       1.88076925    
   161.697998       1.85606062    
   161.699005       1.88076925    
   161.699997       1.85227275    
   161.701004       1.88461542    
   161.701996       1.85227275    
   161.703003       1.88076925    
   161.703995       1.85227275    
   161.705002       1.88461542    
   161.705994       1.85227275    
   161.707001       1.88076925    
   161.707993       1.85227275    
   161.709000       1.85227275    
   161.710007       1.88461542    
   161.710999       1.85227275    
   161.712006       1.88076925    
   161.712997       1.85227275    
   161.714005       1.88076925    
   161.714996       1.85227275    
   161.716003       1.88076925    
   161.716995       1.85227275    
   161.718002       1.88076925    
   161.718994       1.85227275    
   161.720001       1.88076925    
   161.720993       1.85227275    
   161.722000       1.85227275    
   161.723007       1.88076925    
   161.723999       1.85227275    
   161.725006       1.88076925    
   161.725998       1.85227275    
   161.727005       1.88076925    
   161.727997       1.85227275    
   161.729004       1.88076925    
   161.729996       1.85227275    
   161.731003       1.88076925    
   161.731995       1.84848487    
   161.733002       1.88076925    
   161.733994       1.85227275    
   161.735001       1.88076925    
   161.735992       1.85227275    
   161.737000       1.84848487    
   161.738007       1.88076925    
   161.738998       1.85227275    
   161.740005       1.88076925    
   161.740997       1.84848487    
   161.742004       1.88076925    
   161.742996       1.85227275    
   161.744003       1.87692308    
   161.744995       1.85227275    
   161.746002       1.87692308    
   161.746994       1.85227275    
   161.748001       1.88076925    
   161.748993       1.84848487    
   161.750000       1.85227275    
   161.751007       1.87692308    
   161.751999       1.85227275    
   161.753006       1.87692308    
   161.753998       1.85227275    
   161.755005       1.87692308    
   161.755997       1.85227275    
   161.757004       1.87692308    
   161.757996       1.85227275    
   161.759003       1.87692308    
   161.759995       1.84848487    
   161.761002       1.88076925    
   161.761993       1.84848487    
   161.763000       1.85227275    
   161.764008       1.87692308    
   161.764999       1.84848487    
   161.766006       1.88076925    
   161.766998       1.84848487    
   161.768005       1.87692308    
   161.768997       1.84848487    
   161.770004       1.88076925    
   161.770996       1.84848487    
   161.772003       1.87692308    
   161.772995       1.84848487    
   161.774002       1.87692308    
   161.774994       1.85227275    
   161.776001       1.87692308    
   161.776993       1.84848487    
   161.778000       1.84848487    
   161.779007       1.87692308    
   161.779999       1.84848487    
   161.781006       1.87692308    
   161.781998       1.84848487    
   161.783005       1.87692308    
   161.783997       1.84848487    
   161.785004       1.87692308    
   161.785995       1.84848487    
   161.787003       1.87692308    
   161.787994       1.84848487    
   161.789001       1.87692308    
   161.789993       1.84848487    
   161.791000       1.84848487    
   161.792007       1.87692308    
   161.792999       1.84848487    
   161.794006       1.87692308    
   161.794998       1.84848487    
   161.796005       1.87307692    
   161.796997       1.84848487    
   161.798004       1.87692308    
   161.798996       1.84848487    
   161.800003       1.87692308    
   161.800995       1.84469700    
   161.802002       1.87692308    
   161.802994       1.84848487    
   161.804001       1.87692308    
   161.804993       1.84469700    
   161.806000       1.84848487    
   161.807007       1.87692308    
   161.807999       1.84469700    
   161.809006       1.87692308    
   161.809998       1.84848487    
   161.811005       1.87307692    
   161.811996       1.84848487    
   161.813004       1.87307692    
   161.813995       1.84848487    
   161.815002       1.87692308    
   161.815994       1.84469700    
   161.817001       1.87692308    
   161.817993       1.84469700    
   161.819000       1.84848487    
   161.820007       1.87307692    
   161.820999       1.84469700    
   161.822006       1.87692308    
   161.822998       1.84469700    
   161.824005       1.87692308    
   161.824997       1.84469700    
   161.826004       1.87307692    
   161.826996       1.84848487    
   161.828003       1.87307692    
   161.828995       1.84469700    
   161.830002       1.87692308    
   161.830994       1.84469700    
   161.832001       1.87307692    
   161.832993       1.84848487    
   161.834000       1.84469700    
   161.835007       1.87307692    
   161.835999       1.84469700    
   161.837006       1.87692308    
   161.837997       1.84469700    
   161.839005       1.87307692    
   161.839996       1.84469700    
   161.841003       1.87307692    
   161.841995       1.84469700    
   161.843002       1.87307692    
   161.843994       1.84469700    
   161.845001       1.87692308    
   161.845993       1.84469700    
   161.847000       1.84469700    
   161.848007       1.87307692    
   161.848999       1.84469700    
   161.850006       1.87307692    
   161.850998       1.84469700    
   161.852005       1.87307692    
   161.852997       1.84469700    
   161.854004       1.86923075    
   161.854996       1.84469700    
   161.856003       1.87307692    
   161.856995       1.84469700    
   161.858002       1.87307692    
   161.858994       1.84469700    
   161.860001       1.87307692    
   161.860992       1.84469700    
   161.862000       1.84090912    
   161.863007       1.87307692    
   161.863998       1.84469700    
   161.865005       1.87307692    
   161.865997       1.84090912    
   161.867004       1.87307692    
   161.867996       1.84469700    
   161.869003       1.87307692    
   161.869995       1.84090912    
   161.871002       1.87307692    
   161.871994       1.84469700    
   161.873001       1.86923075    
   161.873993       1.84469700    
   161.875000       1.84090912    
   161.876007       1.87307692    
   161.876999       1.84469700    
   161.878006       1.86923075    
   161.878998       1.84469700    
   161.880005       1.86923075    
   161.880997       1.84469700    
   161.882004       1.86923075    
   161.882996       1.84469700    
   161.884003       1.86923075    
   161.884995       1.84469700    
   161.886002       1.86923075    
   161.886993       1.84090912    
   161.888000       1.84469700    
   161.889008       1.86923075    
   161.889999       1.84090912    
   161.891006       1.87307692    
   161.891998       1.84090912    
   161.893005       1.86923075    
   161.893997       1.84469700    
   161.895004       1.86923075    
   161.895996       1.84090912    
   161.897003       1.87307692    
   161.897995       1.84090912    
   161.899002       1.86923075    
   161.899994       1.84090912    
   161.901001       1.86923075    
   161.901993       1.84469700    
   161.903000       1.84090912    
   161.904007       1.86923075    
   161.904999       1.84090912    
   161.906006       1.86923075    
   161.906998       1.84090912    
   161.908005       1.86923075    
   161.908997       1.84090912    
   161.910004       1.86923075    
   161.910995       1.84090912    
   161.912003       1.86923075    
   161.912994       1.84090912    
   161.914001       1.86923075    
   161.914993       1.84090912    
   161.916000       1.84090912    
   161.917007       1.86923075    
   161.917999       1.84090912    
   161.919006       1.86923075    
   161.919998       1.84090912    
   161.921005       1.86923075    
   161.921997       1.84090912    
   161.923004       1.86923075    
   161.923996       1.83712125    
   161.925003       1.86923075    
   161.925995       1.84090912    
   161.927002       1.86923075    
   161.927994       1.83712125    
   161.929001       1.86923075    
   161.929993       1.84090912    
   161.931000       1.84090912    
   161.932007       1.86538458    
   161.932999       1.84090912    
   161.934006       1.86923075    
   161.934998       1.83712125    
   161.936005       1.86923075    
   161.936996       1.84090912    
   161.938004       1.86538458    
   161.938995       1.84090912    
   161.940002       1.86538458    
   161.940994       1.84090912    
   161.942001       1.86538458    
   161.942993       1.84090912    
   161.944000       1.83712125    
   161.945007       1.86923075    
   161.945999       1.83712125    
   161.947006       1.86923075    
   161.947998       1.83712125    
   161.949005       1.86923075    
   161.949997       1.83712125    
   161.951004       1.86538458    
   161.951996       1.84090912    
   161.953003       1.86538458    
   161.953995       1.83712125    
   161.955002       1.86923075    
   161.955994       1.83712125    
   161.957001       1.86538458    
   161.957993       1.84090912    
   161.959000       1.83712125    
   161.960007       1.86538458    
   161.960999       1.83712125    
   161.962006       1.86923075    
   161.962997       1.83712125    
   161.964005       1.86538458    
   161.964996       1.83712125    
   161.966003       1.86538458    
   161.966995       1.83712125    
   161.968002       1.86923075    
   161.968994       1.83712125    
   161.970001       1.86538458    
   161.970993       1.83712125    
   161.972000       1.83712125    
   161.973007       1.86538458    
   161.973999       1.83712125    
   161.975006       1.86538458    
   161.975998       1.83712125    
   161.977005       1.86538458    
   161.977997       1.83712125    
   161.979004       1.86538458    
   161.979996       1.83712125    
   161.981003       1.86538458    
   161.981995       1.83333337    
   161.983002       1.86538458    
   161.983994       1.83712125    
   161.985001       1.86538458    
   161.985992       1.83712125    
   161.987000       1.83712125    
   161.988007       1.86153841    
   161.988998       1.83712125    
   161.990005       1.86538458    
   161.990997       1.83712125    
   161.992004       1.86153841    
   161.992996       1.83712125    
   161.994003       1.86538458    
   161.994995       1.83333337    
   161.996002       1.86538458    
   161.996994       1.83712125    
   161.998001       1.86153841    
   161.998993       1.83712125    
   162.000000       1.83712125    
   162.001007       1.86153841    
   162.001999       1.83712125    
   162.003006       1.86153841    
   162.003998       1.83712125    
   162.005005       1.86153841    
   162.005997       1.83712125    
   162.007004       1.86153841    
   162.007996       1.83712125    
   162.009003       1.86153841    
   162.009995       1.83712125    
   162.011002       1.86153841    
   162.011993       1.83333337    
   162.013000       1.83712125    
   162.014008       1.86153841    
   162.014999       1.83712125    
   162.016006       1.86153841    
   162.016998       1.83333337    
   162.018005       1.86538458    
   162.018997       1.83333337    
   162.020004       1.86153841    
   162.020996       1.83333337    
   162.022003       1.86538458    
   162.022995       1.83333337    
   162.024002       1.86153841    
   162.024994       1.83333337    
   162.026001       1.86153841    
   162.026993       1.83712125    
   162.028000       1.83333337    
   162.029007       1.86153841    
   162.029999       1.83333337    
   162.031006       1.86153841    
   162.031998       1.83333337    
   162.033005       1.86153841    
   162.033997       1.83333337    
   162.035004       1.86153841    
   162.035995       1.83333337    
   162.037003       1.86153841    
   162.037994       1.83333337    
   162.039001       1.86153841    
   162.039993       1.83333337    
   162.041000       1.83333337    
   162.042007       1.86153841    
   162.042999       1.83333337    
   162.044006       1.86153841    
   162.044998       1.83333337    
   162.046005       1.85769236    
   162.046997       1.83333337    
   162.048004       1.86153841    
   162.048996       1.83333337    
   162.050003       1.86153841    
   162.050995       1.82954550    
   162.052002       1.86153841    
   162.052994       1.83333337    
   162.054001       1.86153841    
   162.054993       1.82954550    
   162.056000       1.83333337    
   162.057007       1.86153841    
   162.057999       1.82954550    
   162.059006       1.86153841    
   162.059998       1.82954550    
   162.061005       1.86153841    
   162.061996       1.83333337    
   162.063004       1.85769236    
   162.063995       1.83333337    
   162.065002       1.85769236    
   162.065994       1.83333337    
   162.067001       1.85769236    
   162.067993       1.83333337    
   162.069000       1.82954550    
   162.070007       1.86153841    
   162.070999       1.82954550    
   162.072006       1.86153841    
   162.072998       1.82954550    
   162.074005       1.85769236    
   162.074997       1.83333337    
   162.076004       1.85769236    
   162.076996       1.82954550    
   162.078003       1.86153841    
   162.078995       1.82954550    
   162.080002       1.85769236    
   162.080994       1.83333337    
   162.082001       1.85769236    
   162.082993       1.82954550    
   162.084000       1.82954550    
   162.085007       1.85769236    
   162.085999       1.83333337    
   162.087006       1.85769236    
   162.087997       1.82954550    
   162.089005       1.85769236    
   162.089996       1.82954550    
   162.091003       1.85769236    
   162.091995       1.82954550    
   162.093002       1.86153841    
   162.093994       1.82954550    
   162.095001       1.85769236    
   162.095993       1.82954550    
   162.097000       1.82954550    
   162.098007       1.85769236    
   162.098999       1.82954550    
   162.100006       1.85769236    
   162.100998       1.82575762    
   162.102005       1.85769236    
   162.102997       1.82954550    
   162.104004       1.85769236    
   162.104996       1.82954550    
   162.106003       1.85769236    
   162.106995       1.82954550    
   162.108002       1.85769236    
   162.108994       1.82575762    
   162.110001       1.85769236    
   162.110992       1.82954550    
   162.112000       1.82954550    
   162.113007       1.85384619    
   162.113998       1.82954550    
   162.115005       1.85769236    
   162.115997       1.82954550    
   162.117004       1.85384619    
   162.117996       1.82954550    
   162.119003       1.85769236    
   162.119995       1.82575762    
   162.121002       1.85769236    
   162.121994       1.82575762    
   162.123001       1.85769236    
   162.123993       1.82575762    
   162.125000       1.82954550    
   162.126007       1.85769236    
   162.126999       1.82575762    
   162.128006       1.85769236    
   162.128998       1.82575762    
   162.130005       1.85384619    
   162.130997       1.82954550    
   162.132004       1.85384619    
   162.132996       1.82954550    
   162.134003       1.85384619    
   162.134995       1.82575762    
   162.136002       1.85769236    
   162.136993       1.82575762    
   162.138000       1.82954550    
   162.139008       1.85384619    
   162.139999       1.82575762    
   162.141006       1.85384619    
   162.141998       1.82954550    
   162.143005       1.85384619    
   162.143997       1.82575762    
   162.145004       1.85384619    
   162.145996       1.82954550    
   162.147003       1.85384619    
   162.147995       1.82575762    
   162.149002       1.85384619    
   162.149994       1.82575762    
   162.151001       1.85384619    
   162.151993       1.82575762    
   162.153000       1.82575762    
   162.154007       1.85384619    
   162.154999       1.82575762    
   162.156006       1.85384619    
   162.156998       1.82575762    
   162.158005       1.85384619    
   162.158997       1.82575762    
   162.160004       1.85384619    
   162.160995       1.82575762    
   162.162003       1.85384619    
   162.162994       1.82575762    
   162.164001       1.85384619    
   162.164993       1.82575762    
   162.166000       1.82575762    
   162.167007       1.85384619    
   162.167999       1.82196975    
   162.169006       1.85384619    
   162.169998       1.82575762    
   162.171005       1.85384619    
   162.171997       1.82575762    
   162.173004       1.85000002    
   162.173996       1.82575762    
   162.175003       1.85384619    
   162.175995       1.82196975    
   162.177002       1.85384619    
   162.177994       1.82575762    
   162.179001       1.85000002    
   162.179993       1.82575762    
   162.181000       1.82575762    
   162.182007       1.85000002    
   162.182999       1.82575762    
   162.184006       1.85000002    
   162.184998       1.82575762    
   162.186005       1.85000002    
   162.186996       1.82575762    
   162.188004       1.85000002    
   162.188995       1.82575762    
   162.190002       1.85000002    
   162.190994       1.82575762    
   162.192001       1.85000002    
   162.192993       1.82575762    
   162.194000       1.82196975    
   162.195007       1.85000002    
   162.195999       1.82575762    
   162.197006       1.85000002    
   162.197998       1.82196975    
   162.199005       1.85384619    
   162.199997       1.82196975    
   162.201004       1.85000002    
   162.201996       1.82196975    
   162.203003       1.85384619    
   162.203995       1.82196975    
   162.205002       1.85000002    
   162.205994       1.82196975    
   162.207001       1.85000002    
   162.207993       1.82575762    
   162.209000       1.82196975    
   162.210007       1.85000002    
   162.210999       1.82196975    
   162.212006       1.85000002    
   162.212997       1.82196975    
   162.214005       1.85000002    
   162.214996       1.82196975    
   162.216003       1.85000002    
   162.216995       1.82196975    
   162.218002       1.85000002    
   162.218994       1.82196975    
   162.220001       1.85000002    
   162.220993       1.82196975    
   162.222000       1.82196975    
   162.223007       1.85000002    
   162.223999       1.82196975    
   162.225006       1.84615386    
   162.225998       1.82196975    
   162.227005       1.85000002    
   162.227997       1.82196975    
   162.229004       1.85000002    
   162.229996       1.81818187    
   162.231003       1.85000002    
   162.231995       1.82196975    
   162.233002       1.85000002    
   162.233994       1.81818187    
   162.235001       1.85000002    
   162.235992       1.82196975    
   162.237000       1.81818187    
   162.238007       1.85000002    
   162.238998       1.82196975    
   162.240005       1.84615386    
   162.240997       1.82196975    
   162.242004       1.84615386    
   162.242996       1.82196975    
   162.244003       1.85000002    
   162.244995       1.81818187    
   162.246002       1.85000002    
   162.246994       1.81818187    
   162.248001       1.85000002    
   162.248993       1.81818187    
   162.250000       1.81818187    
   162.251007       1.85000002    
   162.251999       1.81818187    
   162.253006       1.85000002    
   162.253998       1.81818187    
   162.255005       1.84615386    
   162.255997       1.82196975    
   162.257004       1.84615386    
   162.257996       1.81818187    
   162.259003       1.85000002    
   162.259995       1.81818187    
   162.261002       1.84615386    
   162.261993       1.81818187    
   162.263000       1.82196975    
   162.264008       1.84615386    
   162.264999       1.81818187    
   162.266006       1.84615386    
   162.266998       1.81818187    
   162.268005       1.84615386    
   162.268997       1.81818187    
   162.270004       1.85000002    
   162.270996       1.81818187    
   162.272003       1.84615386    
   162.272995       1.81818187    
   162.274002       1.84615386    
   162.274994       1.81818187    
   162.276001       1.84615386    
   162.276993       1.81818187    
   162.278000       1.81818187    
   162.279007       1.84615386    
   162.279999       1.81818187    
   162.281006       1.84230769    
   162.281998       1.81818187    
   162.283005       1.84615386    
   162.283997       1.81818187    
   162.285004       1.84615386    
   162.285995       1.81818187    
   162.287003       1.84615386    
   162.287994       1.81439400    
   162.289001       1.84615386    
   162.289993       1.81818187    
   162.291000       1.81818187    
   162.292007       1.84230769    
   162.292999       1.81818187    
   162.294006       1.84615386    
   162.294998       1.81439400    
   162.296005       1.84615386    
   162.296997       1.81818187    
   162.298004       1.84230769    
   162.298996       1.81818187    
   162.300003       1.84230769    
   162.300995       1.81818187    
   162.302002       1.84615386    
   162.302994       1.81439400    
   162.304001       1.84615386    
   162.304993       1.81439400    
   162.306000       1.81818187    
   162.307007       1.84230769    
   162.307999       1.81439400    
   162.309006       1.84615386    
   162.309998       1.81439400    
   162.311005       1.84615386    
   162.311996       1.81439400    
   162.313004       1.84230769    
   162.313995       1.81818187    
   162.315002       1.84230769    
   162.315994       1.81439400    
   162.317001       1.84615386    
   162.317993       1.81439400    
   162.319000       1.81439400    
   162.320007       1.84230769    
   162.320999       1.81818187    
   162.322006       1.84230769    
   162.322998       1.81439400    
   162.324005       1.84230769    
   162.324997       1.81439400    
   162.326004       1.84230769    
   162.326996       1.81818187    
   162.328003       1.84230769    
   162.328995       1.81439400    
   162.330002       1.84230769    
   162.330994       1.81439400    
   162.332001       1.84230769    
   162.332993       1.81439400    
   162.334000       1.81439400    
   162.335007       1.84230769    
   162.335999       1.81439400    
   162.337006       1.84230769    
   162.337997       1.81439400    
   162.339005       1.84230769    
   162.339996       1.81439400    
   162.341003       1.83846152    
   162.341995       1.81439400    
   162.343002       1.84230769    
   162.343994       1.81439400    
   162.345001       1.84230769    
   162.345993       1.81060600    
   162.347000       1.81439400    
   162.348007       1.84230769    
   162.348999       1.81439400    
   162.350006       1.83846152    
   162.350998       1.81439400    
   162.352005       1.84230769    
   162.352997       1.81439400    
   162.354004       1.83846152    
   162.354996       1.81439400    
   162.356003       1.83846152    
   162.356995       1.81439400    
   162.358002       1.84230769    
   162.358994       1.81060600    
   162.360001       1.84230769    
   162.360992       1.81060600    
   162.362000       1.81439400    
   162.363007       1.83846152    
   162.363998       1.81439400    
   162.365005       1.83846152    
   162.365997       1.81439400    
   162.367004       1.83846152    
   162.367996       1.81060600    
   162.369003       1.84230769    
   162.369995       1.81060600    
   162.371002       1.84230769    
   162.371994       1.81060600    
   162.373001       1.83846152    
   162.373993       1.81060600    
   162.375000       1.81439400    
   162.376007       1.83846152    
   162.376999       1.81060600    
   162.378006       1.84230769    
   162.378998       1.81060600    
   162.380005       1.83846152    
   162.380997       1.81060600    
   162.382004       1.83846152    
   162.382996       1.81060600    
   162.384003       1.84230769    
   162.384995       1.81060600    
   162.386002       1.83846152    
   162.386993       1.81060600    
   162.388000       1.81060600    
   162.389008       1.83846152    
   162.389999       1.81060600    
   162.391006       1.83846152    
   162.391998       1.81060600    
   162.393005       1.83846152    
   162.393997       1.81060600    
   162.395004       1.83846152    
   162.395996       1.81060600    
   162.397003       1.83846152    
   162.397995       1.80681813    
   162.399002       1.83846152    
   162.399994       1.81060600    
   162.401001       1.83846152    
   162.401993       1.81060600    
   162.403000       1.81060600    
   162.404007       1.83461535    
   162.404999       1.81060600    
   162.406006       1.83846152    
   162.406998       1.81060600    
   162.408005       1.83461535    
   162.408997       1.81060600    
   162.410004       1.83846152    
   162.410995       1.80681813    
   162.412003       1.83846152    
   162.412994       1.81060600    
   162.414001       1.83461535    
   162.414993       1.81060600    
   162.416000       1.80681813    
   162.417007       1.83846152    
   162.417999       1.80681813    
   162.419006       1.83846152    
   162.419998       1.80681813    
   162.421005       1.83846152    
   162.421997       1.80681813    
   162.423004       1.83846152    
   162.423996       1.80681813    
   162.425003       1.83846152    
   162.425995       1.80681813    
   162.427002       1.83461535    
   162.427994       1.81060600    
   162.429001       1.83461535    
   162.429993       1.80681813    
   162.431000       1.81060600    
   162.432007       1.83461535    
   162.432999       1.80681813    
   162.434006       1.83846152    
   162.434998       1.80681813    
   162.436005       1.83461535    
   162.436996       1.80681813    
   162.438004       1.83461535    
   162.438995       1.80681813    
   162.440002       1.83846152    
   162.440994       1.80681813    
   162.442001       1.83461535    
   162.442993       1.80681813    
   162.444000       1.80681813    
   162.445007       1.83461535    
   162.445999       1.80681813    
   162.447006       1.83461535    
   162.447998       1.80681813    
   162.449005       1.83461535    
   162.449997       1.80681813    
   162.451004       1.83461535    
   162.451996       1.80681813    
   162.453003       1.83461535    
   162.453995       1.80681813    
   162.455002       1.83461535    
   162.455994       1.80681813    
   162.457001       1.83076918    
   162.457993       1.80681813    
   162.459000       1.80681813    
   162.460007       1.83461535    
   162.460999       1.80681813    
   162.462006       1.83076918    
   162.462997       1.80681813    
   162.464005       1.83461535    
   162.464996       1.80681813    
   162.466003       1.83076918    
   162.466995       1.80681813    
   162.468002       1.83461535    
   162.468994       1.80303025    
   162.470001       1.83461535    
   162.470993       1.80303025    
   162.472000       1.80681813    
   162.473007       1.83461535    
   162.473999       1.80303025    
   162.475006       1.83461535    
   162.475998       1.80303025    
   162.477005       1.83461535    
   162.477997       1.80303025    
   162.479004       1.83461535    
   162.479996       1.80303025    
   162.481003       1.83076918    
   162.481995       1.80681813    
   162.483002       1.83076918    
   162.483994       1.80681813    
   162.485001       1.83076918    
   162.485992       1.80303025    
   162.487000       1.80681813    
   162.488007       1.83076918    
   162.488998       1.80303025    
   162.490005       1.83076918    
   162.490997       1.80681813    
   162.492004       1.83076918    
   162.492996       1.80303025    
   162.494003       1.83076918    
   162.494995       1.80303025    
   162.496002       1.83461535    
   162.496994       1.80303025    
   162.498001       1.83076918    
   162.498993       1.80303025    
   162.500000       1.80303025    
   162.501007       1.83076918    
   162.501999       1.80303025    
   162.503006       1.83076918    
   162.503998       1.80303025    
   162.505005       1.83076918    
   162.505997       1.80303025    
   162.507004       1.83076918    
   162.507996       1.80303025    
   162.509003       1.83076918    
   162.509995       1.80303025    
   162.511002       1.83076918    
   162.511993       1.80303025    
   162.513000       1.79924238    
   162.514008       1.83076918    
   162.514999       1.80303025    
   162.516006       1.83076918    
   162.516998       1.80303025    
   162.518005       1.82692313    
   162.518997       1.80303025    
   162.520004       1.83076918    
   162.520996       1.80303025    
   162.522003       1.82692313    
   162.522995       1.80303025    
   162.524002       1.83076918    
   162.524994       1.79924238    
   162.526001       1.83076918    
   162.526993       1.79924238    
   162.528000       1.80303025    
   162.529007       1.83076918    
   162.529999       1.79924238    
   162.531006       1.83076918    
   162.531998       1.79924238    
   162.533005       1.83076918    
   162.533997       1.79924238    
   162.535004       1.83076918    
   162.535995       1.79924238    
   162.537003       1.82692313    
   162.537994       1.80303025    
   162.539001       1.82692313    
   162.539993       1.80303025    
   162.541000       1.79924238    
   162.542007       1.82692313    
   162.542999       1.80303025    
   162.544006       1.82692313    
   162.544998       1.79924238    
   162.546005       1.82692313    
   162.546997       1.80303025    
   162.548004       1.82692313    
   162.548996       1.79924238    
   162.550003       1.82692313    
   162.550995       1.80303025    
   162.552002       1.82692313    
   162.552994       1.79924238    
   162.554001       1.82692313    
   162.554993       1.79924238    
   162.556000       1.79924238    
   162.557007       1.82692313    
   162.557999       1.79924238    
   162.559006       1.82692313    
   162.559998       1.79924238    
   162.561005       1.82692313    
   162.561996       1.79924238    
   162.563004       1.82692313    
   162.563995       1.79924238    
   162.565002       1.82692313    
   162.565994       1.79924238    
   162.567001       1.82692313    
   162.567993       1.79924238    
   162.569000       1.79924238    
   162.570007       1.82307696    
   162.570999       1.79924238    
   162.572006       1.82692313    
   162.572998       1.79924238    
   162.574005       1.82692313    
   162.574997       1.79545450    
   162.576004       1.82692313    
   162.576996       1.79924238    
   162.578003       1.82307696    
   162.578995       1.79924238    
   162.580002       1.82692313    
   162.580994       1.79545450    
   162.582001       1.82692313    
   162.582993       1.79924238    
   162.584000       1.79545450    
   162.585007       1.82692313    
   162.585999       1.79545450    
   162.587006       1.82692313    
   162.587997       1.79545450    
   162.589005       1.82692313    
   162.589996       1.79545450    
   162.591003       1.82692313    
   162.591995       1.79545450    
   162.593002       1.82307696    
   162.593994       1.79924238    
   162.595001       1.82307696    
   162.595993       1.79924238    
   162.597000       1.79545450    
   162.598007       1.82307696    
   162.598999       1.79924238    
   162.600006       1.82307696    
   162.600998       1.79545450    
   162.602005       1.82307696    
   162.602997       1.79924238    
   162.604004       1.82307696    
   162.604996       1.79545450    
   162.606003       1.82307696    
   162.606995       1.79545450    
   162.608002       1.82692313    
   162.608994       1.79545450    
   162.610001       1.82307696    
   162.610992       1.79545450    
   162.612000       1.79545450    
   162.613007       1.82307696    
   162.613998       1.79545450    
   162.615005       1.82307696    
   162.615997       1.79545450    
   162.617004       1.82307696    
   162.617996       1.79545450    
   162.619003       1.82307696    
   162.619995       1.79545450    
   162.621002       1.82307696    
   162.621994       1.79545450    
   162.623001       1.82307696    
   162.623993       1.79166663    
   162.625000       1.79545450    
   162.626007       1.82307696    
   162.626999       1.79545450    
   162.628006       1.82307696    
   162.628998       1.79166663    
   162.630005       1.82307696    
   162.630997       1.79545450    
   162.632004       1.82307696    
   162.632996       1.79166663    
   162.634003       1.82307696    
   162.634995       1.79545450    
   162.636002       1.81923079    
   162.636993       1.79545450    
   162.638000       1.79166663    
   162.639008       1.82307696    
   162.639999       1.79545450    
   162.641006       1.81923079    
   162.641998       1.79545450    
   162.643005       1.81923079    
   162.643997       1.79545450    
   162.645004       1.81923079    
   162.645996       1.79545450    
   162.647003       1.81923079    
   162.647995       1.79166663    
   162.649002       1.82307696    
   162.649994       1.79166663    
   162.651001       1.82307696    
   162.651993       1.79166663    
   162.653000       1.79166663    
   162.654007       1.82307696    
   162.654999       1.79166663    
   162.656006       1.81923079    
   162.656998       1.79166663    
   162.658005       1.82307696    
   162.658997       1.79166663    
   162.660004       1.81923079    
   162.660995       1.79166663    
   162.662003       1.81923079    
   162.662994       1.79166663    
   162.664001       1.82307696    
   162.664993       1.79166663    
   162.666000       1.79166663    
   162.667007       1.81923079    
   162.667999       1.79166663    
   162.669006       1.81923079    
   162.669998       1.79166663    
   162.671005       1.81923079    
   162.671997       1.79166663    
   162.673004       1.81923079    
   162.673996       1.79166663    
   162.675003       1.81923079    
   162.675995       1.79166663    
   162.677002       1.81923079    
   162.677994       1.78787875    
   162.679001       1.81923079    
   162.679993       1.79166663    
   162.681000       1.79166663    
   162.682007       1.81923079    
   162.682999       1.79166663    
   162.684006       1.81538463    
   162.684998       1.79166663    
   162.686005       1.81923079    
   162.686996       1.78787875    
   162.688004       1.81923079    
   162.688995       1.79166663    
   162.690002       1.81538463    
   162.690994       1.79166663    
   162.692001       1.81923079    
   162.692993       1.78787875    
   162.694000       1.79166663    
   162.695007       1.81538463    
   162.695999       1.79166663    
   162.697006       1.81538463    
   162.697998       1.79166663    
   162.699005       1.81538463    
   162.699997       1.79166663    
   162.701004       1.81538463    
   162.701996       1.79166663    
   162.703003       1.81538463    
   162.703995       1.79166663    
   162.705002       1.81538463    
   162.705994       1.78787875    
   162.707001       1.81923079    
   162.707993       1.78787875    
   162.709000       1.78787875    
   162.710007       1.81923079    
   162.710999       1.78787875    
   162.712006       1.81538463    
   162.712997       1.78787875    
   162.714005       1.81923079    
   162.714996       1.78787875    
   162.716003       1.81538463    
   162.716995       1.78787875    
   162.718002       1.81538463    
   162.718994       1.78787875    
   162.720001       1.81538463    
   162.720993       1.78787875    
   162.722000       1.79166663    
   162.723007       1.81538463    
   162.723999       1.78787875    
   162.725006       1.81538463    
   162.725998       1.78787875    
   162.727005       1.81538463    
   162.727997       1.78787875    
   162.729004       1.81153846    
   162.729996       1.78787875    
   162.731003       1.81538463    
   162.731995       1.78787875    
   162.733002       1.81538463    
   162.733994       1.78787875    
   162.735001       1.81538463    
   162.735992       1.78409088    
   162.737000       1.78787875    
   162.738007       1.81538463    
   162.738998       1.78787875    
   162.740005       1.81153846    
   162.740997       1.78787875    
   162.742004       1.81538463    
   162.742996       1.78787875    
   162.744003       1.81153846    
   162.744995       1.78787875    
   162.746002       1.81153846    
   162.746994       1.78787875    
   162.748001       1.81538463    
   162.748993       1.78409088    
   162.750000       1.78787875    
   162.751007       1.81153846    
   162.751999       1.78787875    
   162.753006       1.81153846    
   162.753998       1.78787875    
   162.755005       1.81153846    
   162.755997       1.78787875    
   162.757004       1.81153846    
   162.757996       1.78409088    
   162.759003       1.81538463    
   162.759995       1.78409088    
   162.761002       1.81153846    
   162.761993       1.78787875    
   162.763000       1.78409088    
   162.764008       1.81153846    
   162.764999       1.78787875    
   162.766006       1.81153846    
   162.766998       1.78409088    
   162.768005       1.81153846    
   162.768997       1.78787875    
   162.770004       1.81153846    
   162.770996       1.78409088    
   162.772003       1.81153846    
   162.772995       1.78409088    
   162.774002       1.81153846    
   162.774994       1.78409088    
   162.776001       1.81153846    
   162.776993       1.78409088    
   162.778000       1.78409088    
   162.779007       1.81153846    
   162.779999       1.78409088    
   162.781006       1.81153846    
   162.781998       1.78409088    
   162.783005       1.81153846    
   162.783997       1.78409088    
   162.785004       1.81153846    
   162.785995       1.78409088    
   162.787003       1.81153846    
   162.787994       1.78409088    
   162.789001       1.80769229    
   162.789993       1.78409088    
   162.791000       1.78409088    
   162.792007       1.81153846    
   162.792999       1.78409088    
   162.794006       1.80769229    
   162.794998       1.78409088    
   162.796005       1.81153846    
   162.796997       1.78030300    
   162.798004       1.81153846    
   162.798996       1.78409088    
   162.800003       1.80769229    
   162.800995       1.78409088    
   162.802002       1.80769229    
   162.802994       1.78409088    
   162.804001       1.81153846    
   162.804993       1.78030300    
   162.806000       1.78409088    
   162.807007       1.80769229    
   162.807999       1.78030300    
   162.809006       1.81153846    
   162.809998       1.78030300    
   162.811005       1.81153846    
   162.811996       1.78030300    
   162.813004       1.81153846    
   162.813995       1.78030300    
   162.815002       1.80769229    
   162.815994       1.78409088    
   162.817001       1.80769229    
   162.817993       1.78030300    
   162.819000       1.78030300    
   162.820007       1.81153846    
   162.820999       1.78030300    
   162.822006       1.80769229    
   162.822998       1.78030300    
   162.824005       1.80769229    
   162.824997       1.78409088    
   162.826004       1.80769229    
   162.826996       1.78030300    
   162.828003       1.80769229    
   162.828995       1.78030300    
   162.830002       1.80769229    
   162.830994       1.78030300    
   162.832001       1.80769229    
   162.832993       1.78030300    
   162.834000       1.78030300    
   162.835007       1.80769229    
   162.835999       1.78030300    
   162.837006       1.80769229    
   162.837997       1.78030300    
   162.839005       1.80769229    
   162.839996       1.77651513    
   162.841003       1.80769229    
   162.841995       1.78030300    
   162.843002       1.80769229    
   162.843994       1.78030300    
   162.845001       1.80769229    
   162.845993       1.77651513    
   162.847000       1.78030300    
   162.848007       1.80769229    
   162.848999       1.77651513    
   162.850006       1.80769229    
   162.850998       1.78030300    
   162.852005       1.80384612    
   162.852997       1.78030300    
   162.854004       1.80769229    
   162.854996       1.77651513    
   162.856003       1.80769229    
   162.856995       1.77651513    
   162.858002       1.80769229    
   162.858994       1.77651513    
   162.860001       1.80769229    
   162.860992       1.77651513    
   162.862000       1.78030300    
   162.863007       1.80384612    
   162.863998       1.78030300    
   162.865005       1.80384612    
   162.865997       1.77651513    
   162.867004       1.80769229    
   162.867996       1.77651513    
   162.869003       1.80384612    
   162.869995       1.78030300    
   162.871002       1.80384612    
   162.871994       1.77651513    
   162.873001       1.80384612    
   162.873993       1.78030300    
   162.875000       1.77651513    
   162.876007       1.80384612    
   162.876999       1.77651513    
   162.878006       1.80384612    
   162.878998       1.78030300    
   162.880005       1.80384612    
   162.880997       1.77651513    
   162.882004       1.80384612    
   162.882996       1.77651513    
   162.884003       1.80384612    
   162.884995       1.77651513    
   162.886002       1.80384612    
   162.886993       1.77651513    
   162.888000       1.77651513    
   162.889008       1.80384612    
   162.889999       1.77651513    
   162.891006       1.80384612    
   162.891998       1.77651513    
   162.893005       1.79999995    
   162.893997       1.77651513    
   162.895004       1.80384612    
   162.895996       1.77651513    
   162.897003       1.80384612    
   162.897995       1.77272725    
   162.899002       1.80384612    
   162.899994       1.77651513    
   162.901001       1.80384612    
   162.901993       1.77272725    
   162.903000       1.77651513    
   162.904007       1.80384612    
   162.904999       1.77272725    
   162.906006       1.80384612    
   162.906998       1.77651513    
   162.908005       1.79999995    
   162.908997       1.77651513    
   162.910004       1.79999995    
   162.910995       1.77651513    
   162.912003       1.79999995    
   162.912994       1.77651513    
   162.914001       1.79999995    
   162.914993       1.77651513    
   162.916000       1.77272725    
   162.917007       1.80384612    
   162.917999       1.77272725    
   162.919006       1.79999995    
   162.919998       1.77651513    
   162.921005       1.79999995    
   162.921997       1.77272725    
   162.923004       1.80384612    
   162.923996       1.77272725    
   162.925003       1.79999995    
   162.925995       1.77272725    
   162.927002       1.80384612    
   162.927994       1.77272725    
   162.929001       1.79999995    
   162.929993       1.77272725    
   162.931000       1.77272725    
   162.932007       1.79999995    
   162.932999       1.77651513    
   162.934006       1.79999995    
   162.934998       1.77272725    
   162.936005       1.79999995    
   162.936996       1.77272725    
   162.938004       1.79999995    
   162.938995       1.77272725    
   162.940002       1.79999995    
   162.940994       1.77272725    
   162.942001       1.79999995    
   162.942993       1.77272725    
   162.944000       1.76893938    
   162.945007       1.79999995    
   162.945999       1.77272725    
   162.947006       1.79999995    
   162.947998       1.77272725    
   162.949005       1.79999995    
   162.949997       1.76893938    
   162.951004       1.79999995    
   162.951996       1.77272725    
   162.953003       1.79999995    
   162.953995       1.76893938    
   162.955002       1.79999995    
   162.955994       1.77272725    
   162.957001       1.79615390    
   162.957993       1.77272725    
   162.959000       1.77272725    
   162.960007       1.79615390    
   162.960999       1.77272725    
   162.962006       1.79615390    
   162.962997       1.77272725    
   162.964005       1.79615390    
   162.964996       1.77272725    
   162.966003       1.79615390    
   162.966995       1.77272725    
   162.968002       1.79615390    
   162.968994       1.77272725    
   162.970001       1.79615390    
   162.970993       1.77272725    
   162.972000       1.76893938    
   162.973007       1.79615390    
   162.973999       1.77272725    
   162.975006       1.79615390    
   162.975998       1.76893938    
   162.977005       1.79615390    
   162.977997       1.77272725    
   162.979004       1.79615390    
   162.979996       1.76893938    
   162.981003       1.79615390    
   162.981995       1.76893938    
   162.983002       1.79999995    
   162.983994       1.76893938    
   162.985001       1.79615390    
   162.985992       1.76893938    
   162.987000       1.76893938    
   162.988007       1.79615390    
   162.988998       1.76893938    
   162.990005       1.79615390    
   162.990997       1.76893938    
   162.992004       1.79615390    
   162.992996       1.76893938    
   162.994003       1.79615390    
   162.994995       1.76893938    
   162.996002       1.79615390    
   162.996994       1.76893938    
   162.998001       1.79615390    
   162.998993       1.76515150    
   163.000000       1.76893938    
   163.001007       1.79615390    
   163.001999       1.76893938    
   163.003006       1.79615390    
   163.003998       1.76515150    
   163.005005       1.79615390    
   163.005997       1.76893938    
   163.007004       1.79615390    
   163.007996       1.76515150    
   163.009003       1.79615390    
   163.009995       1.76893938    
   163.011002       1.79230773    
   163.011993       1.76893938    
   163.013000       1.76515150    
   163.014008       1.79615390    
   163.014999       1.76515150    
   163.016006       1.79615390    
   163.016998       1.76515150    
   163.018005       1.79615390    
   163.018997       1.76515150    
   163.020004       1.79615390    
   163.020996       1.76515150    
   163.022003       1.79615390    
   163.022995       1.76515150    
   163.024002       1.79230773    
   163.024994       1.76893938    
   163.026001       1.79230773    
   163.026993       1.76515150    
   163.028000       1.76893938    
   163.029007       1.79230773    
   163.029999       1.76515150    
   163.031006       1.79230773    
   163.031998       1.76893938    
   163.033005       1.79230773    
   163.033997       1.76515150    
   163.035004       1.79230773    
   163.035995       1.76515150    
   163.037003       1.79230773    
   163.037994       1.76515150    
   163.039001       1.79615390    
   163.039993       1.76515150    
   163.041000       1.76515150    
   163.042007       1.79230773    
   163.042999       1.76515150    
   163.044006       1.79230773    
   163.044998       1.76515150    
   163.046005       1.79230773    
   163.046997       1.76136363    
   163.048004       1.79230773    
   163.048996       1.76515150    
   163.050003       1.79230773    
   163.050995       1.76515150    
   163.052002       1.79230773    
   163.052994       1.76515150    
   163.054001       1.78846157    
   163.054993       1.76515150    
   163.056000       1.76515150    
   163.057007       1.79230773    
   163.057999       1.76136363    
   163.059006       1.79230773    
   163.059998       1.76515150    
   163.061005       1.78846157    
   163.061996       1.76515150    
   163.063004       1.79230773    
   163.063995       1.76136363    
   163.065002       1.79230773    
   163.065994       1.76136363    
   163.067001       1.79230773    
   163.067993       1.76136363    
   163.069000       1.76515150    
   163.070007       1.78846157    
   163.070999       1.76515150    
   163.072006       1.78846157    
   163.072998       1.76515150    
   163.074005       1.78846157    
   163.074997       1.76136363    
   163.076004       1.79230773    
   163.076996       1.76136363    
   163.078003       1.78846157    
   163.078995       1.76515150    
   163.080002       1.78846157    
   163.080994       1.76136363    
   163.082001       1.78846157    
   163.082993       1.76515150    
   163.084000       1.76136363    
   163.085007       1.78846157    
   163.085999       1.76136363    
   163.087006       1.78846157    
   163.087997       1.76515150    
   163.089005       1.78846157    
   163.089996       1.76136363    
   163.091003       1.78846157    
   163.091995       1.76136363    
   163.093002       1.78846157    
   163.093994       1.76136363    
   163.095001       1.78846157    
   163.095993       1.76136363    
   163.097000       1.76136363    
   163.098007       1.78846157    
   163.098999       1.76136363    
   163.100006       1.78846157    
   163.100998       1.75757575    
   163.102005       1.78846157    
   163.102997       1.76136363    
   163.104004       1.78846157    
   163.104996       1.76136363    
   163.106003       1.78461540    
   163.106995       1.76136363    
   163.108002       1.78846157    
   163.108994       1.76136363    
   163.110001       1.78461540    
   163.110992       1.76136363    
   163.112000       1.76136363    
   163.113007       1.78461540    
   163.113998       1.76136363    
   163.115005       1.78846157    
   163.115997       1.75757575    
   163.117004       1.78846157    
   163.117996       1.75757575    
   163.119003       1.78846157    
   163.119995       1.75757575    
   163.121002       1.78846157    
   163.121994       1.75757575    
   163.123001       1.78846157    
   163.123993       1.75757575    
   163.125000       1.76136363    
   163.126007       1.78461540    
   163.126999       1.75757575    
   163.128006       1.78846157    
   163.128998       1.75757575    
   163.130005       1.78461540    
   163.130997       1.76136363    
   163.132004       1.78461540    
   163.132996       1.75757575    
   163.134003       1.78461540    
   163.134995       1.75757575    
   163.136002       1.78846157    
   163.136993       1.75757575    
   163.138000       1.75757575    
   163.139008       1.78461540    
   163.139999       1.75757575    
   163.141006       1.78461540    
   163.141998       1.75757575    
   163.143005       1.78461540    
   163.143997       1.75757575    
   163.145004       1.78846157    
   163.145996       1.75757575    
   163.147003       1.78076923    
   163.147995       1.75757575    
   163.149002       1.78461540    
   163.149994       1.75757575    
   163.151001       1.78461540    
   163.151993       1.75757575    
   163.153000       1.75757575    
   163.154007       1.78461540    
   163.154999       1.75757575    
   163.156006       1.78076923    
   163.156998       1.75757575    
   163.158005       1.78461540    
   163.158997       1.75757575    
   163.160004       1.78076923    
   163.160995       1.75757575    
   163.162003       1.78461540    
   163.162994       1.75378788    
   163.164001       1.78461540    
   163.164993       1.75757575    
   163.166000       1.75378788    
   163.167007       1.78461540    
   163.167999       1.75378788    
   163.169006       1.78461540    
   163.169998       1.75378788    
   163.171005       1.78461540    
   163.171997       1.75378788    
   163.173004       1.78461540    
   163.173996       1.75378788    
   163.175003       1.78461540    
   163.175995       1.75378788    
   163.177002       1.78461540    
   163.177994       1.75378788    
   163.179001       1.78076923    
   163.179993       1.75757575    
   163.181000       1.75378788    
   163.182007       1.78076923    
   163.182999       1.75378788    
   163.184006       1.78461540    
   163.184998       1.75378788    
   163.186005       1.78076923    
   163.186996       1.75378788    
   163.188004       1.78461540    
   163.188995       1.75378788    
   163.190002       1.78076923    
   163.190994       1.75378788    
   163.192001       1.78076923    
   163.192993       1.75378788    
   163.194000       1.75378788    
   163.195007       1.78076923    
   163.195999       1.75378788    
   163.197006       1.78076923    
   163.197998       1.75378788    
   163.199005       1.78076923    
   163.199997       1.75378788    
   163.201004       1.78076923    
   163.201996       1.75378788    
   163.203003       1.78076923    
   163.203995       1.75378788    
   163.205002       1.77692306    
   163.205994       1.75378788    
   163.207001       1.78076923    
   163.207993       1.75378788    
   163.209000       1.75378788    
   163.210007       1.77692306    
   163.210999       1.75378788    
   163.212006       1.78076923    
   163.212997       1.75000000    
   163.214005       1.78076923    
   163.214996       1.75378788    
   163.216003       1.77692306    
   163.216995       1.75378788    
   163.218002       1.77692306    
   163.218994       1.75378788    
   163.220001       1.78076923    
   163.220993       1.75000000    
   163.222000       1.75378788    
   163.223007       1.77692306    
   163.223999       1.75000000    
   163.225006       1.78076923    
   163.225998       1.75000000    
   163.227005       1.78076923    
   163.227997       1.75000000    
   163.229004       1.77692306    
   163.229996       1.75378788    
   163.231003       1.77692306    
   163.231995       1.75000000    
   163.233002       1.78076923    
   163.233994       1.75000000    
   163.235001       1.77692306    
   163.235992       1.75000000    
   163.237000       1.75378788    
   163.238007       1.77692306    
   163.238998       1.75000000    
   163.240005       1.77692306    
   163.240997       1.75000000    
   163.242004       1.77692306    
   163.242996       1.75000000    
   163.244003       1.77692306    
   163.244995       1.75000000    
   163.246002       1.78076923    
   163.246994       1.75000000    
   163.248001       1.77307689    
   163.248993       1.75000000    
   163.250000       1.75000000    
   163.251007       1.77692306    
   163.251999       1.75000000    
   163.253006       1.77692306    
   163.253998       1.75000000    
   163.255005       1.77692306    
   163.255997       1.75000000    
   163.257004       1.77307689    
   163.257996       1.75000000    
   163.259003       1.77692306    
   163.259995       1.75000000    
   163.261002       1.77307689    
   163.261993       1.75000000    
   163.263000       1.75000000    
   163.264008       1.77307689    
   163.264999       1.75000000    
   163.266006       1.77692306    
   163.266998       1.74621212    
   163.268005       1.77692306    
   163.268997       1.75000000    
   163.270004       1.77307689    
   163.270996       1.75000000    
   163.272003       1.77307689    
   163.272995       1.75000000    
   163.274002       1.77307689    
   163.274994       1.74621212    
   163.276001       1.77692306    
   163.276993       1.74621212    
   163.278000       1.75000000    
   163.279007       1.77307689    
   163.279999       1.74621212    
   163.281006       1.77692306    
   163.281998       1.74621212    
   163.283005       1.77307689    
   163.283997       1.75000000    
   163.285004       1.77307689    
   163.285995       1.74621212    
   163.287003       1.77307689    
   163.287994       1.74621212    
   163.289001       1.77692306    
   163.289993       1.74621212    
   163.291000       1.74621212    
   163.292007       1.77307689    
   163.292999       1.74621212    
   163.294006       1.77307689    
   163.294998       1.74621212    
   163.296005       1.77307689    
   163.296997       1.74621212    
   163.298004       1.77307689    
   163.298996       1.74621212    
   163.300003       1.77307689    
   163.300995       1.74621212    
   163.302002       1.77307689    
   163.302994       1.74621212    
   163.304001       1.77307689    
   163.304993       1.74621212    
   163.306000       1.74242425    
   163.307007       1.77307689    
   163.307999       1.74621212    
   163.309006       1.77307689    
   163.309998       1.74242425    
   163.311005       1.77307689    
   163.311996       1.74621212    
   163.313004       1.77307689    
   163.313995       1.74242425    
   163.315002       1.77307689    
   163.315994       1.74621212    
   163.317001       1.76923072    
   163.317993       1.74621212    
   163.319000       1.74242425    
   163.320007       1.77307689    
   163.320999       1.74242425    
   163.322006       1.77307689    
   163.322998       1.74242425    
   163.324005       1.77307689    
   163.324997       1.74242425    
   163.326004       1.77307689    
   163.326996       1.74242425    
   163.328003       1.76923072    
   163.328995       1.74621212    
   163.330002       1.76923072    
   163.330994       1.74621212    
   163.332001       1.76923072    
   163.332993       1.74242425    
   163.334000       1.74242425    
   163.335007       1.77307689    
   163.335999       1.74242425    
   163.337006       1.76923072    
   163.337997       1.74242425    
   163.339005       1.76923072    
   163.339996       1.74621212    
   163.341003       1.76923072    
   163.341995       1.74242425    
   163.343002       1.76923072    
   163.343994       1.74242425    
   163.345001       1.76923072    
   163.345993       1.74242425    
   163.347000       1.74242425    
   163.348007       1.76923072    
   163.348999       1.74242425    
   163.350006       1.76923072    
   163.350998       1.74242425    
   163.352005       1.76923072    
   163.352997       1.74242425    
   163.354004       1.76538467    
   163.354996       1.74242425    
   163.356003       1.76923072    
   163.356995       1.74242425    
   163.358002       1.76923072    
   163.358994       1.73863637    
   163.360001       1.76923072    
   163.360992       1.74242425    
   163.362000       1.74242425    
   163.363007       1.76538467    
   163.363998       1.74242425    
   163.365005       1.76923072    
   163.365997       1.73863637    
   163.367004       1.76923072    
   163.367996       1.73863637    
   163.369003       1.76923072    
   163.369995       1.73863637    
   163.371002       1.76923072    
   163.371994       1.74242425    
   163.373001       1.76538467    
   163.373993       1.73863637    
   163.375000       1.74242425    
   163.376007       1.76538467    
   163.376999       1.74242425    
   163.378006       1.76538467    
   163.378998       1.73863637    
   163.380005       1.76923072    
   163.380997       1.73863637    
   163.382004       1.76538467    
   163.382996       1.74242425    
   163.384003       1.76538467    
   163.384995       1.73863637    
   163.386002       1.76538467    
   163.386993       1.74242425    
   163.388000       1.73863637    
   163.389008       1.76538467    
   163.389999       1.73863637    
   163.391006       1.76538467    
   163.391998       1.73863637    
   163.393005       1.76538467    
   163.393997       1.73863637    
   163.395004       1.76538467    
   163.395996       1.73863637    
   163.397003       1.76538467    
   163.397995       1.73863637    
   163.399002       1.76538467    
   163.399994       1.73863637    
   163.401001       1.76538467    
   163.401993       1.73863637    
   163.403000       1.73863637    
   163.404007       1.76538467    
   163.404999       1.73863637    
   163.406006       1.76153851    
   163.406998       1.73863637    
   163.408005       1.76538467    
   163.408997       1.73863637    
   163.410004       1.76538467    
   163.410995       1.73484850    
   163.412003       1.76538467    
   163.412994       1.73863637    
   163.414001       1.76153851    
   163.414993       1.73863637    
   163.416000       1.73863637    
   163.417007       1.76153851    
   163.417999       1.73863637    
   163.419006       1.76153851    
   163.419998       1.73863637    
   163.421005       1.76153851    
   163.421997       1.73863637    
   163.423004       1.76153851    
   163.423996       1.73863637    
   163.425003       1.76153851    
   163.425995       1.73484850    
   163.427002       1.76538467    
   163.427994       1.73484850    
   163.429001       1.76538467    
   163.429993       1.73484850    
   163.431000       1.73484850    
   163.432007       1.76538467    
   163.432999       1.73484850    
   163.434006       1.76153851    
   163.434998       1.73484850    
   163.436005       1.76153851    
   163.436996       1.73863637    
   163.438004       1.76153851    
   163.438995       1.73484850    
   163.440002       1.76153851    
   163.440994       1.73484850    
   163.442001       1.76153851    
   163.442993       1.73484850    
   163.444000       1.73484850    
   163.445007       1.76153851    
   163.445999       1.73484850    
   163.447006       1.76153851    
   163.447998       1.73484850    
   163.449005       1.76153851    
   163.449997       1.73484850    
   163.451004       1.76153851    
   163.451996       1.73484850    
   163.453003       1.76153851    
   163.453995       1.73484850    
   163.455002       1.75769234    
   163.455994       1.73484850    
   163.457001       1.76153851    
   163.457993       1.73484850    
   163.459000       1.73484850    
   163.460007       1.75769234    
   163.460999       1.73484850    
   163.462006       1.76153851    
   163.462997       1.73106062    
   163.464005       1.76153851    
   163.464996       1.73484850    
   163.466003       1.75769234    
   163.466995       1.73484850    
   163.468002       1.75769234    
   163.468994       1.73484850    
   163.470001       1.75769234    
   163.470993       1.73484850    
   163.472000       1.73106062    
   163.473007       1.76153851    
   163.473999       1.73106062    
   163.475006       1.76153851    
   163.475998       1.73106062    
   163.477005       1.75769234    
   163.477997       1.73484850    
   163.479004       1.75769234    
   163.479996       1.73106062    
   163.481003       1.76153851    
   163.481995       1.73106062    
   163.483002       1.75769234    
   163.483994       1.73106062    
   163.485001       1.75769234    
   163.485992       1.73484850    
   163.487000       1.73106062    
   163.488007       1.75769234    
   163.488998       1.73106062    
   163.490005       1.75769234    
   163.490997       1.73106062    
   163.492004       1.75769234    
   163.492996       1.73106062    
   163.494003       1.75769234    
   163.494995       1.73106062    
   163.496002       1.75769234    
   163.496994       1.73106062    
   163.498001       1.75769234    
   163.498993       1.73106062    
   163.500000       1.73106062    
   163.501007       1.75769234    
   163.501999       1.73106062    
   163.503006       1.75576925    
   163.503998       1.73106062    
   163.505005       1.75769234    
   163.505997       1.72916663    
   163.507004       1.75769234    
   163.507996       1.72916663    
   163.509003       1.75769234    
   163.509995       1.72916663    
   163.511002       1.75576925    
   163.511993       1.73106062    
   163.513000       1.72916663    
   163.514008       1.75576925    
   163.514999       1.72916663    
   163.516006       1.75576925    
   163.516998       1.72916663    
   163.518005       1.75769234    
   163.518997       1.72916663    
   163.520004       1.75576925    
   163.520996       1.72727275    
   163.522003       1.75576925    
   163.522995       1.72916663    
   163.524002       1.75576925    
   163.524994       1.72916663    
   163.526001       1.75576925    
   163.526993       1.72727275    
   163.528000       1.72916663    
   163.529007       1.75384617    
   163.529999       1.72916663    
   163.531006       1.75576925    
   163.531998       1.72727275    
   163.533005       1.75576925    
   163.533997       1.72727275    
   163.535004       1.75384617    
   163.535995       1.72916663    
   163.537003       1.75384617    
   163.537994       1.72727275    
   163.539001       1.75384617    
   163.539993       1.72727275    
   163.541000       1.72916663    
   163.542007       1.75384617    
   163.542999       1.72727275    
   163.544006       1.75384617    
   163.544998       1.72727275    
   163.546005       1.75384617    
   163.546997       1.72537875    
   163.548004       1.75384617    
   163.548996       1.72727275    
   163.550003       1.75384617    
   163.550995       1.72537875    
   163.552002       1.75384617    
   163.552994       1.72727275    
   163.554001       1.75192308    
   163.554993       1.72727275    
   163.556000       1.72537875    
   163.557007       1.75384617    
   163.557999       1.72537875    
   163.559006       1.75384617    
   163.559998       1.72537875    
   163.561005       1.75192308    
   163.561996       1.72537875    
   163.563004       1.75384617    
   163.563995       1.72537875    
   163.565002       1.75192308    
   163.565994       1.72537875    
   163.567001       1.75192308    
   163.567993       1.72537875    
   163.569000       1.72537875    
   163.570007       1.75192308    
   163.570999       1.72537875    
   163.572006       1.75192308    
   163.572998       1.72348487    
   163.574005       1.75192308    
   163.574997       1.72537875    
   163.576004       1.75192308    
   163.576996       1.72348487    
   163.578003       1.75192308    
   163.578995       1.72348487    
   163.580002       1.75192308    
   163.580994       1.72348487    
   163.582001       1.75192308    
   163.582993       1.72348487    
   163.584000       1.72348487    
   163.585007       1.75192308    
   163.585999       1.72348487    
   163.587006       1.75000000    
   163.587997       1.72348487    
   163.589005       1.75192308    
   163.589996       1.72348487    
   163.591003       1.75000000    
   163.591995       1.72348487    
   163.593002       1.75000000    
   163.593994       1.72348487    
   163.595001       1.74807692    
   163.595993       1.72348487    
   163.597000       1.72348487    
   163.598007       1.75000000    
   163.598999       1.72348487    
   163.600006       1.74807692    
   163.600998       1.72348487    
   163.602005       1.74807692    
   163.602997       1.72348487    
   163.604004       1.75000000    
   163.604996       1.72159088    
   163.606003       1.74807692    
   163.606995       1.72348487    
   163.608002       1.74807692    
   163.608994       1.72159088    
   163.610001       1.75000000    
   163.610992       1.72159088    
   163.612000       1.72159088    
   163.613007       1.74807692    
   163.613998       1.72159088    
   163.615005       1.74807692    
   163.615997       1.72159088    
   163.617004       1.74807692    
   163.617996       1.72159088    
   163.619003       1.74807692    
   163.619995       1.72159088    
   163.621002       1.74807692    
   163.621994       1.72159088    
   163.623001       1.74615383    
   163.623993       1.72159088    
   163.625000       1.72159088    
   163.626007       1.74615383    
   163.626999       1.72159088    
   163.628006       1.74615383    
   163.628998       1.72159088    
   163.630005       1.74615383    
   163.630997       1.72159088    
   163.632004       1.74615383    
   163.632996       1.71969700    
   163.634003       1.74807692    
   163.634995       1.71969700    
   163.636002       1.74615383    
   163.636993       1.71969700    
   163.638000       1.71969700    
   163.639008       1.74615383    
   163.639999       1.71969700    
   163.641006       1.74615383    
   163.641998       1.71969700    
   163.643005       1.74615383    
   163.643997       1.71969700    
   163.645004       1.74615383    
   163.645996       1.71969700    
   163.647003       1.74423075    
   163.647995       1.71969700    
   163.649002       1.74615383    
   163.649994       1.71780300    
   163.651001       1.74615383    
   163.651993       1.71780300    
   163.653000       1.71969700    
   163.654007       1.74423075    
   163.654999       1.71969700    
   163.656006       1.74423075    
   163.656998       1.71780300    
   163.658005       1.74423075    
   163.658997       1.71969700    
   163.660004       1.74423075    
   163.660995       1.71780300    
   163.662003       1.74423075    
   163.662994       1.71780300    
   163.664001       1.74423075    
   163.664993       1.71780300    
   163.666000       1.71780300    
   163.667007       1.74423075    
   163.667999       1.71780300    
   163.669006       1.74423075    
   163.669998       1.71590912    
   163.671005       1.74423075    
   163.671997       1.71780300    
   163.673004       1.74230766    
   163.673996       1.71780300    
   163.675003       1.74423075    
   163.675995       1.71590912    
   163.677002       1.74423075    
   163.677994       1.71590912    
   163.679001       1.74230766    
   163.679993       1.71780300    
   163.681000       1.71590912    
   163.682007       1.74230766    
   163.682999       1.71780300    
   163.684006       1.74230766    
   163.684998       1.71590912    
   163.686005       1.74230766    
   163.686996       1.71590912    
   163.688004       1.74230766    
   163.688995       1.71590912    
   163.690002       1.74230766    
   163.690994       1.71590912    
   163.692001       1.74230766    
   163.692993       1.71401513    
   163.694000       1.71590912    
   163.695007       1.74230766    
   163.695999       1.71590912    
   163.697006       1.74038458    
   163.697998       1.71590912    
   163.699005       1.74038458    
   163.699997       1.71590912    
   163.701004       1.74038458    
   163.701996       1.71590912    
   163.703003       1.74038458    
   163.703995       1.71590912    
   163.705002       1.74038458    
   163.705994       1.71401513    
   163.707001       1.74038458    
   163.707993       1.71590912    
   163.709000       1.71401513    
   163.710007       1.74038458    
   163.710999       1.71401513    
   163.712006       1.74038458    
   163.712997       1.71401513    
   163.714005       1.74038458    
   163.714996       1.71401513    
   163.716003       1.73846149    
   163.716995       1.71401513    
   163.718002       1.74038458    
   163.718994       1.71401513    
   163.720001       1.73846149    
   163.720993       1.71401513    
   163.722000       1.71401513    
   163.723007       1.73846149    
   163.723999       1.71401513    
   163.725006       1.73846149    
   163.725998       1.71401513    
   163.727005       1.73846149    
   163.727997       1.71212125    
   163.729004       1.74038458    
   163.729996       1.71212125    
   163.731003       1.73846149    
   163.731995       1.71212125    
   163.733002       1.73846149    
   163.733994       1.71212125    
   163.735001       1.73846149    
   163.735992       1.71212125    
   163.737000       1.71212125    
   163.738007       1.73846149    
   163.738998       1.71212125    
   163.740005       1.73846149    
   163.740997       1.71212125    
   163.742004       1.73846149    
   163.742996       1.71022725    
   163.744003       1.73846149    
   163.744995       1.71212125    
   163.746002       1.73653841    
   163.746994       1.71212125    
   163.748001       1.73653841    
   163.748993       1.71212125    
   163.750000       1.71022725    
   163.751007       1.73653841    
   163.751999       1.71212125    
   163.753006       1.73653841    
   163.753998       1.71022725    
   163.755005       1.73653841    
   163.755997       1.71212125    
   163.757004       1.73653841    
   163.757996       1.71022725    
   163.759003       1.73653841    
   163.759995       1.71022725    
   163.761002       1.73653841    
   163.761993       1.71022725    
   163.763000       1.71022725    
   163.764008       1.73461533    
   163.764999       1.71022725    
   163.766006       1.73653841    
   163.766998       1.71022725    
   163.768005       1.73461533    
   163.768997       1.71022725    
   163.770004       1.73461533    
   163.770996       1.71022725    
   163.772003       1.73461533    
   163.772995       1.71022725    
   163.774002       1.73461533    
   163.774994       1.71022725    
   163.776001       1.73461533    
   163.776993       1.70833337    
   163.778000       1.70833337    
   163.779007       1.73653841    
   163.779999       1.70833337    
   163.781006       1.73461533    
   163.781998       1.70833337    
   163.783005       1.73461533    
   163.783997       1.70833337    
   163.785004       1.73461533    
   163.785995       1.70833337    
   163.787003       1.73461533    
   163.787994       1.70643938    
   163.789001       1.73461533    
   163.789993       1.70833337    
   163.791000       1.70833337    
   163.792007       1.73269236    
   163.792999       1.70833337    
   163.794006       1.73269236    
   163.794998       1.70833337    
   163.796005       1.73269236    
   163.796997       1.70833337    
   163.798004       1.73269236    
   163.798996       1.70643938    
   163.800003       1.73461533    
   163.800995       1.70643938    
   163.802002       1.73269236    
   163.802994       1.70643938    
   163.804001       1.73461533    
   163.804993       1.70643938    
   163.806000       1.70643938    
   163.807007       1.73269236    
   163.807999       1.70643938    
   163.809006       1.73269236    
   163.809998       1.70454550    
   163.811005       1.73269236    
   163.811996       1.70643938    
   163.813004       1.73269236    
   163.813995       1.70643938    
   163.815002       1.73076928    
   163.815994       1.70643938    
   163.817001       1.73076928    
   163.817993       1.70643938    
   163.819000       1.70454550    
   163.820007       1.73269236    
   163.820999       1.70454550    
   163.822006       1.73269236    
   163.822998       1.70454550    
   163.824005       1.73076928    
   163.824997       1.70643938    
   163.826004       1.73076928    
   163.826996       1.70454550    
   163.828003       1.73076928    
   163.828995       1.70454550    
   163.830002       1.73076928    
   163.830994       1.70454550    
   163.832001       1.73076928    
   163.832993       1.70454550    
   163.834000       1.70454550    
   163.835007       1.73076928    
   163.835999       1.70265150    
   163.837006       1.73076928    
   163.837997       1.70454550    
   163.839005       1.72884619    
   163.839996       1.70454550    
   163.841003       1.73076928    
   163.841995       1.70265150    
   163.843002       1.73076928    
   163.843994       1.70265150    
   163.845001       1.72884619    
   163.845993       1.70454550    
   163.847000       1.70265150    
   163.848007       1.72884619    
   163.848999       1.70454550    
   163.850006       1.72884619    
   163.850998       1.70265150    
   163.852005       1.72884619    
   163.852997       1.70265150    
   163.854004       1.72884619    
   163.854996       1.70265150    
   163.856003       1.72884619    
   163.856995       1.70265150    
   163.858002       1.72884619    
   163.858994       1.70075762    
   163.860001       1.72884619    
   163.860992       1.70265150    
   163.862000       1.70265150    
   163.863007       1.72692311    
   163.863998       1.70265150    
   163.865005       1.72692311    
   163.865997       1.70265150    
   163.867004       1.72692311    
   163.867996       1.70265150    
   163.869003       1.72692311    
   163.869995       1.70075762    
   163.871002       1.72884619    
   163.871994       1.70075762    
   163.873001       1.72692311    
   163.873993       1.70075762    
   163.875000       1.70075762    
   163.876007       1.72692311    
   163.876999       1.70075762    
   163.878006       1.72692311    
   163.878998       1.70075762    
   163.880005       1.72692311    
   163.880997       1.70075762    
   163.882004       1.72692311    
   163.882996       1.70075762    
   163.884003       1.72500002    
   163.884995       1.70075762    
   163.886002       1.72692311    
   163.886993       1.69886363    
   163.888000       1.70075762    
   163.889008       1.72500002    
   163.889999       1.70075762    
   163.891006       1.72500002    
   163.891998       1.70075762    
   163.893005       1.72500002    
   163.893997       1.69886363    
   163.895004       1.72692311    
   163.895996       1.69886363    
   163.897003       1.72500002    
   163.897995       1.69886363    
   163.899002       1.72500002    
   163.899994       1.69886363    
   163.901001       1.72500002    
   163.901993       1.69886363    
   163.903000       1.69886363    
   163.904007       1.72500002    
   163.904999       1.69886363    
   163.906006       1.72500002    
   163.906998       1.69696975    
   163.908005       1.72500002    
   163.908997       1.69886363    
   163.910004       1.72307694    
   163.910995       1.69886363    
   163.912003       1.72500002    
   163.912994       1.69696975    
   163.914001       1.72500002    
   163.914993       1.69696975    
   163.916000       1.69696975    
   163.917007       1.72500002    
   163.917999       1.69696975    
   163.919006       1.72307694    
   163.919998       1.69696975    
   163.921005       1.72307694    
   163.921997       1.69886363    
   163.923004       1.72307694    
   163.923996       1.69696975    
   163.925003       1.72307694    
   163.925995       1.69696975    
   163.927002       1.72115386    
   163.927994       1.69696975    
   163.929001       1.72307694    
   163.929993       1.69696975    
   163.931000       1.69696975    
   163.932007       1.72115386    
   163.932999       1.69696975    
   163.934006       1.72115386    
   163.934998       1.69696975    
   163.936005       1.72307694    
   163.936996       1.69507575    
   163.938004       1.72115386    
   163.938995       1.69696975    
   163.940002       1.72115386    
   163.940994       1.69507575    
   163.942001       1.72307694    
   163.942993       1.69507575    
   163.944000       1.69507575    
   163.945007       1.72115386    
   163.945999       1.69507575    
   163.947006       1.72115386    
   163.947998       1.69507575    
   163.949005       1.72115386    
   163.949997       1.69507575    
   163.951004       1.72115386    
   163.951996       1.69507575    
   163.953003       1.72115386    
   163.953995       1.69318187    
   163.955002       1.72115386    
   163.955994       1.69507575    
   163.957001       1.71923077    
   163.957993       1.69507575    
   163.959000       1.69318187    
   163.960007       1.72115386    
   163.960999       1.69318187    
   163.962006       1.72115386    
   163.962997       1.69318187    
   163.964005       1.71923077    
   163.964996       1.69318187    
   163.966003       1.72115386    
   163.966995       1.69318187    
   163.968002       1.71923077    
   163.968994       1.69318187    
   163.970001       1.71923077    
   163.970993       1.69318187    
   163.972000       1.69318187    
   163.973007       1.71923077    
   163.973999       1.69318187    
   163.975006       1.71923077    
   163.975998       1.69128788    
   163.977005       1.71923077    
   163.977997       1.69318187    
   163.979004       1.71923077    
   163.979996       1.69128788    
   163.981003       1.71923077    
   163.981995       1.69128788    
   163.983002       1.71923077    
   163.983994       1.69128788    
   163.985001       1.71923077    
   163.985992       1.69128788    
   163.987000       1.69128788    
   163.988007       1.71923077    
   163.988998       1.69128788    
   163.990005       1.71730769    
   163.990997       1.69128788    
   163.992004       1.71730769    
   163.992996       1.69128788    
   163.994003       1.71730769    
   163.994995       1.69128788    
   163.996002       1.71730769    
   163.996994       1.69128788    
   163.998001       1.71730769    
   163.998993       1.69128788    
   164.000000       1.68939400    
   164.001007       1.71730769    
   164.001999       1.69128788    
   164.003006       1.71538460    
   164.003998       1.69128788    
   164.005005       1.71538460    
   164.005997       1.69128788    
   164.007004       1.71538460    
   164.007996       1.69128788    
   164.009003       1.71538460    
   164.009995       1.68939400    
   164.011002       1.71730769    
   164.011993       1.68939400    
   164.013000       1.68939400    
   164.014008       1.71538460    
   164.014999       1.68939400    
   164.016006       1.71538460    
   164.016998       1.68939400    
   164.018005       1.71538460    
   164.018997       1.68939400    
   164.020004       1.71538460    
   164.020996       1.68939400    
   164.022003       1.71538460    
   164.022995       1.68939400    
   164.024002       1.71346152    
   164.024994       1.68939400    
   164.026001       1.71538460    
   164.026993       1.68750000    
   164.028000       1.68939400    
   164.029007       1.71346152    
   164.029999       1.68939400    
   164.031006       1.71346152    
   164.031998       1.68939400    
   164.033005       1.71346152    
   164.033997       1.68750000    
   164.035004       1.71346152    
   164.035995       1.68939400    
   164.037003       1.71346152    
   164.037994       1.68750000    
   164.039001       1.71346152    
   164.039993       1.68750000    
   164.041000       1.68750000    
   164.042007       1.71346152    
   164.042999       1.68750000    
   164.044006       1.71346152    
   164.044998       1.68560600    
   164.046005       1.71346152    
   164.046997       1.68750000    
   164.048004       1.71153843    
   164.048996       1.68750000    
   164.050003       1.71346152    
   164.050995       1.68560600    
   164.052002       1.71346152    
   164.052994       1.68560600    
   164.054001       1.71346152    
   164.054993       1.68560600    
   164.056000       1.68560600    
   164.057007       1.71346152    
   164.057999       1.68560600    
   164.059006       1.71153843    
   164.059998       1.68560600    
   164.061005       1.71153843    
   164.061996       1.68560600    
   164.063004       1.71153843    
   164.063995       1.68560600    
   164.065002       1.71153843    
   164.065994       1.68560600    
   164.067001       1.71153843    
   164.067993       1.68560600    
   164.069000       1.68560600    
   164.070007       1.70961535    
   164.070999       1.68560600    
   164.072006       1.71153843    
   164.072998       1.68371212    
   164.074005       1.71153843    
   164.074997       1.68371212    
   164.076004       1.71153843    
   164.076996       1.68371212    
   164.078003       1.70961535    
   164.078995       1.68560600    
   164.080002       1.70961535    
   164.080994       1.68371212    
   164.082001       1.71153843    
   164.082993       1.68371212    
   164.084000       1.68371212    
   164.085007       1.70961535    
   164.085999       1.68371212    
   164.087006       1.70961535    
   164.087997       1.68371212    
   164.089005       1.70961535    
   164.089996       1.68371212    
   164.091003       1.70769227    
   164.091995       1.68371212    
   164.093002       1.70961535    
   164.093994       1.68181813    
   164.095001       1.70961535    
   164.095993       1.68371212    
   164.097000       1.68181813    
   164.098007       1.70961535    
   164.098999       1.68181813    
   164.100006       1.70961535    
   164.100998       1.68181813    
   164.102005       1.70769227    
   164.102997       1.68371212    
   164.104004       1.70769227    
   164.104996       1.68181813    
   164.106003       1.70769227    
   164.106995       1.68181813    
   164.108002       1.70769227    
   164.108994       1.68181813    
   164.110001       1.70769227    
   164.110992       1.68181813    
   164.112000       1.68181813    
   164.113007       1.70769227    
   164.113998       1.68181813    
   164.115005       1.70769227    
   164.115997       1.67992425    
   164.117004       1.70769227    
   164.117996       1.68181813    
   164.119003       1.70576918    
   164.119995       1.68181813    
   164.121002       1.70576918    
   164.121994       1.68181813    
   164.123001       1.70576918    
   164.123993       1.67992425    
   164.125000       1.68181813    
   164.126007       1.70576918    
   164.126999       1.67992425    
   164.128006       1.70576918    
   164.128998       1.68181813    
   164.130005       1.70576918    
   164.130997       1.67992425    
   164.132004       1.70576918    
   164.132996       1.67992425    
   164.134003       1.70576918    
   164.134995       1.67992425    
   164.136002       1.70384610    
   164.136993       1.67992425    
   164.138000       1.67992425    
   164.139008       1.70576918    
   164.139999       1.67803025    
   164.141006       1.70576918    
   164.141998       1.67992425    
   164.143005       1.70384610    
   164.143997       1.67992425    
   164.145004       1.70384610    
   164.145996       1.67803025    
   164.147003       1.70576918    
   164.147995       1.67803025    
   164.149002       1.70384610    
   164.149994       1.67992425    
   164.151001       1.70384610    
   164.151993       1.67803025    
   164.153000       1.67803025    
   164.154007       1.70384610    
   164.154999       1.67803025    
   164.156006       1.70384610    
   164.156998       1.67803025    
   164.158005       1.70384610    
   164.158997       1.67803025    
   164.160004       1.70192313    
   164.160995       1.67803025    
   164.162003       1.70384610    
   164.162994       1.67803025    
   164.164001       1.70192313    
   164.164993       1.67803025    
   164.166000       1.67613637    
   164.167007       1.70384610    
   164.167999       1.67613637    
   164.169006       1.70384610    
   164.169998       1.67613637    
   164.171005       1.70192313    
   164.171997       1.67803025    
   164.173004       1.70192313    
   164.173996       1.67613637    
   164.175003       1.70192313    
   164.175995       1.67613637    
   164.177002       1.70192313    
   164.177994       1.67613637    
   164.179001       1.70192313    
   164.179993       1.67613637    
   164.181000       1.67613637    
   164.182007       1.70192313    
   164.182999       1.67613637    
   164.184006       1.70000005    
   164.184998       1.67613637    
   164.186005       1.70192313    
   164.186996       1.67424238    
   164.188004       1.70192313    
   164.188995       1.67424238    
   164.190002       1.70192313    
   164.190994       1.67424238    
   164.192001       1.70192313    
   164.192993       1.67424238    
   164.194000       1.67424238    
   164.195007       1.70192313    
   164.195999       1.67424238    
   164.197006       1.70000005    
   164.197998       1.67424238    
   164.199005       1.70000005    
   164.199997       1.67424238    
   164.201004       1.70000005    
   164.201996       1.67424238    
   164.203003       1.70000005    
   164.203995       1.67424238    
   164.205002       1.70000005    
   164.205994       1.67234850    
   164.207001       1.70000005    
   164.207993       1.67424238    
   164.209000       1.67424238    
   164.210007       1.69807696    
   164.210999       1.67424238    
   164.212006       1.69807696    
   164.212997       1.67424238    
   164.214005       1.69807696    
   164.214996       1.67234850    
   164.216003       1.70000005    
   164.216995       1.67234850    
   164.218002       1.69807696    
   164.218994       1.67424238    
   164.220001       1.69807696    
   164.220993       1.67234850    
   164.222000       1.67234850    
   164.223007       1.69807696    
   164.223999       1.67234850    
   164.225006       1.69807696    
   164.225998       1.67234850    
   164.227005       1.69807696    
   164.227997       1.67045450    
   164.229004       1.69807696    
   164.229996       1.67234850    
   164.231003       1.69615388    
   164.231995       1.67234850    
   164.233002       1.69807696    
   164.233994       1.67045450    
   164.235001       1.69807696    
   164.235992       1.67045450    
   164.237000       1.67234850    
   164.238007       1.69615388    
   164.238998       1.67045450    
   164.240005       1.69807696    
   164.240997       1.67045450    
   164.242004       1.69615388    
   164.242996       1.67045450    
   164.244003       1.69615388    
   164.244995       1.67045450    
   164.246002       1.69615388    
   164.246994       1.67045450    
   164.248001       1.69615388    
   164.248993       1.67045450    
   164.250000       1.67045450    
   164.251007       1.69615388    
   164.251999       1.66856062    
   164.253006       1.69615388    
   164.253998       1.67045450    
   164.255005       1.69423079    
   164.255997       1.67045450    
   164.257004       1.69423079    
   164.257996       1.67045450    
   164.259003       1.69423079    
   164.259995       1.67045450    
   164.261002       1.69423079    
   164.261993       1.66856062    
   164.263000       1.67045450    
   164.264008       1.69423079    
   164.264999       1.66856062    
   164.266006       1.69423079    
   164.266998       1.66856062    
   164.268005       1.69423079    
   164.268997       1.66856062    
   164.270004       1.69423079    
   164.270996       1.66856062    
   164.272003       1.69423079    
   164.272995       1.66856062    
   164.274002       1.69423079    
   164.274994       1.66666663    
   164.276001       1.69423079    
   164.276993       1.66856062    
   164.278000       1.66666663    
   164.279007       1.69423079    
   164.279999       1.66666663    
   164.281006       1.69423079    
   164.281998       1.66666663    
   164.283005       1.69423079    
   164.283997       1.66666663    
   164.285004       1.69230771    
   164.285995       1.66666663    
   164.287003       1.69423079    
   164.287994       1.66666663    
   164.289001       1.69230771    
   164.289993       1.66666663    
   164.291000       1.66666663    
   164.292007       1.69230771    
   164.292999       1.66666663    
   164.294006       1.69230771    
   164.294998       1.66666663    
   164.296005       1.69038463    
   164.296997       1.66666663    
   164.298004       1.69230771    
   164.298996       1.66666663    
   164.300003       1.69038463    
   164.300995       1.66666663    
   164.302002       1.69038463    
   164.302994       1.66666663    
   164.304001       1.69038463    
   164.304993       1.66666663    
   164.306000       1.66477275    
   164.307007       1.69038463    
   164.307999       1.66666663    
   164.309006       1.69038463    
   164.309998       1.66477275    
   164.311005       1.69038463    
   164.311996       1.66477275    
   164.313004       1.69038463    
   164.313995       1.66477275    
   164.315002       1.69038463    
   164.315994       1.66477275    
   164.317001       1.69038463    
   164.317993       1.66477275    
   164.319000       1.66477275    
   164.320007       1.68846154    
   164.320999       1.66477275    
   164.322006       1.69038463    
   164.322998       1.66287875    
   164.324005       1.69038463    
   164.324997       1.66287875    
   164.326004       1.69038463    
   164.326996       1.66287875    
   164.328003       1.69038463    
   164.328995       1.66287875    
   164.330002       1.68846154    
   164.330994       1.66287875    
   164.332001       1.69038463    
   164.332993       1.66287875    
   164.334000       1.66287875    
   164.335007       1.68846154    
   164.335999       1.66287875    
   164.337006       1.68846154    
   164.337997       1.66287875    
   164.339005       1.68846154    
   164.339996       1.66287875    
   164.341003       1.68653846    
   164.341995       1.66287875    
   164.343002       1.68846154    
   164.343994       1.66287875    
   164.345001       1.68653846    
   164.345993       1.66287875    
   164.347000       1.66098487    
   164.348007       1.68846154    
   164.348999       1.66098487    
   164.350006       1.68846154    
   164.350998       1.66098487    
   164.352005       1.68653846    
   164.352997       1.66287875    
   164.354004       1.68653846    
   164.354996       1.66098487    
   164.356003       1.68653846    
   164.356995       1.66098487    
   164.358002       1.68653846    
   164.358994       1.66098487    
   164.360001       1.68653846    
   164.360992       1.66098487    
   164.362000       1.66098487    
   164.363007       1.68653846    
   164.363998       1.66098487    
   164.365005       1.68461537    
   164.365997       1.66098487    
   164.367004       1.68653846    
   164.367996       1.65909088    
   164.369003       1.68653846    
   164.369995       1.65909088    
   164.371002       1.68653846    
   164.371994       1.65909088    
   164.373001       1.68653846    
   164.373993       1.65909088    
   164.375000       1.65909088    
   164.376007       1.68461537    
   164.376999       1.66098487    
   164.378006       1.68461537    
   164.378998       1.65909088    
   164.380005       1.68461537    
   164.380997       1.65909088    
   164.382004       1.68461537    
   164.382996       1.65909088    
   164.384003       1.68461537    
   164.384995       1.65909088    
   164.386002       1.68269229    
   164.386993       1.65909088    
   164.388000       1.65909088    
   164.389008       1.68269229    
   164.389999       1.65909088    
   164.391006       1.68461537    
   164.391998       1.65719700    
   164.393005       1.68461537    
   164.393997       1.65719700    
   164.395004       1.68461537    
   164.395996       1.65719700    
   164.397003       1.68269229    
   164.397995       1.65719700    
   164.399002       1.68461537    
   164.399994       1.65719700    
   164.401001       1.68269229    
   164.401993       1.65719700    
   164.403000       1.65719700    
   164.404007       1.68269229    
   164.404999       1.65719700    
   164.406006       1.68269229    
   164.406998       1.65719700    
   164.408005       1.68269229    
   164.408997       1.65530300    
   164.410004       1.68269229    
   164.410995       1.65719700    
   164.412003       1.68076921    
   164.412994       1.65719700    
   164.414001       1.68076921    
   164.414993       1.65719700    
   164.416000       1.65530300    
   164.417007       1.68269229    
   164.417999       1.65530300    
   164.419006       1.68269229    
   164.419998       1.65530300    
   164.421005       1.68076921    
   164.421997       1.65530300    
   164.423004       1.68076921    
   164.423996       1.65530300    
   164.425003       1.68269229    
   164.425995       1.65530300    
   164.427002       1.68076921    
   164.427994       1.65340912    
   164.429001       1.68076921    
   164.429993       1.65530300    
   164.431000       1.65530300    
   164.432007       1.68076921    
   164.432999       1.65340912    
   164.434006       1.68076921    
   164.434998       1.65530300    
   164.436005       1.67884612    
   164.436996       1.65530300    
   164.438004       1.67884612    
   164.438995       1.65530300    
   164.440002       1.67884612    
   164.440994       1.65340912    
   164.442001       1.68076921    
   164.442993       1.65340912    
   164.444000       1.65340912    
   164.445007       1.67884612    
   164.445999       1.65340912    
   164.447006       1.67884612    
   164.447998       1.65340912    
   164.449005       1.67884612    
   164.449997       1.65340912    
   164.451004       1.67884612    
   164.451996       1.65340912    
   164.453003       1.67884612    
   164.453995       1.65340912    
   164.455002       1.67692304    
   164.455994       1.65340912    
   164.457001       1.67884612    
   164.457993       1.65151513    
   164.459000       1.65340912    
   164.460007       1.67692304    
   164.460999       1.65340912    
   164.462006       1.67692304    
   164.462997       1.65151513    
   164.464005       1.67884612    
   164.464996       1.65151513    
   164.466003       1.67692304    
   164.466995       1.65151513    
   164.468002       1.67692304    
   164.468994       1.65151513    
   164.470001       1.67692304    
   164.470993       1.65151513    
   164.472000       1.65151513    
   164.473007       1.67692304    
   164.473999       1.65151513    
   164.475006       1.67692304    
   164.475998       1.65151513    
   164.477005       1.67499995    
   164.477997       1.65151513    
   164.479004       1.67692304    
   164.479996       1.64962125    
   164.481003       1.67692304    
   164.481995       1.64962125    
   164.483002       1.67692304    
   164.483994       1.64962125    
   164.485001       1.67692304    
   164.485992       1.64962125    
   164.487000       1.64962125    
   164.488007       1.67499995    
   164.488998       1.65151513    
   164.490005       1.67499995    
   164.490997       1.64962125    
   164.492004       1.67499995    
   164.492996       1.64962125    
   164.494003       1.67499995    
   164.494995       1.64962125    
   164.496002       1.67499995    
   164.496994       1.64772725    
   164.498001       1.67499995    
   164.498993       1.64962125    
   164.500000       1.64962125    
   164.501007       1.67307687    
   164.501999       1.64962125    
   164.503006       1.67307687    
   164.503998       1.64962125    
   164.505005       1.67307687    
   164.505997       1.64962125    
   164.507004       1.67307687    
   164.507996       1.64772725    
   164.509003       1.67499995    
   164.509995       1.64772725    
   164.511002       1.67307687    
   164.511993       1.64772725    
   164.513000       1.64772725    
   164.514008       1.67307687    
   164.514999       1.64772725    
   164.516006       1.67307687    
   164.516998       1.64772725    
   164.518005       1.67307687    
   164.518997       1.64772725    
   164.520004       1.67307687    
   164.520996       1.64772725    
   164.522003       1.67115390    
   164.522995       1.64772725    
   164.524002       1.67115390    
   164.524994       1.64772725    
   164.526001       1.67307687    
   164.526993       1.64583337    
   164.528000       1.64583337    
   164.529007       1.67307687    
   164.529999       1.64583337    
   164.531006       1.67115390    
   164.531998       1.64772725    
   164.533005       1.67115390    
   164.533997       1.64583337    
   164.535004       1.67115390    
   164.535995       1.64583337    
   164.537003       1.67115390    
   164.537994       1.64583337    
   164.539001       1.67115390    
   164.539993       1.64583337    
   164.541000       1.64583337    
   164.542007       1.67115390    
   164.542999       1.64393938    
   164.544006       1.67115390    
   164.544998       1.64583337    
   164.546005       1.66923082    
   164.546997       1.64583337    
   164.548004       1.66923082    
   164.548996       1.64583337    
   164.550003       1.66923082    
   164.550995       1.64583337    
   164.552002       1.66923082    
   164.552994       1.64393938    
   164.554001       1.67115390    
   164.554993       1.64393938    
   164.556000       1.64393938    
   164.557007       1.66923082    
   164.557999       1.64393938    
   164.559006       1.66923082    
   164.559998       1.64393938    
   164.561005       1.66923082    
   164.561996       1.64393938    
   164.563004       1.66923082    
   164.563995       1.64393938    
   164.565002       1.66730773    
   164.565994       1.64393938    
   164.567001       1.66923082    
   164.567993       1.64204550    
   164.569000       1.64393938    
   164.570007       1.66730773    
   164.570999       1.64393938    
   164.572006       1.66730773    
   164.572998       1.64393938    
   164.574005       1.66730773    
   164.574997       1.64204550    
   164.576004       1.66923082    
   164.576996       1.64204550    
   164.578003       1.66730773    
   164.578995       1.64204550    
   164.580002       1.66730773    
   164.580994       1.64204550    
   164.582001       1.66730773    
   164.582993       1.64204550    
   164.584000       1.64204550    
   164.585007       1.66730773    
   164.585999       1.64204550    
   164.587006       1.66538465    
   164.587997       1.64204550    
   164.589005       1.66730773    
   164.589996       1.64015150    
   164.591003       1.66730773    
   164.591995       1.64015150    
   164.593002       1.66730773    
   164.593994       1.64015150    
   164.595001       1.66730773    
   164.595993       1.64015150    
   164.597000       1.64015150    
   164.598007       1.66730773    
   164.598999       1.64015150    
   164.600006       1.66538465    
   164.600998       1.64015150    
   164.602005       1.66538465    
   164.602997       1.64015150    
   164.604004       1.66538465    
   164.604996       1.64015150    
   164.606003       1.66538465    
   164.606995       1.64015150    
   164.608002       1.66538465    
   164.608994       1.63825762    
   164.610001       1.66538465    
   164.610992       1.64015150    
   164.612000       1.63825762    
   164.613007       1.66538465    
   164.613998       1.64015150    
   164.615005       1.66346157    
   164.615997       1.63825762    
   164.617004       1.66538465    
   164.617996       1.63825762    
   164.619003       1.66538465    
   164.619995       1.63825762    
   164.621002       1.66346157    
   164.621994       1.63825762    
   164.623001       1.66346157    
   164.623993       1.63825762    
   164.625000       1.63825762    
   164.626007       1.66346157    
   164.626999       1.63825762    
   164.628006       1.66346157    
   164.628998       1.63825762    
   164.630005       1.66346157    
   164.630997       1.63825762    
   164.632004       1.66153848    
   164.632996       1.63825762    
   164.634003       1.66346157    
   164.634995       1.63636363    
   164.636002       1.66346157    
   164.636993       1.63636363    
   164.638000       1.63825762    
   164.639008       1.66153848    
   164.639999       1.63636363    
   164.641006       1.66346157    
   164.641998       1.63636363    
   164.643005       1.66153848    
   164.643997       1.63636363    
   164.645004       1.66153848    
   164.645996       1.63636363    
   164.647003       1.66346157    
   164.647995       1.63636363    
   164.649002       1.65961540    
   164.649994       1.63636363    
   164.651001       1.66153848    
   164.651993       1.63636363    
   164.653000       1.63636363    
   164.654007       1.65961540    
   164.654999       1.63636363    
   164.656006       1.66153848    
   164.656998       1.63446975    
   164.658005       1.66153848    
   164.658997       1.63446975    
   164.660004       1.66153848    
   164.660995       1.63446975    
   164.662003       1.65961540    
   164.662994       1.63636363    
   164.664001       1.65961540    
   164.664993       1.63446975    
   164.666000       1.63446975    
   164.667007       1.66153848    
   164.667999       1.63446975    
   164.669006       1.65961540    
   164.669998       1.63446975    
   164.671005       1.65961540    
   164.671997       1.63257575    
   164.673004       1.65961540    
   164.673996       1.63446975    
   164.675003       1.65961540    
   164.675995       1.63446975    
   164.677002       1.65769231    
   164.677994       1.63446975    
   164.679001       1.65769231    
   164.679993       1.63446975    
   164.681000       1.63257575    
   164.682007       1.65961540    
   164.682999       1.63257575    
   164.684006       1.65961540    
   164.684998       1.63257575    
   164.686005       1.65769231    
   164.686996       1.63257575    
   164.688004       1.65769231    
   164.688995       1.63446975    
   164.690002       1.65769231    
   164.690994       1.63257575    
   164.692001       1.65769231    
   164.692993       1.63257575    
   164.694000       1.63068187    
   164.695007       1.65769231    
   164.695999       1.63257575    
   164.697006       1.65769231    
   164.697998       1.63257575    
   164.699005       1.65576923    
   164.699997       1.63257575    
   164.701004       1.65576923    
   164.701996       1.63257575    
   164.703003       1.65576923    
   164.703995       1.63257575    
   164.705002       1.65576923    
   164.705994       1.63257575    
   164.707001       1.65576923    
   164.707993       1.63068187    
   164.709000       1.63068187    
   164.710007       1.65576923    
   164.710999       1.63257575    
   164.712006       1.65576923    
   164.712997       1.63068187    
   164.714005       1.65576923    
   164.714996       1.63068187    
   164.716003       1.65384614    
   164.716995       1.63068187    
   164.718002       1.65576923    
   164.718994       1.63068187    
   164.720001       1.65576923    
   164.720993       1.62878788    
   164.722000       1.63068187    
   164.723007       1.65384614    
   164.723999       1.63068187    
   164.725006       1.65384614    
   164.725998       1.63068187    
   164.727005       1.65384614    
   164.727997       1.62878788    
   164.729004       1.65576923    
   164.729996       1.62878788    
   164.731003       1.65384614    
   164.731995       1.62878788    
   164.733002       1.65384614    
   164.733994       1.62878788    
   164.735001       1.65384614    
   164.735992       1.62878788    
   164.737000       1.62878788    
   164.738007       1.65384614    
   164.738998       1.62878788    
   164.740005       1.65384614    
   164.740997       1.62878788    
   164.742004       1.65192306    
   164.742996       1.62878788    
   164.744003       1.65384614    
   164.744995       1.62689400    
   164.746002       1.65384614    
   164.746994       1.62689400    
   164.748001       1.65192306    
   164.748993       1.62878788    
   164.750000       1.62689400    
   164.751007       1.65192306    
   164.751999       1.62878788    
   164.753006       1.65192306    
   164.753998       1.62689400    
   164.755005       1.65192306    
   164.755997       1.62689400    
   164.757004       1.65192306    
   164.757996       1.62689400    
   164.759003       1.65192306    
   164.759995       1.62689400    
   164.761002       1.65192306    
   164.761993       1.62500000    
   164.763000       1.62689400    
   164.764008       1.65192306    
   164.764999       1.62689400    
   164.766006       1.64999998    
   164.766998       1.62689400    
   164.768005       1.64999998    
   164.768997       1.62689400    
   164.770004       1.64999998    
   164.770996       1.62500000    
   164.772003       1.65192306    
   164.772995       1.62500000    
   164.774002       1.64999998    
   164.774994       1.62500000    
   164.776001       1.65192306    
   164.776993       1.62500000    
   164.778000       1.62500000    
   164.779007       1.64999998    
   164.779999       1.62500000    
   164.781006       1.64807689    
   164.781998       1.62500000    
   164.783005       1.64999998    
   164.783997       1.62500000    
   164.785004       1.64999998    
   164.785995       1.62310600    
   164.787003       1.64999998    
   164.787994       1.62500000    
   164.789001       1.64807689    
   164.789993       1.62500000    
   164.791000       1.62310600    
   164.792007       1.64807689    
   164.792999       1.62500000    
   164.794006       1.64807689    
   164.794998       1.62310600    
   164.796005       1.64999998    
   164.796997       1.62310600    
   164.798004       1.64807689    
   164.798996       1.62310600    
   164.800003       1.64807689    
   164.800995       1.62310600    
   164.802002       1.64807689    
   164.802994       1.62310600    
   164.804001       1.64807689    
   164.804993       1.62121212    
   164.806000       1.62310600    
   164.807007       1.64807689    
   164.807999       1.62310600    
   164.809006       1.64615381    
   164.809998       1.62310600    
   164.811005       1.64615381    
   164.811996       1.62310600    
   164.813004       1.64615381    
   164.813995       1.62310600    
   164.815002       1.64615381    
   164.815994       1.62121212    
   164.817001       1.64615381    
   164.817993       1.62310600    
   164.819000       1.62121212    
   164.820007       1.64615381    
   164.820999       1.62121212    
   164.822006       1.64615381    
   164.822998       1.62121212    
   164.824005       1.64615381    
   164.824997       1.62121212    
   164.826004       1.64615381    
   164.826996       1.61931813    
   164.828003       1.64615381    
   164.828995       1.62121212    
   164.830002       1.64423072    
   164.830994       1.62121212    
   164.832001       1.64615381    
   164.832993       1.61931813    
   164.834000       1.62121212    
   164.835007       1.64423072    
   164.835999       1.61931813    
   164.837006       1.64615381    
   164.837997       1.61931813    
   164.839005       1.64423072    
   164.839996       1.61931813    
   164.841003       1.64615381    
   164.841995       1.61931813    
   164.843002       1.64423072    
   164.843994       1.61931813    
   164.845001       1.64423072    
   164.845993       1.61931813    
   164.847000       1.61742425    
   164.848007       1.64423072    
   164.848999       1.61931813    
   164.850006       1.64423072    
   164.850998       1.61742425    
   164.852005       1.64423072    
   164.852997       1.61931813    
   164.854004       1.64230764    
   164.854996       1.61931813    
   164.856003       1.64230764    
   164.856995       1.61931813    
   164.858002       1.64230764    
   164.858994       1.61742425    
   164.860001       1.64230764    
   164.860992       1.61931813    
   164.862000       1.61742425    
   164.863007       1.64230764    
   164.863998       1.61742425    
   164.865005       1.64230764    
   164.865997       1.61742425    
   164.867004       1.64230764    
   164.867996       1.61742425    
   164.869003       1.64230764    
   164.869995       1.61742425    
   164.871002       1.64038467    
   164.871994       1.61742425    
   164.873001       1.64230764    
   164.873993       1.61553025    
   164.875000       1.61742425    
   164.876007       1.64038467    
   164.876999       1.61742425    
   164.878006       1.64038467    
   164.878998       1.61742425    
   164.880005       1.64038467    
   164.880997       1.61553025    
   164.882004       1.64230764    
   164.882996       1.61553025    
   164.884003       1.64038467    
   164.884995       1.61553025    
   164.886002       1.64038467    
   164.886993       1.61553025    
   164.888000       1.61553025    
   164.889008       1.64038467    
   164.889999       1.61553025    
   164.891006       1.64038467    
   164.891998       1.61553025    
   164.893005       1.63846159    
   164.893997       1.61553025    
   164.895004       1.64038467    
   164.895996       1.61363637    
   164.897003       1.64038467    
   164.897995       1.61363637    
   164.899002       1.64038467    
   164.899994       1.61363637    
   164.901001       1.64038467    
   164.901993       1.61363637    
   164.903000       1.61363637    
   164.904007       1.63846159    
   164.904999       1.61553025    
   164.906006       1.63846159    
   164.906998       1.61363637    
   164.908005       1.63846159    
   164.908997       1.61363637    
   164.910004       1.63846159    
   164.910995       1.61363637    
   164.912003       1.63846159    
   164.912994       1.61174238    
   164.914001       1.63846159    
   164.914993       1.61363637    
   164.916000       1.61363637    
   164.917007       1.63653851    
   164.917999       1.61363637    
   164.919006       1.63653851    
   164.919998       1.61363637    
   164.921005       1.63653851    
   164.921997       1.61363637    
   164.923004       1.63653851    
   164.923996       1.61174238    
   164.925003       1.63846159    
   164.925995       1.61174238    
   164.927002       1.63653851    
   164.927994       1.61174238    
   164.929001       1.63653851    
   164.929993       1.61174238    
   164.931000       1.61174238    
   164.932007       1.63653851    
   164.932999       1.61174238    
   164.934006       1.63653851    
   164.934998       1.61174238    
   164.936005       1.63461542    
   164.936996       1.61174238    
   164.938004       1.63653851    
   164.938995       1.60984850    
   164.940002       1.63653851    
   164.940994       1.61174238    
   164.942001       1.63461542    
   164.942993       1.60984850    
   164.944000       1.61174238    
   164.945007       1.63461542    
   164.945999       1.60984850    
   164.947006       1.63653851    
   164.947998       1.60984850    
   164.949005       1.63461542    
   164.949997       1.60984850    
   164.951004       1.63461542    
   164.951996       1.60984850    
   164.953003       1.63461542    
   164.953995       1.60984850    
   164.955002       1.63461542    
   164.955994       1.60984850    
   164.957001       1.63269234    
   164.957993       1.60984850    
   164.959000       1.60984850    
   164.960007       1.63461542    
   164.960999       1.60795450    
   164.962006       1.63461542    
   164.962997       1.60795450    
   164.964005       1.63461542    
   164.964996       1.60795450    
   164.966003       1.63269234    
   164.966995       1.60984850    
   164.968002       1.63269234    
   164.968994       1.60795450    
   164.970001       1.63269234    
   164.970993       1.60795450    
   164.972000       1.60984850    
   164.973007       1.63269234    
   164.973999       1.60795450    
   164.975006       1.63269234    
   164.975998       1.60606062    
   164.977005       1.63269234    
   164.977997       1.60795450    
   164.979004       1.63269234    
   164.979996       1.60795450    
   164.981003       1.63076925    
   164.981995       1.60795450    
   164.983002       1.63076925    
   164.983994       1.60795450    
   164.985001       1.63076925    
   164.985992       1.60795450    
   164.987000       1.60606062    
   164.988007       1.63269234    
   164.988998       1.60606062    
   164.990005       1.63076925    
   164.990997       1.60606062    
   164.992004       1.63076925    
   164.992996       1.60795450    
   164.994003       1.63076925    
   164.994995       1.60606062    
   164.996002       1.63076925    
   164.996994       1.60416663    
   164.998001       1.63076925    
   164.998993       1.60606062    
   165.000000       1.61428130    
   165.100006       1.60382652    
   165.199997       1.59463692    
   165.300003       1.58587670    
   165.399994       1.57657540    
   165.500000       1.56747782    
   165.600006       1.55858004    
   165.699997       1.54920661    
   165.800003       1.54022968    
   165.899994       1.53078270    
   166.000000       1.52155173    
   166.100006       1.51251340    
   166.199997       1.50299430    
   166.300003       1.49393404    
   166.399994       1.48437977    
   166.500000       1.47507250    
   166.600006       1.46595073    
   166.699997       1.45638156    
   166.800003       1.44725692    
   166.899994       1.43769073    
   167.000000       1.42832625    
   167.100006       1.41919732    
   167.199997       1.40965438    
   167.300003       1.40052271    
   167.399994       1.39098263    
   167.500000       1.38165629    
   167.600006       1.37255836    
   167.699997       1.36306071    
   167.800003       1.35399818    
   167.899994       1.34452248    
   168.000000       1.33529139    
   168.100006       1.32626283    
   168.199997       1.31688666    
   168.300003       1.30791235    
   168.399994       1.29855812    
   168.500000       1.28946066    
   168.600006       1.28055847    
   168.699997       1.27132285    
   168.800003       1.26247525    
   168.899994       1.25331855    
   169.000000       1.24435461    
   169.100006       1.23561728    
   169.199997       1.22656012    
   169.300003       1.21789634    
   169.399994       1.20891821    
   169.500000       1.20016408    
   169.600006       1.19161069    
   169.699997       1.18277001    
   169.800003       1.17430949    
   169.899994       1.16554773    
   170.000000       1.15700340    
   170.100006       1.14867234    
   170.199997       1.14006710    
   170.300003       1.13182890    
   170.399994       1.12330258    
   170.500000       1.11498702    
   170.600006       1.10691667    
   170.699997       1.09854674    
   170.800003       1.09055018    
   170.899994       1.08227801    
   171.000000       1.07422948    
   171.100006       1.06640089    
   171.199997       1.05828500    
   171.300003       1.05054939    
   171.399994       1.04255033    
   171.500000       1.03476882    
   171.600006       1.02718222    
   171.699997       1.01935840    
   171.800003       1.01188385    
   171.899994       1.00415778    
   172.000000      0.996643245    
   172.100006      0.989317894    
   172.199997      0.981785953    
   172.300003      0.974572718    
   172.399994      0.967119336    
   172.500000      0.959871829    
   172.600006      0.952846050    
   172.699997      0.945567608    
   172.800003      0.938634992    
   172.899994      0.931454062    
   173.000000      0.924511731    
   173.100006      0.917728543    
   173.199997      0.910722435    
   173.300003      0.904070675    
   173.399994      0.897181094    
   173.500000      0.890486717    
   173.600006      0.883984447    
   173.699997      0.877269626    
   173.800003      0.870860696    
   173.899994      0.864262283    
   174.000000      0.857815862    
   174.100006      0.851594687    
   174.199997      0.845151842    
   174.300003      0.839024127    
   174.399994      0.832659423    
   174.500000      0.826518178    
   174.600006      0.820540190    
   174.699997      0.814350009    
   174.800003      0.808465600    
   174.899994      0.802410722    
   175.000000      0.796498299    
   175.100006      0.790782869    
   175.199997      0.784845114    
   175.300003      0.779223263    
   175.399994      0.773401737    
   175.500000      0.767756343    
   175.600006      0.762284458    
   175.699997      0.756599009    
   175.800003      0.751220822    
   175.899994      0.745651484    
   176.000000      0.740254045    
   176.100006      0.735006869    
   176.199997      0.729573548    
   176.300003      0.724420130    
   176.399994      0.719102859    
   176.500000      0.713934243    
   176.600006      0.708892882    
   176.699997      0.703730524    
   176.800003      0.698802054    
   176.899994      0.693698525    
   177.000000      0.688739717    
   177.100006      0.683961570    
   177.199997      0.678993762    
   177.300003      0.674280882    
   177.399994      0.669409931    
   177.500000      0.664689481    
   177.600006      0.660088897    
   177.699997      0.655353606    
   177.800003      0.650846958    
   177.899994      0.646189332    
   178.000000      0.641669214    
   178.100006      0.637284458    
   178.199997      0.632752895    
   178.300003      0.628443062    
   178.399994      0.623979628    
   178.500000      0.619669259    
   178.600006      0.615481436    
   178.699997      0.611134410    
   178.800003      0.607021570    
   178.899994      0.602771223    
   179.000000      0.598622978    
   179.100006      0.594632208    
   179.199997      0.590479076    
   179.300003      0.586544335    
   179.399994      0.582478285    
   179.500000      0.578520775    
   179.600006      0.574689090    
   179.699997      0.570729733    
   179.800003      0.566963613    
   179.899994      0.563072145    
   180.000000      0.559295833    
   180.100006      0.555632889    
   180.199997      0.551838577    
   180.300003      0.548250794    
   180.399994      0.544514775    
   180.500000      0.540900588    
   180.600006      0.537406504    
   180.699997      0.533777058    
   180.800003      0.530339181    
   180.899994      0.526768029    
   181.000000      0.523315907    
   181.100006      0.519971788    
   181.199997      0.516488016    
   181.300003      0.513209581    
   181.399994      0.509793639    
   181.500000      0.506494105    
   181.600006      0.503280938    
   181.699997      0.499961853    
   181.800003      0.496814430    
   181.899994      0.493553549    
   182.000000      0.490387559    
   182.100006      0.487314969    
   182.199997      0.484141350    
   182.300003      0.481125057    
   182.399994      0.478000075    
   182.500000      0.474977106    
   182.600006      0.472035706    
   182.699997      0.468988419    
   182.800003      0.466112852    
   182.899994      0.463104606    
   183.000000      0.460215122    
   183.100006      0.457405001    
   183.199997      0.454483896    
   183.300003      0.451720595    
   183.399994      0.448857576    
   183.500000      0.446072996    
   183.600006      0.443384707    
   183.699997      0.440589726    
   183.800003      0.437938720    
   183.899994      0.435192257    
   184.000000      0.432531655    
   184.100006      0.429955751    
   184.199997      0.427267700    
   184.300003      0.424738675    
   184.399994      0.422099113    
   184.500000      0.419552952    
   184.600006      0.417079955    
   184.699997      0.414498776    
   184.800003      0.412082255    
   184.899994      0.409549505    
   185.000000      0.407098711    
   185.100006      0.404738277    
   185.199997      0.402263880    
   185.300003      0.399940878    
   185.399994      0.397505343    
   185.500000      0.395168990    
   185.600006      0.392892569    
   185.699997      0.390515327    
   185.800003      0.388295442    
   185.899994      0.385957062    
   186.000000      0.383706510    
   186.100006      0.381533265    
   186.199997      0.379253119    
   186.300003      0.377117366    
   186.399994      0.374876022    
   186.500000      0.372711331    
   186.600006      0.370622247    
   186.699997      0.368439108    
   186.800003      0.366378009    
   186.899994      0.364233673    
   187.000000      0.362154782    
   187.100006      0.360149920    
   187.199997      0.358044714    
   187.300003      0.356077373    
   187.399994      0.354010910    
   187.500000      0.352008313    
   187.600006      0.350087732    
   187.699997      0.348069876    
   187.800003      0.346167773    
   187.899994      0.344188660    
   188.000000      0.342271894    
   188.100006      0.340416610    
   188.199997      0.338476509    
   188.300003      0.336649239    
   188.399994      0.334747851    
   188.500000      0.332897842    
   188.600006      0.331117421    
   188.699997      0.329255044    
   188.800003      0.327493131    
   188.899994      0.325669438    
   189.000000      0.323886186    
   189.100006      0.322180688    
   189.199997      0.320376873    
   189.300003      0.318699449    
   189.399994      0.316934317    
   189.500000      0.315217793    
   189.600006      0.313577741    
   189.699997      0.311841995    
   189.800003      0.310230047    
   189.899994      0.308523417    
   190.000000      0.306873679    
   190.100006      0.305299103    
   190.199997      0.303631365    
   190.300003      0.302075386    
   190.399994      0.300427228    
   190.500000      0.298844218    
   190.600006      0.297325641    
   190.699997      0.295716345    
   190.800003      0.293768108    
   190.899994      0.292636186    
   191.000000      0.291119933    
   191.100006      0.289647877    
   191.199997      0.288096964    
   191.300003      0.286653072    
   191.399994      0.285131216    
   191.500000      0.283662647    
   191.600006      0.282246679    
   191.699997      0.280763656    
   191.800003      0.279356778    
   191.899994      0.277893275    
   192.000000      0.276481926    
   192.100006      0.275112540    
   192.199997      0.273678303    
   192.300003      0.272337109    
   192.399994      0.270912796    
   192.500000      0.269549131    
   192.600006      0.268245459    
   192.699997      0.266850382    
   192.800003      0.265546322    
   192.899994      0.264189810    
   193.000000      0.262873828    
   193.100006      0.261597753    
   193.199997      0.260260910    
   193.300003      0.259013057    
   193.399994      0.257695675    
   193.500000      0.256427377    
   193.600006      0.255198002    
   193.699997      0.253909826    
   193.800003      0.252699137    
   193.899994      0.251420885    
   194.000000      0.250200272    
   194.100006      0.249017626    
   194.199997      0.247778073    
   194.300003      0.246604607    
   194.399994      0.245374963    
   194.500000      0.244192481    
   194.600006      0.243047073    
   194.699997      0.241846576    
   194.800003      0.240719900    
   194.899994      0.239529297    
   195.000000      0.238384962    
   195.100006      0.237286359    
   195.199997      0.236124888    
   195.300003      0.235025942    
   195.399994      0.233883888    
   195.500000      0.232777700    
   195.600006      0.231716394    
   195.699997      0.230584383    
   195.800003      0.229541808    
   195.899994      0.228429198    
   196.000000      0.227351621    
   196.100006      0.226327643    
   196.199997      0.225244120    
   196.300003      0.224219829    
   196.399994      0.223155707    
   196.500000      0.222106725    
   196.600006      0.221120104    
   196.699997      0.220065996    
   196.800003      0.219088584    
   196.899994      0.218044326    
   197.000000      0.217052564    
   197.100006      0.216074705    
   197.199997      0.215069041    
   197.300003      0.214109942    
   197.399994      0.213114128    
   197.500000      0.212131903    
   197.600006      0.211210519    
   197.699997      0.210224673    
   197.800003      0.209302992    
   197.899994      0.208326980    
   198.000000      0.207392439    
   198.100006      0.206498936    
   198.199997      0.205532879    
   198.300003      0.204648629    
   198.399994      0.203701943    
   198.500000      0.202795997    
   198.600006      0.201920882    
   198.699997      0.200998440    
   198.800003      0.200137347    
   198.899994      0.199224710    
   199.000000      0.198342621    
   199.100006      0.197500184    
   199.199997      0.196602270    
   199.300003      0.195769116    
   199.399994      0.194885761    
   199.500000      0.194032267    
   199.600006      0.193213031    
   199.699997      0.192344368    
   199.800003      0.191539183    
   199.899994      0.190675542    
   200.000000      0.189855427    
   200.100006      0.189059407    
   200.199997      0.188215211    
   200.300003      0.187438011    
   200.399994      0.186603606    
   200.500000      0.185802564    
   200.600006      0.185034528    
   200.699997      0.184214786    
   200.800003      0.183460817    
   200.899994      0.182650864    
   201.000000      0.181873664    
   201.100006      0.181128874    
   201.199997      0.180338338    
   201.300003      0.179602847    
   201.399994      0.178817332    
   201.500000      0.178063974    
   201.600006      0.177347213    
   201.699997      0.176571563    
   201.800003      0.175859332    
   201.899994      0.175102994    
   202.000000      0.174368709    
   202.100006      0.173670456    
   202.199997      0.172923982    
   202.300003      0.172230273    
   202.399994      0.171493560    
   202.500000      0.170783103    
   202.600006      0.170103386    
   202.699997      0.169381291    
   202.800003      0.168706134    
   202.899994      0.167989016    
   203.000000      0.167302415    
   203.100006      0.166646004    
   203.199997      0.165938735    
   203.300003      0.165286899    
   203.399994      0.164589375    
   203.500000      0.163921848    
   203.600006      0.163283989    
   203.699997      0.162596315    
   203.800003      0.161967799    
   203.899994      0.161289856    
   204.000000      0.160636634    
   204.100006      0.160017356    
   204.199997      0.159354016    
   204.300003      0.158739313    
   204.399994      0.158080950    
   204.500000      0.157451555    
   204.600006      0.156846106    
   204.699997      0.156202316    
   204.800003      0.155606210    
   204.899994      0.154962614    
   205.000000      0.154352307    
   205.100006      0.153765455    
   205.199997      0.153136447    
   205.300003      0.152558938    
   205.399994      0.151934892    
   205.500000      0.151338875    
   205.600006      0.150770634    
   205.699997      0.150161162    
   205.800003      0.149592742    
   205.899994      0.148992985    
   206.000000      0.148411274    
   206.100006      0.147856891    
   206.199997      0.147262171    
   206.300003      0.146717146    
   206.399994      0.146127358    
   206.500000      0.145564735    
   206.600006      0.145024225    
   206.699997      0.144448996    
   206.800003      0.143913090    
   206.899994      0.143342808    
   207.000000      0.142794475    
   207.100006      0.142272621    
   207.199997      0.141707361    
   207.300003      0.141190097    
   207.399994      0.140634537    
   207.500000      0.140100509    
   207.600006      0.139592558    
   207.699997      0.139041990    
   207.800003      0.138538644    
   207.899994      0.137997791    
   208.000000      0.137478068    
   208.100006      0.136979252    
   208.199997      0.136452928    
   208.300003      0.135958716    
   208.399994      0.135427788    
   208.500000      0.134927139    
   208.600006      0.134442240    
   208.699997      0.133925840    
   208.800003      0.133445561    
   208.899994      0.132934093    
   209.000000      0.132438213    
   209.100006      0.131972000    
   209.199997      0.131465524    
   209.300003      0.131003931    
   209.399994      0.130497590    
   209.500000      0.130020782    
   209.600006      0.129568517    
   209.699997      0.129067168    
   209.800003      0.128619522    
   209.899994      0.128132626    
   210.000000      0.127665356    
   210.100006      0.127217501    
   210.199997      0.126740351    
   210.300003      0.126301885    
   210.399994      0.125820115    
   210.500000      0.125371903    
   210.600006      0.124933235    
   210.699997      0.124465972    
   210.800003      0.124041468    
   210.899994      0.123574346    
   211.000000      0.123130910    
   211.100006      0.122706205    
   211.199997      0.122253582    
   211.300003      0.121838279    
   211.399994      0.121381029    
   211.500000      0.120951898    
   211.600006      0.120541163    
   211.699997      0.120093644    
   211.800003      0.119687550    
   211.899994      0.119244926    
   212.000000      0.118825339    
   212.100006      0.118428580    
   212.199997      0.117990918    
   212.300003      0.117594041    
   212.399994      0.117161274    
   212.500000      0.116755992    
   212.600006      0.116358921    
   212.699997      0.115940645    
   212.800003      0.115552992    
   212.899994      0.115134843    
   213.000000      0.114729553    
   213.100006      0.114351250    
   213.199997      0.113938056    
   213.300003      0.113564394    
   213.399994      0.113151319    
   213.500000      0.112760335    
   213.600006      0.112391271    
   213.699997      0.111987911    
   213.800003      0.111618727    
   213.899994      0.111215480    
   214.000000      0.110838801    
   214.100006      0.110478982    
   214.199997      0.110080674    
   214.300003      0.109725505    
   214.399994      0.109332085    
   214.500000      0.108964942    
   214.600006      0.108604841    
   214.699997      0.108225890    
   214.800003      0.107875213    
   214.899994      0.107491605    
   215.000000      0.107133999    
   215.100006      0.106783152    
   215.199997      0.106409252    
   215.300003      0.106072597    
   215.399994      0.105694041    
   215.500000      0.105345972    
   215.600006      0.105004385    
   215.699997      0.104640298    
   215.800003      0.104308143    
   215.899994      0.103944153    
   216.000000      0.103596084    
   216.100006      0.103273310    
   216.199997      0.102909483    
   216.300003      0.102586605    
   216.399994      0.102232419    
   216.500000      0.101893879    
   216.600006      0.101575613    
   216.699997      0.101221584    
   216.800003      0.100907981    
   216.899994      0.100558817    
   217.000000      0.100229822    
   217.100006       9.99160707E-02
   217.199997       9.95718241E-02
   217.300003       9.92675126E-02
   217.399994       9.89233702E-02
   217.500000       9.86039042E-02
   217.600006       9.82994437E-02
   217.699997       9.79649797E-02
   217.800003       9.76604223E-02
   217.899994       9.73308310E-02
   218.000000       9.70161334E-02
   218.100006       9.67161953E-02
   218.199997       9.63915139E-02
   218.300003       9.60962549E-02
   218.399994       9.57716629E-02
   218.500000       9.54617411E-02
   218.600006       9.51711014E-02
   218.699997       9.48561952E-02
   218.800003       9.45606977E-02
   218.899994       9.42506492E-02
   219.000000       9.39454883E-02
   219.100006       9.36641619E-02
   219.199997       9.33494791E-02
   219.300003       9.30680633E-02
   219.399994       9.27582383E-02
   219.500000       9.24626216E-02
   219.600006       9.21858326E-02
   219.699997       9.18809101E-02
   219.800003       9.16040391E-02
   219.899994       9.13039744E-02
   220.000000       9.10131186E-02
   220.100006       9.07456502E-02
   220.199997       9.04409513E-02
   220.300003       9.01781619E-02
   220.399994       8.98783207E-02
   220.500000       8.95970017E-02
   220.600006       8.93293172E-02
   220.699997       8.90439078E-02
   220.800003       8.87761340E-02
   220.899994       8.84860381E-02
   221.000000       8.82094875E-02
   221.100006       8.79558995E-02
   221.199997       8.76659304E-02
   221.300003       8.74074847E-02
   221.399994       8.71223658E-02
   221.500000       8.68601203E-02
   221.600006       8.66015553E-02
   221.699997       8.63213316E-02
   221.800003       8.60722214E-02
   221.899994       8.57920721E-02
   222.000000       8.55298266E-02
   222.100006       8.52853656E-02
   222.199997       8.50053430E-02
   222.300003       8.47608000E-02
   222.399994       8.44951570E-02
   222.500000       8.42329115E-02
   222.600006       8.39882493E-02
   222.699997       8.37227255E-02
   222.800003       8.34827572E-02
   222.899994       8.32125396E-02
   223.000000       8.29645991E-02
   223.100006       8.27292874E-02
   223.199997       8.24639499E-02
   223.300003       8.22237879E-02
   223.399994       8.19680765E-02
   223.500000       8.17249045E-02
   223.600006       8.14893916E-02
   223.699997       8.12290236E-02
   223.800003       8.10029730E-02
   223.899994       8.07474479E-02
   224.000000       8.05042759E-02
   224.100006       8.02781135E-02
   224.199997       8.00274611E-02
   224.300003       7.98012391E-02
   224.399994       7.95506537E-02
   224.500000       7.93170184E-02
   224.600006       7.90906847E-02
   224.699997       7.88497478E-02
   224.800003       7.86233395E-02
   224.899994       7.83824772E-02
   225.000000       7.81488419E-02
   225.100006       7.79318660E-02
   225.199997       7.76911080E-02
   225.300003       7.74740577E-02
   225.399994       7.72381350E-02
   225.500000       7.70092681E-02
   225.600006       7.67921209E-02
   225.699997       7.65610710E-02
   225.800003       7.63486177E-02
   225.899994       7.61128664E-02
   226.000000       7.58887678E-02
   226.100006       7.56857544E-02
   226.199997       7.54501075E-02
   226.300003       7.52422586E-02
   226.399994       7.50162080E-02
   226.500000       7.47968778E-02
   226.600006       7.45889321E-02
   226.699997       7.43677542E-02
   226.800003       7.41645023E-02
   226.899994       7.39338547E-02
   227.000000       7.37240613E-02
   227.100006       7.35254809E-02
   227.199997       7.33044669E-02
   227.300003       7.31010586E-02
   227.399994       7.28848800E-02
   227.500000       7.26750866E-02
   227.600006       7.24763498E-02
   227.699997       7.22602606E-02
   227.800003       7.20662326E-02
   227.899994       7.18454346E-02
   228.000000       7.16451779E-02
   228.100006       7.14558214E-02
   228.199997       7.12398887E-02
   228.300003       7.10457042E-02
   228.399994       7.08393753E-02
   228.500000       7.06343427E-02
   228.600006       7.04496056E-02
   228.699997       7.02385977E-02
   228.800003       7.00490251E-02
   228.899994       6.98476136E-02
   229.000000       6.96473494E-02
   229.100006       6.94624633E-02
   229.199997       6.92563727E-02
   229.300003       6.90761879E-02
   229.399994       6.88701570E-02
   229.500000       6.86794296E-02
   229.600006       6.84991628E-02
   229.699997       6.82979897E-02
   229.800003       6.81176558E-02
   229.899994       6.79165423E-02
   230.000000       6.77258149E-02
   230.100006       6.75549358E-02
   230.199997       6.73539042E-02
   230.300003       6.71781972E-02
   230.399994       6.69819936E-02
   230.500000       6.67960420E-02
   230.600006       6.66250214E-02
   230.699997       6.64336681E-02
   230.800003       6.62578195E-02
   230.899994       6.60617575E-02
   231.000000       6.58853352E-02
   231.100006       6.57141730E-02
   231.199997       6.55277297E-02
   231.300003       6.53517470E-02
   231.399994       6.51701242E-02
   231.500000       6.49889410E-02
   231.600006       6.48224130E-02
   231.699997       6.46361038E-02
   231.800003       6.44695163E-02
   231.899994       6.42832592E-02
   232.000000       6.41116127E-02
   232.100006       6.39449507E-02
   232.199997       6.37683123E-02
   232.300003       6.36015981E-02
   232.399994       6.34202361E-02
   232.500000       6.32485896E-02
   232.600006       6.30865619E-02
   232.699997       6.29100576E-02
   232.800003       6.27527460E-02
   232.899994       6.25715181E-02
   233.000000       6.24046400E-02
   233.100006       6.22472540E-02
   233.199997       6.20708726E-02
   233.300003       6.19134381E-02
   233.399994       6.17371053E-02
   233.500000       6.15749918E-02
   233.600006       6.14222512E-02
   233.699997       6.12507612E-02
   233.800003       6.10932000E-02
   233.899994       6.09217659E-02
   234.000000       6.07644171E-02
   234.100006       6.06067814E-02
   234.199997       6.04401901E-02
   234.300003       6.02920428E-02
   234.399994       6.01207279E-02
   234.500000       5.99633828E-02
   234.600006       5.98151609E-02
   234.699997       5.96486889E-02
   234.800003       5.95004186E-02
   234.899994       5.93363792E-02
   235.000000       5.91790304E-02
   235.100006       5.90330772E-02
   235.199997       5.88714890E-02
   235.300003       5.87254874E-02
   235.399994       5.85639477E-02
   235.500000       5.84113710E-02
   235.600006       5.82676828E-02
   235.699997       5.81062138E-02
   235.800003       5.79648651E-02
   235.899994       5.78058250E-02
   236.000000       5.76580130E-02
   236.100006       5.75142093E-02
   236.199997       5.73576242E-02
   236.300003       5.72185442E-02
   236.399994       5.70620038E-02
   236.500000       5.69165759E-02
   236.600006       5.67774288E-02
   236.699997       5.66209555E-02
   236.800003       5.64865321E-02
   236.899994       5.63324876E-02
   237.000000       5.61870597E-02
   237.100006       5.60501851E-02
   237.199997       5.59009761E-02
   237.300003       5.57664447E-02
   237.399994       5.56148924E-02
   237.500000       5.54718487E-02
   237.600006       5.53420186E-02
   237.699997       5.51905334E-02
   237.800003       5.50582744E-02
   237.899994       5.49115986E-02
   238.000000       5.47709428E-02
   238.100006       5.46410047E-02
   238.199997       5.44943921E-02
   238.300003       5.43644130E-02
   238.399994       5.42202294E-02
   238.500000       5.40819541E-02
   238.600006       5.39542958E-02
   238.699997       5.38101718E-02
   238.800003       5.36848567E-02
   238.899994       5.35407774E-02
   239.000000       5.34048863E-02
   239.100006       5.32795079E-02
   239.199997       5.31402566E-02
   239.300003       5.30124567E-02
   239.399994       5.28732464E-02
   239.500000       5.27421236E-02
   239.600006       5.26166447E-02
   239.699997       5.24774939E-02
   239.800003       5.23567460E-02
   239.899994       5.22176325E-02
   240.000000       5.20888977E-02
   240.100006       5.19657023E-02
   240.199997       5.18314205E-02
   240.300003       5.17105721E-02
   240.399994       5.15739433E-02
   240.500000       5.14452048E-02
   240.600006       5.13290651E-02
   240.699997       5.11924960E-02
   240.800003       5.10739349E-02
   240.899994       5.09421714E-02
   241.000000       5.08158170E-02
   241.100006       5.06995842E-02
   241.199997       5.05678765E-02
   241.300003       5.04516065E-02
   241.399994       5.03199399E-02
   241.500000       5.01959696E-02
   241.600006       5.00820242E-02
   241.699997       4.99527976E-02
   241.800003       4.98364307E-02
   241.899994       4.97096255E-02
   242.000000       4.95880395E-02
   242.100006       4.94763851E-02
   242.199997       4.93472479E-02
   242.300003       4.92355600E-02
   242.399994       4.91088443E-02
   242.500000       4.89896424E-02
   242.600006       4.88778986E-02
   242.699997       4.87536229E-02
   242.800003       4.86442260E-02
   242.899994       4.85199876E-02
   243.000000       4.84007858E-02
   243.100006       4.82937209E-02
   243.199997       4.81695347E-02
   243.300003       4.80600484E-02
   243.399994       4.79382835E-02
   243.500000       4.78238463E-02
   243.600006       4.77190800E-02
   243.699997       4.75949794E-02
   243.800003       4.74877916E-02
   243.899994       4.73684967E-02
   244.000000       4.72564474E-02
   244.100006       4.71515916E-02
   244.199997       4.70299609E-02
   244.300003       4.69274558E-02
   244.399994       4.68082465E-02
   244.500000       4.66961972E-02
   244.600006       4.65936400E-02
   244.699997       4.64768670E-02
   244.800003       4.63718921E-02
   244.899994       4.62575331E-02
   245.000000       4.61478680E-02
   245.100006       4.60476130E-02
   245.199997       4.59309183E-02
   245.300003       4.58282456E-02
   245.399994       4.57163565E-02
   245.500000       4.56066914E-02
   245.600006       4.55087349E-02
   245.699997       4.53945100E-02
   245.800003       4.52941395E-02
   245.899994       4.51823324E-02
   246.000000       4.50750478E-02
   246.100006       4.49793972E-02
   246.199997       4.48676385E-02
   246.300003       4.47671860E-02
   246.399994       4.46578413E-02
   246.500000       4.45553288E-02
   246.600006       4.44572158E-02
   246.699997       4.43479158E-02
   246.800003       4.42521572E-02
   246.899994       4.41428907E-02
   247.000000       4.40403745E-02
   247.100006       4.39445674E-02
   247.199997       4.38377336E-02
   247.300003       4.37442772E-02
   247.399994       4.36350890E-02
   247.500000       4.35349606E-02
   247.600006       4.34414595E-02
   247.699997       4.33370844E-02
   247.800003       4.32411693E-02
   247.899994       4.31368239E-02
   248.000000       4.30390798E-02
   248.100006       4.29455005E-02
   248.199997       4.28412035E-02
   248.300003       4.27499823E-02
   248.399994       4.26480956E-02
   248.500000       4.25479673E-02
   248.600006       4.24590819E-02
   248.699997       4.23548594E-02
   248.800003       4.22659479E-02
   248.899994       4.21641357E-02
   249.000000       4.20687757E-02
   249.100006       4.19774354E-02
   249.199997       4.18780521E-02
   249.300003       4.17890660E-02
   249.399994       4.16897126E-02
   249.500000       4.15943526E-02
   249.600006       4.15077060E-02
   249.699997       4.14060131E-02
   249.800003       4.13217247E-02
   249.899994       4.12200578E-02
   250.000000       4.11294624E-02
   250.100006       4.10427488E-02
   250.199997       4.09458913E-02
   250.300003       4.08591479E-02
   250.399994       4.07599360E-02
   250.500000       4.06717286E-02
   250.600006       4.05849405E-02
   250.699997       4.04881574E-02
   250.800003       4.04061116E-02
   250.899994       4.03093547E-02
   251.000000       4.02187593E-02
   251.100006       4.01366726E-02
   251.199997       4.00399566E-02
   251.300003       3.99578437E-02
   251.399994       3.98635380E-02
   251.500000       3.97753268E-02
   251.600006       3.96931730E-02
   251.699997       3.96012925E-02
   251.800003       3.95167284E-02
   251.899994       3.94248739E-02
   252.000000       3.93390469E-02
   252.100006       3.92568298E-02
   252.199997       3.91673967E-02
   252.300003       3.90851535E-02
   252.399994       3.89933623E-02
   252.500000       3.89075391E-02
   252.600006       3.88276353E-02
   252.699997       3.87382694E-02
   252.800003       3.86607274E-02
   252.899994       3.85666192E-02
   253.000000       3.84855606E-02
   253.100006       3.84079814E-02
   253.199997       3.83162946E-02
   253.300003       3.82386893E-02
   253.399994       3.81517969E-02
   253.500000       3.80659699E-02
   253.600006       3.79907116E-02
   253.699997       3.79038565E-02
   253.800003       3.78261879E-02
   253.899994       3.77393588E-02
   254.000000       3.76559161E-02
   254.100006       3.75829786E-02
   254.199997       3.74938026E-02
   254.300003       3.74208391E-02
   254.399994       3.73340696E-02
   254.500000       3.72530147E-02
   254.600006       3.71776298E-02
   254.699997       3.70932817E-02
   254.800003       3.70202586E-02
   254.899994       3.69335525E-02
   255.000000       3.68548781E-02
   255.100006       3.67818177E-02
   255.199997       3.66975330E-02
   255.300003       3.66244465E-02
   255.399994       3.65425684E-02
   255.500000       3.64615135E-02
   255.600006       3.63931581E-02
   255.699997       3.63065489E-02
   255.800003       3.62381749E-02
   255.899994       3.61539721E-02
   256.000000       3.60752977E-02
   256.100006       3.60013917E-02
   256.200012       3.59360687E-02
   256.299988       3.58488150E-02
   256.399994       3.57725248E-02
   256.500000       3.56962346E-02
   256.600006       3.56223285E-02
   256.700012       3.55568901E-02
   256.799988       3.54721360E-02
   256.899994       3.53982300E-02
   257.000000       3.53219397E-02
   257.100006       3.52480337E-02
   257.200012       3.51872519E-02
   257.299988       3.51002254E-02
   257.399994       3.50263193E-02
   257.500000       3.49547975E-02
   257.600006       3.48808952E-02
   257.700012       3.48176137E-02
   257.799988       3.47354673E-02
   257.899994       3.46639454E-02
   258.000000       3.45900394E-02
   258.100006       3.45185176E-02
   258.200012       3.44575122E-02
   258.299988       3.43754776E-02
   258.399994       3.43039557E-02
   258.500000       3.42348181E-02
   258.600006       3.41609120E-02
   258.700012       3.41021828E-02
   258.799988       3.40202563E-02
   258.899994       3.39511186E-02
   259.000000       3.38795967E-02
   259.100006       3.38104591E-02
   259.200012       3.37516218E-02
   259.299988       3.36697996E-02
   259.399994       3.36030461E-02
   259.500000       3.35339122E-02
   259.600006       3.34623903E-02
   259.700012       3.34058292E-02
   259.799988       3.33264992E-02
   259.899994       3.32597457E-02
   260.000000       3.31906080E-02
   260.100006       3.31238545E-02
   260.200012       3.30648087E-02
   260.299988       3.29879671E-02
   260.399994       3.29188295E-02
   260.500000       3.28544602E-02
   260.600006       3.27853225E-02
   260.700012       3.27309407E-02
   260.799988       3.26541997E-02
   260.899994       3.25850621E-02
   261.000000       3.25230770E-02
   261.100006       3.24539393E-02
   261.200012       3.23994569E-02
   261.299988       3.23252007E-02
   261.399994       3.22584473E-02
   261.500000       3.21916975E-02
   261.600006       3.21297124E-02
   261.700012       3.20727453E-02
   261.799988       3.20009738E-02
   261.899994       3.19342203E-02
   262.000000       3.18698511E-02
   262.100006       3.18078659E-02
   262.200012       3.17508020E-02
   262.299988       3.16791274E-02
   262.399994       3.16171423E-02
   262.500000       3.15527730E-02
   262.600006       3.14884037E-02
   262.700012       3.14360112E-02
   262.799988       3.13644335E-02
   262.899994       3.13024484E-02
   263.000000       3.12380791E-02
   263.100006       3.11760940E-02
   263.200012       3.11259925E-02
   263.299988       3.10521238E-02
   263.399994       3.09901405E-02
   263.500000       3.09305377E-02
   263.600006       3.08685526E-02
   263.700012       3.08159720E-02
   263.799988       3.07469666E-02
   263.899994       3.06849834E-02
   264.000000       3.06253806E-02
   264.100006       3.05657797E-02
   264.200012       3.05131059E-02
   264.299988       3.04441936E-02
   264.399994       3.03845927E-02
   264.500000       3.03249918E-02
   264.600006       3.02653909E-02
   264.700012       3.02150100E-02
   264.799988       3.01461890E-02
   264.899994       3.00865881E-02
   265.000000       3.00293714E-02
   265.100006       2.99697705E-02
   265.200012       2.99193002E-02
   265.299988       2.98529528E-02
   265.399994       2.97957361E-02
   265.500000       2.97361352E-02
   265.600006       2.96789166E-02
   265.700012       2.96283569E-02
   265.799988       2.95644831E-02
   265.899994       2.95048822E-02
   266.000000       2.94476654E-02
   266.100006       2.93928329E-02
   266.200012       2.93421857E-02
   266.299988       2.92783994E-02
   266.399994       2.92211808E-02
   266.500000       2.91639641E-02
   266.600006       2.91091315E-02
   266.700012       2.90607829E-02
   266.799988       2.89970823E-02
   266.899994       2.89398655E-02
   267.000000       2.88850311E-02
   267.100006       2.88278144E-02
   267.200012       2.87817642E-02
   267.299988       2.87205335E-02
   267.399994       2.86633167E-02
   267.500000       2.86084842E-02
   267.600006       2.85536498E-02
   267.700012       2.85075177E-02
   267.799988       2.84439847E-02
   267.899994       2.83915363E-02
   268.000000       2.83343196E-02
   268.100006       2.82842536E-02
   268.200012       2.82356534E-02
   268.299988       2.81745885E-02
   268.399994       2.81221382E-02
   268.500000       2.80673057E-02
   268.600006       2.80148573E-02
   268.700012       2.79685594E-02
   268.799988       2.79075764E-02
   268.899994       2.78551262E-02
   269.000000       2.78050620E-02
   269.100006       2.77478453E-02
   269.200012       2.77086198E-02
   269.299988       2.76453309E-02
   269.399994       2.75928825E-02
   269.500000       2.75404342E-02
   269.600006       2.74903681E-02
   269.700012       2.74462942E-02
   269.799988       2.73854714E-02
   269.899994       2.73354053E-02
   270.000000       2.72829570E-02
   270.100006       2.72328928E-02
   270.200012       2.71911249E-02
   270.299988       2.71303784E-02
   270.399994       2.70803142E-02
   270.500000       2.70278640E-02
   270.600006       2.69801840E-02
   270.700012       2.69359555E-02
   270.799988       2.68800538E-02
   270.899994       2.68276054E-02
   271.000000       2.67799236E-02
   271.100006       2.67274752E-02
   271.200012       2.66879387E-02
   271.299988       2.66297292E-02
   271.399994       2.65796650E-02
   271.500000       2.65319850E-02
   271.600006       2.64819190E-02
   271.700012       2.64399238E-02
   271.799988       2.63841730E-02
   271.899994       2.63364930E-02
   272.000000       2.62864288E-02
   272.100006       2.62387469E-02
   272.200012       2.61990614E-02
   272.299988       2.61410009E-02
   272.399994       2.60933209E-02
   272.500000       2.60480233E-02
   272.600006       2.59979591E-02
   272.700012       2.59581991E-02
   272.799988       2.59025972E-02
   272.899994       2.58549172E-02
   273.000000       2.58096196E-02
   273.100006       2.57595554E-02
   273.200012       2.57221069E-02
   273.299988       2.56689619E-02
   273.399994       2.56188978E-02
   273.500000       2.55736001E-02
   273.600006       2.55283024E-02
   273.700012       2.54884008E-02
   273.799988       2.54353266E-02
   273.899994       2.53876448E-02
   274.000000       2.53423490E-02
   274.100006       2.52946671E-02
   274.200012       2.52594631E-02
   274.299988       2.52040736E-02
   274.399994       2.51587778E-02
   274.500000       2.51158644E-02
   274.600006       2.50681844E-02
   274.700012       2.50305254E-02
   274.799988       2.49775909E-02
   274.899994       2.49322932E-02
   275.000000       2.48893797E-02
   275.100006       2.48440839E-02
   275.200012       2.48063561E-02
   275.299988       2.47534905E-02
   275.399994       2.47105770E-02
   275.500000       2.46652812E-02
   275.600006       2.46223677E-02
   275.700012       2.45845728E-02
   275.799988       2.45341584E-02
   275.899994       2.44888626E-02
   276.000000       2.44459491E-02
   276.100006       2.44030356E-02
   276.200012       2.43675597E-02
   276.299988       2.43148264E-02
   276.399994       2.42719147E-02
   276.500000       2.42290013E-02
   276.600006       2.41860878E-02
   276.700012       2.41529308E-02
   276.799988       2.41002627E-02
   276.899994       2.40573511E-02
   277.000000       2.40144376E-02
   277.100006       2.39739083E-02
   277.200012       2.39383020E-02
   277.299988       2.38880832E-02
   277.399994       2.38451716E-02
   277.500000       2.38046423E-02
   277.600006       2.37617288E-02
   277.700012       2.37260573E-02
   277.799988       2.36806720E-02
   277.899994       2.36353762E-02
   278.000000       2.35948469E-02
   278.100006       2.35543177E-02
   278.200012       2.35209670E-02
   278.299988       2.34708767E-02
   278.399994       2.34303474E-02
   278.500000       2.33898200E-02
   278.600006       2.33492907E-02
   278.700012       2.33134925E-02
   278.799988       2.32682340E-02
   278.899994       2.32277047E-02
   279.000000       2.31847912E-02
   279.100006       2.31466480E-02
   279.200012       2.31131706E-02
   279.299988       2.30632052E-02
   279.399994       2.30274443E-02
   279.500000       2.29845326E-02
   279.600006       2.29463875E-02
   279.700012       2.29128506E-02
   279.799988       2.28653308E-02
   279.899994       2.28271857E-02
   280.000000       2.27866564E-02
   280.100006       2.27485131E-02
   280.200012       2.27149148E-02
   280.299988       2.26698387E-02
   280.399994       2.26293094E-02
   280.500000       2.25935504E-02
   280.600006       2.25506369E-02
   280.700012       2.25217491E-02
   280.799988       2.24743485E-02
   280.899994       2.24385876E-02
   281.000000       2.23980583E-02
   281.100006       2.23599132E-02
   281.200012       2.23285835E-02
   281.299988       2.22836249E-02
   281.399994       2.22454797E-02
   281.500000       2.22073346E-02
   281.600006       2.21691914E-02
   281.700012       2.21378021E-02
   281.799988       2.20929012E-02
   281.899994       2.20571402E-02
   282.000000       2.20189951E-02
   282.100006       2.19808519E-02
   282.200012       2.19517890E-02
   282.299988       2.19069459E-02
   282.399994       2.18688007E-02
   282.500000       2.18330417E-02
   282.600006       2.17972808E-02
   282.700012       2.17633937E-02
   282.799988       2.17233747E-02
   282.899994       2.16852296E-02
   283.000000       2.16494706E-02
   283.100006       2.16113254E-02
   283.200012       2.15821508E-02
   283.299988       2.15398036E-02
   283.399994       2.15040427E-02
   283.500000       2.14682836E-02
   283.600006       2.14301385E-02
   283.700012       2.14009080E-02
   283.799988       2.13610008E-02
   283.899994       2.13228557E-02
   284.000000       2.12870948E-02
   284.100006       2.12537199E-02
   284.200012       2.12220512E-02
   284.299988       2.11821981E-02
   284.399994       2.11464372E-02
   284.500000       2.11106762E-02
   284.600006       2.10749153E-02
   284.700012       2.10455768E-02
   284.799988       2.10057795E-02
   284.899994       2.09700186E-02
   285.000000       2.09366418E-02
   285.100006       2.09008809E-02
   285.200012       2.08714902E-02
   285.299988       2.08317433E-02
   285.399994       2.07983665E-02
   285.500000       2.07626075E-02
   285.600006       2.07268465E-02
   285.700012       2.07021702E-02
   285.799988       2.06600931E-02
   285.899994       2.06243321E-02
   286.000000       2.05933396E-02
   286.100006       2.05575787E-02
   286.200012       2.05304679E-02
   286.299988       2.04884429E-02
   286.399994       2.04574503E-02
   286.500000       2.04240736E-02
   286.600006       2.03883126E-02
   286.700012       2.03635339E-02
   286.799988       2.03215592E-02
   286.899994       2.02905666E-02
   287.000000       2.02548057E-02
   287.100006       2.02238131E-02
   287.200012       2.01965999E-02
   287.299988       2.01570597E-02
   287.399994       2.01236848E-02
   287.500000       2.00926922E-02
   287.600006       2.00593155E-02
   287.700012       2.00320520E-02
   287.799988       1.99925620E-02
   287.899994       1.99615695E-02
   288.000000       1.99281927E-02
   288.100006       1.98972002E-02
   288.200012       1.98698863E-02
   288.299988       1.98328309E-02
   288.399994       1.97994541E-02
   288.500000       1.97684616E-02
   288.600006       1.97350848E-02
   288.700012       1.97101068E-02
   288.799988       1.96730997E-02
   288.899994       1.96397230E-02
   289.000000       1.96087305E-02
   289.100006       1.95777379E-02
   289.200012       1.95503291E-02
   289.299988       1.95157547E-02
   289.399994       1.94823779E-02
   289.500000       1.94513854E-02
   289.600006       1.94203928E-02
   289.700012       1.93953179E-02
   289.799988       1.93584077E-02
   289.899994       1.93274152E-02
   290.000000       1.92964226E-02
   290.100006       1.92654300E-02
   290.200012       1.92426927E-02
   290.299988       1.92034449E-02
   290.399994       1.91724524E-02
   290.500000       1.91438440E-02
   290.600006       1.91128515E-02
   290.700012       1.90876834E-02
   290.799988       1.90532506E-02
   290.899994       1.90198738E-02
   291.000000       1.89912654E-02
   291.100006       1.89626571E-02
   291.200012       1.89374425E-02
   291.299988       1.89006720E-02
   291.399994       1.88720636E-02
   291.500000       1.88410711E-02
   291.600006       1.88100785E-02
   291.700012       1.87895875E-02
   291.799988       1.87504776E-02
   291.899994       1.87242515E-02
   292.000000       1.86932590E-02
   292.100006       1.86646506E-02
   292.200012       1.86393466E-02
   292.299988       1.86050497E-02
   292.399994       1.85764413E-02
   292.500000       1.85478330E-02
   292.600006       1.85168404E-02
   292.700012       1.84938759E-02
   292.799988       1.84596237E-02
   292.899994       1.84310153E-02
   293.000000       1.84024069E-02
   293.100006       1.83737986E-02
   293.200012       1.83507893E-02
   293.299988       1.83165818E-02
   293.399994       1.82855893E-02
   293.500000       1.82593651E-02
   293.600006       1.82307567E-02
   293.700012       1.82077046E-02
   293.799988       1.81735381E-02
   293.899994       1.81473140E-02
   294.000000       1.81163214E-02
   294.100006       1.80900972E-02
   294.200012       1.80670023E-02
   294.299988       1.80328805E-02
   294.399994       1.80066563E-02
   294.500000       1.79780480E-02
   294.600006       1.79494396E-02
   294.700012       1.79263018E-02
   294.799988       1.78946070E-02
   294.899994       1.78683810E-02
   295.000000       1.78397726E-02
   295.100006       1.78111643E-02
   295.200012       1.77903697E-02
   295.299988       1.77563317E-02
   295.399994       1.77968610E-02
   295.500000       2.51873862E-02
   295.600006       1.76538192E-02
   295.700012       1.76305901E-02
   295.799988       1.75966006E-02
   295.899994       1.75727606E-02
   296.000000       1.75441522E-02
   296.100006       1.75179280E-02
   296.200012       1.74946580E-02
   296.299988      -4.00518766E-03
   296.399994       3.15646939E-02
   296.500000       1.74321029E-02
   296.600006       1.74082629E-02
   296.700012       1.73849594E-02
   296.799988       1.73558127E-02
   296.899994       1.73272043E-02
   297.000000       1.73021723E-02
   297.100006       1.72747560E-02
   297.200012       1.72549896E-02
   297.299988       1.72234997E-02
   297.399994       1.71960834E-02
   297.500000       1.71710495E-02
   297.600006       1.71460174E-02
   297.700012       1.71238258E-02
   297.799988       1.70935690E-02
   297.899994       1.70673449E-02
   298.000000       1.70423128E-02
   298.100006       1.70160867E-02
   298.200012       1.69950500E-02
   298.299988       1.69648305E-02
   298.399994       1.69397984E-02
   298.500000       1.69135742E-02
   298.600006       1.68885421E-02
   298.700012       1.68686565E-02
   298.799988       1.68384761E-02
   298.899994       1.68122519E-02
   299.000000       1.67872198E-02
   299.100006       1.67633798E-02
   299.200012       1.67422630E-02
   299.299988       1.67121217E-02
   299.399994       1.66870896E-02
   299.500000       1.66632496E-02
   299.600006       1.66382175E-02
   299.700012       1.66170634E-02
   299.799988       1.65881515E-02
   299.899994       1.65643115E-02
   300.000000       1.65392794E-02
   300.100006       1.65142473E-02
   300.200012       1.64942481E-02
   300.299988       1.64653733E-02
   300.399994       1.64415333E-02
   300.500000       1.64165013E-02
   300.600006       1.63926613E-02
   300.700012       1.63726248E-02
   300.799988       1.63437873E-02
   300.899994       1.63199473E-02
   301.000000       1.62961073E-02
   301.100006       1.62710752E-02
   301.200012       1.62533857E-02
   301.299988       1.62233934E-02
   301.399994       1.61995534E-02
   301.500000       1.61769055E-02
   301.600006       1.61518734E-02
   301.700012       1.61341485E-02
   301.799988       1.61041915E-02
   301.899994       1.60815436E-02
   302.000000       1.60577036E-02
   302.100006       1.60338636E-02
   302.200012       1.60161015E-02
   302.299988       1.59873739E-02
   302.399994       1.59635339E-02
   302.500000       1.59408860E-02
   302.600006       1.59170441E-02
   302.700012       1.58992484E-02
   302.799988       1.58717483E-02
   302.899994       1.58479083E-02
   303.000000       1.58240665E-02
   303.100006       1.58026107E-02
   303.200012       1.57835875E-02
   303.299988       1.57561228E-02
   303.399994       1.57322809E-02
   303.500000       1.57108251E-02
   303.600006       1.56869851E-02
   303.700012       1.56703107E-02
   303.799988       1.56416874E-02
   303.899994       1.56202316E-02
   304.000000       1.55963916E-02
   304.100006       1.55749349E-02
   304.200012       1.55558418E-02
   304.299988       1.55296382E-02
   304.399994       1.55081823E-02
   304.500000       1.54843414E-02
   304.600006       1.54628856E-02
   304.700012       1.54449502E-02
   304.799988       1.54175889E-02
   304.899994       1.53961321E-02
   305.000000       1.53734833E-02
   305.100006       1.53520275E-02
   305.200012       1.53340586E-02
   305.299988       1.53079228E-02
   305.399994       1.52864661E-02
   305.500000       1.52638182E-02
   305.600006       1.52423615E-02
   305.700012       1.52255511E-02
   305.799988       1.51982568E-02
   305.899994       1.51779922E-02
   306.000000       1.51553443E-02
   306.100006       1.51338875E-02
   306.200012       1.51170446E-02
   306.299988       1.50909750E-02
   306.399994       1.50683261E-02
   306.500000       1.50480624E-02
   306.600006       1.50266057E-02
   306.700012       1.50109222E-02
   306.799988       1.49836931E-02
   306.899994       1.49622364E-02
   307.000000       1.49419727E-02
   307.100006       1.49205159E-02
   307.200012       1.49036078E-02
   307.299988       1.48787955E-02
   307.399994       1.48573387E-02
   307.500000       1.48358829E-02
   307.600006       1.48156183E-02
   307.700012       1.47998706E-02
   307.799988       1.47738978E-02
   307.899994       1.47524411E-02
   308.000000       1.47321774E-02
   308.100006       1.47119127E-02
   308.200012       1.46949403E-02
   308.299988       1.46701923E-02
   308.399994       1.46499276E-02
   308.500000       1.46296630E-02
   308.600006       1.46082072E-02
   308.700012       1.45923952E-02
   308.799988       1.45688700E-02
   308.899994       1.45474141E-02
   309.000000       1.45271495E-02
   309.100006       1.45068849E-02
   309.200012       1.44910431E-02
   309.299988       1.44663565E-02
   309.399994       1.44460918E-02
   309.500000       1.44258281E-02
   309.600006       1.44067556E-02
   309.700012       1.43908821E-02
   309.799988       1.43662263E-02
   309.899994       1.43459626E-02
   310.000000       1.43256979E-02
   310.100006       1.43066254E-02
   310.200012       1.42907221E-02
   310.299988       1.42672891E-02
   310.399994       1.42470244E-02
   310.500000       1.42279528E-02
   310.600006       1.42076882E-02
   310.700012       1.41917542E-02
   310.799988       1.41683510E-02
   310.899994       1.41492793E-02
   311.000000       1.41302068E-02
   311.100006       1.41099421E-02
   311.200012       1.40951714E-02
   311.299988       1.40706059E-02
   311.399994       1.40527254E-02
   311.500000       1.40324607E-02
   311.600006       1.40133891E-02
   311.700012       1.39985885E-02
   311.799988       1.39740519E-02
   311.899994       1.39561715E-02
   312.000000       1.39370998E-02
   312.100006       1.39168352E-02
   312.200012       1.39031978E-02
   312.299988       1.38798822E-02
   312.399994       1.38608105E-02
   312.500000       1.38417380E-02
   312.600006       1.38226654E-02
   312.700012       1.38089992E-02
   312.799988       1.37845213E-02
   312.899994       1.37666408E-02
   313.000000       1.37475682E-02
   313.100006       1.37296878E-02
   313.200012       1.37148006E-02
   313.299988       1.36915436E-02
   313.399994       1.36736631E-02
   313.500000       1.36545906E-02
   313.600006       1.36355180E-02
   313.700012       1.36229871E-02
   313.799988       1.35985659E-02
   313.899994       1.35818776E-02
   314.000000       1.35616129E-02
   314.100006       1.35449246E-02
   314.200012       1.35299815E-02
   314.299988       1.35079725E-02
   314.399994       1.34900920E-02
   314.500000       1.34710195E-02
   314.600006       1.34531390E-02
   314.700012       1.34393601E-02
   314.799988       1.34173790E-02
   314.899994       1.33994985E-02
   315.000000       1.33804260E-02
   315.100006       1.33637376E-02
   315.200012       1.33499317E-02
   315.299988       1.33267855E-02
   315.399994       1.33100972E-02
   315.500000       1.32910246E-02
   315.600006       1.32743362E-02
   315.700012       1.32605024E-02
   315.799988       1.32385753E-02
   315.899994       1.32206958E-02
   316.000000       1.32040074E-02
   316.100006       1.31849349E-02
   316.200012       1.31722661E-02
   316.299988       1.31503660E-02
   316.399994       1.31336777E-02
   316.500000       1.31157972E-02
   316.600006       1.30979177E-02
   316.700012       1.30852219E-02
   316.799988       1.30633488E-02
   316.899994       1.30454684E-02
   317.000000       1.30287800E-02
   317.100006       1.30120916E-02
   317.200012       1.29981777E-02
   317.299988       1.29775237E-02
   317.399994       1.29596433E-02
   317.500000       1.29429549E-02
   317.600006       1.29262665E-02
   317.700012       1.29123265E-02
   317.799988       1.28916977E-02
   317.899994       1.28750093E-02
   318.000000       1.28583210E-02
   318.100006       1.28404405E-02
   318.200012       1.28276674E-02
   318.299988       1.28082568E-02
   318.399994       1.27903763E-02
   318.500000       1.27736880E-02
   318.600006       1.27558075E-02
   318.700012       1.27442004E-02
   318.799988       1.27236228E-02
   318.899994       1.27069345E-02
   319.000000       1.26902461E-02
   319.100006       1.26735577E-02
   319.200012       1.26607334E-02
   319.299988       1.26401819E-02
   319.399994       1.26246857E-02
   319.500000       1.26068052E-02
   319.600006       1.25913089E-02
   319.700012       1.25784585E-02
   319.799988       1.25579322E-02
   319.899994       1.25424359E-02
   320.000000       1.25257475E-02
   320.100006       1.25090592E-02
   320.200012       1.24973767E-02
   320.299988       1.24768745E-02
   320.399994       1.24613782E-02
   320.500000       1.24434987E-02
   320.600006       1.24291936E-02
   320.700012       1.24162948E-02
   320.799988       1.23958178E-02
   320.899994       1.23803215E-02
   321.000000       1.23648252E-02
   321.100006       1.23481369E-02
   321.200012       1.23364050E-02
   321.299988       1.23159522E-02
   321.399994       1.23016480E-02
   321.500000       1.22849597E-02
   321.600006       1.22682713E-02
   321.700012       1.22577073E-02
   321.799988       1.22372787E-02
   321.899994       1.22217825E-02
   322.000000       1.22062862E-02
   322.100006       1.21895978E-02
   322.200012       1.21790105E-02
   322.299988       1.21586053E-02
   322.399994       1.21443011E-02
   322.500000       1.21276127E-02
   322.600006       1.21121164E-02
   322.700012       1.21015050E-02
   322.799988       1.20811239E-02
   322.899994       1.20668197E-02
   323.000000       1.20501313E-02
   323.100006       1.20358272E-02
   323.200012       1.20240003E-02
   323.299988       1.20048346E-02
   323.399994       1.19893383E-02
   323.500000       1.19738420E-02
   323.600006       1.19595379E-02
   323.700012       1.19476877E-02
   323.799988       1.19285453E-02
   323.899994       1.19130490E-02
   324.000000       1.18987449E-02
   324.100006       1.18832486E-02
   324.200012       1.18713751E-02
   324.299988       1.18534481E-02
   324.399994       1.18379518E-02
   324.500000       1.18236477E-02
   324.600006       1.18081514E-02
   324.700012       1.17974477E-02
   324.799988       1.17783509E-02
   324.899994       1.17640467E-02
   325.000000       1.17485505E-02
   325.100006       1.17342463E-02
   325.200012       1.17223272E-02
   325.299988       1.17056379E-02
   325.399994       1.16889495E-02
   325.500000       1.16758374E-02
   325.600006       1.16603412E-02
   325.700012       1.16495918E-02
   325.799988       1.16305407E-02
   325.899994       1.16174286E-02
   326.000000       1.16019323E-02
   326.100006       1.15876282E-02
   326.200012       1.15768565E-02
   326.299988       1.15578277E-02
   326.399994       1.15447147E-02
   326.500000       1.15292184E-02
   326.600006       1.15161063E-02
   326.700012       1.15041211E-02
   326.799988       1.14874979E-02
   326.899994       1.14720017E-02
   327.000000       1.14576975E-02
   327.100006       1.14433933E-02
   327.200012       1.14337699E-02
   327.299988       1.14147849E-02
   327.399994       1.14016728E-02
   327.500000       1.13873687E-02
   327.600006       1.13730645E-02
   327.700012       1.13622276E-02
   327.799988       1.13444561E-02
   327.899994       1.13301510E-02
   328.000000       1.13170389E-02
   328.100006       1.13027347E-02
   328.200012       1.12918764E-02
   328.299988       1.12753185E-02
   328.399994       1.12610143E-02
   328.500000       1.12467101E-02
   328.600006       1.12324059E-02
   328.700012       1.12227183E-02
   328.799988       1.12061817E-02
   328.899994       1.11906854E-02
   329.000000       1.11775724E-02
   329.100006       1.11644603E-02
   329.200012       1.11535601E-02
   329.299988       1.11370441E-02
   329.399994       1.11227399E-02
   329.500000       1.11096278E-02
   329.600006       1.10953236E-02
   329.700012       1.10855941E-02
   329.799988       1.10690994E-02
   329.899994       1.10547952E-02
   330.000000       1.10416822E-02
   330.100006       1.10273780E-02
   330.200012       1.10176280E-02
   330.299988       1.10011538E-02
   330.399994       1.09880418E-02
   330.500000       1.09737376E-02
   330.600006       1.09618176E-02
   330.700012       1.09508550E-02
   330.799988       1.09344004E-02
   330.899994       1.09200962E-02
   331.000000       1.09081762E-02
   331.100006       1.08938720E-02
   331.200012       1.08840810E-02
   331.299988       1.08688399E-02
   331.399994       1.08545357E-02
   331.500000       1.08414227E-02
   331.600006       1.08283106E-02
   331.700012       1.08185001E-02
   331.799988       1.08020864E-02
   331.899994       1.07889744E-02
   332.000000       1.07770544E-02
   332.100006       1.07627502E-02
   332.200012       1.07529191E-02
   332.299988       1.07377172E-02
   332.399994       1.07234130E-02
   332.500000       1.07114930E-02
   332.600006       1.06983809E-02
   332.700012       1.06885303E-02
   332.799988       1.06733488E-02
   332.899994       1.06590437E-02
   333.000000       1.06471237E-02
   333.100006       1.06340116E-02
   333.200012       1.06253335E-02
   333.299988       1.06077874E-02
   333.399994       1.05958674E-02
   333.500000       1.05839465E-02
   333.600006       1.05708344E-02
   333.700012       1.05609447E-02
   333.799988       1.05446102E-02
   333.899994       1.05326902E-02
   334.000000       1.05207702E-02
   334.100006       1.05076572E-02
   334.200012       1.04977489E-02
   334.299988       1.04826251E-02
   334.399994       1.04695130E-02
   334.500000       1.04575930E-02
   334.600006       1.04456721E-02
   334.700012       1.04357451E-02
   334.799988       1.04194479E-02
   334.899994       1.04075279E-02
   335.000000       1.03956079E-02
   335.100006       1.03836870E-02
   335.200012       1.03737405E-02
   335.299988       1.03586549E-02
   335.399994       1.03455428E-02
   335.500000       1.03348149E-02
   335.600006       1.03217028E-02
   335.700012       1.03117367E-02
   335.799988       1.02978619E-02
   335.899994       1.02847498E-02
   336.000000       1.02728298E-02
   336.100006       1.02609098E-02
   336.200012       1.02521181E-02
   336.299988       1.02370689E-02
   336.399994       1.02239568E-02
   336.500000       1.02132289E-02
   336.600006       1.02001168E-02
   336.700012       1.01913065E-02
   336.799988       1.01762759E-02
   336.899994       1.01655480E-02
   337.000000       1.01524359E-02
   337.100006       1.01405149E-02
   337.200012       1.01316869E-02
   337.299988       1.01166749E-02
   337.399994       1.01059470E-02
   337.500000       1.00928349E-02
   337.600006       1.00809140E-02
   337.700012       1.00732604E-02
   337.799988       1.00570740E-02
   337.899994       1.00463461E-02
   338.000000       1.00344252E-02
   338.100006       1.00225052E-02
   338.200012       1.00148330E-02
   338.299988       9.99866519E-03
   338.399994       9.98793636E-03
   338.500000       9.97601636E-03
   338.600006       9.96409636E-03
   338.700012       9.95640643E-03
   338.799988       9.94025636E-03
   338.899994       9.92952753E-03
   339.000000       9.91879962E-03
   339.100006       9.90687963E-03
   339.200012       9.89797991E-03
   339.299988       9.88303870E-03
   339.399994       9.87231079E-03
   339.500000       9.86039080E-03
   339.600006       9.84966196E-03
   339.700012       9.84074548E-03
   339.799988       9.82701406E-03
   339.899994       9.81509406E-03
   340.000000       9.80317406E-03
   340.100006       9.79363732E-03
   340.200012       9.78351105E-03
   340.299988       9.76979733E-03
   340.399994       9.75906849E-03
   340.500000       9.74714849E-03
   340.600006       9.73642059E-03
   340.700012       9.72866081E-03
   340.799988       9.71377175E-03
   340.899994       9.70185176E-03
   341.000000       9.69231594E-03
   341.100006       9.68039595E-03
   341.200012       9.67142638E-03
   341.299988       9.65893921E-03
   341.399994       9.64701921E-03
   341.500000       9.63629037E-03
   341.600006       9.62437037E-03
   341.700012       9.61657707E-03
   341.799988       9.60410666E-03
   341.899994       9.59099364E-03
   342.000000       9.58145782E-03
   342.100006       9.57072992E-03
   342.200012       9.56172775E-03
   342.299988       9.54808109E-03
   342.399994       9.53735318E-03
   342.500000       9.52662528E-03
   342.600006       9.51589644E-03
   342.700012       9.50806960E-03
   342.799988       9.49444063E-03
   342.899994       9.48252063E-03
   343.000000       9.47298389E-03
   343.100006       9.46106389E-03
   343.200012       9.45441239E-03
   343.299988       9.44079924E-03
   343.399994       9.42887925E-03
   343.500000       9.41934343E-03
   343.600006       9.40742251E-03
   343.700012       9.40075517E-03
   343.799988       9.38715879E-03
   343.899994       9.37643088E-03
   344.000000       9.36570205E-03
   344.100006       9.35497414E-03
   344.200012       9.34709795E-03
   344.299988       9.33470950E-03
   344.399994       9.32398159E-03
   344.500000       9.31206159E-03
   344.600006       9.30252485E-03
   344.700012       9.29582585E-03
   344.799988       9.28106904E-03
   344.899994       9.27153230E-03
   345.000000       9.26080439E-03
   345.100006       9.25007649E-03
   345.200012       9.24216863E-03
   345.299988       9.22981184E-03
   345.399994       9.21908394E-03
   345.500000       9.20954719E-03
   345.600006       9.19881929E-03
   345.700012       9.19089559E-03
   345.799988       9.17736348E-03
   345.899994       9.16782673E-03
   346.000000       9.15709883E-03
   346.100006       9.14756302E-03
   346.200012       9.13962349E-03
   346.299988       9.12729837E-03
   346.399994       9.11657047E-03
   346.500000       9.10584163E-03
   346.600006       9.09630582E-03
   346.700012       9.08954348E-03
   346.799988       9.07604117E-03
   346.899994       9.06650536E-03
   347.000000       9.05577745E-03
   347.100006       9.04504862E-03
   347.200012       9.03827045E-03
   347.299988       9.02597606E-03
   347.399994       9.01644025E-03
   347.500000       9.00571235E-03
   347.600006       8.99498444E-03
   347.700012       8.98938347E-03
   347.799988       8.97471979E-03
   347.899994       8.96637514E-03
   348.000000       8.95564724E-03
   348.100006       8.94611143E-03
   348.200012       8.93930253E-03
   348.299988       8.92584678E-03
   348.399994       8.91631097E-03
   348.500000       8.90677422E-03
   348.600006       8.89723841E-03
   348.700012       8.88922252E-03
   348.799988       8.87697376E-03
   348.899994       8.86743795E-03
   349.000000       8.85790121E-03
   349.100006       8.84836540E-03
   349.200012       8.84033460E-03
   349.299988       8.82929284E-03
   349.399994       8.81856494E-03
   349.500000       8.80902912E-03
   349.600006       8.79949238E-03
   349.700012       8.79263971E-03
   349.799988       8.77922866E-03
   349.899994       8.77088401E-03
   350.000000       8.76134820E-03
   350.100006       8.75062030E-03
   350.200012       8.74494389E-03
   350.299988       8.73154774E-03
   350.399994       8.72320309E-03
   350.500000       8.71247519E-03
   350.600006       8.70413147E-03
   350.700012       8.69724900E-03
   350.799988       8.68386682E-03
   350.899994       8.67552217E-03
   351.000000       8.66598636E-03
   351.100006       8.65645055E-03
   351.200012       8.64955317E-03
   351.299988       8.63737799E-03
   351.399994       8.62784218E-03
   351.500000       8.61830544E-03
   351.600006       8.60996172E-03
   351.700012       8.60305037E-03
   351.799988       8.58969707E-03
   351.899994       8.58135335E-03
   352.000000       8.57300870E-03
   352.100006       8.56228080E-03
   352.200012       8.55654757E-03
   352.299988       8.54440033E-03
   352.399994       8.53486452E-03
   352.500000       8.52532778E-03
   352.600006       8.51698406E-03
   352.700012       8.51004478E-03
   352.799988       8.49791151E-03
   352.899994       8.48956779E-03
   353.000000       8.48003104E-03
   353.100006       8.47049523E-03
   353.200012       8.46354198E-03
   353.299988       8.45261477E-03
   353.399994       8.44427105E-03
   353.500000       8.43354221E-03
   353.600006       8.42519850E-03
   353.700012       8.41942336E-03
   353.799988       8.40731803E-03
   353.899994       8.39778222E-03
   354.000000       8.38943757E-03
   354.100006       8.37990176E-03
   354.200012       8.37411266E-03
   354.299988       8.36202130E-03
   354.399994       8.35367758E-03
   354.500000       8.34414084E-03
   354.600006       8.33579712E-03
   354.700012       8.32880195E-03
   354.799988       8.31672456E-03
   354.899994       8.30957200E-03
   355.000000       8.30003619E-03
   355.100006       8.29050038E-03
   355.200012       8.28468427E-03
   355.299988       8.27381201E-03
   355.399994       8.26427527E-03
   355.500000       8.25593155E-03
   355.600006       8.24639574E-03
   355.700012       8.24056566E-03
   355.799988       8.22970737E-03
   355.899994       8.22136272E-03
   356.000000       8.21182691E-03
   356.100006       8.20348226E-03
   356.200012       8.19644798E-03
   356.299988       8.18560272E-03
   356.399994       8.17725807E-03
   356.500000       8.16891436E-03
   356.600006       8.15937761E-03
   356.700012       8.15352146E-03
   356.799988       8.14268924E-03
   356.899994       8.13434552E-03
   357.000000       8.12600087E-03
   357.100006       8.11646506E-03
   357.200012       8.11059587E-03
   357.299988       8.09977669E-03
   357.399994       8.09143297E-03
   357.500000       8.08189623E-03
   357.600006       8.07474460E-03
   357.700012       8.06767028E-03
   357.799988       8.05686414E-03
   357.899994       8.04971159E-03
   358.000000       8.04017577E-03
   358.100006       8.03063996E-03
   358.200012       8.02593678E-03
   358.299988       8.01514369E-03
   358.399994       8.00679903E-03
   358.500000       7.99845532E-03
   358.600006       7.98891857E-03
   358.700012       7.98420329E-03
   358.799988       7.97223113E-03
   358.899994       7.96507858E-03
   359.000000       7.95673486E-03
   359.100006       7.94719812E-03
   359.200012       7.94246979E-03
   359.299988       7.93170184E-03
   359.399994       7.92335812E-03
   359.500000       7.91382138E-03
   359.600006       7.90666975E-03
   359.700012       7.90073629E-03
   359.799988       7.88998138E-03
   359.899994       7.88282882E-03
   360.000000       7.87329301E-03
   360.100006       7.86494929E-03
   360.200012       7.86019582E-03
   360.299988       7.84945302E-03
   360.399994       7.83991627E-03
   360.500000       7.83276465E-03
   360.600006       7.82561209E-03
   360.700012       7.81846233E-03
   360.799988       7.80892372E-03
   360.899994       7.80058000E-03
   361.000000       7.79223582E-03
   361.100006       7.78389163E-03
   361.200012       7.77792092E-03
   361.299988       7.76839536E-03
   361.399994       7.76005117E-03
   361.500000       7.75170699E-03
   361.600006       7.74455490E-03
   361.700012       7.73857208E-03
   361.799988       7.72786653E-03
   361.899994       7.72071443E-03
   362.000000       7.71117816E-03
   362.100006       7.70521816E-03
   362.200012       7.69803114E-03
   362.299988       7.68852979E-03
   362.399994       7.68018560E-03
   362.500000       7.67303351E-03
   362.600006       7.66468933E-03
   362.700012       7.65868230E-03
   362.799988       7.64919305E-03
   362.899994       7.64084887E-03
   363.000000       7.63250515E-03
   363.100006       7.62535306E-03
   363.200012       7.62052601E-03
   363.299988       7.60985678E-03
   363.399994       7.60151260E-03
   363.500000       7.59436050E-03
   363.600006       7.58601632E-03
   363.700012       7.58117763E-03
   363.799988       7.57052004E-03
   363.899994       7.56336795E-03
   364.000000       7.55621586E-03
   364.100006       7.54667958E-03
   364.200012       7.54302135E-03
   364.299988       7.53237540E-03
   364.399994       7.52403121E-03
   364.500000       7.51687912E-03
   364.600006       7.50972703E-03
   364.700012       7.50367250E-03
   364.799988       7.49423075E-03
   364.899994       7.48707866E-03
   365.000000       7.47873448E-03
   365.100006       7.47039029E-03
   365.200012       7.46670878E-03
   365.299988       7.45608611E-03
   365.399994       7.44774193E-03
   365.500000       7.44178193E-03
   365.600006       7.43343774E-03
   365.700012       7.42735993E-03
   365.799988       7.41913356E-03
   365.899994       7.41078937E-03
   366.000000       7.40363728E-03
   366.100006       7.39529310E-03
   366.200012       7.39158830E-03
   366.299988       7.38098891E-03
   366.399994       7.37264473E-03
   366.500000       7.36668427E-03
   366.600006       7.35834055E-03
   366.700012       7.35343201E-03
   366.799988       7.34403590E-03
   366.899994       7.33569171E-03
   367.000000       7.32973171E-03
   367.100006       7.32138753E-03
   367.200012       7.31646828E-03
   367.299988       7.30708335E-03
   367.399994       7.29873916E-03
   367.500000       7.29277916E-03
   367.600006       7.28443498E-03
   367.700012       7.27950456E-03
   367.799988       7.27132289E-03
   367.899994       7.26297870E-03
   368.000000       7.25463452E-03
   368.100006       7.24867452E-03
   368.200012       7.24373292E-03
   368.299988       7.23437034E-03
   368.399994       7.22602615E-03
   368.500000       7.22006615E-03
   368.600006       7.21172197E-03
   368.700012       7.20676873E-03
   368.799988       7.19860941E-03
   368.899994       7.19026569E-03
   369.000000       7.18311314E-03
   369.100006       7.17715314E-03
   369.200012       7.17099756E-03
   369.299988       7.16165686E-03
   369.399994       7.15569686E-03
   369.500000       7.14735268E-03
   369.600006       7.14020059E-03
   369.700012       7.13641848E-03
   369.799988       7.12589640E-03
   369.899994       7.11993640E-03
   370.000000       7.11159222E-03
   370.100006       7.10563222E-03
   370.200012       7.10064685E-03
   370.299988       7.09132804E-03
   370.399994       7.08417548E-03
   370.500000       7.07702339E-03
   370.600006       7.06987130E-03
   370.700012       7.06487522E-03
   370.799988       7.05675920E-03
   370.899994       7.04841502E-03
   371.000000       7.04245502E-03
   371.100006       7.03530293E-03
   371.200012       7.03029614E-03
   371.299988       7.02099875E-03
   371.399994       7.01503875E-03
   371.500000       7.00788619E-03
   371.600006       6.99954247E-03
   371.700012       6.99571706E-03
   371.799988       6.98762201E-03
   371.899994       6.97927782E-03
   372.000000       6.97331782E-03
   372.100006       6.96616573E-03
   372.200012       6.96113799E-03
   372.299988       6.95305364E-03
   372.399994       6.94590155E-03
   372.500000       6.93874946E-03
   372.600006       6.93159690E-03
   372.700012       6.92775100E-03
   372.799988       6.91848481E-03
   372.899994       6.91133272E-03
   373.000000       6.90537272E-03
   373.100006       6.89702854E-03
   373.200012       6.89436449E-03
   373.299988       6.88391645E-03
   373.399994       6.87795598E-03
   373.500000       6.87199598E-03
   373.600006       6.86365180E-03
   373.700012       6.85978541E-03
   373.799988       6.85173180E-03
   373.899994       6.84457971E-03
   374.000000       6.83742762E-03
   374.100006       6.83027552E-03
   374.200012       6.82639843E-03
   374.299988       6.81835506E-03
   374.399994       6.81120297E-03
   374.500000       6.80405088E-03
   374.600006       6.79809088E-03
   374.700012       6.79301145E-03
   374.799988       6.78497879E-03
   374.899994       6.77782670E-03
   375.000000       6.77186623E-03
   375.100006       6.76471414E-03
   375.200012       6.76081749E-03
   375.299988       6.75160205E-03
   375.399994       6.74444996E-03
   375.500000       6.73968205E-03
   375.600006       6.73133787E-03
   375.700012       6.72743050E-03
   375.799988       6.71941740E-03
   375.899994       6.71345741E-03
   376.000000       6.70511322E-03
   376.100006       6.70034532E-03
   376.200012       6.69523608E-03
   376.299988       6.68604113E-03
   376.399994       6.68127276E-03
   376.500000       6.67292858E-03
   376.600006       6.66816067E-03
   376.700012       6.66304165E-03
   376.799988       6.65385649E-03
   376.899994       6.64908811E-03
   377.000000       6.64074440E-03
   377.100006       6.63597602E-03
   377.200012       6.63084723E-03
   377.299988       6.62286393E-03
   377.399994       6.61571184E-03
   377.500000       6.61094347E-03
   377.600006       6.60259975E-03
   377.700012       6.59984536E-03
   377.799988       6.59067929E-03
   377.899994       6.58471929E-03
   378.000000       6.57756720E-03
   378.100006       6.57279883E-03
   378.200012       6.56765094E-03
   378.299988       6.55968674E-03
   378.399994       6.55253464E-03
   378.500000       6.54657464E-03
   378.600006       6.54061465E-03
   378.700012       6.53664907E-03
   378.799988       6.52869418E-03
   378.899994       6.52154209E-03
   379.000000       6.51558209E-03
   379.100006       6.50962209E-03
   379.200012       6.50445465E-03
   379.299988       6.49770163E-03
   379.399994       6.49054954E-03
   379.500000       6.48458954E-03
   379.600006       6.47862954E-03
   379.700012       6.47464534E-03
   379.799988       6.46551745E-03
   379.899994       6.46074908E-03
   380.000000       6.45359699E-03
   380.100006       6.44763699E-03
   380.200012       6.44364301E-03
   380.299988       6.43571652E-03
   380.399994       6.42975653E-03
   380.500000       6.42260443E-03
   380.600006       6.41783653E-03
   380.700012       6.41264115E-03
   380.799988       6.40472444E-03
   380.899994       6.39995607E-03
   381.000000       6.39280397E-03
   381.100006       6.38684398E-03
   381.200012       6.38283137E-03
   381.299988       6.37492351E-03
   381.399994       6.36896351E-03
   381.500000       6.36300351E-03
   381.600006       6.35704352E-03
   381.700012       6.35182951E-03
   381.799988       6.34512305E-03
   381.899994       6.33916305E-03
   382.000000       6.33320305E-03
   382.100006       6.32605096E-03
   382.200012       6.32321229E-03
   382.299988       6.31532259E-03
   382.399994       6.30936259E-03
   382.500000       6.30340260E-03
   382.600006       6.29625050E-03
   382.700012       6.29340298E-03
   382.799988       6.28552213E-03
   382.899994       6.27956213E-03
   383.000000       6.27360214E-03
   383.100006       6.26764167E-03
   383.200012       6.26478577E-03
   383.299988       6.25572167E-03
   383.399994       6.24976167E-03
   383.500000       6.24499330E-03
   383.600006       6.23784121E-03
   383.700012       6.23497600E-03
   383.799988       6.22711331E-03
   383.899994       6.22115331E-03
   384.000000       6.21519284E-03
   384.100006       6.20923284E-03
   384.200012       6.20516622E-03
   384.299988       6.19731285E-03
   384.399994       6.19254448E-03
   384.500000       6.18658448E-03
   384.600006       6.18062448E-03
   384.700012       6.17654901E-03
   384.799988       6.16870401E-03
   384.899994       6.16274402E-03
   385.000000       6.15797611E-03
   385.100006       6.15201611E-03
   385.200012       6.14793180E-03
   385.299988       6.14009565E-03
   385.399994       6.13532774E-03
   385.500000       6.12817565E-03
   385.600006       6.12340728E-03
   385.700012       6.11931458E-03
   385.799988       6.11267937E-03
   385.899994       6.10552728E-03
   386.000000       6.10075891E-03
   386.100006       6.09479891E-03
   386.200012       6.09188993E-03
   386.299988       6.08287891E-03
   386.399994       6.07811054E-03
   386.500000       6.07334264E-03
   386.600006       6.06619054E-03
   386.700012       6.06327271E-03
   386.799988       6.05546217E-03
   386.899994       6.05069427E-03
   387.000000       6.04473427E-03
   387.100006       6.03877380E-03
   387.200012       6.03465550E-03
   387.299988       6.02804590E-03
   387.399994       6.02208590E-03
   387.500000       6.01731753E-03
   387.600006       6.01016544E-03
   387.700012       6.00842293E-03
   387.799988       5.99943753E-03
   387.899994       5.99466916E-03
   388.000000       5.98870916E-03
   388.100006       5.98394126E-03
   388.200012       5.97980572E-03
   388.299988       5.97321289E-03
   388.399994       5.96725289E-03
   388.500000       5.96129289E-03
   388.600006       5.95652452E-03
   388.700012       5.95238106E-03
   388.799988       5.94460452E-03
   388.899994       5.94102824E-03
   389.000000       5.93387615E-03
   389.100006       5.92910824E-03
   389.200012       5.92495594E-03
   389.299988       5.91837987E-03
   389.399994       5.91241987E-03
   389.500000       5.90765197E-03
   389.600006       5.90169150E-03
   389.700012       5.89872384E-03
   389.799988       5.89096360E-03
   389.899994       5.88619523E-03
   390.000000       5.88023523E-03
   390.100006       5.87546732E-03
   390.200012       5.87129872E-03
   390.299988       5.86473895E-03
   390.399994       5.85877895E-03
   390.500000       5.85401105E-03
   390.600006       5.84805058E-03
   390.700012       5.84506616E-03
   390.799988       5.83851477E-03
   390.899994       5.83255477E-03
   391.000000       5.82659431E-03
   391.100006       5.82182640E-03
   391.200012       5.81883406E-03
   391.299988       5.81109803E-03
   391.399994       5.80633013E-03
   391.500000       5.80156222E-03
   391.600006       5.79560176E-03
   391.700012       5.79140894E-03
   391.799988       5.78487385E-03
   391.899994       5.78010548E-03
   392.000000       5.77533757E-03
   392.100006       5.76937757E-03
   392.200012       5.76636894E-03
   392.299988       5.75864920E-03
   392.399994       5.75388130E-03
   392.500000       5.74911293E-03
   392.600006       5.74315293E-03
   392.700012       5.74013637E-03
   392.799988       5.73242502E-03
   392.899994       5.72884874E-03
   393.000000       5.72288875E-03
   393.100006       5.71692875E-03
   393.200012       5.71509637E-03
   393.299988       5.70739247E-03
   393.399994       5.70143247E-03
   393.500000       5.69785619E-03
   393.600006       5.69189619E-03
   393.700012       5.68886427E-03
   393.799988       5.68116782E-03
   393.899994       5.67759201E-03
   394.000000       5.67163201E-03
   394.100006       5.66567155E-03
   394.200012       5.66382380E-03
   394.299988       5.65613573E-03
   394.399994       5.65136736E-03
   394.500000       5.64659946E-03
   394.600006       5.64063946E-03
   394.700012       5.63878380E-03
   394.799988       5.63110318E-03
   394.899994       5.62514318E-03
   395.000000       5.62156690E-03
   395.100006       5.61560690E-03
   395.200012       5.61374379E-03
   395.299988       5.60607063E-03
   395.399994       5.60011063E-03
   395.500000       5.59653435E-03
   395.600006       5.59176644E-03
   395.700012       5.58751123E-03
   395.799988       5.58103807E-03
   395.899994       5.57627017E-03
   396.000000       5.57150226E-03
   396.100006       5.56554226E-03
   396.200012       5.56366378E-03
   396.299988       5.55600598E-03
   396.399994       5.55123761E-03
   396.500000       5.54646971E-03
   396.600006       5.54170180E-03
   396.700012       5.53862378E-03
   396.799988       5.53216552E-03
   396.899994       5.52620552E-03
   397.000000       5.52262925E-03
   397.100006       5.51666925E-03
   397.200012       5.51358378E-03
   397.299988       5.50713297E-03
   397.399994       5.50236506E-03
   397.500000       5.49759669E-03
   397.600006       5.49282879E-03
   397.700012       5.48973586E-03
   397.799988       5.48329251E-03
   397.899994       5.47852460E-03
   398.000000       5.47256460E-03
   398.100006       5.46898833E-03
   398.200012       5.46469586E-03
   398.299988       5.45945205E-03
   398.399994       5.45349205E-03
   398.500000       5.44991624E-03
   398.600006       5.44395577E-03
   398.700012       5.44204051E-03
   398.799988       5.43441996E-03
   398.899994       5.42965159E-03
   399.000000       5.42607578E-03
   399.100006       5.42011578E-03
   399.200012       5.41700050E-03
   399.299988       5.41177159E-03
   399.399994       5.40581113E-03
   399.500000       5.40223531E-03
   399.600006       5.39627532E-03
   399.700012       5.39434515E-03
   399.799988       5.38673904E-03
   399.899994       5.38316276E-03
   400.000000       5.37720276E-03
   400.100006       5.37362695E-03
   400.200012       5.37049770E-03
   400.299988       5.36289858E-03
   400.399994       5.35932276E-03
   400.500000       5.35455439E-03
   400.600006       5.34978649E-03
   400.700012       5.34664979E-03
   400.799988       5.34025021E-03
   400.899994       5.33607835E-03
   401.000000       5.33071393E-03
   401.100006       5.32654207E-03
   401.200012       5.32339839E-03
   401.299988       5.31760184E-03
   401.399994       5.31223789E-03
   401.500000       5.30806556E-03
   401.600006       5.30329766E-03
   401.700012       5.30014699E-03
   401.799988       5.29435743E-03
   401.899994       5.28899347E-03
   402.000000       5.28482115E-03
   402.100006       5.28064929E-03
   402.200012       5.27689559E-03
   402.299988       5.27111301E-03
   402.399994       5.26694115E-03
   402.500000       5.26157673E-03
   402.600006       5.25740488E-03
   402.700012       5.25483629E-03
   402.799988       5.24786860E-03
   402.899994       5.24429278E-03
   403.000000       5.23892837E-03
   403.100006       5.23475651E-03
   403.200012       5.23158489E-03
   403.299988       5.22581628E-03
   403.399994       5.22104837E-03
   403.500000       5.21628000E-03
   403.600006       5.21210814E-03
   403.700012       5.20952558E-03
   403.799988       5.20316791E-03
   403.899994       5.19840000E-03
   404.000000       5.19422768E-03
   404.100006       5.18945977E-03
   404.200012       5.18687023E-03
   404.299988       5.18051954E-03
   404.399994       5.17634768E-03
   404.500000       5.17157931E-03
   404.600006       5.16740745E-03
   404.700012       5.16421534E-03
   404.799988       5.15846722E-03
   404.899994       5.15429489E-03
   405.000000       5.14952699E-03
   405.100006       5.14535513E-03
   405.200012       5.14215603E-03
   405.299988       5.13641490E-03
   405.399994       5.13164653E-03
   405.500000       5.12747467E-03
   405.600006       5.12330234E-03
   405.700012       5.12009673E-03
   405.799988       5.11436258E-03
   405.899994       5.11019025E-03
   406.000000       5.10542234E-03
   406.100006       5.10125002E-03
   406.200012       5.09803789E-03
   406.299988       5.09290583E-03
   406.399994       5.08813793E-03
   406.500000       5.08337002E-03
   406.600006       5.07979374E-03
   406.700012       5.07657509E-03
   406.799988       5.07085351E-03
   406.899994       5.06608561E-03
   407.000000       5.06250933E-03
   407.100006       5.05774142E-03
   407.200012       5.05511183E-03
   407.299988       5.04880119E-03
   407.399994       5.04522538E-03
   407.500000       5.04045701E-03
   407.600006       5.03628515E-03
   407.700012       5.03364904E-03
   407.799988       5.02734492E-03
   407.899994       5.02376910E-03
   408.000000       5.01900073E-03
   408.100006       5.01482887E-03
   408.200012       5.01218624E-03
   408.299988       5.00648469E-03
   408.399994       5.00231236E-03
   408.500000       4.99814050E-03
   408.600006       4.99337260E-03
   408.700012       4.99131950E-03
   408.799988       4.98502841E-03
   408.899994       4.98085609E-03
   409.000000       4.97668423E-03
   409.100006       4.97310795E-03
   409.200012       4.96985670E-03
   409.299988       4.96416772E-03
   409.399994       4.95939981E-03
   409.500000       4.95582353E-03
   409.600006       4.95165167E-03
   409.700012       4.94898995E-03
   409.799988       4.94330749E-03
   409.899994       4.93913563E-03
   410.000000       4.93496330E-03
   410.100006       4.93079145E-03
   410.200012       4.92812321E-03
   410.299988       4.92185121E-03
   410.399994       4.91827494E-03
   410.500000       4.91469912E-03
   410.600006       4.90993075E-03
   410.700012       4.90725646E-03
   410.799988       4.90158703E-03
   410.899994       4.89741471E-03
   411.000000       4.89383889E-03
   411.100006       4.88907052E-03
   411.200012       4.88698576E-03
   411.299988       4.88132238E-03
   411.399994       4.87715052E-03
   411.500000       4.87297820E-03
   411.600006       4.86880634E-03
   411.700012       4.86611901E-03
   411.799988       4.86046216E-03
   411.899994       4.85688588E-03
   412.000000       4.85271402E-03
   412.100006       4.84854169E-03
   412.200012       4.84584877E-03
   412.299988       4.84019797E-03
   412.399994       4.83662169E-03
   412.500000       4.83244983E-03
   412.600006       4.82827751E-03
   412.700012       4.82557807E-03
   412.799988       4.82052937E-03
   412.899994       4.81576147E-03
   413.000000       4.81218519E-03
   413.100006       4.80860937E-03
   413.200012       4.80530737E-03
   413.299988       4.80026519E-03
   413.399994       4.79609286E-03
   413.500000       4.79192100E-03
   413.600006       4.78834473E-03
   413.700012       4.78563318E-03
   413.799988       4.78000054E-03
   413.899994       4.77642473E-03
   414.000000       4.77225240E-03
   414.100006       4.76808054E-03
   414.200012       4.76595899E-03
   414.299988       4.76033241E-03
   414.399994       4.75675659E-03
   414.500000       4.75198822E-03
   414.600006       4.74900845E-03
   414.700012       4.74568829E-03
   414.799988       4.74066427E-03
   414.899994       4.73708799E-03
   415.000000       4.73232009E-03
   415.100006       4.72933985E-03
   415.200012       4.72601410E-03
   415.299988       4.72099567E-03
   415.399994       4.71741986E-03
   415.500000       4.71324753E-03
   415.600006       4.70907567E-03
   415.700012       4.70693596E-03
   415.799988       4.70192358E-03
   415.899994       4.69715521E-03
   416.000000       4.69417544E-03
   416.100006       4.69000312E-03
   416.200012       4.68726130E-03
   416.299988       4.68225498E-03
   416.399994       4.67808312E-03
   416.500000       4.67450684E-03
   416.600006       4.67093103E-03
   416.700012       4.66818316E-03
   416.799988       4.66258684E-03
   416.899994       4.65901056E-03
   417.000000       4.65543475E-03
   417.100006       4.65126242E-03
   417.200012       4.64910502E-03
   417.299988       4.64411033E-03
   417.399994       4.63993847E-03
   417.500000       4.63636220E-03
   417.600006       4.63219034E-03
   417.700012       4.63002687E-03
   417.799988       4.62444220E-03
   417.899994       4.62086592E-03
   418.000000       4.61729011E-03
   418.100006       4.61371383E-03
   418.200012       4.61094873E-03
   418.299988       4.60596569E-03
   418.399994       4.60179383E-03
   418.500000       4.59821755E-03
   418.600006       4.59464174E-03
   418.700012       4.59187059E-03
   418.799988       4.58748965E-03
   418.899994       4.58331732E-03
   419.000000       4.57914546E-03
   419.100006       4.57616523E-03
   419.200012       4.57338896E-03
   419.299988       4.56841709E-03
   419.399994       4.56424523E-03
   419.500000       4.56066895E-03
   419.600006       4.55768919E-03
   419.700012       4.55431081E-03
   419.799988       4.54994105E-03
   419.899994       4.54576872E-03
   420.000000       4.54278896E-03
   420.100006       4.53861663E-03
   420.200012       4.53642476E-03
   420.299988       4.53086849E-03
   420.399994       4.52788873E-03
   420.500000       4.52371640E-03
   420.600006       4.52014059E-03
   420.700012       4.51794313E-03
   420.799988       4.51298803E-03
   420.899994       4.50881617E-03
   421.000000       4.50583594E-03
   421.100006       4.50166408E-03
   421.200012       4.49946104E-03
   421.299988       4.49510803E-03
   421.399994       4.49093571E-03
   421.500000       4.48735990E-03
   421.600006       4.48318757E-03
   421.700012       4.48157545E-03
   421.799988       4.47663153E-03
   421.899994       4.47245967E-03
   422.000000       4.46947943E-03
   422.100006       4.46530757E-03
   422.200012       4.46368940E-03
   422.299988       4.45815548E-03
   422.399994       4.45457920E-03
   422.500000       4.45159944E-03
   422.600006       4.44742711E-03
   422.700012       4.44520777E-03
   422.799988       4.44027502E-03
   422.899994       4.43729479E-03
   423.000000       4.43312293E-03
   423.100006       4.42954665E-03
   423.200012       4.42732172E-03
   423.299988       4.42239456E-03
   423.399994       4.41941479E-03
   423.500000       4.41524247E-03
   423.600006       4.41166665E-03
   423.700012       4.41003218E-03
   423.799988       4.40451456E-03
   423.899994       4.40153433E-03
   424.000000       4.39736247E-03
   424.100006       4.39438224E-03
   424.200012       4.39214660E-03
   424.299988       4.38723015E-03
   424.399994       4.38365387E-03
   424.500000       4.38007805E-03
   424.600006       4.37650178E-03
   424.700012       4.37426055E-03
   424.799988       4.36994573E-03
   424.899994       4.36577387E-03
   425.000000       4.36279364E-03
   425.100006       4.35921783E-03
   425.200012       4.35697101E-03
   425.299988       4.35206573E-03
   425.399994       4.34848946E-03
   425.500000       4.34491364E-03
   425.600006       4.34193341E-03
   425.700012       4.33968147E-03
   425.799988       4.33478132E-03
   425.899994       4.33120504E-03
   426.000000       4.32762923E-03
   426.100006       4.32464899E-03
   426.200012       4.32239193E-03
   426.299988       4.31749690E-03
   426.399994       4.31392109E-03
   426.500000       4.31094086E-03
   426.600006       4.30676900E-03
   426.700012       4.30569844E-03
   426.799988       4.30021249E-03
   426.899994       4.29663667E-03
   427.000000       4.29365644E-03
   427.100006       4.29008063E-03
   427.200012       4.28840891E-03
   427.299988       4.28292854E-03
   427.399994       4.27994831E-03
   427.500000       4.27637203E-03
   427.600006       4.27339226E-03
   427.700012       4.27111937E-03
   427.799988       4.26624017E-03
   427.899994       4.26266389E-03
   428.000000       4.25968412E-03
   428.100006       4.25610784E-03
   428.200012       4.25442634E-03
   428.299988       4.24955180E-03
   428.399994       4.24597552E-03
   428.500000       4.24299575E-03
   428.600006       4.23941948E-03
   428.700012       4.23713634E-03
   428.799988       4.23286343E-03
   428.899994       4.22928762E-03
   429.000000       4.22571134E-03
   429.100006       4.22273157E-03
   429.200012       4.22103936E-03
   429.299988       4.21557901E-03
   429.399994       4.21319529E-03
   429.500000       4.20902297E-03
   429.600006       4.20604320E-03
   429.700012       4.20434587E-03
   429.799988       4.19948716E-03
   429.899994       4.19591088E-03
   430.000000       4.19293065E-03
   430.100006       4.18935483E-03
   430.200012       4.18765284E-03
   430.299988       4.18279879E-03
   430.399994       4.17981856E-03
   430.500000       4.17624274E-03
   430.600006       4.17326251E-03
   430.700012       4.17095935E-03
   430.799988       4.16670647E-03
   430.899994       4.16313019E-03
   431.000000       4.16015042E-03
   431.100006       4.15657414E-03
   431.200012       4.15486190E-03
   431.299988       4.15001810E-03
   431.399994       4.14703786E-03
   431.500000       4.14346205E-03
   431.600006       4.14048182E-03
   431.700012       4.13876493E-03
   431.799988       4.13392577E-03
   431.899994       4.13094601E-03
   432.000000       4.12736973E-03
   432.100006       4.12438950E-03
   432.200012       4.12266748E-03
   432.299988       4.11783345E-03
   432.399994       4.11425764E-03
   432.500000       4.11187345E-03
   432.600006       4.10829764E-03
   432.700012       4.10597445E-03
   432.799988       4.10174113E-03
   432.899994       4.09876136E-03
   433.000000       4.09518508E-03
   433.100006       4.09280136E-03
   433.200012       4.08987701E-03
   433.299988       4.08624485E-03
   433.399994       4.08266904E-03
   433.500000       4.07968881E-03
   433.600006       4.07611299E-03
   433.700012       4.07437608E-03
   433.799988       4.07015299E-03
   433.899994       4.06657672E-03
   434.000000       4.06359648E-03
   434.100006       4.06061672E-03
   434.200012       4.05887514E-03
   434.299988       4.05406067E-03
   434.399994       4.05108044E-03
   434.500000       4.04810021E-03
   434.600006       4.04512044E-03
   434.700012       4.04277816E-03
   434.799988       4.03856440E-03
   434.899994       4.03498812E-03
   435.000000       4.03260393E-03
   435.100006       4.02902812E-03
   435.200012       4.02727677E-03
   435.299988       4.02306812E-03
   435.399994       4.02008789E-03
   435.500000       4.01651207E-03
   435.600006       4.01353184E-03
   435.700012       4.01177583E-03
   435.799988       4.00757184E-03
   435.899994       4.00399556E-03
   436.000000       4.00161184E-03
   436.100006       3.99803557E-03
   436.200012       3.99627490E-03
   436.299988       3.99207557E-03
   436.399994       3.98909533E-03
   436.500000       3.98551952E-03
   436.600006       3.98313534E-03
   436.700012       3.98077397E-03
   436.799988       3.97657929E-03
   436.899994       3.97359906E-03
   437.000000       3.97061929E-03
   437.100006       3.96704301E-03
   437.200012       3.96586908E-03
   437.299988       3.96167906E-03
   437.399994       3.95810278E-03
   437.500000       3.95512301E-03
   437.600006       3.95214278E-03
   437.700012       3.95096419E-03
   437.799988       3.94618278E-03
   437.899994       3.94320255E-03
   438.000000       3.93962674E-03
   438.100006       3.93724255E-03
   438.200012       3.93546326E-03
   438.299988       3.93128255E-03
   438.399994       3.92770628E-03
   438.500000       3.92532256E-03
   438.600006       3.92174628E-03
   438.700012       3.92055884E-03
   438.799988       3.91578628E-03
   438.899994       3.91340209E-03
   439.000000       3.90982628E-03
   439.100006       3.90744209E-03
   439.200012       3.90505767E-03
   439.299988       3.90148186E-03
   439.399994       3.89790582E-03
   439.500000       3.89492582E-03
   439.600006       3.89254186E-03
   439.700012       3.89015279E-03
   439.799988       3.88658163E-03
   439.899994       3.88300559E-03
   440.000000       3.88062163E-03
   440.100006       3.87764140E-03
   440.200012       3.87524790E-03
   440.299988       3.87168140E-03
   440.399994       3.86870140E-03
   440.500000       3.86572140E-03
   440.600006       3.86214536E-03
   440.700012       3.86093929E-03
   440.799988       3.85678117E-03
   440.899994       3.85439722E-03
   441.000000       3.85082117E-03
   441.100006       3.84784094E-03
   441.200012       3.84663069E-03
   441.299988       3.84188094E-03
   441.399994       3.83949676E-03
   441.500000       3.83592071E-03
   441.600006       3.83353676E-03
   441.700012       3.83172603E-03
   441.799988       3.82757676E-03
   441.899994       3.82519257E-03
   442.000000       3.82161653E-03
   442.100006       3.81923257E-03
   442.200012       3.81682115E-03
   442.299988       3.81327234E-03
   442.399994       3.81029234E-03
   442.500000       3.80731234E-03
   442.600006       3.80492839E-03
   442.700012       3.80251254E-03
   442.799988       3.79896816E-03
   442.899994       3.79598816E-03
   443.000000       3.79300816E-03
   443.100006       3.79002793E-03
   443.200012       3.78880021E-03
   443.299988       3.78406793E-03
   443.399994       3.78168398E-03
   443.500000       3.77929979E-03
   443.600006       3.77572374E-03
   443.700012       3.77449160E-03
   443.799988       3.76976375E-03
   443.899994       3.76737956E-03
   444.000000       3.76499561E-03
   444.100006       3.76141956E-03
   444.200012       3.76018300E-03
   444.299988       3.75605538E-03
   444.399994       3.75367142E-03
   444.500000       3.75009538E-03
   444.600006       3.74771142E-03
   444.700012       3.74587439E-03
   444.799988       3.74234724E-03
   444.899994       3.73877119E-03
   445.000000       3.73638724E-03
   445.100006       3.73400305E-03
   445.200012       3.73156578E-03
   445.299988       3.72804306E-03
   445.399994       3.72565887E-03
   445.500000       3.72208282E-03
   445.600006       3.71969887E-03
   445.700012       3.71785322E-03
   445.799988       3.71433469E-03
   445.899994       3.71135469E-03
   446.000000       3.70837469E-03
   446.100006       3.70599050E-03
   446.200012       3.70414089E-03
   446.299988       3.70003050E-03
   446.399994       3.69764655E-03
   446.500000       3.69466632E-03
   446.600006       3.69168632E-03
   446.700012       3.69042857E-03
   446.799988       3.68632236E-03
   446.899994       3.68393818E-03
   447.000000       3.68095818E-03
   447.100006       3.67797818E-03
   447.200012       3.67671601E-03
   447.299988       3.67261400E-03
   447.399994       3.67023004E-03
   447.500000       3.66725004E-03
   447.600006       3.66426981E-03
   447.700012       3.66300368E-03
   447.799988       3.65950190E-03
   447.899994       3.65592586E-03
   448.000000       3.65413772E-03
   448.100006       3.65056167E-03
   448.200012       3.64929135E-03
   448.299988       3.64579353E-03
   448.399994       3.64281354E-03
   448.500000       3.63983354E-03
   448.600006       3.63744935E-03
   448.700012       3.63617507E-03
   448.799988       3.63148935E-03
   448.899994       3.62970121E-03
   449.000000       3.62672121E-03
   449.100006       3.62374121E-03
   449.200012       3.62246251E-03
   449.299988       3.61837703E-03
   449.399994       3.61599308E-03
   449.500000       3.61360912E-03
   449.600006       3.61003308E-03
   449.700012       3.60934646E-03
   449.799988       3.60526494E-03
   449.899994       3.60228494E-03
   450.000000       3.59990075E-03
   450.100006       3.59751680E-03
   450.200012       3.59563390E-03
   450.299988       3.59215261E-03
   450.399994       3.58917261E-03
   450.500000       3.58678866E-03
   450.600006       3.58380866E-03
   450.700012       3.58251785E-03
   450.799988       3.57844448E-03
   450.899994       3.57665634E-03
   451.000000       3.57308029E-03
   451.100006       3.57069634E-03
   451.200012       3.56940157E-03
   451.299988       3.56592820E-03
   451.399994       3.56294820E-03
   451.500000       3.55996820E-03
   451.600006       3.55818006E-03
   451.700012       3.55568901E-03
   451.799988       3.55281611E-03
   451.899994       3.54983588E-03
   452.000000       3.54745192E-03
   452.100006       3.54447193E-03
   452.200012       3.54316900E-03
   452.299988       3.53970379E-03
   452.399994       3.53672379E-03
   452.500000       3.53433960E-03
   452.600006       3.53135960E-03
   452.700012       3.53064900E-03
   452.799988       3.52659170E-03
   452.899994       3.52361146E-03
   453.000000       3.52182356E-03
   453.100006       3.51824751E-03
   453.200012       3.51753272E-03
   453.299988       3.51347937E-03
   453.399994       3.51109542E-03
   453.500000       3.50871123E-03
   453.600006       3.50573123E-03
   453.700012       3.50501272E-03
   453.799988       3.50036705E-03
   453.899994       3.49857914E-03
   454.000000       3.49559914E-03
   454.100006       3.49321496E-03
   454.200012       3.49189667E-03
   454.299988       3.48785101E-03
   454.399994       3.48546682E-03
   454.500000       3.48308287E-03
   454.600006       3.48069891E-03
   454.700012       3.47878039E-03
   454.799988       3.47593077E-03
   454.899994       3.47235473E-03
   455.000000       3.47056659E-03
   455.100006       3.46818264E-03
   455.200012       3.46626039E-03
   455.299988       3.46281845E-03
   455.399994       3.45983845E-03
   455.500000       3.45805031E-03
   455.600006       3.45507031E-03
   455.700012       3.45374038E-03
   455.799988       3.45030241E-03
   455.899994       3.44791822E-03
   456.000000       3.44553427E-03
   456.100006       3.44255427E-03
   456.200012       3.44122015E-03
   456.299988       3.43778613E-03
   456.399994       3.43540194E-03
   456.500000       3.43301799E-03
   456.600006       3.43003799E-03
   456.700012       3.42870015E-03
   456.799988       3.42526985E-03
   456.899994       3.42288590E-03
   457.000000       3.42050171E-03
   457.100006       3.41811776E-03
   457.200012       3.41618014E-03
   457.299988       3.41334962E-03
   457.399994       3.41036962E-03
   457.500000       3.40798567E-03
   457.600006       3.40560148E-03
   457.700012       3.40425642E-03
   457.799988       3.40083335E-03
   457.899994       3.39844939E-03
   458.000000       3.39546939E-03
   458.100006       3.39308544E-03
   458.200012       3.39233247E-03
   458.299988       3.38831730E-03
   458.399994       3.38593312E-03
   458.500000       3.38354916E-03
   458.600006       3.38116521E-03
   458.700012       3.37981246E-03
   458.799988       3.37639707E-03
   458.899994       3.37401312E-03
   459.000000       3.37103289E-03
   459.100006       3.36924498E-03
   459.200012       3.36729246E-03
   459.299988       3.36447684E-03
   459.399994       3.36149684E-03
   459.500000       3.35970870E-03
   459.600006       3.35672870E-03
   459.700012       3.35536851E-03
   459.799988       3.35255661E-03
   459.899994       3.34957661E-03
   460.000000       3.34719266E-03
   460.100006       3.34480847E-03
   460.200012       3.34404083E-03
   460.299988       3.34004033E-03
   460.399994       3.33765638E-03
   460.500000       2.39238446E-03
   460.600006       3.28043941E-03
   460.700012       3.44062410E-03
   460.799988       3.42586590E-03
   460.899994       3.39129730E-03
   461.000000       3.36447684E-03
   461.100006       3.34898056E-03
   461.200012       3.33867525E-03
   461.299988       3.33110034E-03
   461.399994       3.32514010E-03
   461.500000       3.32037220E-03
   461.600006       3.31679615E-03
   461.700012       3.31363524E-03
   461.799988       3.30964383E-03
   461.899994       3.30666383E-03
   462.000000       3.30308778E-03
   462.100006       3.30010778E-03
   462.200012       3.29873036E-03
   462.299988       3.29414755E-03
   462.399994       3.29176360E-03
   462.500000       3.28878360E-03
   462.600006       3.28580360E-03
   462.700012       3.28382547E-03
   462.799988       3.37460893E-03
   462.899994       3.29474360E-03
   463.000000       3.27984337E-03
   463.100006       3.27507523E-03
   463.200012       3.27369035E-03
   463.299988       3.26971128E-03
   463.399994       3.26732709E-03
   463.500000       3.26494314E-03
   463.600006       3.26196314E-03
   463.700012       3.25997779E-03
   463.799988       3.25659895E-03
   463.899994       3.25421500E-03
   464.000000       3.25123500E-03
   464.100006       3.24885081E-03
   464.200012       3.24745779E-03
   464.299988       3.24348686E-03
   464.399994       3.24050686E-03
   464.500000       3.23871872E-03
   464.600006       3.23573872E-03
   464.700012       3.23374546E-03
   464.799988       3.29831964E-03
   464.899994       3.23871872E-03
   465.000000       3.23514268E-03
   465.100006       3.22620245E-03
   465.200012       3.22420639E-03
   465.299988       3.22024245E-03
   465.399994       3.21785826E-03
   465.500000       3.21487826E-03
   465.600006       3.21309036E-03
   465.700012       3.21109011E-03
   465.799988       3.20713012E-03
   465.899994       3.22024245E-03
   466.000000       3.20534222E-03
   466.100006       3.20117013E-03
   466.200012       3.19976243E-03
   466.299988       3.19580594E-03
   466.399994       3.19342199E-03
   466.500000       3.24587082E-03
   466.600006       3.19759408E-03
   466.700012       3.19022336E-03
   466.799988       3.18507780E-03
   466.899994       3.18269385E-03
   467.000000       3.18030966E-03
   467.100006       3.17792571E-03
   467.200012       3.17591475E-03
   467.299988       3.17256153E-03
   467.399994       3.17017757E-03
   467.500000       3.16779362E-03
   467.600006       3.17852176E-03
   467.700012       3.17114522E-03
   467.799988       3.16242944E-03
   467.899994       3.15944944E-03
   468.000000       3.20415013E-03
   468.100006       3.16242944E-03
   468.200012       3.15504801E-03
   468.299988       3.15050920E-03
   468.399994       3.14812525E-03
   468.500000       3.14574107E-03
   468.600006       3.14335711E-03
   468.700012       3.14193196E-03
   468.799988       3.13799293E-03
   468.899994       3.13560897E-03
   469.000000       3.14454921E-03
   469.100006       3.17732967E-03
   469.200012       3.13716242E-03
   469.299988       3.12845688E-03
   469.399994       3.12547688E-03
   469.500000       3.12249665E-03
   469.600006       3.12070874E-03
   469.700012       3.11868032E-03
   469.799988       3.11534456E-03
   469.899994       3.11296061E-03
   470.000000       3.12011270E-03
   470.100006       3.15587339E-03
   470.200012       3.11510311E-03
   470.299988       3.10878851E-03
   470.399994       3.10342433E-03
   470.500000       3.10044433E-03
   470.600006       3.09746433E-03
   470.700012       3.09662125E-03
   470.799988       3.09388828E-03
   470.899994       3.09031224E-03
   471.000000       3.13560897E-03
   471.100006       3.09448433E-03
   471.200012       3.08708218E-03
   471.299988       3.08256410E-03
   471.399994       3.07958410E-03
   471.500000       3.07898805E-03
   471.600006       3.07541201E-03
   471.700012       3.07336985E-03
   471.799988       3.07004782E-03
   471.899994       3.11713270E-03
   472.000000       3.07362387E-03
   472.100006       3.06647178E-03
   472.200012       3.06263822E-03
   472.299988       3.05872364E-03
   472.399994       3.05693573E-03
   472.500000       3.05395550E-03
   472.600006       3.05097550E-03
   472.700012       3.05011822E-03
   472.799988       3.10104038E-03
   472.899994       3.05395550E-03
   473.000000       3.04441946E-03
   473.100006       3.04084341E-03
   473.200012       3.03938682E-03
   473.299988       3.03607527E-03
   473.399994       3.03309527E-03
   473.500000       3.03726736E-03
   473.600006       3.02951923E-03
   473.700012       3.08588985E-03
   473.799988       3.03667132E-03
   473.899994       3.02475109E-03
   474.000000       3.02057900E-03
   474.100006       3.01759900E-03
   474.200012       3.01613542E-03
   474.299988       3.01283086E-03
   474.399994       3.01044690E-03
   474.500000       3.00806272E-03
   474.600006       3.07004782E-03
   474.700012       3.01792403E-03
   474.799988       3.00508272E-03
   474.899994       3.00031458E-03
   475.000000       2.99852667E-03
   475.100006       2.99614272E-03
   475.200012       2.99586472E-03
   475.299988       2.99316249E-03
   475.399994       2.99197063E-03
   475.500000       2.99137458E-03
   475.600006       2.99077854E-03
   475.700012       2.99049914E-03
   475.799988       2.98839458E-03
   475.899994       2.98720249E-03
   476.000000       2.98481854E-03
   476.100006       2.90256902E-03
   476.200012       2.96486286E-03
   476.299988       2.97707040E-03
   476.399994       2.97945435E-03
   476.500000       2.98124226E-03
   476.600006       2.98064644E-03
   476.700012       2.88437679E-03
   476.799988       2.95144180E-03
   476.899994       2.96872621E-03
   477.000000       2.97111017E-03
   477.100006       2.97051412E-03
   477.200012       2.85993307E-03
   477.299988       2.93594552E-03
   477.399994       2.95620994E-03
   477.500000       2.96038203E-03
   477.600006       2.83462391E-03
   477.700012       2.91776354E-03
   477.799988       2.94250180E-03
   477.899994       2.80363136E-03
   478.000000       2.90078111E-03
   478.100006       2.93296552E-03
   478.200012       2.77288910E-03
   478.299988       2.87872856E-03
   478.399994       2.93654157E-03
   478.500000       2.72138207E-03
   478.600006       2.86382833E-03
   478.700012       2.76573468E-03
   478.799988       3.40560148E-03
   478.899994       2.54019490E-03
   479.000000       5.11674630E-03
   479.100006       2.92998552E-03
   479.200012       2.92909122E-03
   479.299988       2.92581343E-03
   479.399994       2.92402529E-03
   479.500000       2.92223739E-03
   479.600006       2.92044925E-03
   479.700012       2.91895610E-03
   479.799988       2.91627739E-03
   479.899994       2.91389320E-03
   480.000000       2.90554902E-03
   480.100006       1.57227460E-03
   480.200012       2.45750346E-03
   480.299988       3.12786084E-03


==> anc/Fig1/Fig1bdxdtmpi0derOPsm500mu0PolyglueRPQM.dat <==
#PolyLog-glue RPQM model data points for derivative of order parameter at chemical potential(\mu) =0 in the light chiral limit study (mpi=0) for \m_sigma=500 MeV.
#TemperatureT(MeV) dx/dT                                                                                                                         
0.100000001    0.00000000                                                                                                                                          
0.200000003    0.00000000                                                                                                                                          
0.300000012    0.00000000                                                                                                                                          
0.400000006    0.00000000                                                                                                                                          
0.500000000    0.00000000                                                                                                                                          
0.600000024    0.00000000                                                                                                                                          
0.699999988    0.00000000                                                                                                                                          
0.800000012    0.00000000                                                                                                                                          
0.899999976    0.00000000                                                                                                                                          
1.00000000     0.00000000                                                                                                                                          
1.10000002     0.00000000                                                                                                                                          
1.20000005     0.00000000                                                                                                                                          
1.29999995     0.00000000                                                                                                                                          
1.39999998     0.00000000                                                                                                                                          
1.50000000     0.00000000                                                                                                                                          
1.60000002     0.00000000                                                                                                                                          
1.70000005     0.00000000                                                                                                                                          
1.79999995     0.00000000                                                                                                                                          
1.89999998     0.00000000                                                                                                                                          
2.00000000     0.00000000                                                                                                                                          
2.09999990     0.00000000                                                                                                                                          
2.20000005     0.00000000                                                                                                                                          
2.29999995     0.00000000                                                                                                                                          
2.40000010     0.00000000                                                                                                                                          
2.50000000     0.00000000                                                                                                                                          
2.59999990     0.00000000                                                                                                                                          
2.70000005     0.00000000                                                                                                                                          
2.79999995     0.00000000                                                                                                                                          
2.90000010     0.00000000                                                                                                                                          
3.00000000     0.00000000                                                                                                                                          
3.09999990     0.00000000                                                                                                                                          
3.20000005     0.00000000                                                                                                                                          
3.29999995     0.00000000                                                                                                                                          
3.40000010     0.00000000                                                                                                                                          
3.50000000     0.00000000                                                                                                                                          
3.59999990     0.00000000                                                                                                                                          
3.70000005     0.00000000                                                                                                                                          
3.79999995     0.00000000                                                                                                                                          
3.90000010     0.00000000                                                                                                                                          
4.00000000     0.00000000                                                                                                                                          
4.09999990     0.00000000                                                                                                                                          
4.19999981     0.00000000                                                                                                                                          
4.30000019     0.00000000                                                                                                                                          
4.40000010     0.00000000                                                                                                                                          
4.50000000     -1.52588036E-04                                                                                                                                     
4.59999990     0.00000000                                                                                                                                          
4.69999981     0.00000000                                                                                                                                          
4.80000019     0.00000000                                                                                                                                          
4.90000010     0.00000000                                                                                                                                          
5.00000000     0.00000000                                                                                                                                          
5.09999990     0.00000000                                                                                                                                          
5.19999981     0.00000000                                                                                                                                          
5.30000019     0.00000000                                                                                                                                          
5.40000010     0.00000000                                                                                                                                          
5.50000000     0.00000000                                                                                                                                          
5.59999990     0.00000000                                                                                                                                          
5.69999981     0.00000000                                                                                                                                          
5.80000019     0.00000000                                                                                                                                          
5.90000010     0.00000000                                                                                                                                          
6.00000000     0.00000000                                                                                                                                          
6.09999990     0.00000000                                                                                                                                          
6.19999981     0.00000000                                                                                                                                          
6.30000019     0.00000000                                                                                                                                          
6.40000010     0.00000000                                                                                                                                          
6.50000000     0.00000000                                                                                                                                          
6.59999990     0.00000000                                                                                                                                          
6.69999981     0.00000000                                                                                                                                          
6.80000019     0.00000000                                                                                                                                          
6.90000010     0.00000000                                                                                                                                          
7.00000000     0.00000000                                                                                                                                          
7.09999990     0.00000000                                                                                                                                          
7.19999981     0.00000000                                                                                                                                          
7.30000019     0.00000000                                                                                                                                          
7.40000010     0.00000000                                                                                                                                          
7.50000000     0.00000000                                                                                                                                          
7.59999990     0.00000000                                                                                                                                          
7.69999981     0.00000000                                                                                                                                          
7.80000019     0.00000000                                                                                                                                          
7.90000010     0.00000000                                                                                                                                          
8.00000000     0.00000000                                                                                                                                          
8.10000038     0.00000000                                                                                                                                          
8.19999981     0.00000000                                                                                                                                          
8.30000019     0.00000000                                                                                                                                          
8.39999962     0.00000000                                                                                                                                          
8.50000000     0.00000000                                                                                                                                          
8.60000038     0.00000000                                                                                                                                          
8.69999981     0.00000000                                                                                                                                          
8.80000019     0.00000000                                                                                                                                          
8.89999962     0.00000000                                                                                                                                          
9.00000000     0.00000000                                                                                                                                          
9.10000038     0.00000000                                                                                                                                          
9.19999981     0.00000000                                                                                                                                          
9.30000019     0.00000000                                                                                                                                          
9.39999962     0.00000000                                                                                                                                          
9.50000000     0.00000000                                                                                                                                          
9.60000038     0.00000000                                                                                                                                          
9.69999981     0.00000000                                                                                                                                          
9.80000019     0.00000000                                                                                                                                          
9.89999962     0.00000000                                                                                                                                          
10.0000000     0.00000000                                                                                                                                          
10.1000004     0.00000000                                                                                                                                          
10.1999998     0.00000000                                                                                                                                          
10.3000002     0.00000000                                                                                                                                          
10.3999996     0.00000000                                                                                                                                          
10.5000000     0.00000000                                                                                                                                          
10.6000004     0.00000000                                                                                                                                          
10.6999998     0.00000000                                                                                                                                          
10.8000002     0.00000000                                                                                                                                          
10.8999996     0.00000000                                                                                                                                          
11.0000000     0.00000000                                                                                                                                          
11.1000004     0.00000000                                                                                                                                          
11.1999998     0.00000000                                                                                                                                          
11.3000002     0.00000000                                                                                                                                          
11.3999996     0.00000000                                                                                                                                          
11.5000000     0.00000000                                                                                                                                          
11.6000004     0.00000000                                                                                                                                          
11.6999998     0.00000000                                                                                                                                          
11.8000002     0.00000000                                                                                                                                          
11.8999996     0.00000000                                                                                                                                          
12.0000000     0.00000000                                                                                                                                          
12.1000004     0.00000000                                                                                                                                          
12.1999998     0.00000000                                                                                                                                          
12.3000002     0.00000000                                                                                                                                          
12.3999996     0.00000000                                                                                                                                          
12.5000000     0.00000000                                                                                                                                          
12.6000004     0.00000000                                                                                                                                          
12.6999998     0.00000000                                                                                                                                          
12.8000002     0.00000000                                                                                                                                          
12.8999996     0.00000000                                                                                                                                          
13.0000000     0.00000000                                                                                                                                          
13.1000004     0.00000000                                                                                                                                          
13.1999998     0.00000000                                                                                                                                          
13.3000002     0.00000000                                                                                                                                          
13.3999996     0.00000000                                                                                                                                          
13.5000000     0.00000000                                                                                                                                          
13.6000004     0.00000000                                                                                                                                          
13.6999998     0.00000000                                                                                                                                          
13.8000002     0.00000000                                                                                                                                          
13.8999996     0.00000000                                                                                                                                          
14.0000000     0.00000000                                                                                                                                          
14.1000004     0.00000000                                                                                                                                          
14.1999998     0.00000000                                                                                                                                          
14.3000002     0.00000000                                                                                                                                          
14.3999996     0.00000000                                                                                                                                          
14.5000000     0.00000000                                                                                                                                          
14.6000004     0.00000000                                                                                                                                          
14.6999998     0.00000000                                                                                                                                          
14.8000002     0.00000000                                                                                                                                          
14.8999996     0.00000000                                                                                                                                          
15.0000000     0.00000000                                                                                                                                          
15.1000004     0.00000000                                                                                                                                          
15.1999998     0.00000000                                                                                                                                          
15.3000002     0.00000000                                                                                                                                          
15.3999996     0.00000000                                                                                                                                          
15.5000000     0.00000000                                                                                                                                          
15.6000004     0.00000000                                                                                                                                          
15.6999998     0.00000000                                                                                                                                          
15.8000002     0.00000000                                                                                                                                          
15.8999996     0.00000000                                                                                                                                          
16.0000000     0.00000000                                                                                                                                          
16.1000004     0.00000000                                                                                                                                          
16.2000008     0.00000000                                                                                                                                          
16.2999992     0.00000000                                                                                                                                          
16.3999996     0.00000000                                                                                                                                          
16.5000000     0.00000000                                                                                                                                          
16.6000004     0.00000000                                                                                                                                          
16.7000008     0.00000000                                                                                                                                          
16.7999992     0.00000000                                                                                                                                          
16.8999996     0.00000000                                                                                                                                          
17.0000000     0.00000000                                                                                                                                          
17.1000004     0.00000000                                                                                                                                          
17.2000008     0.00000000                                                                                                                                          
17.2999992     0.00000000                                                                                                                                          
17.3999996     0.00000000                                                                                                                                          
17.5000000     0.00000000                                                                                                                                          
17.6000004     0.00000000                                                                                                                                          
17.7000008     0.00000000                                                                                                                                          
17.7999992     0.00000000                                                                                                                                          
17.8999996     0.00000000                                                                                                                                          
18.0000000     0.00000000                                                                                                                                          
18.1000004     0.00000000                                                                                                                                          
18.2000008     0.00000000                                                                                                                                          
18.2999992     0.00000000                                                                                                                                          
18.3999996     0.00000000                                                                                                                                          
18.5000000     0.00000000                                                                                                                                          
18.6000004     0.00000000                                                                                                                                          
18.7000008     0.00000000                                                                                                                                          
18.7999992     0.00000000                                                                                                                                          
18.8999996     0.00000000                                                                                                                                          
19.0000000     0.00000000                                                                                                                                          
19.1000004     0.00000000                                                                                                                                          
19.2000008     0.00000000                                                                                                                                          
19.2999992     0.00000000                                                                                                                                          
19.3999996     0.00000000                                                                                                                                          
19.5000000     0.00000000                                                                                                                                          
19.6000004     0.00000000                                                                                                                                          
19.7000008     0.00000000                                                                                                                                          
19.7999992     0.00000000                                                                                                                                          
19.8999996     0.00000000                                                                                                                                          
20.0000000     0.00000000                                                                                                                                          
20.1000004     0.00000000                                                                                                                                          
20.2000008     0.00000000                                                                                                                                          
20.2999992     0.00000000                                                                                                                                          
20.3999996     0.00000000                                                                                                                                          
20.5000000     0.00000000                                                                                                                                          
20.6000004     0.00000000                                                                                                                                          
20.7000008     0.00000000                                                                                                                                          
20.7999992     0.00000000                                                                                                                                          
20.8999996     0.00000000                                                                                                                                          
21.0000000     0.00000000                                                                                                                                          
21.1000004     0.00000000                                                                                                                                          
21.2000008     0.00000000                                                                                                                                          
21.2999992     0.00000000                                                                                                                                          
21.3999996     0.00000000                                                                                                                                          
21.5000000     0.00000000                                                                                                                                          
21.6000004     0.00000000                                                                                                                                          
21.7000008     0.00000000                                                                                                                                          
21.7999992     0.00000000                                                                                                                                          
21.8999996     0.00000000                                                                                                                                          
22.0000000     0.00000000                                                                                                                                          
22.1000004     0.00000000                                                                                                                                          
22.2000008     0.00000000                                                                                                                                          
22.2999992     0.00000000                                                                                                                                          
22.3999996     0.00000000                                                                                                                                          
22.5000000     0.00000000                                                                                                                                          
22.6000004     0.00000000                                                                                                                                          
22.7000008     0.00000000                                                                                                                                          
22.7999992     0.00000000                                                                                                                                          
22.8999996     0.00000000                                                                                                                                          
23.0000000     0.00000000                                                                                                                                          
23.1000004     0.00000000                                                                                                                                          
23.2000008     0.00000000                                                                                                                                          
23.2999992     0.00000000                                                                                                                                          
23.3999996     0.00000000                                                                                                                                          
23.5000000     0.00000000                                                                                                                                          
23.6000004     0.00000000                                                                                                                                          
23.7000008     0.00000000                                                                                                                                          
23.7999992     0.00000000                                                                                                                                          
23.8999996     0.00000000                                                                                                                                          
24.0000000     0.00000000                                                                                                                                          
24.1000004     0.00000000                                                                                                                                          
24.2000008     0.00000000                                                                                                                                          
24.2999992     0.00000000                                                                                                                                          
24.3999996     0.00000000                                                                                                                                          
24.5000000     0.00000000                                                                                                                                          
24.6000004     0.00000000                                                                                                                                          
24.7000008     0.00000000                                                                                                                                          
24.7999992     0.00000000                                                                                                                                          
24.8999996     0.00000000                                                                                                                                          
25.0000000     0.00000000                                                                                                                                          
25.1000004     0.00000000                                                                                                                                          
25.2000008     0.00000000                                                                                                                                          
25.2999992     0.00000000                                                                                                                                          
25.3999996     0.00000000                                                                                                                                          
25.5000000     0.00000000                                                                                                                                          
25.6000004     0.00000000                                                                                                                                          
25.7000008     0.00000000                                                                                                                                          
25.7999992     0.00000000                                                                                                                                          
25.8999996     0.00000000                                                                                                                                          
26.0000000     0.00000000                                                                                                                                          
26.1000004     0.00000000                                                                                                                                          
26.2000008     0.00000000                                                                                                                                          
26.2999992     0.00000000                                                                                                                                          
26.3999996     0.00000000                                                                                                                                          
26.5000000     0.00000000                                                                                                                                          
26.6000004     0.00000000                                                                                                                                          
26.7000008     0.00000000                                                                                                                                          
26.7999992     0.00000000                                                                                                                                          
26.8999996     0.00000000                                                                                                                                          
27.0000000     0.00000000                                                                                                                                          
27.1000004     0.00000000                                                                                                                                          
27.2000008     0.00000000                                                                                                                                          
27.2999992     0.00000000                                                                                                                                          
27.3999996     0.00000000                                                                                                                                          
27.5000000     0.00000000                                                                                                                                          
27.6000004     0.00000000                                                                                                                                          
27.7000008     0.00000000                                                                                                                                          
27.7999992     0.00000000                                                                                                                                          
27.8999996     0.00000000                                                                                                                                          
28.0000000     0.00000000                                                                                                                                          
28.1000004     0.00000000                                                                                                                                          
28.2000008     0.00000000                                                                                                                                          
28.2999992     0.00000000                                                                                                                                          
28.3999996     0.00000000                                                                                                                                          
28.5000000     0.00000000                                                                                                                                          
28.6000004     0.00000000                                                                                                                                          
28.7000008     0.00000000                                                                                                                                          
28.7999992     0.00000000                                                                                                                                          
28.8999996     0.00000000                                                                                                                                          
29.0000000     0.00000000                                                                                                                                          
29.1000004     0.00000000                                                                                                                                          
29.2000008     0.00000000                                                                                                                                          
29.2999992     0.00000000                                                                                                                                          
29.3999996     0.00000000                                                                                                                                          
29.5000000     0.00000000                                                                                                                                          
29.6000004     0.00000000                                                                                                                                          
29.7000008     0.00000000                                                                                                                                          
29.7999992     0.00000000                                                                                                                                          
29.8999996     0.00000000                                                                                                                                          
30.0000000     0.00000000                                                                                                                                          
30.1000004     0.00000000                                                                                                                                          
30.2000008     0.00000000                                                                                                                                          
30.2999992     0.00000000                                                                                                                                          
30.3999996     0.00000000                                                                                                                                          
30.5000000     0.00000000                                                                                                                                          
30.6000004     0.00000000                                                                                                                                          
30.7000008     0.00000000                                                                                                                                          
30.7999992     0.00000000                                                                                                                                          
30.8999996     0.00000000                                                                                                                                          
31.0000000     0.00000000                                                                                                                                          
31.1000004     0.00000000                                                                                                                                          
31.2000008     0.00000000                                                                                                                                          
31.2999992     0.00000000                                                                                                                                          
31.3999996     0.00000000                                                                                                                                          
31.5000000     0.00000000                                                                                                                                          
31.6000004     0.00000000                                                                                                                                          
31.7000008     0.00000000                                                                                                                                          
31.7999992     0.00000000                                                                                                                                          
31.8999996     0.00000000                                                                                                                                          
32.0000000     0.00000000                                                                                                                                          
32.0999985     0.00000000                                                                                                                                          
32.2000008     0.00000000                                                                                                                                          
32.2999992     0.00000000                                                                                                                                          
32.4000015     0.00000000                                                                                                                                          
32.5000000     0.00000000                                                                                                                                          
32.5999985     0.00000000                                                                                                                                          
32.7000008     0.00000000                                                                                                                                          
32.7999992     0.00000000                                                                                                                                          
32.9000015     0.00000000                                                                                                                                          
33.0000000     0.00000000                                                                                                                                          
33.0999985     0.00000000                                                                                                                                          
33.2000008     0.00000000                                                                                                                                          
33.2999992     0.00000000                                                                                                                                          
33.4000015     0.00000000                                                                                                                                          
33.5000000     0.00000000                                                                                                                                          
33.5999985     0.00000000                                                                                                                                          
33.7000008     0.00000000                                                                                                                                          
33.7999992     0.00000000                                                                                                                                          
33.9000015     7.62951095E-05                                                                                                                                      
34.0000000     0.00000000                                                                                                                                          
34.0999985     0.00000000                                                                                                                                          
34.2000008     0.00000000                                                                                                                                          
34.2999992     0.00000000                                                                                                                                          
34.4000015     0.00000000                                                                                                                                          
34.5000000     0.00000000                                                                                                                                          
34.5999985     0.00000000                                                                                                                                          
34.7000008     0.00000000                                                                                                                                          
34.7999992     0.00000000                                                                                                                                          
34.9000015     0.00000000                                                                                                                                          
35.0000000     0.00000000                                                                                                                                          
35.0999985     0.00000000                                                                                                                                          
35.2000008     0.00000000                                                                                                                                          
35.2999992     0.00000000                                                                                                                                          
35.4000015     0.00000000                                                                                                                                          
35.5000000     0.00000000                                                                                                                                          
35.5999985     0.00000000                                                                                                                                          
35.7000008     0.00000000                                                                                                                                          
35.7999992     0.00000000                                                                                                                                          
35.9000015     0.00000000                                                                                                                                          
36.0000000     0.00000000                                                                                                                                          
36.0999985     0.00000000                                                                                                                                          
36.2000008     0.00000000                                                                                                                                          
36.2999992     0.00000000                                                                                                                                          
36.4000015     0.00000000                                                                                                                                          
36.5000000     0.00000000                                                                                                                                          
36.5999985     0.00000000                                                                                                                                          
36.7000008     0.00000000                                                                                                                                          
36.7999992     0.00000000                                                                                                                                          
36.9000015     0.00000000                                                                                                                                          
37.0000000     0.00000000                                                                                                                                          
37.0999985     0.00000000                                                                                                                                          
37.2000008     0.00000000                                                                                                                                          
37.2999992     0.00000000                                                                                                                                          
37.4000015     0.00000000                                                                                                                                          
37.5000000     0.00000000                                                                                                                                          
37.5999985     0.00000000                                                                                                                                          
37.7000008     0.00000000                                                                                                                                          
37.7999992     0.00000000                                                                                                                                          
37.9000015     0.00000000                                                                                                                                          
38.0000000     0.00000000                                                                                                                                          
38.0999985     0.00000000                                                                                                                                          
38.2000008     0.00000000                                                                                                                                          
38.2999992     0.00000000                                                                                                                                          
38.4000015     0.00000000                                                                                                                                          
38.5000000     0.00000000                                                                                                                                          
38.5999985     0.00000000                                                                                                                                          
38.7000008     0.00000000                                                                                                                                          
38.7999992     0.00000000                                                                                                                                          
38.9000015     0.00000000                                                                                                                                          
39.0000000     0.00000000                                                                                                                                          
39.0999985     0.00000000                                                                                                                                          
39.2000008     0.00000000                                                                                                                                          
39.2999992     0.00000000                                                                                                                                          
39.4000015     0.00000000                                                                                                                                          
39.5000000     0.00000000                                                                                                                                          
39.5999985     0.00000000                                                                                                                                          
39.7000008     0.00000000                                                                                                                                          
39.7999992     0.00000000                                                                                                                                          
39.9000015     0.00000000                                                                                                                                          
40.0000000     0.00000000                                                                                                                                          
40.0999985     0.00000000                                                                                                                                          
40.2000008     0.00000000                                                                                                                                          
40.2999992     0.00000000                                                                                                                                          
40.4000015     0.00000000                                                                                                                                          
40.5000000     0.00000000                                                                                                                                          
40.5999985     0.00000000                                                                                                                                          
40.7000008     0.00000000                                                                                                                                          
40.7999992     0.00000000                                                                                                                                          
40.9000015     0.00000000                                                                                                                                          
41.0000000     0.00000000                                                                                                                                          
41.0999985     7.62921991E-05                                                                                                                                      
41.2000008     0.00000000                                                                                                                                          
41.2999992     0.00000000                                                                                                                                          
41.4000015     0.00000000                                                                                                                                          
41.5000000     0.00000000                                                                                                                                          
41.5999985     0.00000000                                                                                                                                          
41.7000008     0.00000000                                                                                                                                          
41.7999992     0.00000000                                                                                                                                          
41.9000015     0.00000000                                                                                                                                          
42.0000000     0.00000000                                                                                                                                          
42.0999985     0.00000000                                                                                                                                          
42.2000008     0.00000000                                                                                                                                          
42.2999992     0.00000000                                                                                                                                          
42.4000015     0.00000000                                                                                                                                          
42.5000000     0.00000000                                                                                                                                          
42.5999985     0.00000000                                                                                                                                          
42.7000008     0.00000000                                                                                                                                          
42.7999992     0.00000000                                                                                                                                          
42.9000015     7.62951095E-05                                                                                                                                      
43.0000000     0.00000000                                                                                                                                          
43.0999985     0.00000000                                                                                                                                          
43.2000008     0.00000000                                                                                                                                          
43.2999992     0.00000000                                                                                                                                          
43.4000015     0.00000000                                                                                                                                          
43.5000000     0.00000000                                                                                                                                          
43.5999985     0.00000000                                                                                                                                          
43.7000008     0.00000000                                                                                                                                          
43.7999992     0.00000000                                                                                                                                          
43.9000015     0.00000000                                                                                                                                          
44.0000000     7.62951095E-05                                                                                                                                      
44.0999985     0.00000000                                                                                                                                          
44.2000008     0.00000000                                                                                                                                          
44.2999992     0.00000000                                                                                                                                          
44.4000015     0.00000000                                                                                                                                          
44.5000000     0.00000000                                                                                                                                          
44.5999985     0.00000000                                                                                                                                          
44.7000008     0.00000000                                                                                                                                          
44.7999992     7.62921991E-05                                                                                                                                      
44.9000015     0.00000000                                                                                                                                          
45.0000000     0.00000000                                                                                                                                          
45.0999985     0.00000000                                                                                                                                          
45.2000008     0.00000000                                                                                                                                          
45.2999992     0.00000000                                                                                                                                          
45.4000015     0.00000000                                                                                                                                          
45.5000000     7.62951095E-05                                                                                                                                      
45.5999985     0.00000000                                                                                                                                          
45.7000008     0.00000000                                                                                                                                          
45.7999992     0.00000000                                                                                                                                          
45.9000015     0.00000000                                                                                                                                          
46.0000000     0.00000000                                                                                                                                          
46.0999985     7.62921991E-05                                                                                                                                      
46.2000008     0.00000000                                                                                                                                          
46.2999992     0.00000000                                                                                                                                          
46.4000015     0.00000000                                                                                                                                          
46.5000000     0.00000000                                                                                                                                          
46.5999985     7.62921991E-05                                                                                                                                      
46.7000008     0.00000000                                                                                                                                          
46.7999992     0.00000000                                                                                                                                          
46.9000015     0.00000000                                                                                                                                          
47.0000000     7.62951095E-05                                                                                                                                      
47.0999985     0.00000000                                                                                                                                          
47.2000008     0.00000000                                                                                                                                          
47.2999992     0.00000000                                                                                                                                          
47.4000015     7.62951095E-05                                                                                                                                      
47.5000000     0.00000000                                                                                                                                          
47.5999985     0.00000000                                                                                                                                          
47.7000008     7.62951095E-05                                                                                                                                      
47.7999992     0.00000000                                                                                                                                          
47.9000015     0.00000000                                                                                                                                          
48.0000000     7.62951095E-05                                                                                                                                      
48.0999985     0.00000000                                                                                                                                          
48.2000008     0.00000000                                                                                                                                          
48.2999992     7.62921991E-05                                                                                                                                      
48.4000015     0.00000000                                                                                                                                          
48.5000000     0.00000000                                                                                                                                          
48.5999985     7.62921991E-05                                                                                                                                      
48.7000008     0.00000000                                                                                                                                          
48.7999992     0.00000000                                                                                                                                          
48.9000015     7.62951095E-05                                                                                                                                      
49.0000000     0.00000000                                                                                                                                          
49.0999985     7.62921991E-05                                                                                                                                      
49.2000008     0.00000000                                                                                                                                          
49.2999992     7.62921991E-05                                                                                                                                      
49.4000015     0.00000000                                                                                                                                          
49.5000000     7.62951095E-05                                                                                                                                      
49.5999985     0.00000000                                                                                                                                          
49.7000008     7.62951095E-05                                                                                                                                      
49.7999992     0.00000000                                                                                                                                          
49.9000015     7.62951095E-05                                                                                                                                      
50.0000000     0.00000000                                                                                                                                          
50.0999985     7.62921991E-05                                                                                                                                      
50.2000008     0.00000000                                                                                                                                          
50.2999992     7.62921991E-05                                                                                                                                      
50.4000015     0.00000000                                                                                                                                          
50.5000000     7.62951095E-05                                                                                                                                      
50.5999985     7.62921991E-05                                                                                                                                      
50.7000008     0.00000000                                                                                                                                          
50.7999992     7.62921991E-05                                                                                                                                      
50.9000015     7.62951095E-05                                                                                                                                      
51.0000000     0.00000000                                                                                                                                          
51.0999985     7.62921991E-05                                                                                                                                      
51.2000008     7.62951095E-05                                                                                                                                      
51.2999992     0.00000000                                                                                                                                          
51.4000015     7.62951095E-05                                                                                                                                      
51.5000000     7.62951095E-05                                                                                                                                      
51.5999985     7.62921991E-05                                                                                                                                      
51.7000008     7.62951095E-05                                                                                                                                      
51.7999992     0.00000000                                                                                                                                          
51.9000015     7.62951095E-05                                                                                                                                      
52.0000000     7.62951095E-05                                                                                                                                      
52.0999985     7.62921991E-05                                                                                                                                      
52.2000008     7.62951095E-05                                                                                                                                      
52.2999992     7.62921991E-05                                                                                                                                      
52.4000015     7.62951095E-05                                                                                                                                      
52.5000000     7.62951095E-05                                                                                                                                      
52.5999985     7.62921991E-05                                                                                                                                      
52.7000008     7.62951095E-05                                                                                                                                      
52.7999992     7.62921991E-05                                                                                                                                      
52.9000015     7.62951095E-05                                                                                                                                      
53.0000000     7.62951095E-05                                                                                                                                      
53.0999985     7.62921991E-05                                                                                                                                      
53.2000008     7.62951095E-05                                                                                                                                      
53.2999992     7.62921991E-05                                                                                                                                      
53.4000015     7.62951095E-05                                                                                                                                      
53.5000000     7.62951095E-05                                                                                                                                      
53.5999985     1.52584398E-04                                                                                                                                      
53.7000008     7.62951095E-05                                                                                                                                      
53.7999992     7.62921991E-05                                                                                                                                      
53.9000015     1.52590219E-04                                                                                                                                      
54.0000000     7.62951095E-05                                                                                                                                      
54.0999985     7.62921991E-05                                                                                                                                      
54.2000008     1.52590219E-04                                                                                                                                      
54.2999992     7.62921991E-05                                                                                                                                      
54.4000015     1.52590219E-04                                                                                                                                      
54.5000000     7.62951095E-05                                                                                                                                      
54.5999985     7.62921991E-05                                                                                                                                      
54.7000008     1.52590219E-04                                                                                                                                      
54.7999992     1.52584398E-04                                                                                                                                      
54.9000015     7.62951095E-05                                                                                                                                      
55.0000000     1.52590219E-04                                                                                                                                      
55.0999985     1.52584398E-04                                                                                                                                      
55.2000008     7.62951095E-05                                                                                                                                      
55.2999992     1.52584398E-04                                                                                                                                      
55.4000015     1.52590219E-04                                                                                                                                      
55.5000000     1.52590219E-04                                                                                                                                      
55.5999985     7.62921991E-05                                                                                                                                      
55.7000008     1.52590219E-04                                                                                                                                      
55.7999992     1.52584398E-04                                                                                                                                      
55.9000015     1.52590219E-04                                                                                                                                      
56.0000000     1.52590219E-04                                                                                                                                      
56.0999985     1.52584398E-04                                                                                                                                      
56.2000008     1.52590219E-04                                                                                                                                      
56.2999992     2.28876597E-04                                                                                                                                      
56.4000015     1.52590219E-04                                                                                                                                      
56.5000000     1.52590219E-04                                                                                                                                      
56.5999985     1.52584398E-04                                                                                                                                      
56.7000008     2.28885328E-04                                                                                                                                      
56.7999992     1.52584398E-04                                                                                                                                      
56.9000015     1.52590219E-04                                                                                                                                      
57.0000000     2.28885328E-04                                                                                                                                      
57.0999985     1.52584398E-04                                                                                                                                      
57.2000008     2.28885328E-04                                                                                                                                      
57.2999992     1.52584398E-04                                                                                                                                      
57.4000015     2.28885328E-04                                                                                                                                      
57.5000000     2.28885328E-04                                                                                                                                      
57.5999985     1.52584398E-04                                                                                                                                      
57.7000008     2.28885328E-04                                                                                                                                      
57.7999992     2.28876597E-04                                                                                                                                      
57.9000015     2.28885328E-04                                                                                                                                      
58.0000000     2.28885328E-04                                                                                                                                      
58.0999985     2.28876597E-04                                                                                                                                      
58.2000008     2.28885328E-04                                                                                                                                      
58.2999992     2.28876597E-04                                                                                                                                      
58.4000015     2.28885328E-04                                                                                                                                      
58.5000000     3.05180438E-04                                                                                                                                      
58.5999985     2.28876597E-04                                                                                                                                      
58.7000008     2.28885328E-04                                                                                                                                      
58.7999992     3.05168796E-04                                                                                                                                      
58.9000015     2.28885328E-04                                                                                                                                      
59.0000000     3.05180438E-04                                                                                                                                      
59.0999985     2.28876597E-04                                                                                                                                      
59.2000008     3.05180438E-04                                                                                                                                      
59.2999992     3.05168796E-04                                                                                                                                      
59.4000015     3.05180438E-04                                                                                                                                      
59.5000000     3.05180438E-04                                                                                                                                      
59.5999985     3.05168796E-04                                                                                                                                      
59.7000008     3.05180438E-04                                                                                                                                      
59.7999992     3.05168796E-04                                                                                                                                      
59.9000015     3.05180438E-04                                                                                                                                      
60.0000000     3.05180438E-04                                                                                                                                      
60.0999985     3.81460995E-04                                                                                                                                      
60.2000008     3.05180438E-04                                                                                                                                      
60.2999992     3.81460995E-04                                                                                                                                      
60.4000015     3.05180438E-04                                                                                                                                      
60.5000000     3.81475547E-04                                                                                                                                      
60.5999985     3.81460995E-04                                                                                                                                      
60.7000008     3.05180438E-04                                                                                                                                      
60.7999992     3.81460995E-04                                                                                                                                      
60.9000015     3.81475547E-04                                                                                                                                      
61.0000000     3.81475547E-04                                                                                                                                      
61.0999985     4.57753194E-04                                                                                                                                      
61.2000008     3.81475547E-04                                                                                                                                      
61.2999992     3.81460995E-04                                                                                                                                      
61.4000015     4.57770657E-04                                                                                                                                      
61.5000000     3.81475547E-04                                                                                                                                      
61.5999985     4.57753194E-04                                                                                                                                      
61.7000008     4.57770657E-04                                                                                                                                      
61.7999992     3.81460995E-04                                                                                                                                      
61.9000015     4.57770657E-04                                                                                                                                      
62.0000000     4.57770657E-04                                                                                                                                      
62.0999985     5.34045394E-04                                                                                                                                      
62.2000008     4.57770657E-04                                                                                                                                      
62.2999992     4.57753194E-04                                                                                                                                      
62.4000015     5.34065766E-04                                                                                                                                      
62.5000000     4.57770657E-04                                                                                                                                      
62.5999985     5.34045394E-04                                                                                                                                      
62.7000008     5.34065766E-04                                                                                                                                      
62.7999992     5.34045394E-04                                                                                                                                      
62.9000015     5.34065766E-04                                                                                                                                      
63.0000000     5.34065766E-04                                                                                                                                      
63.0999985     5.34045394E-04                                                                                                                                      
63.2000008     5.34065766E-04                                                                                                                                      
63.2999992     6.10337593E-04                                                                                                                                      
63.4000015     5.34065766E-04                                                                                                                                      
63.5000000     6.10360876E-04                                                                                                                                      
63.5999985     6.10337593E-04                                                                                                                                      
63.7000008     6.10360876E-04                                                                                                                                      
63.7999992     6.10337593E-04                                                                                                                                      
63.9000015     6.10360876E-04                                                                                                                                      
64.0000000     6.86655985E-04                                                                                                                                      
64.0999985     6.10360876E-04                                                                                                                                      
64.1999969     6.86603598E-04                                                                                                                                      
64.3000031     6.86655985E-04                                                                                                                                      
64.4000015     6.86655985E-04                                                                                                                                      
64.5000000     6.86655985E-04                                                                                                                                      
64.5999985     6.86655985E-04                                                                                                                                      
64.6999969     6.86603598E-04                                                                                                                                      
64.8000031     7.62951095E-04                                                                                                                                      
64.9000015     7.62951095E-04                                                                                                                                      
65.0000000     6.86655985E-04                                                                                                                                      
65.0999985     7.62951095E-04                                                                                                                                      
65.1999969     8.39182176E-04                                                                                                                                      
65.3000031     7.62951095E-04                                                                                                                                      
65.4000015     7.62951095E-04                                                                                                                                      
65.5000000     8.39246204E-04                                                                                                                                      
65.5999985     8.39246204E-04                                                                                                                                      
65.6999969     8.39182176E-04                                                                                                                                      
65.8000031     8.39246204E-04                                                                                                                                      
65.9000015     8.39246204E-04                                                                                                                                      
66.0000000     8.39246204E-04                                                                                                                                      
66.0999985     9.15541314E-04                                                                                                                                      
66.1999969     9.15471464E-04                                                                                                                                      
66.3000031     9.15541314E-04                                                                                                                                      
66.4000015     9.15541314E-04                                                                                                                                      
66.5000000     9.15541314E-04                                                                                                                                      
66.5999985     9.91836423E-04                                                                                                                                      
66.6999969     9.91760753E-04                                                                                                                                      
66.8000031     9.91836423E-04                                                                                                                                      
66.9000015     9.91836423E-04                                                                                                                                      
67.0000000     9.91836423E-04                                                                                                                                      
67.0999985     1.06813153E-03                                                                                                                                      
67.1999969     9.91760753E-04                                                                                                                                      
67.3000031     1.06813153E-03                                                                                                                                      
67.4000015     1.06813153E-03                                                                                                                                      
67.5000000     1.14442664E-03                                                                                                                                      
67.5999985     1.06813153E-03                                                                                                                                      
67.6999969     1.14433933E-03                                                                                                                                      
67.8000031     1.14442664E-03                                                                                                                                      
67.9000015     1.14442664E-03                                                                                                                                      
68.0000000     1.22072175E-03                                                                                                                                      
68.0999985     1.14442664E-03                                                                                                                                      
68.1999969     1.22062862E-03                                                                                                                                      
68.3000031     1.22072175E-03                                                                                                                                      
68.4000015     1.29701686E-03                                                                                                                                      
68.5000000     1.22072175E-03                                                                                                                                      
68.5999985     1.29701686E-03                                                                                                                                      
68.6999969     1.29691791E-03                                                                                                                                      
68.8000031     1.37331197E-03                                                                                                                                      
68.9000015     1.29701686E-03                                                                                                                                      
69.0000000     1.37331197E-03                                                                                                                                      
69.0999985     1.37331197E-03                                                                                                                                      
69.1999969     1.37320720E-03                                                                                                                                      
69.3000031     1.44960708E-03                                                                                                                                      
69.4000015     1.44960708E-03                                                                                                                                      
69.5000000     1.44960708E-03                                                                                                                                      
69.5999985     1.44960708E-03                                                                                                                                      
69.6999969     1.52578577E-03                                                                                                                                      
69.8000031     1.52590219E-03                                                                                                                                      
69.9000015     1.52590219E-03                                                                                                                                      
70.0000000     1.60219730E-03                                                                                                                                      
70.0999985     1.60219730E-03                                                                                                                                      
70.1999969     1.60207506E-03                                                                                                                                      
70.3000031     1.60219730E-03                                                                                                                                      
70.4000015     1.67849241E-03                                                                                                                                      
70.5000000     1.67849241E-03                                                                                                                                      
70.5999985     1.67849241E-03                                                                                                                                      
70.6999969     1.75465364E-03                                                                                                                                      
70.8000031     1.67849241E-03                                                                                                                                      
70.9000015     1.83108263E-03                                                                                                                                      
71.0000000     1.75478752E-03                                                                                                                                      
71.0999985     1.83108263E-03                                                                                                                                      
71.1999969     1.83094293E-03                                                                                                                                      
71.3000031     1.90737774E-03                                                                                                                                      
71.4000015     1.90737774E-03                                                                                                                                      
71.5000000     1.90737774E-03                                                                                                                                      
71.5999985     1.90737774E-03                                                                                                                                      
71.6999969     1.98352151E-03                                                                                                                                      
71.8000031     1.98367285E-03                                                                                                                                      
71.9000015     2.05996796E-03                                                                                                                                      
72.0000000     2.05996796E-03                                                                                                                                      
72.0999985     2.05996796E-03                                                                                                                                      
72.1999969     2.13610008E-03                                                                                                                                      
72.3000031     2.13626307E-03                                                                                                                                      
72.4000015     2.13626307E-03                                                                                                                                      
72.5000000     2.21255817E-03                                                                                                                                      
72.5999985     2.21255817E-03                                                                                                                                      
72.6999969     2.28867866E-03                                                                                                                                      
72.8000031     2.28885328E-03                                                                                                                                      
72.9000015     2.28885328E-03                                                                                                                                      
73.0000000     2.36514839E-03                                                                                                                                      
73.0999985     2.36514839E-03                                                                                                                                      
73.1999969     2.36496795E-03                                                                                                                                      
73.3000031     2.44144350E-03                                                                                                                                      
73.4000015     2.51773861E-03                                                                                                                                      
73.5000000     2.51773861E-03                                                                                                                                      
73.5999985     2.51773861E-03                                                                                                                                      
73.6999969     2.51754653E-03                                                                                                                                      
73.8000031     2.67032883E-03                                                                                                                                      
73.9000015     2.59403372E-03                                                                                                                                      
74.0000000     2.67032883E-03                                                                                                                                      
74.0999985     2.74662394E-03                                                                                                                                      
74.1999969     2.67012510E-03                                                                                                                                      
74.3000031     2.82291905E-03                                                                                                                                      
74.4000015     2.82291905E-03                                                                                                                                      
74.5000000     2.82291905E-03                                                                                                                                      
74.5999985     2.89921416E-03                                                                                                                                      
74.6999969     2.89899297E-03                                                                                                                                      
74.8000031     2.97550927E-03                                                                                                                                      
74.9000015     2.97550927E-03                                                                                                                                      
75.0000000     2.97550927E-03                                                                                                                                      
75.0999985     3.12809949E-03                                                                                                                                      
75.1999969     3.05157155E-03                                                                                                                                      
75.3000031     3.20439460E-03                                                                                                                                      
75.4000015     3.12809949E-03                                                                                                                                      
75.5000000     3.28068971E-03                                                                                                                                      
75.5999985     3.20439460E-03                                                                                                                                      
75.6999969     3.35672870E-03                                                                                                                                      
75.8000031     3.35698482E-03                                                                                                                                      
75.9000015     3.35698482E-03                                                                                                                                      
76.0000000     3.43327993E-03                                                                                                                                      
76.0999985     3.50957504E-03                                                                                                                                      
76.1999969     3.50930728E-03                                                                                                                                      
76.3000031     3.50957504E-03                                                                                                                                      
76.4000015     3.58587014E-03                                                                                                                                      
76.5000000     3.66216525E-03                                                                                                                                      
76.5999985     3.73846036E-03                                                                                                                                      
76.6999969     3.73817515E-03                                                                                                                                      
76.8000031     3.73846036E-03                                                                                                                                      
76.9000015     3.81475547E-03                                                                                                                                      
77.0000000     3.89105058E-03                                                                                                                                      
77.0999985     3.96734569E-03                                                                                                                                      
77.1999969     3.96704301E-03                                                                                                                                      
77.3000031     3.96734569E-03                                                                                                                                      
77.4000015     4.11993591E-03                                                                                                                                      
77.5000000     4.11993591E-03                                                                                                                                      
77.5999985     4.11993591E-03                                                                                                                                      
77.6999969     4.27220017E-03                                                                                                                                      
77.8000031     4.19623125E-03                                                                                                                                      
77.9000015     4.34882147E-03                                                                                                                                      
78.0000000     4.34882147E-03                                                                                                                                      
78.0999985     4.42511635E-03                                                                                                                                      
78.1999969     4.50106803E-03                                                                                                                                      
78.3000031     4.50141169E-03                                                                                                                                      
78.4000015     4.57770657E-03                                                                                                                                      
78.5000000     4.65400191E-03                                                                                                                                      
78.5999985     4.73029679E-03                                                                                                                                      
78.6999969     4.72993590E-03                                                                                                                                      
78.8000031     4.80659213E-03                                                                                                                                      
78.9000015     4.80659213E-03                                                                                                                                      
79.0000000     4.95918235E-03                                                                                                                                      
79.0999985     4.95918235E-03                                                                                                                                      
79.1999969     5.03509305E-03                                                                                                                                      
79.3000031     5.11177257E-03                                                                                                                                      
79.4000015     5.11177257E-03                                                                                                                                      
79.5000000     5.26436279E-03                                                                                                                                      
79.5999985     5.26436279E-03                                                                                                                                      
79.6999969     5.34025021E-03                                                                                                                                      
79.8000031     5.34065766E-03                                                                                                                                      
79.9000015     5.49324788E-03                                                                                                                                      
80.0000000     5.49324788E-03                                                                                                                                      
80.0999985     5.56954322E-03                                                                                                                                      
80.1999969     5.64540736E-03                                                                                                                                      
80.3000031     5.72213344E-03                                                                                                                                      
80.4000015     5.79842832E-03                                                                                                                                      
80.5000000     5.87472366E-03                                                                                                                                      
80.5999985     5.87472366E-03                                                                                                                                      
80.6999969     5.95056452E-03                                                                                                                                      
80.8000031     6.10360876E-03                                                                                                                                      
80.9000015     6.10360876E-03                                                                                                                                      
81.0000000     6.17990410E-03                                                                                                                                      
81.0999985     6.25619898E-03                                                                                                                                      
81.1999969     6.33201096E-03                                                                                                                                      
81.3000031     6.40878920E-03                                                                                                                                      
81.4000015     6.40878920E-03                                                                                                                                      
81.5000000     6.56137941E-03                                                                                                                                      
81.5999985     6.63767476E-03                                                                                                                                      
81.6999969     6.71345741E-03                                                                                                                                      
81.8000031     6.71396963E-03                                                                                                                                      
81.9000015     6.86655985E-03                                                                                                                                      
82.0000000     6.94285519E-03                                                                                                                                      
82.0999985     6.94285519E-03                                                                                                                                      
82.1999969     7.09490385E-03                                                                                                                                      
82.3000031     7.17174029E-03                                                                                                                                      
82.4000015     7.24803563E-03                                                                                                                                      
82.5000000     7.24803563E-03                                                                                                                                      
82.5999985     7.40062585E-03                                                                                                                                      
82.6999969     7.47635029E-03                                                                                                                                      
82.8000031     7.55321607E-03                                                                                                                                      
82.9000015     7.70580629E-03                                                                                                                                      
83.0000000     7.70580629E-03                                                                                                                                      
83.0999985     7.78210117E-03                                                                                                                                      
83.1999969     7.93408602E-03                                                                                                                                      
83.3000031     7.93469138E-03                                                                                                                                      
83.4000015     8.08728207E-03                                                                                                                                      
83.5000000     8.16357695E-03                                                                                                                                      
83.5999985     8.23987182E-03                                                                                                                                      
83.6999969     8.31553247E-03                                                                                                                                      
83.8000031     8.46875738E-03                                                                                                                                      
83.9000015     8.46875738E-03                                                                                                                                      
84.0000000     8.62134714E-03                                                                                                                                      
84.0999985     8.69764294E-03                                                                                                                                      
84.1999969     8.84955749E-03                                                                                                                                      
84.3000031     8.85023270E-03                                                                                                                                      
84.4000015     9.00282338E-03                                                                                                                                      
84.5000000     9.07911826E-03                                                                                                                                      
84.5999985     9.23170801E-03                                                                                                                                      
84.6999969     9.23100393E-03                                                                                                                                      
84.8000031     9.38429870E-03                                                                                                                                      
84.9000015     9.53688845E-03                                                                                                                                      
85.0000000     9.53688845E-03                                                                                                                                      
85.0999985     9.68947913E-03                                                                                                                                      
85.1999969     9.76502895E-03                                                                                                                                      
85.3000031     9.91836470E-03                                                                                                                                      
85.4000015     9.99465957E-03                                                                                                                                      
85.5000000     1.01472493E-02                                                                                                                                      
85.5999985     1.01472493E-02                                                                                                                                      
85.6999969     1.03753433E-02                                                                                                                                      
85.8000031     1.03761349E-02                                                                                                                                      
85.9000015     1.05287256E-02                                                                                                                                      
86.0000000     1.06813153E-02                                                                                                                                      
86.0999985     1.07576102E-02                                                                                                                                      
86.1999969     1.09093683E-02                                                                                                                                      
86.3000031     1.09864958E-02                                                                                                                                      
86.4000015     1.10627906E-02                                                                                                                                      
86.5000000     1.12153813E-02                                                                                                                                      
86.5999985     1.13679711E-02                                                                                                                                      
86.6999969     1.14433933E-02                                                                                                                                      
86.8000031     1.15968566E-02                                                                                                                                      
86.9000015     1.16731515E-02                                                                                                                                      
87.0000000     1.18257422E-02                                                                                                                                      
87.0999985     1.19020371E-02                                                                                                                                      
87.1999969     1.21299969E-02                                                                                                                                      
87.3000031     1.21309226E-02                                                                                                                                      
87.4000015     1.23598082E-02                                                                                                                                      
87.5000000     1.24361031E-02                                                                                                                                      
87.5999985     1.25886928E-02                                                                                                                                      
87.6999969     1.26640219E-02                                                                                                                                      
87.8000031     1.28175784E-02                                                                                                                                      
87.9000015     1.29701691E-02                                                                                                                                      
88.0000000     1.31227588E-02                                                                                                                                      
88.0999985     1.31990537E-02                                                                                                                                      
88.1999969     1.33506255E-02                                                                                                                                      
88.3000031     1.35042341E-02                                                                                                                                      
88.4000015     1.36568248E-02                                                                                                                                      
88.5000000     1.37331197E-02                                                                                                                                      
88.5999985     1.39620053E-02                                                                                                                                      
88.6999969     1.40372291E-02                                                                                                                                      
88.8000031     1.41908908E-02                                                                                                                                      
88.9000015     1.43434806E-02                                                                                                                                      
89.0000000     1.44960713E-02                                                                                                                                      
89.0999985     1.46486610E-02                                                                                                                                      
89.1999969     1.48001220E-02                                                                                                                                      
89.3000031     1.49538415E-02                                                                                                                                      
89.4000015     1.50301363E-02                                                                                                                                      
89.5000000     1.52590219E-02                                                                                                                                      
89.5999985     1.54116126E-02                                                                                                                                      
89.6999969     1.55630149E-02                                                                                                                                      
89.8000031     1.56404972E-02                                                                                                                                      
89.9000015     1.58693828E-02                                                                                                                                      
90.0000000     1.60219725E-02                                                                                                                                      
90.0999985     1.61745641E-02                                                                                                                                      
90.1999969     1.63259078E-02                                                                                                                                      
90.3000031     1.65560395E-02                                                                                                                                      
90.4000015     1.66323334E-02                                                                                                                                      
90.5000000     1.68612190E-02                                                                                                                                      
90.5999985     1.69375148E-02                                                                                                                                      
90.6999969     1.71650909E-02                                                                                                                                      
90.8000031     1.73952859E-02                                                                                                                                      
90.9000015     1.74715798E-02                                                                                                                                      
91.0000000     1.77004654E-02                                                                                                                                      
91.0999985     1.78530551E-02                                                                                                                                      
91.1999969     1.80042721E-02                                                                                                                                      
91.3000031     1.82345305E-02                                                                                                                                      
91.4000015     1.83871221E-02                                                                                                                                      
91.5000000     1.85397118E-02                                                                                                                                      
91.5999985     1.87685974E-02                                                                                                                                      
91.6999969     1.89960338E-02                                                                                                                                      
91.8000031     1.90737769E-02                                                                                                                                      
91.9000015     1.93026625E-02                                                                                                                                      
92.0000000     1.95315480E-02                                                                                                                                      
92.0999985     1.96841378E-02                                                                                                                                      
92.1999969     1.98352151E-02                                                                                                                                      
92.3000031     2.01419089E-02                                                                                                                                      
92.4000015     2.02182047E-02                                                                                                                                      
92.5000000     2.05233842E-02                                                                                                                                      
92.5999985     2.05996800E-02                                                                                                                                      
92.6999969     2.09032651E-02                                                                                                                                      
92.8000031     2.10574511E-02                                                                                                                                      
92.9000015     2.12863348E-02                                                                                                                                      
93.0000000     2.15152204E-02                                                                                                                                      
93.0999985     2.16678120E-02                                                                                                                                      
93.1999969     2.18950268E-02                                                                                                                                      
93.3000031     2.21255813E-02                                                                                                                                      
93.4000015     2.22781729E-02                                                                                                                                      
93.5000000     2.25833524E-02                                                                                                                                      
93.5999985     2.27359422E-02                                                                                                                                      
93.6999969     2.29630768E-02                                                                                                                                      
93.8000031     2.31937133E-02                                                                                                                                      
93.9000015     2.34225988E-02                                                                                                                                      
94.0000000     2.36514844E-02                                                                                                                                      
94.0999985     2.38040742E-02                                                                                                                                      
94.1999969     2.41074152E-02                                                                                                                                      
94.3000031     2.43381392E-02                                                                                                                                      
94.4000015     2.45670248E-02                                                                                                                                      
94.5000000     2.47959103E-02                                                                                                                                      
94.5999985     2.50247959E-02                                                                                                                                      
94.6999969     2.52517555E-02                                                                                                                                      
94.8000031     2.54825670E-02                                                                                                                                      
94.9000015     2.57877465E-02                                                                                                                                      
95.0000000     2.59403381E-02                                                                                                                                      
95.0999985     2.62455177E-02                                                                                                                                      
95.1999969     2.65486725E-02                                                                                                                                      
95.3000031     2.67032888E-02                                                                                                                                      
95.4000015     2.70084683E-02                                                                                                                                      
95.5000000     2.72373538E-02                                                                                                                                      
95.5999985     2.74662394E-02                                                                                                                                      
95.6999969     2.77693011E-02                                                                                                                                      
95.8000031     2.80766003E-02                                                                                                                                      
95.9000015     2.82291900E-02                                                                                                                                      
96.0000000     2.86106654E-02                                                                                                                                      
96.0999985     2.87632570E-02                                                                                                                                      
96.1999969     2.91425083E-02                                                                                                                                      
96.3000031     2.93736178E-02                                                                                                                                      
96.4000015     2.96025034E-02                                                                                                                                      
96.5000000     2.99076829E-02                                                                                                                                      
96.5999985     3.02128643E-02                                                                                                                                      
96.6999969     3.05157155E-02                                                                                                                                      
96.8000031     3.07469293E-02                                                                                                                                      
96.9000015     3.10521089E-02                                                                                                                                      
97.0000000     3.13572884E-02                                                                                                                                      
97.0999985     3.15861739E-02                                                                                                                                      
97.1999969     3.19652110E-02                                                                                                                                      
97.3000031     3.21965367E-02                                                                                                                                      
97.4000015     3.25780101E-02                                                                                                                                      
97.5000000     3.28068957E-02                                                                                                                                      
97.5999985     3.31120789E-02                                                                                                                                      
97.6999969     3.34909968E-02                                                                                                                                      
97.8000031     3.37224379E-02                                                                                                                                      
97.9000015     3.41039151E-02                                                                                                                                      
98.0000000     3.43328007E-02                                                                                                                                      
98.0999985     3.47142741E-02                                                                                                                                      
98.1999969     3.50167826E-02                                                                                                                                      
98.3000031     3.53246368E-02                                                                                                                                      
98.4000015     3.57061103E-02                                                                                                                                      
98.5000000     3.60112935E-02                                                                                                                                      
98.5999985     3.63164730E-02                                                                                                                                      
98.6999969     3.66951488E-02                                                                                                                                      
98.8000031     3.70031297E-02                                                                                                                                      
98.9000015     3.73083092E-02                                                                                                                                      
99.0000000     3.76897827E-02                                                                                                                                      
99.0999985     3.80712599E-02                                                                                                                                      
99.1999969     3.83735113E-02                                                                                                                                      
99.3000031     3.86816189E-02                                                                                                                                      
99.4000015     3.91393900E-02                                                                                                                                      
99.5000000     3.94445732E-02                                                                                                                                      
99.5999985     3.98260467E-02                                                                                                                                      
99.6999969     4.01281677E-02                                                                                                                                      
99.8000031     4.05889973E-02                                                                                                                                      
99.9000015     4.08941805E-02                                                                                                                                      
100.000000     4.12756540E-02                                                                                                                                      
100.099998     4.16571312E-02                                                                                                                                      
100.199997     4.20353971E-02                                                                                                                                      
100.300003     4.24200818E-02                                                                                                                                      
100.400002     4.28778529E-02                                                                                                                                      
100.500000     4.31830324E-02                                                                                                                                      
100.599998     4.35645059E-02                                                                                                                                      
100.699997     4.40189205E-02                                                                                                                                      
100.800003     4.44037542E-02                                                                                                                                      
100.900002     4.47852276E-02                                                                                                                                      
101.000000     4.52429987E-02                                                                                                                                      
101.099998     4.56244759E-02                                                                                                                                      
101.199997     4.60024402E-02                                                                                                                                      
101.300003     4.64637205E-02                                                                                                                                      
101.400002     4.68451977E-02                                                                                                                                      
101.500000     4.73029688E-02                                                                                                                                      
101.599998     4.77607399E-02                                                                                                                                      
101.699997     4.81385402E-02                                                                                                                                      
101.800003     4.85999845E-02                                                                                                                                      
101.900002     4.89814617E-02                                                                                                                                      
102.000000     4.95155267E-02                                                                                                                                      
102.099998     4.98970002E-02                                                                                                                                      
102.199997     5.04272208E-02                                                                                                                                      
102.300003     5.08125424E-02                                                                                                                                      
102.400002     5.12703136E-02                                                                                                                                      
102.500000     5.17280847E-02                                                                                                                                      
102.599998     5.22621498E-02                                                                                                                                      
102.699997     5.26396111E-02                                                                                                                                      
102.800003     5.31776920E-02                                                                                                                                      
102.900002     5.36354631E-02                                                                                                                                      
103.000000     5.41695282E-02                                                                                                                                      
103.099998     5.45510016E-02                                                                                                                                      
103.199997     5.51571548E-02                                                                                                                                      
103.300003     5.55428416E-02                                                                                                                                      
103.400002     5.61532006E-02                                                                                                                                      
103.500000     5.66109717E-02                                                                                                                                      
103.599998     5.70687428E-02                                                                                                                                      
103.699997     5.76747023E-02                                                                                                                                      
103.800003     5.81368729E-02                                                                                                                                      
103.900002     5.86709380E-02                                                                                                                                      
104.000000     5.91287091E-02                                                                                                                                      
104.099998     5.97390719E-02                                                                                                                                      
104.199997     6.02685399E-02                                                                                                                                      
104.300003     6.08072020E-02                                                                                                                                      
104.400002     6.13412671E-02                                                                                                                                      
104.500000     6.18753321E-02                                                                                                                                      
104.599998     6.24856949E-02                                                                                                                                      
104.699997     6.29386604E-02                                                                                                                                      
104.800003     6.36301190E-02                                                                                                                                      
104.900002     6.40878901E-02                                                                                                                                      
105.000000     6.47745505E-02                                                                                                                                      
105.099998     6.52323216E-02                                                                                                                                      
105.199997     6.59139454E-02                                                                                                                                      
105.300003     6.64530396E-02                                                                                                                                      
105.400002     6.70633987E-02                                                                                                                                      
105.500000     6.76737651E-02                                                                                                                                      
105.599998     6.82841241E-02                                                                                                                                      
105.699997     6.88129365E-02                                                                                                                                      
105.800003     6.95048422E-02                                                                                                                                      
105.900002     7.01152086E-02                                                                                                                                      
106.000000     7.07255676E-02                                                                                                                                      
106.099998     7.14122206E-02                                                                                                                                      
106.199997     7.20170885E-02                                                                                                                                      
106.300003     7.26329461E-02                                                                                                                                      
106.400002     7.33195990E-02                                                                                                                                      
106.500000     7.39299580E-02                                                                                                                                      
106.599998     7.46166185E-02                                                                                                                                      
106.699997     7.52975270E-02                                                                                                                                      
106.800003     7.59136304E-02                                                                                                                                      
106.900002     7.66765848E-02                                                                                                                                      
107.000000     7.72869438E-02                                                                                                                                      
107.099998     7.80498981E-02                                                                                                                                      
107.199997     7.86542594E-02                                                                                                                                      
107.300003     7.94232115E-02                                                                                                                                      
107.400002     8.01098645E-02                                                                                                                                      
107.500000     8.07965174E-02                                                                                                                                      
107.599998     8.15594718E-02                                                                                                                                      
107.699997     8.23161453E-02                                                                                                                                      
107.800003     8.30090791E-02                                                                                                                                      
107.900002     8.36957321E-02                                                                                                                                      
108.000000     8.45349804E-02                                                                                                                                      
108.099998     8.52216408E-02                                                                                                                                      
108.199997     8.60543177E-02                                                                                                                                      
108.300003     8.67475420E-02                                                                                                                                      
108.400002     8.75867829E-02                                                                                                                                      
108.500000     8.83497372E-02                                                                                                                                      
108.599998     8.91126916E-02                                                                                                                                      
108.699997     8.99450704E-02                                                                                                                                      
108.800003     9.07148868E-02                                                                                                                                      
108.900002     9.14778337E-02                                                                                                                                      
109.000000     9.23933759E-02                                                                                                                                      
109.099998     9.31563303E-02                                                                                                                                      
109.199997     9.40646902E-02                                                                                                                                      
109.300003     9.48348194E-02                                                                                                                                      
109.400002     9.56740677E-02                                                                                                                                      
109.500000     9.65896100E-02                                                                                                                                      
109.599998     9.74288583E-02                                                                                                                                      
109.699997     9.82606038E-02                                                                                                                                      
109.800003     9.91836414E-02                                                                                                                                      
109.900002     0.100022890                                                                                                                                         
110.000000     0.100938432                                                                                                                                         
110.099998     0.101853974                                                                                                                                         
110.199997     0.102761671                                                                                                                                         
110.300003     0.103685051                                                                                                                                         
110.400002     0.104676887                                                                                                                                         
110.500000     0.105516136                                                                                                                                         
110.599998     0.106507972                                                                                                                                         
110.699997     0.107491605                                                                                                                                         
110.800003     0.108415350                                                                                                                                         
110.900002     0.109330893                                                                                                                                         
111.000000     0.110399023                                                                                                                                         
111.099998     0.111390859                                                                                                                                         
111.199997     0.112374119                                                                                                                                         
111.300003     0.113374531                                                                                                                                         
111.400002     0.114366367                                                                                                                                         
111.500000     0.115434498                                                                                                                                         
111.599998     0.116426334                                                                                                                                         
111.699997     0.117485508                                                                                                                                         
111.800003     0.118562602                                                                                                                                         
111.900002     0.119630732                                                                                                                                         
112.000000     0.120775156                                                                                                                                         
112.099998     0.121766992                                                                                                                                         
112.199997     0.122902043                                                                                                                                         
112.300003     0.123979554                                                                                                                                         
112.400002     0.125123978                                                                                                                                         
112.500000     0.126268402                                                                                                                                         
112.599998     0.127412826                                                                                                                                         
112.699997     0.128547445                                                                                                                                         
112.800003     0.129701689                                                                                                                                         
112.900002     0.130846113                                                                                                                                         
113.000000     0.132066831                                                                                                                                         
113.099998     0.133287549                                                                                                                                         
113.199997     0.134498015                                                                                                                                         
113.300003     0.135652706                                                                                                                                         
113.400002     0.136949718                                                                                                                                         
113.500000     0.138170436                                                                                                                                         
113.599998     0.139391169                                                                                                                                         
113.699997     0.140677452                                                                                                                                         
113.800003     0.141985193                                                                                                                                         
113.900002     0.143282220                                                                                                                                         
114.000000     0.144579232                                                                                                                                         
114.099998     0.145876244                                                                                                                                         
114.199997     0.147162035                                                                                                                                         
114.300003     0.148546576                                                                                                                                         
114.400002     0.149919897                                                                                                                                         
114.500000     0.151293203                                                                                                                                         
114.599998     0.152666509                                                                                                                                         
114.699997     0.154104367                                                                                                                                         
114.800003     0.155413136                                                                                                                                         
114.900002     0.156939045                                                                                                                                         
115.000000     0.158312351                                                                                                                                         
115.099998     0.159838259                                                                                                                                         
115.199997     0.161199272                                                                                                                                         
115.300003     0.162813768                                                                                                                                         
115.400002     0.164187074                                                                                                                                         
115.500000     0.165789276                                                                                                                                         
115.599998     0.167238876                                                                                                                                         
115.699997     0.168828189                                                                                                                                         
115.800003     0.170366973                                                                                                                                         
115.900002     0.171969175                                                                                                                                         
116.000000     0.173571378                                                                                                                                         
116.099998     0.175173566                                                                                                                                         
116.199997     0.176762283                                                                                                                                         
116.300003     0.178454265                                                                                                                                         
116.400002     0.180056453                                                                                                                                         
116.500000     0.181734949                                                                                                                                         
116.599998     0.183413446                                                                                                                                         
116.699997     0.185154110                                                                                                                                         
116.800003     0.186846718                                                                                                                                         
116.900002     0.188677803                                                                                                                                         
117.000000     0.190356299                                                                                                                                         
117.099998     0.192111090                                                                                                                                         
117.199997     0.194003657                                                                                                                                         
117.300003     0.195696950                                                                                                                                         
117.400002     0.197604328                                                                                                                                         
117.500000     0.199511707                                                                                                                                         
117.599998     0.201342791                                                                                                                                         
117.699997     0.203158379                                                                                                                                         
117.800003     0.205157548                                                                                                                                         
117.900002     0.207064927                                                                                                                                         
118.000000     0.209048599                                                                                                                                         
118.099998     0.210955977                                                                                                                                         
118.199997     0.212999701                                                                                                                                         
118.300003     0.214999616                                                                                                                                         
118.400002     0.217059582                                                                                                                                         
118.500000     0.219119549                                                                                                                                         
118.599998     0.221179515                                                                                                                                         
118.699997     0.223298743                                                                                                                                         
118.800003     0.225375757                                                                                                                                         
118.900002     0.227588311                                                                                                                                         
119.000000     0.229724571                                                                                                                                         
119.099998     0.231937140                                                                                                                                         
119.199997     0.234131828                                                                                                                                         
119.300003     0.236362249                                                                                                                                         
119.400002     0.238727391                                                                                                                                         
119.500000     0.240939960                                                                                                                                         
119.599998     0.243228808                                                                                                                                         
119.699997     0.245575219                                                                                                                                         
119.800003     0.248035401                                                                                                                                         
119.900002     0.250324249                                                                                                                                         
120.000000     0.252765685                                                                                                                                         
120.099998     0.255283445                                                                                                                                         
120.199997     0.257628918                                                                                                                                         
120.300003     0.260242611                                                                                                                                         
120.400002     0.262684047                                                                                                                                         
120.500000     0.265278101                                                                                                                                         
120.599998     0.267872125                                                                                                                                         
120.699997     0.270445526                                                                                                                                         
120.800003     0.273136497                                                                                                                                         
120.900002     0.275806814                                                                                                                                         
121.000000     0.278477162                                                                                                                                         
121.099998     0.281223774                                                                                                                                         
121.199997     0.283948720                                                                                                                                         
121.300003     0.286717027                                                                                                                                         
121.400002     0.289616227                                                                                                                                         
121.500000     0.292439163                                                                                                                                         
121.599998     0.295338362                                                                                                                                         
121.699997     0.298214823                                                                                                                                         
121.800003     0.301136792                                                                                                                                         
121.900002     0.304188609                                                                                                                                         
122.000000     0.307164103                                                                                                                                         
122.099998     0.310292214                                                                                                                                         
122.199997     0.313243806                                                                                                                                         
122.300003     0.316472113                                                                                                                                         
122.400002     0.319600224                                                                                                                                         
122.500000     0.322804600                                                                                                                                         
122.599998     0.326009005                                                                                                                                         
122.699997     0.329264581                                                                                                                                         
122.800003     0.332570374                                                                                                                                         
122.900002     0.335927367                                                                                                                                         
123.000000     0.339284360                                                                                                                                         
123.099998     0.342641324                                                                                                                                         
123.199997     0.346200794                                                                                                                                         
123.300003     0.349584192                                                                                                                                         
123.400002     0.353246361                                                                                                                                         
123.500000     0.356755942                                                                                                                                         
123.599998     0.360341787                                                                                                                                         
123.699997     0.363976210                                                                                                                                         
123.800003     0.367742419                                                                                                                                         
123.900002     0.371480882                                                                                                                                         
124.000000     0.375219345                                                                                                                                         
124.099998     0.379034102                                                                                                                                         
124.199997     0.382895947                                                                                                                                         
124.300003     0.386816204                                                                                                                                         
124.400002     0.390859842                                                                                                                                         
124.500000     0.394750893                                                                                                                                         
124.599998     0.398870826                                                                                                                                         
124.699997     0.402883738                                                                                                                                         
124.800003     0.407034397                                                                                                                                         
124.900002     0.411306947                                                                                                                                         
125.000000     0.415426880                                                                                                                                         
125.099998     0.419775695                                                                                                                                         
125.199997     0.424092144                                                                                                                                         
125.300003     0.428473324                                                                                                                                         
125.400002     0.432898462                                                                                                                                         
125.500000     0.437323570                                                                                                                                         
125.599998     0.441901267                                                                                                                                         
125.699997     0.446444929                                                                                                                                         
125.800003     0.451056689                                                                                                                                         
125.900002     0.455786973                                                                                                                                         
126.000000     0.460517287                                                                                                                                         
126.099998     0.465247571                                                                                                                                         
126.199997     0.470094591                                                                                                                                         
126.300003     0.475013345                                                                                                                                         
126.400002     0.479972541                                                                                                                                         
126.500000     0.484931707                                                                                                                                         
126.599998     0.489967197                                                                                                                                         
126.699997     0.495041192                                                                                                                                         
126.800003     0.500267029                                                                                                                                         
126.900002     0.505455077                                                                                                                                         
127.000000     0.510719478                                                                                                                                         
127.099998     0.516060114                                                                                                                                         
127.199997     0.521360993                                                                                                                                         
127.300003     0.526894033                                                                                                                                         
127.400002     0.532310963                                                                                                                                         
127.500000     0.537880540                                                                                                                                         
127.599998     0.543526351                                                                                                                                         
127.699997     0.549130321                                                                                                                                         
127.800003     0.554894328                                                                                                                                         
127.900002     0.560692787                                                                                                                                         
128.000000     0.566371679                                                                                                                                         
128.100006     0.572485864                                                                                                                                         
128.199997     0.578272820                                                                                                                                         
128.300003     0.584388852                                                                                                                                         
128.399994     0.590326548                                                                                                                                         
128.500000     0.596429646                                                                                                                                         
128.600006     0.602777362                                                                                                                                         
128.699997     0.608864844                                                                                                                                         
128.800003     0.615214407                                                                                                                                         
128.899994     0.621528864                                                                                                                                         
129.000000     0.627860844                                                                                                                                         
129.100006     0.634518564                                                                                                                                         
129.199997     0.640830040                                                                                                                                         
129.300003     0.647566020                                                                                                                                         
129.399994     0.654028058                                                                                                                                         
129.500000     0.660741508                                                                                                                                         
129.600006     0.667556822                                                                                                                                         
129.699997     0.674244761                                                                                                                                         
129.800003     0.681138396                                                                                                                                         
129.899994     0.687976837                                                                                                                                         
130.000000     0.694919109                                                                                                                                         
130.100006     0.701968551                                                                                                                                         
130.199997     0.708880067                                                                                                                                         
130.300003     0.716160536                                                                                                                                         
130.399994     0.723146141                                                                                                                                         
130.500000     0.730317354                                                                                                                                         
130.600006     0.737601101                                                                                                                                         
130.699997     0.744812310                                                                                                                                         
130.800003     0.752250850                                                                                                                                         
130.899994     0.759459853                                                                                                                                         
131.000000     0.766859949                                                                                                                                         
131.100006     0.774454474                                                                                                                                         
131.199997     0.781812608                                                                                                                                         
131.300003     0.789409459                                                                                                                                         
131.399994     0.796841621                                                                                                                                         
131.500000     0.804394245                                                                                                                                         
131.600006     0.812147081                                                                                                                                         
131.699997     0.819728434                                                                                                                                         
131.800003     0.827407300                                                                                                                                         
131.899994     0.835062563                                                                                                                                         
132.000000     0.842767775                                                                                                                                         
132.100006     0.850679100                                                                                                                                         
132.199997     0.858254492                                                                                                                                         
132.300003     0.866244495                                                                                                                                         
132.399994     0.873893797                                                                                                                                         
132.500000     0.881751597                                                                                                                                         
132.600006     0.889745176                                                                                                                                         
132.699997     0.897467196                                                                                                                                         
132.800003     0.905463159                                                                                                                                         
132.899994     0.913182795                                                                                                                                         
133.000000     0.921116889                                                                                                                                         
133.100006     0.929192722                                                                                                                                         
133.199997     0.936908782                                                                                                                                         
133.300003     0.944987059                                                                                                                                         
133.399994     0.952776909                                                                                                                                         
133.500000     0.960634708                                                                                                                                         
133.600006     0.968716621                                                                                                                                         
133.699997     0.976426601                                                                                                                                         
133.800003     0.984510899                                                                                                                                         
133.899994     0.992294788                                                                                                                                         
134.000000     1.00007629                                                                                                                                          
134.100006     1.00816417                                                                                                                                          
134.199997     1.01586819                                                                                                                                          
134.300003     1.02380586                                                                                                                                          
134.399994     1.03150749                                                                                                                                          
134.500000     1.03928900                                                                                                                                          
134.600006     1.04730654                                                                                                                                          
134.699997     1.05485201                                                                                                                                          
134.800003     1.06271935                                                                                                                                          
134.899994     1.07033873                                                                                                                                          
135.000000     1.07804394                                                                                                                                          
135.100006     1.08583856                                                                                                                                          
135.199997     1.09330177                                                                                                                                          
135.300003     1.10117507                                                                                                                                          
135.399994     1.10848331                                                                                                                                          
135.500000     1.11611235                                                                                                                                          
135.600006     1.12376010                                                                                                                                          
135.699997     1.13114130                                                                                                                                          
135.800003     1.13879144                                                                                                                                          
135.899994     1.14594138                                                                                                                                          
136.000000     1.15341771                                                                                                                                          
136.100006     1.16099501                                                                                                                                          
136.199997     1.16806531                                                                                                                                          
136.300003     1.17556846                                                                                                                                          
136.399994     1.18271279                                                                                                                                          
136.500000     1.18988407                                                                                                                                          
136.600006     1.19723785                                                                                                                                          
136.699997     1.20422637                                                                                                                                          
136.800003     1.21158242                                                                                                                                          
136.899994     1.21849251                                                                                                                                          
137.000000     1.22551119                                                                                                                                          
137.100006     1.23271787                                                                                                                                          
137.199997     1.23947203                                                                                                                                          
137.300003     1.24668086                                                                                                                                          
137.399994     1.25343299                                                                                                                                          
137.500000     1.26029909                                                                                                                                          
137.600006     1.26735842                                                                                                                                          
137.699997     1.27403116                                                                                                                                          
137.800003     1.28094006                                                                                                                                          
137.899994     1.28761065                                                                                                                                          
138.000000     1.29432404                                                                                                                                          
138.100006     1.30115974                                                                                                                                          
138.199997     1.30775094                                                                                                                                          
138.300003     1.31458879                                                                                                                                          
138.399994     1.32094908                                                                                                                                          
138.500000     1.32766247                                                                                                                                          
138.600006     1.33442700                                                                                                                                          
138.699997     1.34078431                                                                                                                                          
138.800003     1.34755075                                                                                                                                          
138.899994     1.35382974                                                                                                                                          
139.000000     1.36039054                                                                                                                                          
139.100006     1.36700749                                                                                                                                          
139.199997     1.37335980                                                                                                                                          
139.300003     1.37997866                                                                                                                                          
139.399994     1.38625264                                                                                                                                          
139.500000     1.39273727                                                                                                                                          
139.600006     1.39928281                                                                                                                                          
139.699997     1.40555382                                                                                                                                          
139.800003     1.41210127                                                                                                                                          
139.899994     1.41829419                                                                                                                                          
140.000000     1.42477882                                                                                                                                          
140.100006     1.43125284                                                                                                                                          
140.199997     1.43751907                                                                                                                                          
140.300003     1.44407141                                                                                                                                          
140.399994     1.45025933                                                                                                                                          
140.500000     1.45666766                                                                                                                                          
140.600006     1.46322298                                                                                                                                          
140.699997     1.46940804                                                                                                                                          
140.800003     1.47604156                                                                                                                                          
140.899994     1.48214829                                                                                                                                          
141.000000     1.48863292                                                                                                                                          
141.100006     1.49519300                                                                                                                                          
141.199997     1.50144947                                                                                                                                          
141.300003     1.50816417                                                                                                                                          
141.399994     1.51426613                                                                                                                                          
141.500000     1.52082694                                                                                                                                          
141.600006     1.52746832                                                                                                                                          
141.699997     1.53379619                                                                                                                                          
141.800003     1.54051578                                                                                                                                          
141.899994     1.54676533                                                                                                                                          
142.000000     1.55340254                                                                                                                                          
142.100006     1.56020141                                                                                                                                          
142.199997     1.56652427                                                                                                                                          
142.300003     1.57340145                                                                                                                                          
142.399994     1.57979858                                                                                                                                          
142.500000     1.58651209                                                                                                                                          
142.600006     1.59339237                                                                                                                                          
142.699997     1.59993899                                                                                                                                          
142.800003     1.60697389                                                                                                                                          
142.899994     1.61344218                                                                                                                                          
143.000000     1.62038445                                                                                                                                          
143.100006     1.62742257                                                                                                                                          
143.199997     1.63411653                                                                                                                                          
143.300003     1.64130938                                                                                                                                          
143.399994     1.64800119                                                                                                                                          
143.500000     1.65501988                                                                                                                                          
143.600006     1.66236842                                                                                                                                          
143.699997     1.66920960                                                                                                                                          
143.800003     1.67663670                                                                                                                                          
143.899994     1.68355203                                                                                                                                          
144.000000     1.69079947                                                                                                                                          
144.100006     1.69838238                                                                                                                                          
144.199997     1.70544708                                                                                                                                          
144.300003     1.71310854                                                                                                                                          
144.399994     1.72024715                                                                                                                                          
144.500000     1.72779977                                                                                                                                          
144.600006     1.73554099                                                                                                                                          
144.699997     1.74298143                                                                                                                                          
144.800003     1.75087750                                                                                                                                          
144.899994     1.75831556                                                                                                                                          
145.000000     1.76609707                                                                                                                                          
145.100006     1.77422559                                                                                                                                          
145.199997     1.78188896                                                                                                                                          
145.300003     1.79009616                                                                                                                                          
145.399994     1.79790962                                                                                                                                          
145.500000     1.80595815                                                                                                                                          
145.600006     1.81443608                                                                                                                                          
145.699997     1.82243669                                                                                                                                          
145.800003     1.83103156                                                                                                                                          
145.899994     1.83910584                                                                                                                                          
146.000000     1.84761214                                                                                                                                          
146.100006     1.85643983                                                                                                                                          
146.199997     1.86477721                                                                                                                                          
146.300003     1.87376010                                                                                                                                          
146.399994     1.88228559                                                                                                                                          
146.500000     1.89109707                                                                                                                                          
146.600006     1.90038908                                                                                                                                          
146.699997     1.90913951                                                                                                                                          
146.800003     1.91854870                                                                                                                                          
146.899994     1.92748702                                                                                                                                          
147.000000     1.93679428                                                                                                                                          
147.100006     1.94647491                                                                                                                                          
147.199997     1.95571411                                                                                                                                          
147.300003     1.96558833                                                                                                                                          
147.399994     1.97497714                                                                                                                                          
147.500000     1.98481846                                                                                                                                          
147.600006     1.99500227                                                                                                                                          
147.699997     2.00469184                                                                                                                                          
147.800003     2.01514578                                                                                                                                          
147.899994     2.02506113                                                                                                                                          
148.000000     2.03539824                                                                                                                                          
148.100006     2.04620028                                                                                                                                          
148.199997     2.05641603                                                                                                                                          
148.300003     2.06745005                                                                                                                                          
148.399994     2.07792950                                                                                                                                          
148.500000     2.08891511                                                                                                                                          
148.600006     2.10025930                                                                                                                                          
148.699997     2.11115360                                                                                                                                          
148.800003     2.12280631                                                                                                                                          
148.899994     2.13392591                                                                                                                                          
149.000000     2.14556003                                                                                                                                          
149.100006     2.15381670                                                                                                                                          
149.110001     2.15458012                                                                                                                                          
149.119995     2.15243912                                                                                                                                          
149.130005     2.15648866                                                                                                                                          
149.139999     2.15801525                                                                                                                                          
149.149994     2.15625000                                                                                                                                          
149.160004     2.16030526                                                                                                                                          
149.169998     2.16145039                                                                                                                                          
149.179993     2.15929890                                                                                                                                          
149.190002     2.16412210                                                                                                                                          
149.199997     2.16196656                                                                                                                                          
149.210007     2.16603065                                                                                                                                          
149.220001     2.16755724                                                                                                                                          
149.229996     2.16539645                                                                                                                                          
149.240005     2.16984725                                                                                                                                          
149.250000     2.17137408                                                                                                                                          
149.259995     2.16882610                                                                                                                                          
149.270004     2.17366409                                                                                                                                          
149.279999     2.17480922                                                                                                                                          
149.289993     2.17225599                                                                                                                                          
149.300003     2.17709923                                                                                                                                          
149.309998     2.17530489                                                                                                                                          
149.320007     2.17938924                                                                                                                                          
149.330002     2.18053436                                                                                                                                          
149.339996     2.17873478                                                                                                                                          
149.350006     2.18320608                                                                                                                                          
149.360001     2.18435121                                                                                                                                          
149.369995     2.18216467                                                                                                                                          
149.380005     2.18702292                                                                                                                                          
149.389999     2.18778634                                                                                                                                          
149.399994     2.18597555                                                                                                                                          
149.410004     2.19045806                                                                                                                                          
149.419998     2.19160295                                                                                                                                          
149.429993     2.18978667                                                                                                                                          
149.440002     2.19389319                                                                                                                                          
149.449997     2.19207311                                                                                                                                          
149.460007     2.19656491                                                                                                                                          
149.470001     2.19809151                                                                                                                                          
149.479996     2.19550300                                                                                                                                          
149.490005     2.20038176                                                                                                                                          
149.500000     2.20152664                                                                                                                                          
149.509995     2.19931412                                                                                                                                          
149.520004     2.20381689                                                                                                                                          
149.529999     2.20534348                                                                                                                                          
149.539993     2.20312500                                                                                                                                          
149.550003     2.20763350                                                                                                                                          
149.559998     2.20579267                                                                                                                                          
149.570007     2.20992374                                                                                                                                          
149.580002     2.21183205                                                                                                                                          
149.589996     2.20922256                                                                                                                                          
149.600006     2.21374035                                                                                                                                          
149.610001     2.21526718                                                                                                                                          
149.619995     2.21303344                                                                                                                                          
149.630005     2.21793890                                                                                                                                          
149.639999     2.21870232                                                                                                                                          
149.649994     2.21684456                                                                                                                                          
149.660004     2.22175574                                                                                                                                          
149.669998     2.22251916                                                                                                                                          
149.679993     2.22065544                                                                                                                                          
149.690002     2.22519088                                                                                                                                          
149.699997     2.22332311                                                                                                                                          
149.710007     2.22786260                                                                                                                                          
149.720001     2.22900772                                                                                                                                          
149.729996     2.22713423                                                                                                                                          
149.740005     2.23129773                                                                                                                                          
149.750000     2.23320603                                                                                                                                          
149.759995     2.23056412                                                                                                                                          
149.770004     2.23549628                                                                                                                                          
149.779999     2.23664117                                                                                                                                          
149.789993     2.23475599                                                                                                                                          
149.800003     2.23931289                                                                                                                                          
149.809998     2.23704267                                                                                                                                          
149.820007     2.24198484                                                                                                                                          
149.830002     2.24312973                                                                                                                                          
149.839996     2.24123478                                                                                                                                          
149.850006     2.24541974                                                                                                                                          
149.860001     2.24732828                                                                                                                                          
149.869995     2.24466467                                                                                                                                          
149.880005     2.24961829                                                                                                                                          
149.889999     2.25114512                                                                                                                                          
149.899994     2.24885678                                                                                                                                          
149.910004     2.25343513                                                                                                                                          
149.919998     2.25496173                                                                                                                                          
149.929993     2.25266767                                                                                                                                          
149.940002     2.25725198                                                                                                                                          
149.949997     2.25533533                                                                                                                                          
149.960007     2.25992370                                                                                                                                          
149.970001     2.26145029                                                                                                                                          
149.979996     2.25914645                                                                                                                                          
149.990005     2.26412225                                                                                                                                          
150.000000     2.26526713                                                                                                                                          
150.009995     2.26333833                                                                                                                                          
150.020004     2.26793885                                                                                                                                          
150.029999     2.26908398                                                                                                                                          
150.039993     2.26714945                                                                                                                                          
150.050003     2.27213740                                                                                                                                          
150.059998     2.26981711                                                                                                                                          
150.070007     2.27442741                                                                                                                                          
150.080002     2.27595425                                                                                                                                          
150.089996     2.27400923                                                                                                                                          
150.100006     2.27862597                                                                                                                                          
150.110001     2.27977109                                                                                                                                          
150.119995     2.27782011                                                                                                                                          
150.130005     2.28244281                                                                                                                                          
150.139999     2.28396940                                                                                                                                          
150.149994     2.28201222                                                                                                                                          
150.160004     2.28664112                                                                                                                                          
150.169998     2.28778625                                                                                                                                          
150.179993     2.28582311                                                                                                                                          
150.190002     2.29083967                                                                                                                                          
150.199997     2.28849077                                                                                                                                          
150.210007     2.29351139                                                                                                                                          
150.220001     2.29465652                                                                                                                                          
150.229996     2.29268289                                                                                                                                          
150.240005     2.29732823                                                                                                                                          
150.250000     2.29885507                                                                                                                                          
150.259995     2.29649401                                                                                                                                          
150.270004     2.30190849                                                                                                                                          
150.279999     2.30267167                                                                                                                                          
150.289993     2.30068588                                                                                                                                          
150.300003     2.30572510                                                                                                                                          
150.309998     2.30373478                                                                                                                                          
150.320007     2.30839705                                                                                                                                          
150.330002     2.30954194                                                                                                                                          
150.339996     2.30792689                                                                                                                                          
150.350006     2.31259537                                                                                                                                          
150.360001     2.31374049                                                                                                                                          
150.369995     2.31173778                                                                                                                                          
150.380005     2.31679392                                                                                                                                          
150.389999     2.31793904                                                                                                                                          
150.399994     2.31592989                                                                                                                                          
150.410004     2.32099247                                                                                                                                          
150.419998     2.32213736                                                                                                                                          
150.429993     2.32012200                                                                                                                                          
150.440002     2.32519078                                                                                                                                          
150.449997     2.32278967                                                                                                                                          
150.460007     2.32786250                                                                                                                                          
150.470001     2.32938933                                                                                                                                          
150.479996     2.32698178                                                                                                                                          
150.490005     2.33244276                                                                                                                                          
150.500000     2.33320618                                                                                                                                          
150.509995     2.33155489                                                                                                                                          
150.520004     2.33625960                                                                                                                                          
150.529999     2.33778620                                                                                                                                          
150.539993     2.33536577                                                                                                                                          
150.550003     2.34045792                                                                                                                                          
150.559998     2.33841467                                                                                                                                          
150.570007     2.34351134                                                                                                                                          
150.580002     2.34503818                                                                                                                                          
150.589996     2.34260678                                                                                                                                          
150.600006     2.34770989                                                                                                                                          
150.610001     2.34923673                                                                                                                                          
150.619995     2.34679890                                                                                                                                          
150.630005     2.35190845                                                                                                                                          
150.639999     2.35343504                                                                                                                                          
150.649994     2.35137200                                                                                                                                          
150.660004     2.35610676                                                                                                                                          
150.669998     2.35801530                                                                                                                                          
150.679993     2.35556412                                                                                                                                          
150.690002     2.36068702                                                                                                                                          
150.699997     2.35823178                                                                                                                                          
150.710007     2.36374044                                                                                                                                          
150.720001     2.36488557                                                                                                                                          
150.729996     2.36280489                                                                                                                                          
150.740005     2.36793900                                                                                                                                          
150.750000     2.36946559                                                                                                                                          
150.759995     2.36699700                                                                                                                                          
150.770004     2.37251902                                                                                                                                          
150.779999     2.37366414                                                                                                                                          
150.789993     2.37157011                                                                                                                                          
150.800003     2.37671757                                                                                                                                          
150.809998     2.37461901                                                                                                                                          
150.820007     2.37977099                                                                                                                                          
150.830002     2.38091612                                                                                                                                          
150.839996     2.37919211                                                                                                                                          
150.850006     2.38396955                                                                                                                                          
150.860001     2.38549614                                                                                                                                          
150.869995     2.38338423                                                                                                                                          
150.880005     2.38854957                                                                                                                                          
150.889999     2.39007640                                                                                                                                          
150.899994     2.38795733                                                                                                                                          
150.910004     2.39274812                                                                                                                                          
150.919998     2.39465642                                                                                                                                          
150.929993     2.39253044                                                                                                                                          
150.940002     2.39732814                                                                                                                                          
150.949997     2.39519811                                                                                                                                          
150.960007     2.40076327                                                                                                                                          
150.970001     2.40190840                                                                                                                                          
150.979996     2.39977145                                                                                                                                          
150.990005     2.40496182                                                                                                                                          
151.000000     2.40687013                                                                                                                                          
151.009995     2.40434456                                                                                                                                          
151.020004     2.40954208                                                                                                                                          
151.029999     2.41106868                                                                                                                                          
151.039993     2.40891767                                                                                                                                          
151.050003     2.41412210                                                                                                                                          
151.059998     2.41196656                                                                                                                                          
151.070007     2.41717553                                                                                                                                          
151.080002     2.41870236                                                                                                                                          
151.089996     2.41653967                                                                                                                                          
151.100006     2.42175579                                                                                                                                          
151.110001     2.42366409                                                                                                                                          
151.119995     2.42111278                                                                                                                                          
151.130005     2.42633581                                                                                                                                          
151.139999     2.42786264                                                                                                                                          
151.149994     2.42606711                                                                                                                                          
151.160004     2.43091607                                                                                                                                          
151.169998     2.43244267                                                                                                                                          
151.179993     2.43064022                                                                                                                                          
151.190002     2.43549609                                                                                                                                          
151.199997     2.43368912                                                                                                                                          
151.210007     2.43893123                                                                                                                                          
151.220001     2.44045806                                                                                                                                          
151.229996     2.43826222                                                                                                                                          
151.240005     2.44351149                                                                                                                                          
151.250000     2.44503808                                                                                                                                          
151.259995     2.44283533                                                                                                                                          
151.270004     2.44847322                                                                                                                                          
151.279999     2.44961834                                                                                                                                          
151.289993     2.44778967                                                                                                                                          
151.300003     2.45305347                                                                                                                                          
151.309998     2.45083833                                                                                                                                          
151.320007     2.45610690                                                                                                                                          
151.330002     2.45763350                                                                                                                                          
151.339996     2.45579267                                                                                                                                          
151.350006     2.46068692                                                                                                                                          
151.360001     2.46259546                                                                                                                                          
151.369995     2.46036577                                                                                                                                          
151.380005     2.46564889                                                                                                                                          
151.389999     2.46755719                                                                                                                                          
151.399994     2.46493912                                                                                                                                          
151.410004     2.47061062                                                                                                                                          
151.419998     2.47213745                                                                                                                                          
151.429993     2.46989322                                                                                                                                          
151.440002     2.47557259                                                                                                                                          
151.449997     2.47332311                                                                                                                                          
151.460007     2.47862601                                                                                                                                          
151.470001     2.48015261                                                                                                                                          
151.479996     2.47789645                                                                                                                                          
151.490005     2.48358774                                                                                                                                          
151.500000     2.48511457                                                                                                                                          
151.509995     2.48323178                                                                                                                                          
151.520004     2.48816800                                                                                                                                          
151.529999     2.49007630                                                                                                                                          
151.539993     2.48780489                                                                                                                                          
151.550003     2.49351144                                                                                                                                          
151.559998     2.49123478                                                                                                                                          
151.570007     2.49656487                                                                                                                                          
151.580002     2.49809170                                                                                                                                          
151.589996     2.49618912                                                                                                                                          
151.600006     2.50152683                                                                                                                                          
151.610001     2.50305343                                                                                                                                          
151.619995     2.50114322                                                                                                                                          
151.630005     2.50648856                                                                                                                                          
151.639999     2.50839686                                                                                                                                          
151.649994     2.50609756                                                                                                                                          
151.660004     2.51145029                                                                                                                                          
151.669998     2.51335883                                                                                                                                          
151.679993     2.51105189                                                                                                                                          
151.690002     2.51641226                                                                                                                                          
151.699997     2.51448178                                                                                                                                          
151.710007     2.51984739                                                                                                                                          
151.720001     2.52175570                                                                                                                                          
151.729996     2.51943588                                                                                                                                          
151.740005     2.52519083                                                                                                                                          
151.750000     2.52671766                                                                                                                                          
151.759995     2.52439022                                                                                                                                          
151.770004     2.53015256                                                                                                                                          
151.779999     2.53206110                                                                                                                                          
151.789993     2.52934456                                                                                                                                          
151.800003     2.53549623                                                                                                                                          
151.809998     2.53315544                                                                                                                                          
151.820007     2.53854966                                                                                                                                          
151.830002     2.54045796                                                                                                                                          
151.839996     2.53810978                                                                                                                                          
151.850006     2.54389310                                                                                                                                          
151.860001     2.54541993                                                                                                                                          
151.869995     2.54344511                                                                                                                                          
151.880005     2.54885507                                                                                                                                          
151.889999     2.55076337                                                                                                                                          
151.899994     2.54878044                                                                                                                                          
151.910004     2.55419850                                                                                                                                          
151.919998     2.55572510                                                                                                                                          
151.929993     2.55373478                                                                                                                                          
151.940002     2.55954194                                                                                                                                          
151.949997     2.55716467                                                                                                                                          
151.960007     2.56297708                                                                                                                                          
151.970001     2.56488538                                                                                                                                          
151.979996     2.56250000                                                                                                                                          
151.990005     2.56832051                                                                                                                                          
152.000000     2.56984735                                                                                                                                          
152.009995     2.56783533                                                                                                                                          
152.020004     2.57366419                                                                                                                                          
152.029999     2.57519078                                                                                                                                          
152.039993     2.57317066                                                                                                                                          
152.050003     2.57862592                                                                                                                                          
152.059998     2.57660055                                                                                                                                          
152.070007     2.58244276                                                                                                                                          
152.080002     2.58435106                                                                                                                                          
152.089996     2.58193588                                                                                                                                          
152.100006     2.58778620                                                                                                                                          
152.110001     2.58969474                                                                                                                                          
152.119995     2.58727145                                                                                                                                          
152.130005     2.59312987                                                                                                                                          
152.139999     2.59503818                                                                                                                                          
152.149994     2.59298778                                                                                                                                          
152.160004     2.59847331                                                                                                                                          
152.169998     2.60038161                                                                                                                                          
152.179993     2.59832311                                                                                                                                          
152.190002     2.60419846                                                                                                                                          
152.199997     2.60175300                                                                                                                                          
152.210007     2.60763359                                                                                                                                          
152.220001     2.60954189                                                                                                                                          
152.229996     2.60746956                                                                                                                                          
152.240005     2.61297703                                                                                                                                          
152.250000     2.61526728                                                                                                                                          
152.259995     2.61280489                                                                                                                                          
152.270004     2.61870217                                                                                                                                          
152.279999     2.62061071                                                                                                                                          
152.289993     2.61814022                                                                                                                                          
152.300003     2.62442756                                                                                                                                          
152.309998     2.62195110                                                                                                                                          
152.320007     2.62824416                                                                                                                                          
152.330002     2.62977099                                                                                                                                          
152.339996     2.62766767                                                                                                                                          
152.350006     2.63358784                                                                                                                                          
152.360001     2.63549614                                                                                                                                          
152.369995     2.63338423                                                                                                                                          
152.380005     2.63893127                                                                                                                                          
152.389999     2.64122128                                                                                                                                          
152.399994     2.63871956                                                                                                                                          
152.410004     2.64503813                                                                                                                                          
152.419998     2.64656496                                                                                                                                          
152.429993     2.64481711                                                                                                                                          
152.440002     2.65038157                                                                                                                                          
152.449997     2.64862800                                                                                                                                          
152.460007     2.65419841                                                                                                                                          
152.470001     2.65610695                                                                                                                                          
152.479996     2.65434456                                                                                                                                          
152.490005     2.65992355                                                                                                                                          
152.500000     2.66221380                                                                                                                                          
152.509995     2.65967989                                                                                                                                          
152.520004     2.66564894                                                                                                                                          
152.529999     2.66793895                                                                                                                                          
152.539993     2.66577744                                                                                                                                          
152.550003     2.67137408                                                                                                                                          
152.559998     2.66958833                                                                                                                                          
152.570007     2.67557263                                                                                                                                          
152.580002     2.67748094                                                                                                                                          
152.589996     2.67530489                                                                                                                                          
152.600006     2.68129778                                                                                                                                          
152.610001     2.68320608                                                                                                                                          
152.619995     2.68102145                                                                                                                                          
152.630005     2.68740463                                                                                                                                          
152.639999     2.68893123                                                                                                                                          
152.649994     2.68711901                                                                                                                                          
152.660004     2.69312978                                                                                                                                          
152.669998     2.69503808                                                                                                                                          
152.679993     2.69321656                                                                                                                                          
152.690002     2.69885492                                                                                                                                          
152.699997     2.69702744                                                                                                                                          
152.710007     2.70305347                                                                                                                                          
152.720001     2.70496178                                                                                                                                          
152.729996     2.70274401                                                                                                                                          
152.740005     2.70916033                                                                                                                                          
152.750000     2.71106863                                                                                                                                          
152.759995     2.70884156                                                                                                                                          
152.770004     2.71488547                                                                                                                                          
152.779999     2.71717548                                                                                                                                          
152.789993     2.71493912                                                                                                                                          
152.800003     2.72099233                                                                                                                                          
152.809998     2.71875000                                                                                                                                          
152.820007     2.72519088                                                                                                                                          
152.830002     2.72709918                                                                                                                                          
152.839996     2.72522855                                                                                                                                          
152.850006     2.73091602                                                                                                                                          
152.860001     2.73358774                                                                                                                                          
152.869995     2.73094511                                                                                                                                          
152.880005     2.73740458                                                                                                                                          
152.889999     2.73931289                                                                                                                                          
152.899994     2.73742390                                                                                                                                          
152.910004     2.74351144                                                                                                                                          
152.919998     2.74541974                                                                                                                                          
152.929993     2.74352145                                                                                                                                          
152.940002     2.75000000                                                                                                                                          
152.949997     2.74733233                                                                                                                                          
152.960007     2.75381684                                                                                                                                          
152.970001     2.75610685                                                                                                                                          
152.979996     2.75381088                                                                                                                                          
152.990005     2.76030540                                                                                                                                          
153.000000     2.76221371                                                                                                                                          
153.009995     2.75990844                                                                                                                                          
153.020004     2.76641226                                                                                                                                          
153.029999     2.76870227                                                                                                                                          
153.039993     2.76638722                                                                                                                                          
153.050003     2.77290082                                                                                                                                          
153.059998     2.77057934                                                                                                                                          
153.070007     2.77709913                                                                                                                                          
153.080002     2.77900767                                                                                                                                          
153.089996     2.77705789                                                                                                                                          
153.100006     2.78320622                                                                                                                                          
153.110001     2.78549623                                                                                                                                          
153.119995     2.78353667                                                                                                                                          
153.130005     2.78969455                                                                                                                                          
153.139999     2.79198480                                                                                                                                          
153.149994     2.79001522                                                                                                                                          
153.160004     2.79618311                                                                                                                                          
153.169998     2.79847336                                                                                                                                          
153.179993     2.79611278                                                                                                                                          
153.190002     2.80305338                                                                                                                                          
153.199997     2.80068588                                                                                                                                          
153.210007     2.80687022                                                                                                                                          
153.220001     2.80954194                                                                                                                                          
153.229996     2.80716467                                                                                                                                          
153.240005     2.81335878                                                                                                                                          
153.250000     2.81603050                                                                                                                                          
153.259995     2.81364322                                                                                                                                          
153.270004     2.82022905                                                                                                                                          
153.279999     2.82251906                                                                                                                                          
153.289993     2.82050300                                                                                                                                          
153.300003     2.82671762                                                                                                                                          
153.309998     2.82469511                                                                                                                                          
153.320007     2.83167934                                                                                                                                          
153.330002     2.83320618                                                                                                                                          
153.339996     2.83155489                                                                                                                                          
153.350006     2.83816791                                                                                                                                          
153.360001     2.84007645                                                                                                                                          
153.369995     2.83841467                                                                                                                                          
153.380005     2.84465647                                                                                                                                          
153.389999     2.84694648                                                                                                                                          
153.399994     2.84489322                                                                                                                                          
153.410004     2.85152674                                                                                                                                          
153.419998     2.85381675                                                                                                                                          
153.429993     2.85175300                                                                                                                                          
153.440002     2.85801530                                                                                                                                          
153.449997     2.85632610                                                                                                                                          
153.460007     2.86297703                                                                                                                                          
153.470001     2.86526728                                                                                                                                          
153.479996     2.86280489                                                                                                                                          
153.490005     2.86984730                                                                                                                                          
153.500000     2.87213731                                                                                                                                          
153.509995     2.87004566                                                                                                                                          
153.520004     2.87671757                                                                                                                                          
153.529999     2.87900758                                                                                                                                          
153.539993     2.87690544                                                                                                                                          
153.550003     2.88358784                                                                                                                                          
153.559998     2.88147855                                                                                                                                          
153.570007     2.88816786                                                                                                                                          
153.580002     2.89083958                                                                                                                                          
153.589996     2.88833833                                                                                                                                          
153.600006     2.89541984                                                                                                                                          
153.610001     2.89770985                                                                                                                                          
153.619995     2.89557934                                                                                                                                          
153.630005     2.90229011                                                                                                                                          
153.639999     2.90458012                                                                                                                                          
153.649994     2.90282011                                                                                                                                          
153.660004     2.90954208                                                                                                                                          
153.669998     2.91183209                                                                                                                                          
153.679993     2.90967989                                                                                                                                          
153.690002     2.91679382                                                                                                                                          
153.699997     2.91425300                                                                                                                                          
153.710007     2.92175579                                                                                                                                          
153.720001     2.92366409                                                                                                                                          
153.729996     2.92187500                                                                                                                                          
153.740005     2.92862606                                                                                                                                          
153.750000     2.93091607                                                                                                                                          
153.759995     2.92911577                                                                                                                                          
153.770004     2.93587780                                                                                                                                          
153.779999     2.93816805                                                                                                                                          
153.789993     2.93635678                                                                                                                                          
153.800003     2.94312978                                                                                                                                          
153.809998     2.94131088                                                                                                                                          
153.820007     2.94809151                                                                                                                                          
153.830002     2.95038176                                                                                                                                          
153.839996     2.94855189                                                                                                                                          
153.850006     2.95572519                                                                                                                                          
153.860001     2.95763350                                                                                                                                          
153.869995     2.95617390                                                                                                                                          
153.880005     2.96297717                                                                                                                                          
153.889999     2.96526718                                                                                                                                          
153.899994     2.96341467                                                                                                                                          
153.910004     2.97022891                                                                                                                                          
153.919998     2.97290087                                                                                                                                          
153.929993     2.97103667                                                                                                                                          
153.940002     2.97786260                                                                                                                                          
153.949997     2.97599077                                                                                                                                          
153.960007     2.98282433                                                                                                                                          
153.970001     2.98549628                                                                                                                                          
153.979996     2.98323178                                                                                                                                          
153.990005     2.99083972                                                                                                                                          
154.000000     2.99312973                                                                                                                                          
154.009995     2.99085355                                                                                                                                          
154.020004     2.99809170                                                                                                                                          
154.029999     3.00076342                                                                                                                                          
154.039993     2.99885678                                                                                                                                          
154.050003     3.00610685                                                                                                                                          
154.059998     3.00381088                                                                                                                                          
154.070007     3.01106882                                                                                                                                          
154.080002     3.01335883                                                                                                                                          
154.089996     3.01181412                                                                                                                                          
154.100006     3.01870227                                                                                                                                          
154.110001     3.02137399                                                                                                                                          
154.119995     3.01943588                                                                                                                                          
154.130005     3.02671766                                                                                                                                          
154.139999     3.02938938                                                                                                                                          
154.149994     3.02705789                                                                                                                                          
154.160004     3.03473282                                                                                                                                          
154.169998     3.03702283                                                                                                                                          
154.179993     3.03506088                                                                                                                                          
154.190002     3.04236650                                                                                                                                          
154.199997     3.04039645                                                                                                                                          
154.210007     3.04809165                                                                                                                                          
154.220001     3.05038166                                                                                                                                          
154.229996     3.04839945                                                                                                                                          
154.240005     3.05572510                                                                                                                                          
154.250000     3.05839705                                                                                                                                          
154.259995     3.05640244                                                                                                                                          
154.270004     3.06374049                                                                                                                                          
154.279999     3.06679392                                                                                                                                          
154.289993     3.06440544                                                                                                                                          
154.300003     3.07213736                                                                                                                                          
154.309998     3.06974077                                                                                                                                          
154.320007     3.07748103                                                                                                                                          
154.330002     3.08015275                                                                                                                                          
154.339996     3.07812500                                                                                                                                          
154.350006     3.08549619                                                                                                                                          
154.360001     3.08816791                                                                                                                                          
154.369995     3.08650923                                                                                                                                          
154.380005     3.09389305                                                                                                                                          
154.389999     3.09656477                                                                                                                                          
154.399994     3.09451222                                                                                                                                          
154.410004     3.10229015                                                                                                                                          
154.419998     3.10496187                                                                                                                                          
154.429993     3.10289645                                                                                                                                          
154.440002     3.11068702                                                                                                                                          
154.449997     3.10861278                                                                                                                                          
154.460007     3.11603045                                                                                                                                          
154.470001     3.11870217                                                                                                                                          
154.479996     3.11699700                                                                                                                                          
154.490005     3.12480927                                                                                                                                          
154.500000     3.12748098                                                                                                                                          
154.509995     3.12538099                                                                                                                                          
154.520004     3.13320613                                                                                                                                          
154.529999     3.13587785                                                                                                                                          
154.539993     3.13414645                                                                                                                                          
154.550003     3.14160299                                                                                                                                          
154.559998     3.13986278                                                                                                                                          
154.570007     3.14732814                                                                                                                                          
154.580002     3.15038157                                                                                                                                          
154.589996     3.14824700                                                                                                                                          
154.600006     3.15610695                                                                                                                                          
154.610001     3.15916038                                                                                                                                          
154.619995     3.15701222                                                                                                                                          
154.630005     3.16488552                                                                                                                                          
154.639999     3.16755724                                                                                                                                          
154.649994     3.16615844                                                                                                                                          
154.660004     3.17366409                                                                                                                                          
154.669998     3.17633581                                                                                                                                          
154.679993     3.17492390                                                                                                                                          
154.690002     3.18244267                                                                                                                                          
154.699997     3.18064022                                                                                                                                          
154.710007     3.18816805                                                                                                                                          
154.720001     3.19160295                                                                                                                                          
154.729996     3.18940544                                                                                                                                          
154.740005     3.19732833                                                                                                                                          
154.750000     3.20038176                                                                                                                                          
154.759995     3.19855189                                                                                                                                          
154.770004     3.20648861                                                                                                                                          
154.779999     3.20954204                                                                                                                                          
154.789993     3.20731711                                                                                                                                          
154.800003     3.21564889                                                                                                                                          
154.809998     3.21341467                                                                                                                                          
154.820007     3.22175574                                                                                                                                          
154.830002     3.22442746                                                                                                                                          
154.839996     3.22294211                                                                                                                                          
154.850006     3.23091602                                                                                                                                          
154.860001     3.23358774                                                                                                                                          
154.869995     3.23208833                                                                                                                                          
154.880005     3.24007630                                                                                                                                          
154.889999     3.24312973                                                                                                                                          
154.899994     3.24123478                                                                                                                                          
154.910004     3.24923658                                                                                                                                          
154.919998     3.25267172                                                                                                                                          
154.929993     3.25038099                                                                                                                                          
154.940002     3.25877857                                                                                                                                          
154.949997     3.25685978                                                                                                                                          
154.960007     3.26526713                                                                                                                                          
154.970001     3.26832056                                                                                                                                          
154.979996     3.26638722                                                                                                                                          
154.990005     3.27442741                                                                                                                                          
155.000000     3.27748084                                                                                                                                          
155.009995     3.27591467                                                                                                                                          
155.020004     3.28435111                                                                                                                                          
155.029999     3.28740454                                                                                                                                          
155.039993     3.28544211                                                                                                                                          
155.050003     3.29389310                                                                                                                                          
155.059998     3.29192066                                                                                                                                          
155.070007     3.29999995                                                                                                                                          
155.080002     3.30343509                                                                                                                                          
155.089996     3.30182934                                                                                                                                          
155.100006     3.30992365                                                                                                                                          
155.110001     3.31335878                                                                                                                                          
155.119995     3.31135678                                                                                                                                          
155.130005     3.31984735                                                                                                                                          
155.139999     3.32328248                                                                                                                                          
155.149994     3.32126522                                                                                                                                          
155.160004     3.32977104                                                                                                                                          
155.169998     3.33320618                                                                                                                                          
155.179993     3.33117390                                                                                                                                          
155.190002     3.33969474                                                                                                                                          
155.199997     3.33803344                                                                                                                                          
155.210007     3.34618330                                                                                                                                          
155.220001     3.34999990                                                                                                                                          
155.229996     3.34794211                                                                                                                                          
155.240005     3.35648847                                                                                                                                          
155.250000     3.35992360                                                                                                                                          
155.259995     3.35823178                                                                                                                                          
155.270004     3.36679387                                                                                                                                          
155.279999     3.37022901                                                                                                                                          
155.289993     3.36814022                                                                                                                                          
155.300003     3.37709928                                                                                                                                          
155.309998     3.37538099                                                                                                                                          
155.320007     3.38396955                                                                                                                                          
155.330002     3.38702297                                                                                                                                          
155.339996     3.38567066                                                                                                                                          
155.350006     3.39427471                                                                                                                                          
155.360001     3.39770985                                                                                                                                          
155.369995     3.39634156                                                                                                                                          
155.380005     3.40458012                                                                                                                                          
155.389999     3.40839696                                                                                                                                          
155.399994     3.40663099                                                                                                                                          
155.410004     3.41526723                                                                                                                                          
155.419998     3.41870236                                                                                                                                          
155.429993     3.41730189                                                                                                                                          
155.440002     3.42595410                                                                                                                                          
155.449997     3.42416167                                                                                                                                          
155.460007     3.43320608                                                                                                                                          
155.470001     3.43664122                                                                                                                                          
155.479996     3.43521333                                                                                                                                          
155.490005     3.44351149                                                                                                                                          
155.500000     3.44771004                                                                                                                                          
155.509995     3.44588423                                                                                                                                          
155.520004     3.45458007                                                                                                                                          
155.529999     3.45839691                                                                                                                                          
155.539993     3.45693588                                                                                                                                          
155.550003     3.46564889                                                                                                                                          
155.559998     3.46417689                                                                                                                                          
155.570007     3.47290087                                                                                                                                          
155.580002     3.47671747                                                                                                                                          
155.589996     3.47522855                                                                                                                                          
155.600006     3.48435116                                                                                                                                          
155.610001     3.48778629                                                                                                                                          
155.619995     3.48628044                                                                                                                                          
155.630005     3.49541974                                                                                                                                          
155.639999     3.49923658                                                                                                                                          
155.649994     3.49733233                                                                                                                                          
155.660004     3.50687027                                                                                                                                          
155.669998     3.51030540                                                                                                                                          
155.679993     3.50876522                                                                                                                                          
155.690002     3.51832056                                                                                                                                          
155.699997     3.51638722                                                                                                                                          
155.710007     3.52557254                                                                                                                                          
155.720001     3.52977109                                                                                                                                          
155.729996     3.52782011                                                                                                                                          
155.740005     3.53740454                                                                                                                                          
155.750000     3.54083967                                                                                                                                          
155.759995     3.53963423                                                                                                                                          
155.770004     3.54885507                                                                                                                                          
155.779999     3.55267167                                                                                                                                          
155.789993     3.55144811                                                                                                                                          
155.800003     3.56030536                                                                                                                                          
155.809998     3.55945110                                                                                                                                          
155.820007     3.56832051                                                                                                                                          
155.830002     3.57251906                                                                                                                                          
155.839996     3.57088423                                                                                                                                          
155.850006     3.58015275                                                                                                                                          
155.860001     3.58435106                                                                                                                                          
155.869995     3.58307934                                                                                                                                          
155.880005     3.59236646                                                                                                                                          
155.889999     3.59656477                                                                                                                                          
155.899994     3.59489322                                                                                                                                          
155.910004     3.60419846                                                                                                                                          
155.919998     3.60877872                                                                                                                                          
155.929993     3.60708833                                                                                                                                          
155.940002     3.61641216                                                                                                                                          
155.949997     3.61547256                                                                                                                                          
155.960007     3.62480927                                                                                                                                          
155.970001     3.62900758                                                                                                                                          
155.979996     3.62766767                                                                                                                                          
155.990005     3.63740468                                                                                                                                          
156.000000     3.64122128                                                                                                                                          
156.009995     3.64024401                                                                                                                                          
156.020004     3.64961839                                                                                                                                          
156.029999     3.65381670                                                                                                                                          
156.039993     3.65282011                                                                                                                                          
156.050003     3.66221380                                                                                                                                          
156.059998     3.66120434                                                                                                                                          
156.070007     3.67061067                                                                                                                                          
156.080002     3.67519093                                                                                                                                          
156.089996     3.67378044                                                                                                                                          
156.100006     3.68358779                                                                                                                                          
156.110001     3.68778634                                                                                                                                          
156.119995     3.68673778                                                                                                                                          
156.130005     3.69656491                                                                                                                                          
156.139999     3.70076346                                                                                                                                          
156.149994     3.69969511                                                                                                                                          
156.160004     3.70954204                                                                                                                                          
156.169998     3.71412206                                                                                                                                          
156.179993     3.71265244                                                                                                                                          
156.190002     3.72251916                                                                                                                                          
156.199997     3.72141767                                                                                                                                          
156.210007     3.73167944                                                                                                                                          
156.220001     3.73587775                                                                                                                                          
156.229996     3.73475599                                                                                                                                          
156.240005     3.74503827                                                                                                                                          
156.250000     3.74923658                                                                                                                                          
156.259995     3.74809456                                                                                                                                          
156.270004     3.75839686                                                                                                                                          
156.279999     3.76297712                                                                                                                                          
156.289993     3.76181412                                                                                                                                          
156.300003     3.77175570                                                                                                                                          
156.309998     3.77096033                                                                                                                                          
156.320007     3.78091598                                                                                                                                          
156.330002     3.78587794                                                                                                                                          
156.339996     3.78429890                                                                                                                                          
156.350006     3.79503822                                                                                                                                          
156.360001     3.79961824                                                                                                                                          
156.369995     3.79839945                                                                                                                                          
156.380005     3.80877852                                                                                                                                          
156.389999     3.81335878                                                                                                                                          
156.399994     3.81250000                                                                                                                                          
156.410004     3.82290077                                                                                                                                          
156.419998     3.82786250                                                                                                                                          
156.429993     3.82660055                                                                                                                                          
156.440002     3.83702302                                                                                                                                          
156.449997     3.83612800                                                                                                                                          
156.460007     3.84656477                                                                                                                                          
156.470001     3.85152674                                                                                                                                          
156.479996     3.85022855                                                                                                                                          
156.490005     3.86106873                                                                                                                                          
156.500000     3.86603045                                                                                                                                          
156.509995     3.86509156                                                                                                                                          
156.520004     3.87557244                                                                                                                                          
156.529999     3.88053441                                                                                                                                          
156.539993     3.87957311                                                                                                                                          
156.550003     3.89045811                                                                                                                                          
156.559998     3.88948178                                                                                                                                          
156.570007     3.90038157                                                                                                                                          
156.580002     3.90534353                                                                                                                                          
156.589996     3.90434456                                                                                                                                          
156.600006     3.91526723                                                                                                                                          
156.610001     3.92022896                                                                                                                                          
156.619995     3.91958833                                                                                                                                          
156.630005     3.93015265                                                                                                                                          
156.639999     3.93549609                                                                                                                                          
156.649994     3.93483233                                                                                                                                          
156.660004     3.94541979                                                                                                                                          
156.669998     3.95114493                                                                                                                                          
156.679993     3.94969511                                                                                                                                          
156.690002     3.96106863                                                                                                                                          
156.699997     3.96036577                                                                                                                                          
156.710007     3.97137403                                                                                                                                          
156.720001     3.97671747                                                                                                                                          
156.729996     3.97599077                                                                                                                                          
156.740005     3.98702288                                                                                                                                          
156.750000     3.99236631                                                                                                                                          
156.759995     3.99199700                                                                                                                                          
156.770004     4.00305367                                                                                                                                          
156.779999     4.00801516                                                                                                                                          
156.789993     4.00762177                                                                                                                                          
156.800003     4.01908398                                                                                                                                          
156.809998     4.01829290                                                                                                                                          
156.820007     4.02977085                                                                                                                                          
156.830002     4.03549623                                                                                                                                          
156.839996     4.03429890                                                                                                                                          
156.850006     4.04618311                                                                                                                                          
156.860001     4.05152655                                                                                                                                          
156.869995     4.05106688                                                                                                                                          
156.880005     4.06259537                                                                                                                                          
156.889999     4.06832075                                                                                                                                          
156.899994     4.06745434                                                                                                                                          
156.910004     4.07900763                                                                                                                                          
156.919998     4.08511448                                                                                                                                          
156.929993     4.08422279                                                                                                                                          
156.940002     4.09580135                                                                                                                                          
156.949997     4.09565544                                                                                                                                          
156.960007     4.10725212                                                                                                                                          
156.970001     4.11335897                                                                                                                                          
156.979996     4.11242390                                                                                                                                          
156.990005     4.12442732                                                                                                                                          
157.000000     4.13053417                                                                                                                                          
157.009995     4.12957335                                                                                                                                          
157.020004     4.14198494                                                                                                                                          
157.029999     4.14770985                                                                                                                                          
157.039993     4.14710379                                                                                                                                          
157.050003     4.15954208                                                                                                                                          
157.059998     4.15891790                                                                                                                                          
157.070007     4.17137384                                                                                                                                          
157.080002     4.17709923                                                                                                                                          
157.089996     4.17682934                                                                                                                                          
157.100006     4.18893147                                                                                                                                          
157.110001     4.19503832                                                                                                                                          
157.119995     4.19474077                                                                                                                                          
157.130005     4.20687008                                                                                                                                          
157.139999     4.21335888                                                                                                                                          
157.149994     4.21265221                                                                                                                                          
157.160004     4.22557259                                                                                                                                          
157.169998     4.23129749                                                                                                                                          
157.179993     4.23132610                                                                                                                                          
157.190002     4.24389315                                                                                                                                          
157.199997     4.24352121                                                                                                                                          
157.210007     4.25610685                                                                                                                                          
157.220001     4.26259565                                                                                                                                          
157.229996     4.26219511                                                                                                                                          
157.240005     4.27519083                                                                                                                                          
157.250000     4.28167915                                                                                                                                          
157.259995     4.28125000                                                                                                                                          
157.270004     4.29389334                                                                                                                                          
157.279999     4.30076313                                                                                                                                          
157.289993     4.30030489                                                                                                                                          
157.300003     4.31335878                                                                                                                                          
157.309998     4.31326199                                                                                                                                          
157.320007     4.32671738                                                                                                                                          
157.330002     4.33282423                                                                                                                                          
157.339996     4.33269835                                                                                                                                          
157.350006     4.34618330                                                                                                                                          
157.360001     4.35267162                                                                                                                                          
157.369995     4.35289621                                                                                                                                          
157.380005     4.36603069                                                                                                                                          
157.389999     4.37251902                                                                                                                                          
157.399994     4.37271357                                                                                                                                          
157.410004     4.38625956                                                                                                                                          
157.419998     4.39274788                                                                                                                                          
157.429993     4.39291143                                                                                                                                          
157.440002     4.40648842                                                                                                                                          
157.449997     4.40663099                                                                                                                                          
157.460007     4.42061090                                                                                                                                          
157.470001     4.42709923                                                                                                                                          
157.479996     4.42721033                                                                                                                                          
157.490005     4.44122124                                                                                                                                          
157.500000     4.44809151                                                                                                                                          
157.509995     4.44817066                                                                                                                                          
157.520004     4.46221352                                                                                                                                          
157.529999     4.46927500                                                                                                                                          
157.539993     4.46970272                                                                                                                                          
157.550003     4.48339701                                                                                                                                          
157.559998     4.48399401                                                                                                                                          
157.570007     4.49790096                                                                                                                                          
157.580002     4.50515270                                                                                                                                          
157.589996     4.50552607                                                                                                                                          
157.600006     4.51984739                                                                                                                                          
157.610001     4.52709913                                                                                                                                          
157.619995     4.52743912                                                                                                                                          
157.630005     4.54179382                                                                                                                                          
157.639999     4.54942751                                                                                                                                          
157.649994     4.54973316                                                                                                                                          
157.660004     4.56431293                                                                                                                                          
157.669998     4.57175589                                                                                                                                          
157.679993     4.57221794                                                                                                                                          
157.690002     4.58702278                                                                                                                                          
157.699997     4.58746195                                                                                                                                          
157.710007     4.60229015                                                                                                                                          
157.720001     4.60992384                                                                                                                                          
157.729996     4.61070871                                                                                                                                          
157.740005     4.62538147                                                                                                                                          
157.750000     4.63320589                                                                                                                                          
157.759995     4.63395596                                                                                                                                          
157.770004     4.64904594                                                                                                                                          
157.779999     4.65687037                                                                                                                                          
157.789993     4.65758371                                                                                                                                          
157.800003     4.67290068                                                                                                                                          
157.809998     4.67358971                                                                                                                                          
157.820007     4.68893147                                                                                                                                          
157.830002     4.69694662                                                                                                                                          
157.839996     4.69778967                                                                                                                                          
157.850006     4.71335888                                                                                                                                          
157.860001     4.72137403                                                                                                                                          
157.869995     4.72256088                                                                                                                                          
157.880005     4.73797703                                                                                                                                          
157.889999     4.74637413                                                                                                                                          
157.899994     4.74752283                                                                                                                                          
157.910004     4.76297712                                                                                                                                          
157.919998     4.77156496                                                                                                                                          
157.929993     4.77267551                                                                                                                                          
157.940002     4.78854942                                                                                                                                          
157.949997     4.78982449                                                                                                                                          
157.960007     4.80572510                                                                                                                                          
157.970001     4.81450367                                                                                                                                          
157.979996     4.81573915                                                                                                                                          
157.990005     4.83167934                                                                                                                                          
158.000000     4.84064865                                                                                                                                          
158.009995     4.84203529                                                                                                                                          
158.020004     4.85820627                                                                                                                                          
158.029999     4.86717558                                                                                                                                          
158.039993     4.86871195                                                                                                                                          
158.050003     4.88511467                                                                                                                                          
158.059998     4.88681412                                                                                                                                          
158.070007     4.90324450                                                                                                                                          
158.080002     4.91240454                                                                                                                                          
158.089996     4.91406250                                                                                                                                          
158.100006     4.93072510                                                                                                                                          
158.110001     4.94007635                                                                                                                                          
158.119995     4.94188261                                                                                                                                          
158.130005     4.95877886                                                                                                                                          
158.139999     4.96812963                                                                                                                                          
158.149994     4.97008371                                                                                                                                          
158.160004     4.98721361                                                                                                                                          
158.169998     4.99675560                                                                                                                                          
158.179993     4.99866629                                                                                                                                          
158.190002     5.01603031                                                                                                                                          
158.199997     5.01791143                                                                                                                                          
158.210007     5.03549623                                                                                                                                          
158.220001     5.04541969                                                                                                                                          
158.229996     5.04744673                                                                                                                                          
158.240005     5.06507635                                                                                                                                          
158.250000     5.07499981                                                                                                                                          
158.259995     5.07736301                                                                                                                                          
158.270004     5.09522915                                                                                                                                          
158.279999     5.10534334                                                                                                                                          
158.289993     5.10766029                                                                                                                                          
158.300003     5.12595415                                                                                                                                          
158.309998     5.12823915                                                                                                                                          
158.320007     5.14637423                                                                                                                                          
158.330002     5.15687037                                                                                                                                          
158.339996     5.15948915                                                                                                                                          
158.350006     5.17786264                                                                                                                                          
158.360001     5.18835878                                                                                                                                          
158.369995     5.19131088                                                                                                                                          
158.380005     5.20973301                                                                                                                                          
158.389999     5.22061062                                                                                                                                          
158.399994     5.22351360                                                                                                                                          
158.410004     5.24236631                                                                                                                                          
158.419998     5.25343513                                                                                                                                          
158.429993     5.25628805                                                                                                                                          
158.440002     5.27538157                                                                                                                                          
158.449997     5.27839184                                                                                                                                          
158.460007     5.29790068                                                                                                                                          
158.470001     5.30896950                                                                                                                                          
158.479996     5.31230927                                                                                                                                          
158.490005     5.33187008                                                                                                                                          
158.500000     5.34332085                                                                                                                                          
158.509995     5.34660816                                                                                                                                          
158.520004     5.36660290                                                                                                                                          
158.529999     5.37805367                                                                                                                                          
158.539993     5.38166904                                                                                                                                          
158.550003     5.40190840                                                                                                                                          
158.559998     5.40529728                                                                                                                                          
158.570007     5.42557240                                                                                                                                          
158.580002     5.43778610                                                                                                                                          
158.589996     5.44150162                                                                                                                                          
158.600006     5.46183205                                                                                                                                          
158.610001     5.47423649                                                                                                                                          
158.619995     5.47827721                                                                                                                                          
158.630005     5.49904585                                                                                                                                          
158.639999     5.51145029                                                                                                                                          
158.649994     5.51562500                                                                                                                                          
158.660004     5.53683186                                                                                                                                          
158.669998     5.54942751                                                                                                                                          
158.679993     5.55392551                                                                                                                                          
158.690002     5.57519102                                                                                                                                          
158.699997     5.57964945                                                                                                                                          
158.710007     5.60114527                                                                                                                                          
158.720001     5.61450386                                                                                                                                          
158.729996     5.61909294                                                                                                                                          
158.740005     5.64083958                                                                                                                                          
158.750000     5.65438938                                                                                                                                          
158.759995     5.65929890                                                                                                                                          
158.770004     5.68148851                                                                                                                                          
158.779999     5.69503832                                                                                                                                          
158.789993     5.70026684                                                                                                                                          
158.800003     5.72290087                                                                                                                                          
158.809998     5.72789621                                                                                                                                          
158.820007     5.75076342                                                                                                                                          
158.830002     5.76507616                                                                                                                                          
158.839996     5.77038860                                                                                                                                          
158.850006     5.79351139                                                                                                                                          
158.860001     5.80801535                                                                                                                                          
158.869995     5.81364346                                                                                                                                          
158.880005     5.83702278                                                                                                                                          
158.889999     5.85209942                                                                                                                                          
158.899994     5.85766029                                                                                                                                          
158.910004     5.88187027                                                                                                                                          
158.919998     5.89675570                                                                                                                                          
158.929993     5.90282011                                                                                                                                          
158.940002     5.92728996                                                                                                                                          
158.949997     5.93368912                                                                                                                                          
158.960007     5.95801544                                                                                                                                          
158.970001     5.97385502                                                                                                                                          
158.979996     5.98018312                                                                                                                                          
158.990005     6.00534344                                                                                                                                          
159.000000     6.02137423                                                                                                                                          
159.009995     6.02820110                                                                                                                                          
159.020004     6.05343533                                                                                                                                          
159.029999     6.06984711                                                                                                                                          
159.039993     6.07717228                                                                                                                                          
159.050003     6.10286236                                                                                                                                          
159.059998     6.11032772                                                                                                                                          
159.070007     6.13645029                                                                                                                                          
159.080002     6.15343523                                                                                                                                          
159.089996     6.16101360                                                                                                                                          
159.100006     6.18759537                                                                                                                                          
159.110001     6.20515251                                                                                                                                          
159.119995     6.21303368                                                                                                                                          
159.130005     6.24026728                                                                                                                                          
159.139999     6.25782442                                                                                                                                          
159.149994     6.26638699                                                                                                                                          
159.160004     6.29389334                                                                                                                                          
159.169998     6.31221390                                                                                                                                          
159.179993     6.32069349                                                                                                                                          
159.190002     6.34904575                                                                                                                                          
159.199997     6.35804129                                                                                                                                          
159.210007     6.38645029                                                                                                                                          
159.220001     6.40534353                                                                                                                                          
159.229996     6.41482449                                                                                                                                          
159.240005     6.44389296                                                                                                                                          
159.250000     6.46316814                                                                                                                                          
159.259995     6.47313261                                                                                                                                          
159.270004     6.50267172                                                                                                                                          
159.279999     6.52270985                                                                                                                                          
159.289993     6.53277445                                                                                                                                          
159.300003     6.56316805                                                                                                                                          
159.309998     6.57355165                                                                                                                                          
159.320007     6.60419846                                                                                                                                          
159.330002     6.62500000                                                                                                                                          
159.339996     6.63605165                                                                                                                                          
159.350006     6.66736650                                                                                                                                          
159.360001     6.68874025                                                                                                                                          
159.369995     6.70026684                                                                                                                                          
159.380005     6.73225212                                                                                                                                          
159.389999     6.75419855                                                                                                                                          
159.399994     6.76600599                                                                                                                                          
159.410004     6.79904604                                                                                                                                          
159.419998     6.82137394                                                                                                                                          
159.429993     6.83403206                                                                                                                                          
159.440002     6.86736631                                                                                                                                          
159.449997     6.88014460                                                                                                                                          
159.460007     6.91431284                                                                                                                                          
159.470001     6.93797731                                                                                                                                          
159.479996     6.95121956                                                                                                                                          
159.490005     6.98625946                                                                                                                                          
159.500000     7.01049614                                                                                                                                          
159.509995     7.02458096                                                                                                                                          
159.520004     7.06030512                                                                                                                                          
159.529999     7.08549595                                                                                                                                          
159.539993     7.10003805                                                                                                                                          
159.550003     7.13664103                                                                                                                                          
159.559998     7.15167665                                                                                                                                          
159.570007     7.18874025                                                                                                                                          
159.580002     7.21545792                                                                                                                                          
159.589996     7.23113585                                                                                                                                          
159.600006     7.26927471                                                                                                                                          
159.610001     7.29656506                                                                                                                                          
159.619995     7.31326199                                                                                                                                          
159.630005     7.35229015                                                                                                                                          
159.639999     7.38053417                                                                                                                                          
159.649994     7.39786577                                                                                                                                          
159.660004     7.43816805                                                                                                                                          
159.669998     7.46736622                                                                                                                                          
159.679993     7.48551846                                                                                                                                          
159.690002     7.52671766                                                                                                                                          
159.699997     7.54554129                                                                                                                                          
159.710007     7.58778620                                                                                                                                          
159.720001     7.61851168                                                                                                                                          
159.729996     7.63833857                                                                                                                                          
159.740005     7.68167925                                                                                                                                          
159.750000     7.71374035                                                                                                                                          
159.759995     7.73418427                                                                                                                                          
159.770004     7.77900743                                                                                                                                          
159.779999     7.81240463                                                                                                                                          
159.789993     7.83384132                                                                                                                                          
159.800003     7.87996197                                                                                                                                          
159.809998     7.90243912                                                                                                                                          
159.820007     7.94942760                                                                                                                                          
159.830002     7.98492384                                                                                                                                          
159.839996     8.00838375                                                                                                                                          
159.850006     8.05687046                                                                                                                                          
159.860001     8.09389305                                                                                                                                          
159.869995     8.11852169                                                                                                                                          
159.880005     8.16889286                                                                                                                                          
159.889999     8.20706081                                                                                                                                          
159.899994     8.23323154                                                                                                                                          
159.910004     8.28530502                                                                                                                                          
159.919998     8.32499981                                                                                                                                          
159.929993     8.35270596                                                                                                                                          
159.940002     8.40648842                                                                                                                                          
159.949997     8.43521309                                                                                                                                          
159.960007     8.49026680                                                                                                                                          
159.970001     8.53301525                                                                                                                                          
159.979996     8.56345272                                                                                                                                          
159.990005     8.62061024                                                                                                                                          
160.000000     8.66526699                                                                                                                                          
160.009995     8.69740868                                                                                                                                          
160.020004     8.75667953                                                                                                                                          
160.029999     8.80362606                                                                                                                                          
160.039993     8.83765221                                                                                                                                          
160.050003     8.89923668                                                                                                                                          
160.059998     8.93483257                                                                                                                                          
160.070007     8.99828243                                                                                                                                          
160.080002     9.04904556                                                                                                                                          
160.089996     9.08650875                                                                                                                                          
160.100006     9.15286255                                                                                                                                          
160.110001     9.20591640                                                                                                                                          
160.119995     9.24618912                                                                                                                                          
160.130005     9.31507587                                                                                                                                          
160.139999     9.37137413                                                                                                                                          
160.149994     9.41387177                                                                                                                                          
160.160004     9.48635483                                                                                                                                          
160.169998     9.54541969                                                                                                                                          
160.179993     9.59089184                                                                                                                                          
160.190002     9.66688919                                                                                                                                          
160.199997     9.71446228                                                                                                                                          
160.210007     9.79293919                                                                                                                                          
160.220001     9.85772896                                                                                                                                          
160.229996     9.90882206                                                                                                                                          
160.240005     9.99131680                                                                                                                                          
160.250000     10.0600195                                                                                                                                          
160.259995     10.1148052                                                                                                                                          
160.270004     10.2018127                                                                                                                                          
160.279999     10.2749996                                                                                                                                          
160.289993     10.3338413                                                                                                                                          
160.300003     10.4258585                                                                                                                                          
160.309998     10.4878044                                                                                                                                          
160.320007     10.5833969                                                                                                                                          
160.330002     10.6648855                                                                                                                                          
160.339996     10.8173590                                                                                                                                          
160.350006     10.8354959                                                                                                                                          
160.360001     10.9228058                                                                                                                                          
160.369995     10.9954271                                                                                                                                          
160.380005     11.1037216                                                                                                                                          
160.389999     11.1976147                                                                                                                                          
160.399994     11.2766771                                                                                                                                          
160.410004     11.3924618                                                                                                                                          
160.419998     11.4937973                                                                                                                                          
160.429993     11.5799351                                                                                                                                          
160.440002     11.7043896                                                                                                                                          
160.449997     11.7961130                                                                                                                                          
160.460007     11.9268131                                                                                                                                          
160.470001     12.0427485                                                                                                                                          
160.479996     12.1435785                                                                                                                                          
160.490005     12.2850189                                                                                                                                          
160.500000     12.4115458                                                                                                                                          
160.509995     12.5229607                                                                                                                                          
160.520004     12.6767178                                                                                                                                          
160.529999     12.8157444                                                                                                                                          
160.539993     12.9395962                                                                                                                                          
160.550003     13.1076336                                                                                                                                          
160.559998     13.2410440                                                                                                                                          
160.570007     13.4202290                                                                                                                                          
160.580002     13.5849237                                                                                                                                          
160.589996     13.7348518                                                                                                                                          
160.600006     13.9330149                                                                                                                                          
160.610001     14.1173668                                                                                                                                          
160.619995     14.2871571                                                                                                                                          
160.630005     14.5085878                                                                                                                                          
160.639999     14.7165079                                                                                                                                          
160.649994     14.9108229                                                                                                                                          
160.660004     15.1604958                                                                                                                                          
160.669998     15.3977098                                                                                                                                          
160.679993     15.6226177                                                                                                                                          
160.690002     15.9074430                                                                                                                                          
160.699997     16.1570129                                                                                                                                          
160.710007     16.4706116                                                                                                                                          
160.720001     16.7751904                                                                                                                                          
160.729996     17.0711708                                                                                                                                          
160.740005     17.4382629                                                                                                                                          
160.750000     17.8004780                                                                                                                                          
160.759995     18.1579647                                                                                                                                          
160.770004     18.5970421                                                                                                                                          
160.779999     19.0372143                                                                                                                                          
160.789993     19.4801826                                                                                                                                          
160.800003     20.0192757                                                                                                                                          
160.809998     20.5389671                                                                                                                                          
160.820007     21.1691322                                                                                                                                          
160.830002     21.8229961                                                                                                                                          
160.839996     22.5064793                                                                                                                                          
160.850006     23.3338261                                                                                                                                          
160.860001     24.2160778                                                                                                                                          
160.869995     25.1672535                                                                                                                                          
160.880005     26.3261452                                                                                                                                          
160.889999     27.6090164                                                                                                                                          
160.899994     29.0531158                                                                                                                                          
160.910004     30.8523369                                                                                                                                          
160.919998     32.9628334                                                                                                                                          
160.929993     35.5111008                                                                                                                                          
160.940002     38.8798409                                                                                                                                          
160.949997     43.2205620                                                                                                                                          
160.960007     51.8893852                                                                                                                                          
160.970001     62.2991905                                                                                                                                          
160.979996     88.2003479                                                                                                                                          
160.990005     76.0922318                                                                                                                                          
161.000000     50.4223213                                                                                                                                          
161.009995     0.137799531                                                                                                                                         
161.020004     2.22620554E-03                                                                                                                                      
161.029999     3.85687708E-05                                                                                                                                      
161.039993     6.89912099E-07                                                                                                                                      
161.050003     1.27167690E-08                                                                                                                                      


==> anc/Fig1/Fig1bdxdtmpi0derOPsm500mu0RQM.dat <==
#RQM model data points for derivative  of order  parameter at chemical potential (\mu) =0 in  the light chiral limit study (mpi=0) for \m_sigma=500 MeV.
#Temperature T(MeV)  dx/dT                                                                                                                       
0.100000001         0.00000000                                                                                                                       
0.200000003         0.00000000                                                                                                                       
0.300000012         0.00000000                                                                                                                       
0.400000006         0.00000000                                                                                                                       
0.500000000         0.00000000                                                                                                                       
0.600000024         0.00000000                                                                                                                       
0.699999988         0.00000000                                                                                                                       
0.800000012         0.00000000                                                                                                                       
0.899999976         0.00000000                                                                                                                       
1.00000000          0.00000000                                                                                                                       
1.10000002          0.00000000                                                                                                                       
1.20000005          0.00000000                                                                                                                       
1.29999995          0.00000000                                                                                                                       
1.39999998          0.00000000                                                                                                                       
1.50000000          0.00000000                                                                                                                       
1.60000002          0.00000000                                                                                                                       
1.70000005          0.00000000                                                                                                                       
1.79999995          0.00000000                                                                                                                       
1.89999998          0.00000000                                                                                                                       
2.00000000          0.00000000                                                                                                                       
2.09999990          0.00000000                                                                                                                       
2.20000005          0.00000000                                                                                                                       
2.29999995          0.00000000                                                                                                                       
2.40000010          0.00000000                                                                                                                       
2.50000000          0.00000000                                                                                                                       
2.59999990          0.00000000                                                                                                                       
2.70000005          0.00000000                                                                                                                       
2.79999995          0.00000000                                                                                                                       
2.90000010          0.00000000                                                                                                                       
3.00000000          0.00000000                                                                                                                       
3.09999990          0.00000000                                                                                                                       
3.20000005          0.00000000                                                                                                                       
3.29999995          0.00000000                                                                                                                       
3.40000010          0.00000000                                                                                                                       
3.50000000          0.00000000                                                                                                                       
3.59999990          0.00000000                                                                                                                       
3.70000005          0.00000000                                                                                                                       
3.79999995          0.00000000                                                                                                                       
3.90000010          0.00000000                                                                                                                       
4.00000000          0.00000000                                                                                                                       
4.09999990          0.00000000                                                                                                                       
4.19999981          0.00000000                                                                                                                       
4.30000019          0.00000000                                                                                                                       
4.40000010          0.00000000                                                                                                                       
4.50000000          0.00000000                                                                                                                       
4.59999990          0.00000000                                                                                                                       
4.69999981          0.00000000                                                                                                                       
4.80000019          0.00000000                                                                                                                       
4.90000010          0.00000000                                                                                                                       
5.00000000          0.00000000                                                                                                                       
5.09999990          0.00000000                                                                                                                       
5.19999981          0.00000000                                                                                                                       
5.30000019          0.00000000                                                                                                                       
5.40000010          0.00000000                                                                                                                       
5.50000000          0.00000000                                                                                                                       
5.59999990          0.00000000                                                                                                                       
5.69999981          0.00000000                                                                                                                       
5.80000019          0.00000000                                                                                                                       
5.90000010          0.00000000                                                                                                                       
6.00000000          0.00000000                                                                                                                       
6.09999990          0.00000000                                                                                                                       
6.19999981          0.00000000                                                                                                                       
6.30000019          0.00000000                                                                                                                       
6.40000010          0.00000000                                                                                                                       
6.50000000          0.00000000                                                                                                                       
6.59999990          0.00000000                                                                                                                       
6.69999981          0.00000000                                                                                                                       
6.80000019          0.00000000                                                                                                                       
6.90000010          0.00000000                                                                                                                       
7.00000000          0.00000000                                                                                                                       
7.09999990          0.00000000                                                                                                                       
7.19999981          0.00000000                                                                                                                       
7.30000019          0.00000000                                                                                                                       
7.40000010          0.00000000                                                                                                                       
7.50000000          0.00000000                                                                                                                       
7.59999990          0.00000000                                                                                                                       
7.69999981          0.00000000                                                                                                                       
7.80000019          0.00000000                                                                                                                       
7.90000010          0.00000000                                                                                                                       
8.00000000          0.00000000                                                                                                                       
8.10000038          0.00000000                                                                                                                       
8.19999981          0.00000000                                                                                                                       
8.30000019          0.00000000                                                                                                                       
8.39999962          0.00000000                                                                                                                       
8.50000000          0.00000000                                                                                                                       
8.60000038          0.00000000                                                                                                                       
8.69999981          0.00000000                                                                                                                       
8.80000019          0.00000000                                                                                                                       
8.89999962          0.00000000                                                                                                                       
9.00000000          0.00000000                                                                                                                       
9.10000038          0.00000000                                                                                                                       
9.19999981          0.00000000                                                                                                                       
9.30000019          0.00000000                                                                                                                       
9.39999962          0.00000000                                                                                                                       
9.50000000          0.00000000                                                                                                                       
9.60000038          0.00000000                                                                                                                       
9.69999981          0.00000000                                                                                                                       
9.80000019          0.00000000                                                                                                                       
9.89999962          0.00000000                                                                                                                       
10.0000000          0.00000000                                                                                                                       
10.1000004          0.00000000                                                                                                                       
10.1999998          0.00000000                                                                                                                       
10.3000002          0.00000000                                                                                                                       
10.3999996          0.00000000                                                                                                                       
10.5000000          0.00000000                                                                                                                       
10.6000004          0.00000000                                                                                                                       
10.6999998          0.00000000                                                                                                                       
10.8000002          0.00000000                                                                                                                       
10.8999996          0.00000000                                                                                                                       
11.0000000          0.00000000                                                                                                                       
11.1000004          0.00000000                                                                                                                       
11.1999998          0.00000000                                                                                                                       
11.3000002          0.00000000                                                                                                                       
11.3999996          0.00000000                                                                                                                       
11.5000000          0.00000000                                                                                                                       
11.6000004          0.00000000                                                                                                                       
11.6999998          0.00000000                                                                                                                       
11.8000002          0.00000000                                                                                                                       
11.8999996          0.00000000                                                                                                                       
12.0000000          0.00000000                                                                                                                       
12.1000004          0.00000000                                                                                                                       
12.1999998          0.00000000                                                                                                                       
12.3000002          0.00000000                                                                                                                       
12.3999996          0.00000000                                                                                                                       
12.5000000          0.00000000                                                                                                                       
12.6000004          0.00000000                                                                                                                       
12.6999998          0.00000000                                                                                                                       
12.8000002          0.00000000                                                                                                                       
12.8999996          0.00000000                                                                                                                       
13.0000000          0.00000000                                                                                                                       
13.1000004          0.00000000                                                                                                                       
13.1999998          0.00000000                                                                                                                       
13.3000002          0.00000000                                                                                                                       
13.3999996          0.00000000                                                                                                                       
13.5000000          0.00000000                                                                                                                       
13.6000004          0.00000000                                                                                                                       
13.6999998          0.00000000                                                                                                                       
13.8000002          0.00000000                                                                                                                       
13.8999996          0.00000000                                                                                                                       
14.0000000          0.00000000                                                                                                                       
14.1000004          0.00000000                                                                                                                       
14.1999998          0.00000000                                                                                                                       
14.3000002          0.00000000                                                                                                                       
14.3999996          0.00000000                                                                                                                       
14.5000000          0.00000000                                                                                                                       
14.6000004          0.00000000                                                                                                                       
14.6999998          0.00000000                                                                                                                       
14.8000002          0.00000000                                                                                                                       
14.8999996          0.00000000                                                                                                                       
15.0000000          0.00000000                                                                                                                       
15.1000004          0.00000000                                                                                                                       
15.1999998          0.00000000                                                                                                                       
15.3000002          0.00000000                                                                                                                       
15.3999996          0.00000000                                                                                                                       
15.5000000          0.00000000                                                                                                                       
15.6000004          0.00000000                                                                                                                       
15.6999998          0.00000000                                                                                                                       
15.8000002          0.00000000                                                                                                                       
15.8999996          0.00000000                                                                                                                       
16.0000000          0.00000000                                                                                                                       
16.1000004          0.00000000                                                                                                                       
16.2000008          0.00000000                                                                                                                       
16.2999992          0.00000000                                                                                                                       
16.3999996          0.00000000                                                                                                                       
16.5000000          0.00000000                                                                                                                       
16.6000004          0.00000000                                                                                                                       
16.7000008          0.00000000                                                                                                                       
16.7999992          0.00000000                                                                                                                       
16.8999996          0.00000000                                                                                                                       
17.0000000          0.00000000                                                                                                                       
17.1000004          0.00000000                                                                                                                       
17.2000008          0.00000000                                                                                                                       
17.2999992          0.00000000                                                                                                                       
17.3999996          0.00000000                                                                                                                       
17.5000000          0.00000000                                                                                                                       
17.6000004          0.00000000                                                                                                                       
17.7000008          0.00000000                                                                                                                       
17.7999992          0.00000000                                                                                                                       
17.8999996          0.00000000                                                                                                                       
18.0000000          0.00000000                                                                                                                       
18.1000004          0.00000000                                                                                                                       
18.2000008          0.00000000                                                                                                                       
18.2999992          0.00000000                                                                                                                       
18.3999996          0.00000000                                                                                                                       
18.5000000          0.00000000                                                                                                                       
18.6000004          0.00000000                                                                                                                       
18.7000008          0.00000000                                                                                                                       
18.7999992          0.00000000                                                                                                                       
18.8999996          0.00000000                                                                                                                       
19.0000000          0.00000000                                                                                                                       
19.1000004          0.00000000                                                                                                                       
19.2000008          0.00000000                                                                                                                       
19.2999992          0.00000000                                                                                                                       
19.3999996          0.00000000                                                                                                                       
19.5000000          0.00000000                                                                                                                       
19.6000004          0.00000000                                                                                                                       
19.7000008          0.00000000                                                                                                                       
19.7999992          0.00000000                                                                                                                       
19.8999996          0.00000000                                                                                                                       
20.0000000          0.00000000                                                                                                                       
20.1000004          0.00000000                                                                                                                       
20.2000008          0.00000000                                                                                                                       
20.2999992          0.00000000                                                                                                                       
20.3999996          0.00000000                                                                                                                       
20.5000000          0.00000000                                                                                                                       
20.6000004          0.00000000                                                                                                                       
20.7000008          0.00000000                                                                                                                       
20.7999992          0.00000000                                                                                                                       
20.8999996          0.00000000                                                                                                                       
21.0000000          0.00000000                                                                                                                       
21.1000004          0.00000000                                                                                                                       
21.2000008          0.00000000                                                                                                                       
21.2999992          0.00000000                                                                                                                       
21.3999996          0.00000000                                                                                                                       
21.5000000          0.00000000                                                                                                                       
21.6000004          0.00000000                                                                                                                       
21.7000008          0.00000000                                                                                                                       
21.7999992          0.00000000                                                                                                                       
21.8999996          0.00000000                                                                                                                       
22.0000000          0.00000000                                                                                                                       
22.1000004          0.00000000                                                                                                                       
22.2000008          0.00000000                                                                                                                       
22.2999992          0.00000000                                                                                                                       
22.3999996          0.00000000                                                                                                                       
22.5000000          0.00000000                                                                                                                       
22.6000004          0.00000000                                                                                                                       
22.7000008          0.00000000                                                                                                                       
22.7999992          0.00000000                                                                                                                       
22.8999996          0.00000000                                                                                                                       
23.0000000          0.00000000                                                                                                                       
23.1000004          0.00000000                                                                                                                       
23.2000008          0.00000000                                                                                                                       
23.2999992          0.00000000                                                                                                                       
23.3999996          0.00000000                                                                                                                       
23.5000000          0.00000000                                                                                                                       
23.6000004          0.00000000                                                                                                                       
23.7000008          0.00000000                                                                                                                       
23.7999992          6.86642888E-04                                                                                                                   
23.8999996          0.00000000                                                                                                                       
24.0000000          0.00000000                                                                                                                       
24.1000004          0.00000000                                                                                                                       
24.2000008          0.00000000                                                                                                                       
24.2999992          0.00000000                                                                                                                       
24.3999996          0.00000000                                                                                                                       
24.5000000          0.00000000                                                                                                                       
24.6000004          0.00000000                                                                                                                       
24.7000008          0.00000000                                                                                                                       
24.7999992          0.00000000                                                                                                                       
24.8999996          6.86642888E-04                                                                                                                   
25.0000000          0.00000000                                                                                                                       
25.1000004          0.00000000                                                                                                                       
25.2000008          0.00000000                                                                                                                       
25.2999992          0.00000000                                                                                                                       
25.3999996          0.00000000                                                                                                                       
25.5000000          0.00000000                                                                                                                       
25.6000004          6.86642888E-04                                                                                                                   
25.7000008          0.00000000                                                                                                                       
25.7999992          0.00000000                                                                                                                       
25.8999996          0.00000000                                                                                                                       
26.0000000          0.00000000                                                                                                                       
26.1000004          0.00000000                                                                                                                       
26.2000008          7.62951095E-04                                                                                                                   
26.2999992          0.00000000                                                                                                                       
26.3999996          0.00000000                                                                                                                       
26.5000000          0.00000000                                                                                                                       
26.6000004          0.00000000                                                                                                                       
26.7000008          7.62951095E-04                                                                                                                   
26.7999992          0.00000000                                                                                                                       
26.8999996          0.00000000                                                                                                                       
27.0000000          0.00000000                                                                                                                       
27.1000004          7.62936543E-04                                                                                                                   
27.2000008          0.00000000                                                                                                                       
27.2999992          0.00000000                                                                                                                       
27.3999996          6.86642888E-04                                                                                                                   
27.5000000          0.00000000                                                                                                                       
27.6000004          0.00000000                                                                                                                       
27.7000008          6.86655985E-04                                                                                                                   
27.7999992          0.00000000                                                                                                                       
27.8999996          0.00000000                                                                                                                       
28.0000000          8.39230197E-04                                                                                                                   
28.1000004          0.00000000                                                                                                                       
28.2000008          0.00000000                                                                                                                       
28.2999992          9.15523851E-04                                                                                                                   
28.3999996          0.00000000                                                                                                                       
28.5000000          6.10349234E-04                                                                                                                   
28.6000004          0.00000000                                                                                                                       
28.7000008          7.62951095E-04                                                                                                                   
28.7999992          0.00000000                                                                                                                       
28.8999996          7.62936543E-04                                                                                                                   
29.0000000          0.00000000                                                                                                                       
29.1000004          7.62936543E-04                                                                                                                   
29.2000008          0.00000000                                                                                                                       
29.2999992          8.39230197E-04                                                                                                                   
29.3999996          0.00000000                                                                                                                       
29.5000000          9.91817564E-04                                                                                                                   
29.6000004          0.00000000                                                                                                                       
29.7000008          9.91836423E-04                                                                                                                   
29.7999992          0.00000000                                                                                                                       
29.8999996          9.91817564E-04                                                                                                                   
30.0000000          0.00000000                                                                                                                       
30.1000004          1.14440487E-03                                                                                                                   
30.2000008          0.00000000                                                                                                                       
30.2999992          1.22069847E-03                                                                                                                   
30.3999996          6.10349234E-04                                                                                                                   
30.5000000          6.10349234E-04                                                                                                                   
30.6000004          6.86642888E-04                                                                                                                   
30.7000008          6.86655985E-04                                                                                                                   
30.7999992          6.86642888E-04                                                                                                                   
30.8999996          7.62936543E-04                                                                                                                   
31.0000000          7.62936543E-04                                                                                                                   
31.1000004          7.62936543E-04                                                                                                                   
31.2000008          7.62951095E-04                                                                                                                   
31.2999992          8.39230197E-04                                                                                                                   
31.3999996          8.39230197E-04                                                                                                                   
31.5000000          9.15523851E-04                                                                                                                   
31.6000004          8.39230197E-04                                                                                                                   
31.7000008          9.15541314E-04                                                                                                                   
31.7999992          9.91817564E-04                                                                                                                   
31.8999996          9.91817564E-04                                                                                                                   
32.0000000          9.91836423E-04                                                                                                                   
32.0999985          9.91798588E-04                                                                                                                   
32.2000008          1.06813153E-03                                                                                                                   
32.2999992          1.06809079E-03                                                                                                                   
32.4000015          1.14442664E-03                                                                                                                   
32.5000000          1.14442664E-03                                                                                                                   
32.5999985          1.14438299E-03                                                                                                                   
32.7000008          1.22072175E-03                                                                                                                   
32.7999992          1.29696738E-03                                                                                                                   
32.9000015          1.22072175E-03                                                                                                                   
33.0000000          1.37331197E-03                                                                                                                   
33.0999985          1.29696738E-03                                                                                                                   
33.2000008          1.37331197E-03                                                                                                                   
33.2999992          1.44955178E-03                                                                                                                   
33.4000015          1.44960708E-03                                                                                                                   
33.5000000          1.52590219E-03                                                                                                                   
33.5999985          1.52584398E-03                                                                                                                   
33.7000008          1.52590219E-03                                                                                                                   
33.7999992          1.60213618E-03                                                                                                                   
33.9000015          1.67849241E-03                                                                                                                   
34.0000000          1.67849241E-03                                                                                                                   
34.0999985          1.75472058E-03                                                                                                                   
34.2000008          1.75478752E-03                                                                                                                   
34.2999992          1.83101278E-03                                                                                                                   
34.4000015          1.83108263E-03                                                                                                                   
34.5000000          1.90737774E-03                                                                                                                   
34.5999985          1.98359718E-03                                                                                                                   
34.7000008          1.98367285E-03                                                                                                                   
34.7999992          2.05988949E-03                                                                                                                   
34.9000015          2.13626307E-03                                                                                                                   
35.0000000          2.13626307E-03                                                                                                                   
35.0999985          2.21247389E-03                                                                                                                   
35.2000008          2.21255817E-03                                                                                                                   
35.2999992          2.28876597E-03                                                                                                                   
35.4000015          2.36514839E-03                                                                                                                   
35.5000000          2.44144350E-03                                                                                                                   
35.5999985          2.44135037E-03                                                                                                                   
35.7000008          2.51773861E-03                                                                                                                   
35.7999992          2.59393477E-03                                                                                                                   
35.9000015          2.67032883E-03                                                                                                                   
36.0000000          2.67032883E-03                                                                                                                   
36.0999985          2.74651917E-03                                                                                                                   
36.2000008          2.82291905E-03                                                                                                                   
36.2999992          2.89910357E-03                                                                                                                   
36.4000015          2.89921416E-03                                                                                                                   
36.5000000          3.05180438E-03                                                                                                                   
36.5999985          3.05168796E-03                                                                                                                   
36.7000008          3.12809949E-03                                                                                                                   
36.7999992          3.20427236E-03                                                                                                                   
36.9000015          3.28068971E-03                                                                                                                   
37.0000000          3.35698482E-03                                                                                                                   
37.0999985          3.35685676E-03                                                                                                                   
37.2000008          3.50957504E-03                                                                                                                   
37.2999992          3.58573347E-03                                                                                                                   
37.4000015          3.58587014E-03                                                                                                                   
37.5000000          3.73846036E-03                                                                                                                   
37.5999985          3.73831787E-03                                                                                                                   
37.7000008          3.89105058E-03                                                                                                                   
37.7999992          3.89090227E-03                                                                                                                   
37.9000015          4.04364103E-03                                                                                                                   
38.0000000          4.11993591E-03                                                                                                                   
38.0999985          4.11977898E-03                                                                                                                   
38.2000008          4.27252613E-03                                                                                                                   
38.2999992          4.34865523E-03                                                                                                                   
38.4000015          4.42511635E-03                                                                                                                   
38.5000000          4.57770657E-03                                                                                                                   
38.5999985          4.57753194E-03                                                                                                                   
38.7000008          4.65400191E-03                                                                                                                   
38.7999992          4.80640866E-03                                                                                                                   
38.9000015          4.88288701E-03                                                                                                                   
39.0000000          4.95918235E-03                                                                                                                   
39.0999985          5.03528537E-03                                                                                                                   
39.2000008          5.18806744E-03                                                                                                                   
39.2999992          5.26416162E-03                                                                                                                   
39.4000015          5.34065766E-03                                                                                                                   
39.5000000          5.49324788E-03                                                                                                                   
39.5999985          5.49303833E-03                                                                                                                   
39.7000008          5.72213344E-03                                                                                                                   
39.7999992          5.72191505E-03                                                                                                                   
39.9000015          5.87472366E-03                                                                                                                   
40.0000000          5.95101854E-03                                                                                                                   
40.0999985          6.10337593E-03                                                                                                                   
40.2000008          6.17990410E-03                                                                                                                   
40.2999992          6.33225264E-03                                                                                                                   
40.4000015          6.40878920E-03                                                                                                                   
40.5000000          6.48508454E-03                                                                                                                   
40.5999985          6.63742144E-03                                                                                                                   
40.7000008          6.79026498E-03                                                                                                                   
40.7999992          6.86629815E-03                                                                                                                   
40.9000015          6.94285519E-03                                                                                                                   
41.0000000          7.17174029E-03                                                                                                                   
41.0999985          7.17146695E-03                                                                                                                   
41.2000008          7.40062585E-03                                                                                                                   
41.2999992          7.47663574E-03                                                                                                                   
41.4000015          7.62951095E-03                                                                                                                   
41.5000000          7.70580629E-03                                                                                                                   
41.5999985          7.85809662E-03                                                                                                                   
41.7000008          8.01098626E-03                                                                                                                   
41.7999992          8.16326495E-03                                                                                                                   
41.9000015          8.23987182E-03                                                                                                                   
42.0000000          8.39246251E-03                                                                                                                   
42.0999985          8.54472630E-03                                                                                                                   
42.2000008          8.69764294E-03                                                                                                                   
42.2999992          8.84989556E-03                                                                                                                   
42.4000015          9.00282338E-03                                                                                                                   
42.5000000          9.07911826E-03                                                                                                                   
42.5999985          9.23135597E-03                                                                                                                   
42.7000008          9.46059357E-03                                                                                                                   
42.7999992          9.53652523E-03                                                                                                                   
42.9000015          9.68947913E-03                                                                                                                   
43.0000000          9.84206889E-03                                                                                                                   
43.0999985          1.00705707E-02                                                                                                                   
43.2000008          1.01472493E-02                                                                                                                   
43.2999992          1.02994470E-02                                                                                                                   
43.4000015          1.05287256E-02                                                                                                                   
43.5000000          1.06050204E-02                                                                                                                   
43.5999985          1.08334925E-02                                                                                                                   
43.7000008          1.09864958E-02                                                                                                                   
43.7999992          1.11386608E-02                                                                                                                   
43.9000015          1.12916762E-02                                                                                                                   
44.0000000          1.15205618E-02                                                                                                                   
44.0999985          1.15964143E-02                                                                                                                   
44.2000008          1.18257422E-02                                                                                                                   
44.2999992          1.20541677E-02                                                                                                                   
44.4000015          1.22072175E-02                                                                                                                   
44.5000000          1.23598082E-02                                                                                                                   
44.5999985          1.25119211E-02                                                                                                                   
44.7000008          1.27412835E-02                                                                                                                   
44.7999992          1.28933815E-02                                                                                                                   
44.9000015          1.31227588E-02                                                                                                                   
45.0000000          1.32753495E-02                                                                                                                   
45.0999985          1.34274270E-02                                                                                                                   
45.2000008          1.37331197E-02                                                                                                                   
45.2999992          1.38088884E-02                                                                                                                   
45.4000015          1.41145950E-02                                                                                                                   
45.5000000          1.42671857E-02                                                                                                                   
45.5999985          1.44192260E-02                                                                                                                   
45.7000008          1.46486610E-02                                                                                                                   
45.7999992          1.48769785E-02                                                                                                                   
45.9000015          1.51064321E-02                                                                                                                   
46.0000000          1.52590219E-02                                                                                                                   
46.0999985          1.54873161E-02                                                                                                                   
46.2000008          1.57167930E-02                                                                                                                   
46.2999992          1.59450695E-02                                                                                                                   
46.4000015          1.60982683E-02                                                                                                                   
46.5000000          1.63271539E-02                                                                                                                   
46.5999985          1.66317001E-02                                                                                                                   
46.7000008          1.67849250E-02                                                                                                                   
46.7999992          1.70131605E-02                                                                                                                   
46.9000015          1.72426943E-02                                                                                                                   
47.0000000          1.74715798E-02                                                                                                                   
47.0999985          1.76997911E-02                                                                                                                   
47.2000008          1.79293510E-02                                                                                                                   
47.2999992          1.82338357E-02                                                                                                                   
47.4000015          1.83871221E-02                                                                                                                   
47.5000000          1.86160076E-02                                                                                                                   
47.5999985          1.89204663E-02                                                                                                                   
47.7000008          1.91500727E-02                                                                                                                   
47.7999992          1.93782188E-02                                                                                                                   
47.9000015          1.96078438E-02                                                                                                                   
48.0000000          1.99130233E-02                                                                                                                   
48.0999985          2.01411415E-02                                                                                                                   
48.2000008          2.03707945E-02                                                                                                                   
48.2999992          2.06751861E-02                                                                                                                   
48.4000015          2.09048595E-02                                                                                                                   
48.5000000          2.11337451E-02                                                                                                                   
48.5999985          2.14381088E-02                                                                                                                   
48.7000008          2.16678120E-02                                                                                                                   
48.7999992          2.19721533E-02                                                                                                                   
48.9000015          2.22018771E-02                                                                                                                   
49.0000000          2.25070566E-02                                                                                                                   
49.0999985          2.28113681E-02                                                                                                                   
49.2000008          2.30411235E-02                                                                                                                   
49.2999992          2.33454127E-02                                                                                                                   
49.4000015          2.36514844E-02                                                                                                                   
49.5000000          2.38803700E-02                                                                                                                   
49.5999985          2.41846275E-02                                                                                                                   
49.7000008          2.44907308E-02                                                                                                                   
49.7999992          2.47186720E-02                                                                                                                   
49.9000015          2.51010917E-02                                                                                                                   
50.0000000          2.53299773E-02                                                                                                                   
50.0999985          2.56341789E-02                                                                                                                   
50.2000008          2.60166321E-02                                                                                                                   
50.2999992          2.62445174E-02                                                                                                                   
50.4000015          2.65506990E-02                                                                                                                   
50.5000000          2.68558785E-02                                                                                                                   
50.5999985          2.71600224E-02                                                                                                                   
50.7000008          2.75425352E-02                                                                                                                   
50.7999992          2.77703609E-02                                                                                                                   
50.9000015          2.81528961E-02                                                                                                                   
51.0000000          2.83817817E-02                                                                                                                   
51.0999985          2.87621599E-02                                                                                                                   
51.2000008          2.91447323E-02                                                                                                                   
51.2999992          2.93724965E-02                                                                                                                   
51.4000015          2.97550932E-02                                                                                                                   
51.5000000          3.00602727E-02                                                                                                                   
51.5999985          3.04405876E-02                                                                                                                   
51.7000008          3.07469293E-02                                                                                                                   
51.7999992          3.11272182E-02                                                                                                                   
51.9000015          3.14335860E-02                                                                                                                   
52.0000000          3.17387655E-02                                                                                                                   
52.0999985          3.21190171E-02                                                                                                                   
52.2000008          3.25017162E-02                                                                                                                   
52.2999992          3.28056440E-02                                                                                                                   
52.4000015          3.31883729E-02                                                                                                                   
52.5000000          3.34935524E-02                                                                                                                   
52.5999985          3.39500271E-02                                                                                                                   
52.7000008          3.42565030E-02                                                                                                                   
52.7999992          3.46366577E-02                                                                                                                   
52.9000015          3.49431597E-02                                                                                                                   
53.0000000          3.54009308E-02                                                                                                                   
53.0999985          3.57047506E-02                                                                                                                   
53.2000008          3.60875875E-02                                                                                                                   
53.2999992          3.65439616E-02                                                                                                                   
53.4000015          3.68505381E-02                                                                                                                   
53.5000000          3.72320153E-02                                                                                                                   
53.5999985          3.76883447E-02                                                                                                                   
53.7000008          3.79949659E-02                                                                                                                   
53.7999992          3.84512693E-02                                                                                                                   
53.9000015          3.87579165E-02                                                                                                                   
54.0000000          3.92156877E-02                                                                                                                   
54.0999985          3.96719426E-02                                                                                                                   
54.2000008          3.99786383E-02                                                                                                                   
54.2999992          4.04348671E-02                                                                                                                   
54.4000015          4.08178829E-02                                                                                                                   
54.5000000          4.11993600E-02                                                                                                                   
54.5999985          4.16555405E-02                                                                                                                   
54.7000008          4.21149023E-02                                                                                                                   
54.7999992          4.24184613E-02                                                                                                                   
54.9000015          4.29541469E-02                                                                                                                   
55.0000000          4.33356240E-02                                                                                                                   
55.0999985          4.37154286E-02                                                                                                                   
55.2000008          4.41748686E-02                                                                                                                   
55.2999992          4.46309373E-02                                                                                                                   
55.4000015          4.50904109E-02                                                                                                                   
55.5000000          4.54718843E-02                                                                                                                   
55.5999985          4.59279045E-02                                                                                                                   
55.7000008          4.63874266E-02                                                                                                                   
55.7999992          4.68434095E-02                                                                                                                   
55.9000015          4.72266711E-02                                                                                                                   
56.0000000          4.77607399E-02                                                                                                                   
56.0999985          4.81403768E-02                                                                                                                   
56.2000008          4.86762784E-02                                                                                                                   
56.2999992          4.90558855E-02                                                                                                                   
56.4000015          4.95918207E-02                                                                                                                   
56.5000000          5.00495918E-02                                                                                                                   
56.5999985          5.05054370E-02                                                                                                                   
56.7000008          5.09651341E-02                                                                                                                   
56.7999992          5.14209419E-02                                                                                                                   
56.9000015          5.19569702E-02                                                                                                                   
57.0000000          5.24147414E-02                                                                                                                   
57.0999985          5.28704934E-02                                                                                                                   
57.2000008          5.34065776E-02                                                                                                                   
57.2999992          5.38622923E-02                                                                                                                   
57.4000015          5.43221198E-02                                                                                                                   
57.5000000          5.48561849E-02                                                                                                                   
57.5999985          5.53881377E-02                                                                                                                   
57.7000008          5.58480211E-02                                                                                                                   
57.7999992          5.63799366E-02                                                                                                                   
57.9000015          5.68398573E-02                                                                                                                   
58.0000000          5.73739223E-02                                                                                                                   
58.0999985          5.79057783E-02                                                                                                                   
58.2000008          5.84420525E-02                                                                                                                   
58.2999992          5.88975772E-02                                                                                                                   
58.4000015          5.94338886E-02                                                                                                                   
58.5000000          5.99679574E-02                                                                                                                   
58.5999985          6.05760068E-02                                                                                                                   
58.7000008          6.10360876E-02                                                                                                                   
58.7999992          6.15678057E-02                                                                                                                   
58.9000015          6.21042177E-02                                                                                                                   
59.0000000          6.26382828E-02                                                                                                                   
59.0999985          6.32462353E-02                                                                                                                   
59.2000008          6.37064129E-02                                                                                                                   
59.2999992          6.43143207E-02                                                                                                                   
59.4000015          6.48508444E-02                                                                                                                   
59.5000000          6.53849095E-02                                                                                                                   
59.5999985          6.59927502E-02                                                                                                                   
59.7000008          6.65293336E-02                                                                                                                   
59.7999992          6.70608431E-02                                                                                                                   
59.9000015          6.76737651E-02                                                                                                                   
60.0000000          6.82841241E-02                                                                                                                   
60.0999985          6.88155666E-02                                                                                                                   
60.2000008          6.93522543E-02                                                                                                                   
60.2999992          6.99599460E-02                                                                                                                   
60.4000015          7.05729797E-02                                                                                                                   
60.5000000          7.11833388E-02                                                                                                                   
60.5999985          7.17146695E-02                                                                                                                   
60.7000008          7.23277628E-02                                                                                                                   
60.7999992          7.29353428E-02                                                                                                                   
60.9000015          7.35484883E-02                                                                                                                   
61.0000000          7.41588473E-02                                                                                                                   
61.0999985          7.46900663E-02                                                                                                                   
61.2000008          7.53795654E-02                                                                                                                   
61.2999992          7.59870335E-02                                                                                                                   
61.4000015          7.66002908E-02                                                                                                                   
61.5000000          7.72106498E-02                                                                                                                   
61.5999985          7.78180435E-02                                                                                                                   
61.7000008          7.84313753E-02                                                                                                                   
61.7999992          7.91150108E-02                                                                                                                   
61.9000015          7.96520934E-02                                                                                                                   
62.0000000          8.04150477E-02                                                                                                                   
62.0999985          8.09460208E-02                                                                                                                   
62.2000008          8.16357657E-02                                                                                                                   
62.2999992          8.23192820E-02                                                                                                                   
62.4000015          8.29327852E-02                                                                                                                   
62.5000000          8.36194381E-02                                                                                                                   
62.5999985          8.42265859E-02                                                                                                                   
62.7000008          8.49164575E-02                                                                                                                   
62.7999992          8.55235532E-02                                                                                                                   
62.9000015          8.62134770E-02                                                                                                                   
63.0000000          8.69001299E-02                                                                                                                   
63.0999985          8.75834450E-02                                                                                                                   
63.2000008          8.82734433E-02                                                                                                                   
63.2999992          8.89567062E-02                                                                                                                   
63.4000015          8.95704553E-02                                                                                                                   
63.5000000          9.03334096E-02                                                                                                                   
63.5999985          9.10165906E-02                                                                                                                   
63.7000008          9.16304290E-02                                                                                                                   
63.7999992          9.23898518E-02                                                                                                                   
63.9000015          9.30800363E-02                                                                                                                   
64.0000000          9.38429832E-02                                                                                                                   
64.0999985          9.44533423E-02                                                                                                                   
64.1999969          9.52090323E-02                                                                                                                   
64.3000031          9.59029496E-02                                                                                                                   
64.4000015          9.66659039E-02                                                                                                                   
64.5000000          9.73525569E-02                                                                                                                   
64.5999985          9.81155112E-02                                                                                                                   
64.6999969          9.87946317E-02                                                                                                                   
64.8000031          9.94888246E-02                                                                                                                   
64.9000015          0.100328065                                                                                                                      
65.0000000          0.101014726                                                                                                                      
65.0999985          0.101701379                                                                                                                      
65.1999969          0.102532804                                                                                                                      
65.3000031          0.103227280                                                                                                                      
65.4000015          0.103990234                                                                                                                      
65.5000000          0.104829483                                                                                                                      
65.5999985          0.105516136                                                                                                                      
65.6999969          0.106270976                                                                                                                      
65.8000031          0.107042037                                                                                                                      
65.9000015          0.107804991                                                                                                                      
66.0000000          0.108567938                                                                                                                      
66.0999985          0.109407187                                                                                                                      
66.1999969          0.110085443                                                                                                                      
66.3000031          0.110933088                                                                                                                      
66.4000015          0.111772336                                                                                                                      
66.5000000          0.112458989                                                                                                                      
66.5999985          0.113298237                                                                                                                      
66.6999969          0.114128776                                                                                                                      
66.8000031          0.114900433                                                                                                                      
66.9000015          0.115739681                                                                                                                      
67.0000000          0.116502635                                                                                                                      
67.0999985          0.117341876                                                                                                                      
67.1999969          0.118095823                                                                                                                      
67.3000031          0.119020373                                                                                                                      
67.4000015          0.119783320                                                                                                                      
67.5000000          0.120622568                                                                                                                      
67.5999985          0.121461816                                                                                                                      
67.6999969          0.122291729                                                                                                                      
67.8000031          0.123064011                                                                                                                      
67.9000015          0.123979554                                                                                                                      
68.0000000          0.124818802                                                                                                                      
68.0999985          0.125658050                                                                                                                      
68.1999969          0.126563936                                                                                                                      
68.3000031          0.127336532                                                                                                                      
68.4000015          0.128252074                                                                                                                      
68.5000000          0.129091322                                                                                                                      
68.5999985          0.130006865                                                                                                                      
68.6999969          0.130836129                                                                                                                      
68.8000031          0.131685361                                                                                                                      
68.9000015          0.132600904                                                                                                                      
69.0000000          0.133440152                                                                                                                      
69.0999985          0.134431988                                                                                                                      
69.1999969          0.135184616                                                                                                                      
69.3000031          0.136186764                                                                                                                      
69.4000015          0.137026012                                                                                                                      
69.5000000          0.137941554                                                                                                                      
69.5999985          0.138857096                                                                                                                      
69.6999969          0.139761984                                                                                                                      
69.8000031          0.140688181                                                                                                                      
69.9000015          0.141603723                                                                                                                      
70.0000000          0.142519265                                                                                                                      
70.0999985          0.143434808                                                                                                                      
70.1999969          0.144339338                                                                                                                      
70.3000031          0.145342186                                                                                                                      
70.4000015          0.146257728                                                                                                                      
70.5000000          0.147173271                                                                                                                      
70.5999985          0.148088813                                                                                                                      
70.6999969          0.149069265                                                                                                                      
70.8000031          0.150072485                                                                                                                      
70.9000015          0.150988027                                                                                                                      
71.0000000          0.151903570                                                                                                                      
71.0999985          0.152895406                                                                                                                      
71.1999969          0.153875500                                                                                                                      
71.3000031          0.154802784                                                                                                                      
71.4000015          0.155870914                                                                                                                      
71.5000000          0.156786457                                                                                                                      
71.5999985          0.157778293                                                                                                                      
71.6999969          0.158758014                                                                                                                      
71.8000031          0.159761965                                                                                                                      
71.9000015          0.160753801                                                                                                                      
72.0000000          0.161745638                                                                                                                      
72.0999985          0.162737474                                                                                                                      
72.1999969          0.163793102                                                                                                                      
72.3000031          0.164721146                                                                                                                      
72.4000015          0.165789276                                                                                                                      
72.5000000          0.166857406                                                                                                                      
72.5999985          0.167772949                                                                                                                      
72.6999969          0.168904483                                                                                                                      
72.8000031          0.169832915                                                                                                                      
72.9000015          0.170977339                                                                                                                      
73.0000000          0.171892881                                                                                                                      
73.0999985          0.173037305                                                                                                                      
73.1999969          0.174015865                                                                                                                      
73.3000031          0.175097272                                                                                                                      
73.4000015          0.176165402                                                                                                                      
73.5000000          0.177233532                                                                                                                      
73.5999985          0.178301677                                                                                                                      
73.6999969          0.179279834                                                                                                                      
73.8000031          0.180437937                                                                                                                      
73.9000015          0.181506068                                                                                                                      
74.0000000          0.182574198                                                                                                                      
74.0999985          0.183642328                                                                                                                      
74.1999969          0.184772655                                                                                                                      
74.3000031          0.185778588                                                                                                                      
74.4000015          0.186923012                                                                                                                      
74.5000000          0.188067451                                                                                                                      
74.5999985          0.189135581                                                                                                                      
74.6999969          0.190265492                                                                                                                      
74.8000031          0.191348135                                                                                                                      
74.9000015          0.192416266                                                                                                                      
75.0000000          0.193636984                                                                                                                      
75.0999985          0.194705114                                                                                                                      
75.1999969          0.195834607                                                                                                                      
75.3000031          0.196993977                                                                                                                      
75.4000015          0.198138401                                                                                                                      
75.5000000          0.199206531                                                                                                                      
75.5999985          0.200427249                                                                                                                      
75.6999969          0.201556295                                                                                                                      
75.8000031          0.202716112                                                                                                                      
75.9000015          0.203860536                                                                                                                      
76.0000000          0.205004960                                                                                                                      
76.0999985          0.206225678                                                                                                                      
76.1999969          0.207354292                                                                                                                      
76.3000031          0.208590835                                                                                                                      
76.4000015          0.209735259                                                                                                                      
76.5000000          0.210879683                                                                                                                      
76.5999985          0.212100402                                                                                                                      
76.6999969          0.213304847                                                                                                                      
76.8000031          0.214465559                                                                                                                      
76.9000015          0.215686277                                                                                                                      
77.0000000          0.216906995                                                                                                                      
77.0999985          0.218127713                                                                                                                      
77.1999969          0.219331712                                                                                                                      
77.3000031          0.220492870                                                                                                                      
77.4000015          0.221789882                                                                                                                      
77.5000000          0.223010600                                                                                                                      
77.5999985          0.224231333                                                                                                                      
77.6999969          0.225434855                                                                                                                      
77.8000031          0.226672769                                                                                                                      
77.9000015          0.227969781                                                                                                                      
78.0000000          0.229190513                                                                                                                      
78.0999985          0.230487525                                                                                                                      
78.1999969          0.231690571                                                                                                                      
78.3000031          0.232928976                                                                                                                      
78.4000015          0.234225988                                                                                                                      
78.5000000          0.235523000                                                                                                                      
78.5999985          0.236820027                                                                                                                      
78.6999969          0.238022581                                                                                                                      
78.8000031          0.239337757                                                                                                                      
78.9000015          0.240711063                                                                                                                      
79.0000000          0.241931796                                                                                                                      
79.0999985          0.243228808                                                                                                                      
79.1999969          0.244507164                                                                                                                      
79.3000031          0.245822847                                                                                                                      
79.4000015          0.247196153                                                                                                                      
79.5000000          0.248493165                                                                                                                      
79.5999985          0.249790192                                                                                                                      
79.6999969          0.251068056                                                                                                                      
79.8000031          0.252460510                                                                                                                      
79.9000015          0.253757536                                                                                                                      
80.0000000          0.255130857                                                                                                                      
80.0999985          0.256504148                                                                                                                      
80.1999969          0.257781506                                                                                                                      
80.3000031          0.259174496                                                                                                                      
80.4000015          0.260547787                                                                                                                      
80.5000000          0.261921108                                                                                                                      
80.5999985          0.263218135                                                                                                                      
80.6999969          0.264647543                                                                                                                      
80.8000031          0.265964746                                                                                                                      
80.9000015          0.267414361                                                                                                                      
81.0000000          0.268787682                                                                                                                      
81.0999985          0.270160973                                                                                                                      
81.1999969          0.271513581                                                                                                                      
81.3000031          0.272983909                                                                                                                      
81.4000015          0.274357200                                                                                                                      
81.5000000          0.275730520                                                                                                                      
81.5999985          0.277180135                                                                                                                      
81.6999969          0.278608471                                                                                                                      
81.8000031          0.280003041                                                                                                                      
81.9000015          0.281452656                                                                                                                      
82.0000000          0.282902271                                                                                                                      
82.0999985          0.284351885                                                                                                                      
82.1999969          0.285779685                                                                                                                      
82.3000031          0.287174791                                                                                                                      
82.4000015          0.288700700                                                                                                                      
82.5000000          0.290074021                                                                                                                      
82.5999985          0.291599900                                                                                                                      
82.6999969          0.293027163                                                                                                                      
82.8000031          0.294499129                                                                                                                      
82.9000015          0.296025038                                                                                                                      
83.0000000          0.297474623                                                                                                                      
83.0999985          0.299000531                                                                                                                      
83.1999969          0.300427228                                                                                                                      
83.3000031          0.301976055                                                                                                                      
83.4000015          0.303425640                                                                                                                      
83.5000000          0.304951549                                                                                                                      
83.5999985          0.306477457                                                                                                                      
83.6999969          0.307979852                                                                                                                      
83.8000031          0.309452951                                                                                                                      
83.9000015          0.311055154                                                                                                                      
84.0000000          0.312581062                                                                                                                      
84.0999985          0.314030677                                                                                                                      
84.1999969          0.315608799                                                                                                                      
84.3000031          0.317235053                                                                                                                      
84.4000015          0.318684667                                                                                                                      
84.5000000          0.320286870                                                                                                                      
84.5999985          0.321889073                                                                                                                      
84.6999969          0.323390305                                                                                                                      
84.8000031          0.324940860                                                                                                                      
84.9000015          0.326543063                                                                                                                      
85.0000000          0.328145266                                                                                                                      
85.0999985          0.329747468                                                                                                                      
85.1999969          0.331248105                                                                                                                      
85.3000031          0.332951844                                                                                                                      
85.4000015          0.334477752                                                                                                                      
85.5000000          0.336156249                                                                                                                      
85.5999985          0.337682158                                                                                                                      
85.6999969          0.339334756                                                                                                                      
85.8000031          0.340962857                                                                                                                      
85.9000015          0.342565030                                                                                                                      
86.0000000          0.344243526                                                                                                                      
86.0999985          0.345845729                                                                                                                      
86.1999969          0.347497702                                                                                                                      
86.3000031          0.349202722                                                                                                                      
86.4000015          0.350804925                                                                                                                      
86.5000000          0.352407098                                                                                                                      
86.5999985          0.354161888                                                                                                                      
86.6999969          0.355736941                                                                                                                      
86.8000031          0.357518882                                                                                                                      
86.9000015          0.359121084                                                                                                                      
87.0000000          0.360799581                                                                                                                      
87.0999985          0.362554371                                                                                                                      
87.1999969          0.364205062                                                                                                                      
87.3000031          0.365911335                                                                                                                      
87.4000015          0.367666125                                                                                                                      
87.5000000          0.369268328                                                                                                                      
87.5999985          0.371099412                                                                                                                      
87.6999969          0.372749478                                                                                                                      
87.8000031          0.374532700                                                                                                                      
87.9000015          0.376211196                                                                                                                      
88.0000000          0.377965987                                                                                                                      
88.0999985          0.379720747                                                                                                                      
88.1999969          0.381446451                                                                                                                      
88.3000031          0.383230329                                                                                                                      
88.4000015          0.385061413                                                                                                                      
88.5000000          0.386739910                                                                                                                      
88.5999985          0.388494700                                                                                                                      
88.6999969          0.390296012                                                                                                                      
88.8000031          0.392080575                                                                                                                      
88.9000015          0.393911660                                                                                                                      
89.0000000          0.395666450                                                                                                                      
89.0999985          0.397497535                                                                                                                      
89.1999969          0.399298131                                                                                                                      
89.3000031          0.401083380                                                                                                                      
89.4000015          0.402914464                                                                                                                      
89.5000000          0.404745549                                                                                                                      
89.5999985          0.406576633                                                                                                                      
89.6999969          0.408376575                                                                                                                      
89.8000031          0.410238802                                                                                                                      
89.9000015          0.412069887                                                                                                                      
90.0000000          0.413977265                                                                                                                      
90.0999985          0.415808350                                                                                                                      
90.1999969          0.417607576                                                                                                                      
90.3000031          0.419546813                                                                                                                      
90.4000015          0.421454191                                                                                                                      
90.5000000          0.423285276                                                                                                                      
90.5999985          0.425192654                                                                                                                      
90.6999969          0.426991165                                                                                                                      
90.8000031          0.429007411                                                                                                                      
90.9000015          0.430914789                                                                                                                      
91.0000000          0.432745874                                                                                                                      
91.0999985          0.434729546                                                                                                                      
91.1999969          0.436603606                                                                                                                      
91.3000031          0.438620597                                                                                                                      
91.4000015          0.440451682                                                                                                                      
91.5000000          0.442511648                                                                                                                      
91.5999985          0.444342732                                                                                                                      
91.6999969          0.446368635                                                                                                                      
91.8000031          0.448310077                                                                                                                      
91.9000015          0.450293750                                                                                                                      
92.0000000          0.452201128                                                                                                                      
92.0999985          0.454261094                                                                                                                      
92.1999969          0.456209958                                                                                                                      
92.3000031          0.458152145                                                                                                                      
92.4000015          0.460212111                                                                                                                      
92.5000000          0.462272078                                                                                                                      
92.5999985          0.464179456                                                                                                                      
92.6999969          0.466203839                                                                                                                      
92.8000031          0.468299389                                                                                                                      
92.9000015          0.470283061                                                                                                                      
93.0000000          0.472343028                                                                                                                      
93.0999985          0.474402994                                                                                                                      
93.1999969          0.476350307                                                                                                                      
93.3000031          0.478522927                                                                                                                      
93.4000015          0.480582893                                                                                                                      
93.5000000          0.482566565                                                                                                                      
93.5999985          0.484702826                                                                                                                      
93.6999969          0.486725658                                                                                                                      
93.8000031          0.488899052                                                                                                                      
93.9000015          0.490959018                                                                                                                      
94.0000000          0.493095279                                                                                                                      
94.0999985          0.495155275                                                                                                                      
94.1999969          0.497253597                                                                                                                      
94.3000031          0.499427795                                                                                                                      
94.4000015          0.501564026                                                                                                                      
94.5000000          0.503624022                                                                                                                      
94.5999985          0.505836546                                                                                                                      
94.6999969          0.507934093                                                                                                                      
94.8000031          0.510185421                                                                                                                      
94.9000015          0.512245357                                                                                                                      
95.0000000          0.514534235                                                                                                                      
95.0999985          0.516594172                                                                                                                      
95.1999969          0.518843472                                                                                                                      
95.3000031          0.521019280                                                                                                                      
95.4000015          0.523231864                                                                                                                      
95.5000000          0.525444448                                                                                                                      
95.5999985          0.527580678                                                                                                                      
95.6999969          0.529829085                                                                                                                      
95.8000031          0.532158375                                                                                                                      
95.9000015          0.534294665                                                                                                                      
96.0000000          0.536583483                                                                                                                      
96.0999985          0.538796067                                                                                                                      
96.1999969          0.541043639                                                                                                                      
96.3000031          0.543373764                                                                                                                      
96.4000015          0.545662642                                                                                                                      
96.5000000          0.547875166                                                                                                                      
96.5999985          0.550164044                                                                                                                      
96.6999969          0.552487016                                                                                                                      
96.8000031          0.554741740                                                                                                                      
96.9000015          0.557106912                                                                                                                      
97.0000000          0.559395730                                                                                                                      
97.0999985          0.561760902                                                                                                                      
97.1999969          0.564006686                                                                                                                      
97.3000031          0.566414893                                                                                                                      
97.4000015          0.568780065                                                                                                                      
97.5000000          0.571145177                                                                                                                      
97.5999985          0.573434055                                                                                                                      
97.6999969          0.575831532                                                                                                                      
97.8000031          0.578240633                                                                                                                      
97.9000015          0.580605805                                                                                                                      
98.0000000          0.583047211                                                                                                                      
98.0999985          0.585412383                                                                                                                      
98.1999969          0.587808967                                                                                                                      
98.3000031          0.590218961                                                                                                                      
98.4000015          0.592736721                                                                                                                      
98.5000000          0.595101833                                                                                                                      
98.5999985          0.597543299                                                                                                                      
98.6999969          0.600015283                                                                                                                      
98.8000031          0.602426171                                                                                                                      
98.9000015          0.604943931                                                                                                                      
99.0000000          0.607461691                                                                                                                      
99.0999985          0.609903097                                                                                                                      
99.1999969          0.612374127                                                                                                                      
99.3000031          0.614938557                                                                                                                      
99.4000015          0.617380023                                                                                                                      
99.5000000          0.619974077                                                                                                                      
99.5999985          0.622491777                                                                                                                      
99.6999969          0.624961853                                                                                                                      
99.8000031          0.627527297                                                                                                                      
99.9000015          0.630121291                                                                                                                      
100.000000          0.632715344                                                                                                                      
100.099998          0.635233104                                                                                                                      
100.199997          0.637778461                                                                                                                      
100.300003          0.640421152                                                                                                                      
100.400002          0.643015206                                                                                                                      
100.500000          0.645685494                                                                                                                      
100.599998          0.648203254                                                                                                                      
100.699997          0.650900185                                                                                                                      
100.800003          0.653467596                                                                                                                      
100.900002          0.656214237                                                                                                                      
101.000000          0.658808291                                                                                                                      
101.099998          0.661478579                                                                                                                      
101.199997          0.664174557                                                                                                                      
101.300003          0.666819274                                                                                                                      
101.400002          0.669565856                                                                                                                      
101.500000          0.672236204                                                                                                                      
101.599998          0.674982846                                                                                                                      
101.699997          0.677601457                                                                                                                      
101.800003          0.680476069                                                                                                                      
101.900002          0.683146417                                                                                                                      
102.000000          0.685893059                                                                                                                      
102.099998          0.688715935                                                                                                                      
102.199997          0.691409826                                                                                                                      
102.300003          0.694209218                                                                                                                      
102.400002          0.697032094                                                                                                                      
102.500000          0.699855030                                                                                                                      
102.599998          0.702601671                                                                                                                      
102.699997          0.705447078                                                                                                                      
102.800003          0.708323777                                                                                                                      
102.900002          0.711146712                                                                                                                      
103.000000          0.713969648                                                                                                                      
103.099998          0.716868877                                                                                                                      
103.199997          0.719713151                                                                                                                      
103.300003          0.722667277                                                                                                                      
103.400002          0.725490212                                                                                                                      
103.500000          0.728465676                                                                                                                      
103.599998          0.731364906                                                                                                                      
103.699997          0.734284401                                                                                                                      
103.800003          0.737239659                                                                                                                      
103.900002          0.740215123                                                                                                                      
104.000000          0.743114352                                                                                                                      
104.099998          0.746166170                                                                                                                      
104.199997          0.749084532                                                                                                                      
104.300003          0.752117217                                                                                                                      
104.400002          0.755168974                                                                                                                      
104.500000          0.758144498                                                                                                                      
104.599998          0.761196315                                                                                                                      
104.699997          0.764189780                                                                                                                      
104.800003          0.767299891                                                                                                                      
104.900002          0.770351708                                                                                                                      
105.000000          0.773479819                                                                                                                      
105.099998          0.776531637                                                                                                                      
105.199997          0.779600263                                                                                                                      
105.300003          0.782787800                                                                                                                      
105.400002          0.785915911                                                                                                                      
105.500000          0.789044023                                                                                                                      
105.599998          0.792248428                                                                                                                      
105.699997          0.795315862                                                                                                                      
105.800003          0.798580885                                                                                                                      
105.900002          0.801708996                                                                                                                      
106.000000          0.804989696                                                                                                                      
106.099998          0.808194101                                                                                                                      
106.199997          0.811336577                                                                                                                      
106.300003          0.814679205                                                                                                                      
106.400002          0.817959845                                                                                                                      
106.500000          0.821164250                                                                                                                      
106.599998          0.824521244                                                                                                                      
106.699997          0.827738762                                                                                                                      
106.800003          0.831082642                                                                                                                      
106.900002          0.834439635                                                                                                                      
107.000000          0.837796569                                                                                                                      
107.099998          0.841153562                                                                                                                      
107.199997          0.844446123                                                                                                                      
107.300003          0.847867548                                                                                                                      
107.400002          0.851300836                                                                                                                      
107.500000          0.854734123                                                                                                                      
107.599998          0.858091116                                                                                                                      
107.699997          0.861534953                                                                                                                      
107.800003          0.865033925                                                                                                                      
107.900002          0.868543506                                                                                                                      
108.000000          0.871976793                                                                                                                      
108.099998          0.875562668                                                                                                                      
108.199997          0.878928900                                                                                                                      
108.300003          0.882581830                                                                                                                      
108.400002          0.886091411                                                                                                                      
108.500000          0.889677286                                                                                                                      
108.599998          0.893263161                                                                                                                      
108.699997          0.896856904                                                                                                                      
108.800003          0.900434911                                                                                                                      
108.900002          0.904097021                                                                                                                      
109.000000          0.907759190                                                                                                                      
109.099998          0.911421359                                                                                                                      
109.199997          0.915013731                                                                                                                      
109.300003          0.918821990                                                                                                                      
109.400002          0.922560453                                                                                                                      
109.500000          0.926222622                                                                                                                      
109.599998          0.929961085                                                                                                                      
109.699997          0.933704615                                                                                                                      
109.800003          0.937514305                                                                                                                      
109.900002          0.941329062                                                                                                                      
110.000000          0.945220113                                                                                                                      
110.099998          0.948958576                                                                                                                      
110.199997          0.952776909                                                                                                                      
110.300003          0.956740677                                                                                                                      
110.400002          0.960631728                                                                                                                      
110.500000          0.964522779                                                                                                                      
110.599998          0.968413830                                                                                                                      
110.699997          0.972383261                                                                                                                      
110.800003          0.976348519                                                                                                                      
110.900002          0.980392158                                                                                                                      
111.000000          0.984359503                                                                                                                      
111.099998          0.988326848                                                                                                                      
111.199997          0.992371082                                                                                                                      
111.300003          0.996566713                                                                                                                      
111.400002          1.00053406                                                                                                                       
111.500000          1.00473034                                                                                                                       
111.599998          1.00877392                                                                                                                       
111.699997          1.01296914                                                                                                                       
111.800003          1.01709008                                                                                                                       
111.900002          1.02136266                                                                                                                       
112.000000          1.02555883                                                                                                                       
112.099998          1.02975512                                                                                                                       
112.199997          1.03394878                                                                                                                       
112.300003          1.03830016                                                                                                                       
112.400002          1.04264891                                                                                                                       
112.500000          1.04692149                                                                                                                       
112.599998          1.05127037                                                                                                                       
112.699997          1.05553865                                                                                                                       
112.800003          1.06004429                                                                                                                       
112.900002          1.06446934                                                                                                                       
113.000000          1.06889451                                                                                                                       
113.099998          1.07331955                                                                                                                       
113.199997          1.07773876                                                                                                                       
113.300003          1.08239877                                                                                                                       
113.400002          1.08690012                                                                                                                       
113.500000          1.09140158                                                                                                                       
113.599998          1.09605551                                                                                                                       
113.699997          1.10054934                                                                                                                       
113.800003          1.10528719                                                                                                                       
113.900002          1.10994124                                                                                                                       
114.000000          1.11459529                                                                                                                       
114.099998          1.11932552                                                                                                                       
114.199997          1.12404633                                                                                                                       
114.300003          1.12886238                                                                                                                       
114.400002          1.13359272                                                                                                                       
114.500000          1.13847566                                                                                                                       
114.599998          1.14335847                                                                                                                       
114.699997          1.14807749                                                                                                                       
114.800003          1.15312433                                                                                                                       
114.900002          1.15808344                                                                                                                       
115.000000          1.16304266                                                                                                                       
115.099998          1.16800189                                                                                                                       
115.199997          1.17294776                                                                                                                       
115.300003          1.17807281                                                                                                                       
115.400002          1.18318450                                                                                                                       
115.500000          1.18829632                                                                                                                       
115.599998          1.19348443                                                                                                                       
115.699997          1.19850469                                                                                                                       
115.800003          1.20386052                                                                                                                       
115.900002          1.20912492                                                                                                                       
116.000000          1.21431291                                                                                                                       
116.099998          1.21972990                                                                                                                       
116.199997          1.22490084                                                                                                                       
116.300003          1.23037302                                                                                                                       
116.400002          1.23582816                                                                                                                       
116.500000          1.24124515                                                                                                                       
116.599998          1.24673843                                                                                                                       
116.699997          1.25217426                                                                                                                       
116.800003          1.25780118                                                                                                                       
116.900002          1.26340890                                                                                                                       
117.000000          1.26901650                                                                                                                       
117.099998          1.27470052                                                                                                                       
117.199997          1.28032494                                                                                                                       
117.300003          1.28610671                                                                                                                       
117.400002          1.29194319                                                                                                                       
117.500000          1.29770350                                                                                                                       
117.599998          1.30361640                                                                                                                       
117.699997          1.30935311                                                                                                                       
117.800003          1.31544209                                                                                                                       
117.900002          1.32139313                                                                                                                       
118.000000          1.32745862                                                                                                                       
118.099998          1.33348596                                                                                                                       
118.199997          1.33948731                                                                                                                       
118.300003          1.34576941                                                                                                                       
118.400002          1.35194933                                                                                                                       
118.500000          1.35816741                                                                                                                       
118.599998          1.36446178                                                                                                                       
118.699997          1.37068963                                                                                                                       
118.800003          1.37720299                                                                                                                       
118.900002          1.38357365                                                                                                                       
119.000000          1.39009690                                                                                                                       
119.099998          1.39658201                                                                                                                       
119.199997          1.40303636                                                                                                                       
119.300003          1.40978098                                                                                                                       
119.400002          1.41645682                                                                                                                       
119.500000          1.42317080                                                                                                                       
119.599998          1.42992294                                                                                                                       
119.699997          1.43667984                                                                                                                       
119.800003          1.44361794                                                                                                                       
119.900002          1.45059896                                                                                                                       
120.000000          1.45754182                                                                                                                       
120.099998          1.49542332                                                                                                                       
120.110001          1.46186113                                                                                                                       
120.120003          1.46374047                                                                                                                       
120.129997          1.46300530                                                                                                                       
120.139999          1.46414948                                                                                                                       
120.150002          1.46453094                                                                                                                       
120.160004          1.46641219                                                                                                                       
120.169998          1.46643782                                                                                                                       
120.180000          1.46643782                                                                                                                       
120.190002          1.46870232                                                                                                                       
120.199997          1.46834481                                                                                                                       
120.209999          1.46872616                                                                                                                       
120.220001          1.46987033                                                                                                                       
120.230003          1.47137403                                                                                                                       
120.239998          1.47101450                                                                                                                       
120.250000          1.47177732                                                                                                                       
120.260002          1.47366416                                                                                                                       
120.269997          1.47330284                                                                                                                       
120.279999          1.47368419                                                                                                                       
120.290001          1.47482836                                                                                                                       
120.300003          1.47633588                                                                                                                       
120.309998          1.47635388                                                                                                                       
120.320000          1.47673535                                                                                                                       
120.330002          1.47862601                                                                                                                       
120.339996          1.47826087                                                                                                                       
120.349998          1.47864223                                                                                                                       
120.360001          1.47978640                                                                                                                       
120.370003          1.48129773                                                                                                                       
120.379997          1.48131192                                                                                                                       
120.389999          1.48169339                                                                                                                       
120.400002          1.48245609                                                                                                                       
120.410004          1.48473287                                                                                                                       
120.419998          1.48398173                                                                                                                       
120.430000          1.48436308                                                                                                                       
120.440002          1.48664117                                                                                                                       
120.449997          1.48627007                                                                                                                       
120.459999          1.48665142                                                                                                                       
120.470001          1.48779559                                                                                                                       
120.480003          1.48931301                                                                                                                       
120.489998          1.48932111                                                                                                                       
120.500000          1.48970246                                                                                                                       
120.510002          1.49160302                                                                                                                       
120.519997          1.49122810                                                                                                                       
120.529999          1.49199080                                                                                                                       
120.540001          1.49275362                                                                                                                       
120.550003          1.49465644                                                                                                                       
120.559998          1.49389780                                                                                                                       
120.570000          1.49504197                                                                                                                       
120.580002          1.49656487                                                                                                                       
120.589996          1.49656749                                                                                                                       
120.599998          1.49694884                                                                                                                       
120.610001          1.49809301                                                                                                                       
120.620003          1.49961829                                                                                                                       
120.629997          1.49923718                                                                                                                       
120.639999          1.50000000                                                                                                                       
120.650002          1.50076282                                                                                                                       
120.660004          1.50267172                                                                                                                       
120.669998          1.50228834                                                                                                                       
120.680000          1.50305116                                                                                                                       
120.690002          1.50458014                                                                                                                       
120.699997          1.50457668                                                                                                                       
120.709999          1.50533938                                                                                                                       
120.720001          1.50572085                                                                                                                       
120.730003          1.50801528                                                                                                                       
120.739998          1.50724638                                                                                                                       
120.750000          1.50839055                                                                                                                       
120.760002          1.50992370                                                                                                                       
120.769997          1.50953472                                                                                                                       
120.779999          1.51067889                                                                                                                       
120.790001          1.51106024                                                                                                                       
120.800003          1.51297712                                                                                                                       
120.809998          1.51258576                                                                                                                       
120.820000          1.51334858                                                                                                                       
120.830002          1.51526713                                                                                                                       
120.839996          1.51487410                                                                                                                       
120.849998          1.51563692                                                                                                                       
120.860001          1.51639974                                                                                                                       
120.870003          1.51832056                                                                                                                       
120.879997          1.51792526                                                                                                                       
120.889999          1.51868808                                                                                                                       
120.900002          1.51906943                                                                                                                       
120.910004          1.52137399                                                                                                                       
120.919998          1.52097631                                                                                                                       
120.930000          1.52173913                                                                                                                       
120.940002          1.52328241                                                                                                                       
120.949997          1.52326465                                                                                                                       
120.959999          1.52402747                                                                                                                       
120.970001          1.52440882                                                                                                                       
120.980003          1.52671754                                                                                                                       
120.989998          1.52631581                                                                                                                       
121.000000          1.52669716                                                                                                                       
121.010002          1.52900767                                                                                                                       
121.019997          1.52860415                                                                                                                       
121.029999          1.52898550                                                                                                                       
121.040001          1.53012967                                                                                                                       
121.050003          1.53167939                                                                                                                       
121.059998          1.53165519                                                                                                                       
121.070000          1.53203666                                                                                                                       
121.080002          1.53435111                                                                                                                       
121.089996          1.53394353                                                                                                                       
121.099998          1.53432488                                                                                                                       
121.110001          1.53546906                                                                                                                       
121.120003          1.53702295                                                                                                                       
121.129997          1.53699470                                                                                                                       
121.139999          1.53775740                                                                                                                       
121.150002          1.53813887                                                                                                                       
121.160004          1.54045796                                                                                                                       
121.169998          1.54004574                                                                                                                       
121.180000          1.54042721                                                                                                                       
121.190002          1.54274809                                                                                                                       
121.199997          1.54233408                                                                                                                       
121.209999          1.54309690                                                                                                                       
121.220001          1.54347825                                                                                                                       
121.230003          1.54580152                                                                                                                       
121.239998          1.54538524                                                                                                                       
121.250000          1.54614794                                                                                                                       
121.260002          1.54809165                                                                                                                       
121.269997          1.54767358                                                                                                                       
121.279999          1.54843628                                                                                                                       
121.290001          1.54919910                                                                                                                       
121.300003          1.55114508                                                                                                                       
121.309998          1.55072463                                                                                                                       
121.320000          1.55148745                                                                                                                       
121.330002          1.55343509                                                                                                                       
121.339996          1.55339432                                                                                                                       
121.349998          1.55377579                                                                                                                       
121.360001          1.55453849                                                                                                                       
121.370003          1.55687022                                                                                                                       
121.379997          1.55606413                                                                                                                       
121.389999          1.55720818                                                                                                                       
121.400002          1.55758965                                                                                                                       
121.410004          1.55992365                                                                                                                       
121.419998          1.55911517                                                                                                                       
121.430000          1.56025934                                                                                                                       
121.440002          1.56221378                                                                                                                       
121.449997          1.56178486                                                                                                                       
121.459999          1.56254768                                                                                                                       
121.470001          1.56331050                                                                                                                       
121.480003          1.56526721                                                                                                                       
121.489998          1.56483603                                                                                                                       
121.500000          1.56559873                                                                                                                       
121.510002          1.56793892                                                                                                                       
121.519997          1.56712437                                                                                                                       
121.529999          1.56788707                                                                                                                       
121.540001          1.56903124                                                                                                                       
121.550003          1.57099235                                                                                                                       
121.559998          1.57017541                                                                                                                       
121.570000          1.57131958                                                                                                                       
121.580002          1.57328248                                                                                                                       
121.589996          1.57284510                                                                                                                       
121.599998          1.57360792                                                                                                                       
121.610001          1.57437074                                                                                                                       
121.620003          1.57671762                                                                                                                       
121.629997          1.57589626                                                                                                                       
121.639999          1.57704043                                                                                                                       
121.650002          1.57742178                                                                                                                       
121.660004          1.57977104                                                                                                                       
121.669998          1.57932878                                                                                                                       
121.680000          1.58009148                                                                                                                       
121.690002          1.58206105                                                                                                                       
121.699997          1.58161712                                                                                                                       
121.709999          1.58237982                                                                                                                       
121.720001          1.58352399                                                                                                                       
121.730003          1.58511448                                                                                                                       
121.739998          1.58504963                                                                                                                       
121.750000          1.58543098                                                                                                                       
121.760002          1.58778632                                                                                                                       
121.769997          1.58733785                                                                                                                       
121.779999          1.58810067                                                                                                                       
121.790001          1.58924484                                                                                                                       
121.800003          1.59083974                                                                                                                       
121.809998          1.59077036                                                                                                                       
121.820000          1.59115183                                                                                                                       
121.830002          1.59351146                                                                                                                       
121.839996          1.59305871                                                                                                                       
121.849998          1.59382153                                                                                                                       
121.860001          1.59458435                                                                                                                       
121.870003          1.59694660                                                                                                                       
121.879997          1.59610987                                                                                                                       
121.889999          1.59725404                                                                                                                       
121.900002          1.59801674                                                                                                                       
121.910004          1.60000002                                                                                                                       
121.919998          1.59954238                                                                                                                       
121.930000          1.60030508                                                                                                                       
121.940002          1.60229003                                                                                                                       
121.949997          1.60221207                                                                                                                       
121.959999          1.60297477                                                                                                                       
121.970001          1.60373759                                                                                                                       
121.980003          1.60572517                                                                                                                       
121.989998          1.60526311                                                                                                                       
122.000000          1.60640728                                                                                                                       
122.010002          1.60801530                                                                                                                       
122.019997          1.60793293                                                                                                                       
122.029999          1.60869563                                                                                                                       
122.040001          1.60945845                                                                                                                       
122.050003          1.61145043                                                                                                                       
122.059998          1.61136532                                                                                                                       
122.070000          1.61212814                                                                                                                       
122.080002          1.61374044                                                                                                                       
122.089996          1.61403513                                                                                                                       
122.099998          1.61441648                                                                                                                       
122.110001          1.61517930                                                                                                                       
122.120003          1.61755729                                                                                                                       
122.129997          1.61708617                                                                                                                       
122.139999          1.61784899                                                                                                                       
122.150002          1.61861169                                                                                                                       
122.160004          1.62061071                                                                                                                       
122.169998          1.62051868                                                                                                                       
122.180000          1.62128150                                                                                                                       
122.190002          1.62328243                                                                                                                       
122.199997          1.62280703                                                                                                                       
122.209999          1.62395120                                                                                                                       
122.220001          1.62471402                                                                                                                       
122.230003          1.62633586                                                                                                                       
122.239998          1.62662089                                                                                                                       
122.250000          1.62700224                                                                                                                       
122.260002          1.62938929                                                                                                                       
122.269997          1.62852788                                                                                                                       
122.279999          1.62967205                                                                                                                       
122.290001          1.63081622                                                                                                                       
122.300003          1.63244271                                                                                                                       
122.309998          1.63234174                                                                                                                       
122.320000          1.63310444                                                                                                                       
122.330002          1.63511455                                                                                                                       
122.339996          1.63501143                                                                                                                       
122.349998          1.63539279                                                                                                                       
122.360001          1.63653696                                                                                                                       
122.370003          1.63854957                                                                                                                       
122.379997          1.63844395                                                                                                                       
122.389999          1.63920677                                                                                                                       
122.400002          1.63996947                                                                                                                       
122.410004          1.64198470                                                                                                                       
122.419998          1.64149499                                                                                                                       
122.430000          1.64263916                                                                                                                       
122.440002          1.64465654                                                                                                                       
122.449997          1.64416480                                                                                                                       
122.459999          1.64530897                                                                                                                       
122.470001          1.64569032                                                                                                                       
122.480003          1.64809155                                                                                                                       
122.489998          1.64797866                                                                                                                       
122.500000          1.64836001                                                                                                                       
122.510002          1.65076339                                                                                                                       
122.519997          1.65026700                                                                                                                       
122.529999          1.65141118                                                                                                                       
122.540001          1.65179253                                                                                                                       
122.550003          1.65419853                                                                                                                       
122.559998          1.65408087                                                                                                                       
122.570000          1.65446222                                                                                                                       
122.580002          1.65687025                                                                                                                       
122.589996          1.65636921                                                                                                                       
122.599998          1.65751338                                                                                                                       
122.610001          1.65827608                                                                                                                       
122.620003          1.66030538                                                                                                                       
122.629997          1.65980172                                                                                                                       
122.639999          1.66094589                                                                                                                       
122.650002          1.66170859                                                                                                                       
122.660004          1.66374052                                                                                                                       
122.669998          1.66323411                                                                                                                       
122.680000          1.66437829                                                                                                                       
122.690002          1.66679394                                                                                                                       
122.699997          1.66590393                                                                                                                       
122.709999          1.66704810                                                                                                                       
122.720001          1.66781080                                                                                                                       
122.730003          1.67022896                                                                                                                       
122.739998          1.66933644                                                                                                                       
122.750000          1.67086196                                                                                                                       
122.760002          1.67251909                                                                                                                       
122.769997          1.67238748                                                                                                                       
122.779999          1.67315030                                                                                                                       
122.790001          1.67429447                                                                                                                       
122.800003          1.67595422                                                                                                                       
122.809998          1.67620134                                                                                                                       
122.820000          1.67658281                                                                                                                       
122.830002          1.67900765                                                                                                                       
122.839996          1.67848969                                                                                                                       
122.849998          1.67963386                                                                                                                       
122.860001          1.68039668                                                                                                                       
122.870003          1.68244278                                                                                                                       
122.879997          1.68230355                                                                                                                       
122.889999          1.68306637                                                                                                                       
122.900002          1.68382919                                                                                                                       
122.910004          1.68625951                                                                                                                       
122.919998          1.68573606                                                                                                                       
122.930000          1.68649888                                                                                                                       
122.940002          1.68893135                                                                                                                       
122.949997          1.68840575                                                                                                                       
122.959999          1.68954992                                                                                                                       
122.970001          1.69031274                                                                                                                       
122.980003          1.69236636                                                                                                                       
122.989998          1.69221973                                                                                                                       
123.000000          1.69298244                                                                                                                       
123.010002          1.69541979                                                                                                                       
123.019997          1.69488943                                                                                                                       
123.029999          1.69565213                                                                                                                       
123.040001          1.69679630                                                                                                                       
123.050003          1.69885492                                                                                                                       
123.059998          1.69832194                                                                                                                       
123.070000          1.69946611                                                                                                                       
123.080002          1.70190835                                                                                                                       
123.089996          1.70099163                                                                                                                       
123.099998          1.70213580                                                                                                                       
123.110001          1.70327997                                                                                                                       
123.120003          1.70534348                                                                                                                       
123.129997          1.70480549                                                                                                                       
123.139999          1.70594966                                                                                                                       
123.150002          1.70671248                                                                                                                       
123.160004          1.70916033                                                                                                                       
123.169998          1.70861936                                                                                                                       
123.180000          1.70976353                                                                                                                       
123.190002          1.71183205                                                                                                                       
123.199997          1.71128905                                                                                                                       
123.209999          1.71243322                                                                                                                       
123.220001          1.71319604                                                                                                                       
123.230003          1.71564889                                                                                                                       
123.239998          1.71510303                                                                                                                       
123.250000          1.71586573                                                                                                                       
123.260002          1.71832061                                                                                                                       
123.269997          1.71815407                                                                                                                       
123.279999          1.71891689                                                                                                                       
123.290001          1.71967959                                                                                                                       
123.300003          1.72213745                                                                                                                       
123.309998          1.72158659                                                                                                                       
123.320000          1.72273076                                                                                                                       
123.330002          1.72480917                                                                                                                       
123.339996          1.72463763                                                                                                                       
123.349998          1.72540045                                                                                                                       
123.360001          1.72654462                                                                                                                       
123.370003          1.72862601                                                                                                                       
123.379997          1.72845161                                                                                                                       
123.389999          1.72921431                                                                                                                       
123.400002          1.72997713                                                                                                                       
123.410004          1.73282444                                                                                                                       
123.419998          1.73188400                                                                                                                       
123.430000          1.73302817                                                                                                                       
123.440002          1.73549616                                                                                                                       
123.449997          1.73493516                                                                                                                       
123.459999          1.73569798                                                                                                                       
123.470001          1.73684216                                                                                                                       
123.480003          1.73931301                                                                                                                       
123.489998          1.73874903                                                                                                                       
123.500000          1.73951185                                                                                                                       
123.510002          1.74236643                                                                                                                       
123.519997          1.74141872                                                                                                                       
123.529999          1.74256289                                                                                                                       
123.540001          1.74370706                                                                                                                       
123.550003          1.74580157                                                                                                                       
123.559998          1.74561405                                                                                                                       
123.570000          1.74637675                                                                                                                       
123.580002          1.74885499                                                                                                                       
123.589996          1.74828374                                                                                                                       
123.599998          1.74942791                                                                                                                       
123.610001          1.75019073                                                                                                                       
123.620003          1.75267172                                                                                                                       
123.629997          1.75209761                                                                                                                       
123.639999          1.75324178                                                                                                                       
123.650002          1.75438595                                                                                                                       
123.660004          1.75648856                                                                                                                       
123.669998          1.75629294                                                                                                                       
123.680000          1.75705564                                                                                                                       
123.690002          1.75954199                                                                                                                       
123.699997          1.75896263                                                                                                                       
123.709999          1.76010680                                                                                                                       
123.720001          1.76086962                                                                                                                       
123.730003          1.76335883                                                                                                                       
123.739998          1.76315784                                                                                                                       
123.750000          1.76392066                                                                                                                       
123.760002          1.76641226                                                                                                                       
123.769997          1.76582766                                                                                                                       
123.779999          1.76697183                                                                                                                       
123.790001          1.76773453                                                                                                                       
123.800003          1.77022898                                                                                                                       
123.809998          1.77002287                                                                                                                       
123.820000          1.77078569                                                                                                                       
123.830002          1.77328241                                                                                                                       
123.839996          1.77307403                                                                                                                       
123.849998          1.77383673                                                                                                                       
123.860001          1.77498090                                                                                                                       
123.870003          1.77709925                                                                                                                       
123.879997          1.77688789                                                                                                                       
123.889999          1.77765059                                                                                                                       
123.900002          1.77879477                                                                                                                       
123.910004          1.78129768                                                                                                                       
123.919998          1.78070176                                                                                                                       
123.930000          1.78184593                                                                                                                       
123.940002          1.78435111                                                                                                                       
123.949997          1.78375292                                                                                                                       
123.959999          1.78489697                                                                                                                       
123.970001          1.78604114                                                                                                                       
123.980003          1.78816795                                                                                                                       
123.989998          1.78794813                                                                                                                       
124.000000          1.78871095                                                                                                                       
124.010002          1.79122138                                                                                                                       
124.019997          1.79099929                                                                                                                       
124.029999          1.79176199                                                                                                                       
124.040001          1.79290617                                                                                                                       
124.050003          1.79541981                                                                                                                       
124.059998          1.79481316                                                                                                                       
124.070000          1.79595733                                                                                                                       
124.080002          1.79847324                                                                                                                       
124.089996          1.79824567                                                                                                                       
124.099998          1.79900837                                                                                                                       
124.110001          1.79977119                                                                                                                       
124.120003          1.80267179                                                                                                                       
124.129997          1.80205953                                                                                                                       
124.139999          1.80320370                                                                                                                       
124.150002          1.80396640                                                                                                                       
124.160004          1.80648851                                                                                                                       
124.169998          1.80625474                                                                                                                       
124.180000          1.80739892                                                                                                                       
124.190002          1.80954194                                                                                                                       
124.199997          1.80930591                                                                                                                       
124.209999          1.81006861                                                                                                                       
124.220001          1.81159425                                                                                                                       
124.230003          1.81374049                                                                                                                       
124.239998          1.81350112                                                                                                                       
124.250000          1.81426394                                                                                                                       
124.260002          1.81679392                                                                                                                       
124.269997          1.81655228                                                                                                                       
124.279999          1.81769645                                                                                                                       
124.290001          1.81845915                                                                                                                       
124.300003          1.82099235                                                                                                                       
124.309998          1.82074749                                                                                                                       
124.320000          1.82189167                                                                                                                       
124.330002          1.82404578                                                                                                                       
124.339996          1.82379866                                                                                                                       
124.349998          1.82494283                                                                                                                       
124.360001          1.82608700                                                                                                                       
124.370003          1.82824433                                                                                                                       
124.379997          1.82799387                                                                                                                       
124.389999          1.82913804                                                                                                                       
124.400002          1.82990086                                                                                                                       
124.410004          1.83282447                                                                                                                       
124.419998          1.83218920                                                                                                                       
124.430000          1.83333337                                                                                                                       
124.440002          1.83587790                                                                                                                       
124.449997          1.83524024                                                                                                                       
124.459999          1.83638442                                                                                                                       
124.470001          1.83752859                                                                                                                       
124.480003          1.84007633                                                                                                                       
124.489998          1.83981693                                                                                                                       
124.500000          1.84057975                                                                                                                       
124.510002          1.84312975                                                                                                                       
124.519997          1.84286809                                                                                                                       
124.529999          1.84401226                                                                                                                       
124.540001          1.84515631                                                                                                                       
124.550003          1.84732819                                                                                                                       
124.559998          1.84706330                                                                                                                       
124.570000          1.84820747                                                                                                                       
124.580002          1.85076332                                                                                                                       
124.589996          1.85049582                                                                                                                       
124.599998          1.85125864                                                                                                                       
124.610001          1.85278416                                                                                                                       
124.620003          1.85496187                                                                                                                       
124.629997          1.85469103                                                                                                                       
124.639999          1.85583520                                                                                                                       
124.650002          1.85659802                                                                                                                       
124.660004          1.85954201                                                                                                                       
124.669998          1.85888636                                                                                                                       
124.680000          1.86041188                                                                                                                       
124.690002          1.86259544                                                                                                                       
124.699997          1.86231887                                                                                                                       
124.709999          1.86308157                                                                                                                       
124.720001          1.86460721                                                                                                                       
124.730003          1.86679387                                                                                                                       
124.739998          1.86689556                                                                                                                       
124.750000          1.86765826                                                                                                                       
124.760002          1.87022901                                                                                                                       
124.769997          1.86994660                                                                                                                       
124.779999          1.87109077                                                                                                                       
124.790001          1.87223494                                                                                                                       
124.800003          1.87480915                                                                                                                       
124.809998          1.87414193                                                                                                                       
124.820000          1.87566745                                                                                                                       
124.830002          1.87786257                                                                                                                       
124.839996          1.87757432                                                                                                                       
124.849998          1.87871850                                                                                                                       
124.860001          1.87986267                                                                                                                       
124.870003          1.88244271                                                                                                                       
124.879997          1.88215101                                                                                                                       
124.889999          1.88329518                                                                                                                       
124.900002          1.88443935                                                                                                                       
124.910004          1.88702285                                                                                                                       
124.919998          1.88634634                                                                                                                       
124.930000          1.88787186                                                                                                                       
124.940002          1.89007628                                                                                                                       
124.949997          1.89016020                                                                                                                       
124.959999          1.89092290                                                                                                                       
124.970001          1.89206707                                                                                                                       
124.980003          1.89503813                                                                                                                       
124.989998          1.89435542                                                                                                                       
125.000000          1.89549959                                                                                                                       
125.010002          1.89809155                                                                                                                       
125.019997          1.89778793                                                                                                                       
125.029999          1.89893210                                                                                                                       
125.040001          1.90007627                                                                                                                       
125.050003          1.90267181                                                                                                                       
125.059998          1.90236461                                                                                                                       
125.070000          1.90350878                                                                                                                       
125.080002          1.90610683                                                                                                                       
125.089996          1.90579712                                                                                                                       
125.099998          1.90694129                                                                                                                       
125.110001          1.90808547                                                                                                                       
125.120003          1.91068697                                                                                                                       
125.129997          1.91037381                                                                                                                       
125.139999          1.91151798                                                                                                                       
125.150002          1.91266215                                                                                                                       
125.160004          1.91526723                                                                                                                       
125.169998          1.91495037                                                                                                                       
125.180000          1.91609454                                                                                                                       
125.190002          1.91870224                                                                                                                       
125.199997          1.91838288                                                                                                                       
125.209999          1.91952705                                                                                                                       
125.220001          1.92067122                                                                                                                       
125.230003          1.92328238                                                                                                                       
125.239998          1.92295957                                                                                                                       
125.250000          1.92410374                                                                                                                       
125.260002          1.92709923                                                                                                                       
125.269997          1.92639208                                                                                                                       
125.279999          1.92753625                                                                                                                       
125.290001          1.92906177                                                                                                                       
125.300003          1.93129766                                                                                                                       
125.309998          1.93135011                                                                                                                       
125.320000          1.93249428                                                                                                                       
125.330002          1.93473279                                                                                                                       
125.339996          1.93478262                                                                                                                       
125.349998          1.93592680                                                                                                                       
125.360001          1.93707097                                                                                                                       
125.370003          1.93969464                                                                                                                       
125.379997          1.93935931                                                                                                                       
125.389999          1.94050348                                                                                                                       
125.400002          1.94202900                                                                                                                       
125.410004          1.94427478                                                                                                                       
125.419998          1.94431734                                                                                                                       
125.430000          1.94508004                                                                                                                       
125.440002          1.94809163                                                                                                                       
125.449997          1.94774985                                                                                                                       
125.459999          1.94889402                                                                                                                       
125.470001          1.95003819                                                                                                                       
125.480003          1.95305347                                                                                                                       
125.489998          1.95232642                                                                                                                       
125.500000          1.95385206                                                                                                                       
125.510002          1.95610690                                                                                                                       
125.519997          1.95614040                                                                                                                       
125.529999          1.95728457                                                                                                                       
125.540001          1.95881009                                                                                                                       
125.550003          1.96106875                                                                                                                       
125.559998          1.96071696                                                                                                                       
125.570000          1.96224260                                                                                                                       
125.580002          1.96488547                                                                                                                       
125.589996          1.96453094                                                                                                                       
125.599998          1.96567512                                                                                                                       
125.610001          1.96681917                                                                                                                       
125.620003          1.96984732                                                                                                                       
125.629997          1.96948898                                                                                                                       
125.639999          1.97063315                                                                                                                       
125.650002          1.97177732                                                                                                                       
125.660004          1.97442746                                                                                                                       
125.669998          1.97444701                                                                                                                       
125.680000          1.97520971                                                                                                                       
125.690002          1.97824430                                                                                                                       
125.699997          1.97826087                                                                                                                       
125.709999          1.97902369                                                                                                                       
125.720001          1.98054922                                                                                                                       
125.730003          1.98282444                                                                                                                       
125.739998          1.98283756                                                                                                                       
125.750000          1.98436308                                                                                                                       
125.760002          1.98664117                                                                                                                       
125.769997          1.98665142                                                                                                                       
125.779999          1.98779559                                                                                                                       
125.790001          1.98932111                                                                                                                       
125.800003          1.99160302                                                                                                                       
125.809998          1.99160945                                                                                                                       
125.820000          1.99275362                                                                                                                       
125.830002          1.99541986                                                                                                                       
125.839996          1.99542332                                                                                                                       
125.849998          1.99656749                                                                                                                       
125.860001          1.99771166                                                                                                                       
125.870003          2.00076342                                                                                                                       
125.879997          2.00038147                                                                                                                       
125.889999          2.00152564                                                                                                                       
125.900002          2.00266981                                                                                                                       
125.910004          2.00572515                                                                                                                       
125.919998          2.00533938                                                                                                                       
125.930000          2.00648355                                                                                                                       
125.940002          2.00954199                                                                                                                       
125.949997          2.00915337                                                                                                                       
125.959999          2.01029754                                                                                                                       
125.970001          2.01144171                                                                                                                       
125.980003          2.01450372                                                                                                                       
125.989998          2.01449275                                                                                                                       
126.000000          2.01525545                                                                                                                       
126.010002          2.01832056                                                                                                                       
126.019997          2.01830673                                                                                                                       
126.029999          2.01906943                                                                                                                       
126.040001          2.02059507                                                                                                                       
126.050003          2.02366424                                                                                                                       
126.059998          2.02288318                                                                                                                       
126.070000          2.02479029                                                                                                                       
126.080002          2.02709913                                                                                                                       
126.089996          2.02707863                                                                                                                       
126.099998          2.02822280                                                                                                                       
126.110001          2.02974820                                                                                                                       
126.120003          2.03244281                                                                                                                       
126.129997          2.03203654                                                                                                                       
126.139999          2.03356218                                                                                                                       
126.150002          2.03508782                                                                                                                       
126.160004          2.03740454                                                                                                                       
126.169998          2.03737617                                                                                                                       
126.180000          2.03890157                                                                                                                       
126.190002          2.04160309                                                                                                                       
126.199997          2.04118991                                                                                                                       
126.209999          2.04271555                                                                                                                       
126.220001          2.04385972                                                                                                                       
126.230003          2.04694653                                                                                                                       
126.239998          2.04652929                                                                                                                       
126.250000          2.04805493                                                                                                                       
126.260002          2.05076337                                                                                                                       
126.269997          2.05034328                                                                                                                       
126.279999          2.05186892                                                                                                                       
126.290001          2.05339432                                                                                                                       
126.300003          2.05572510                                                                                                                       
126.309998          2.05606413                                                                                                                       
126.320000          2.05720830                                                                                                                       
126.330002          2.05992365                                                                                                                       
126.339996          2.05987787                                                                                                                       
126.349998          2.06102204                                                                                                                       
126.360001          2.06254768                                                                                                                       
126.370003          2.06564879                                                                                                                       
126.379997          2.06521749                                                                                                                       
126.389999          2.06636167                                                                                                                       
126.400002          2.06788707                                                                                                                       
126.410004          2.07061076                                                                                                                       
126.419998          2.07055688                                                                                                                       
126.430000          2.07208228                                                                                                                       
126.440002          2.07480907                                                                                                                       
126.449997          2.07437062                                                                                                                       
126.459999          2.07627773                                                                                                                       
126.470001          2.07704043                                                                                                                       
126.480003          2.08053446                                                                                                                       
126.489998          2.07971025                                                                                                                       
126.500000          2.08161712                                                                                                                       
126.510002          2.08435106                                                                                                                       
126.519997          2.08390546                                                                                                                       
126.529999          2.08581233                                                                                                                       
126.540001          2.08657503                                                                                                                       
126.550003          2.09007645                                                                                                                       
126.559998          2.08962631                                                                                                                       
126.570000          2.09077048                                                                                                                       
126.580002          2.09389305                                                                                                                       
126.589996          2.09382153                                                                                                                       
126.599998          2.09496570                                                                                                                       
126.610001          2.09649134                                                                                                                       
126.620003          2.09961843                                                                                                                       
126.629997          2.09916091                                                                                                                       
126.639999          2.10068655                                                                                                                       
126.650002          2.10221195                                                                                                                       
126.660004          2.10496187                                                                                                                       
126.669998          2.10488176                                                                                                                       
126.680000          2.10602593                                                                                                                       
126.690002          2.10916042                                                                                                                       
126.699997          2.10907698                                                                                                                       
126.709999          2.11060262                                                                                                                       
126.720001          2.11174679                                                                                                                       
126.730003          2.11488557                                                                                                                       
126.739998          2.11441636                                                                                                                       
126.750000          2.11632347                                                                                                                       
126.760002          2.11870217                                                                                                                       
126.769997          2.11899304                                                                                                                       
126.779999          2.12013721                                                                                                                       
126.790001          2.12204432                                                                                                                       
126.800003          2.12442756                                                                                                                       
126.809998          2.12471390                                                                                                                       
126.820000          2.12585807                                                                                                                       
126.830002          2.12900758                                                                                                                       
126.839996          2.12890911                                                                                                                       
126.849998          2.13005328                                                                                                                       
126.860001          2.13196039                                                                                                                       
126.870003          2.13435125                                                                                                                       
126.879997          2.13462996                                                                                                                       
126.889999          2.13615561                                                                                                                       
126.900002          2.13729978                                                                                                                       
126.910004          2.14045811                                                                                                                       
126.919998          2.14035082                                                                                                                       
126.930000          2.14187646                                                                                                                       
126.940002          2.14465642                                                                                                                       
126.949997          2.14454603                                                                                                                       
126.959999          2.14607167                                                                                                                       
126.970001          2.14759731                                                                                                                       
126.980003          2.15076327                                                                                                                       
126.989998          2.15026689                                                                                                                       
127.000000          2.15179253                                                                                                                       
127.010002          2.15534353                                                                                                                       
127.019997          2.15484357                                                                                                                       
127.029999          2.15598774                                                                                                                       
127.040001          2.15789485                                                                                                                       
127.050003          2.16068697                                                                                                                       
127.059998          2.16094589                                                                                                                       
127.070000          2.16209006                                                                                                                       
127.080002          2.16526723                                                                                                                       
127.089996          2.16514111                                                                                                                       
127.099998          2.16666675                                                                                                                       
127.110001          2.16819215                                                                                                                       
127.120003          2.17099237                                                                                                                       
127.129997          2.17124343                                                                                                                       
127.139999          2.17238760                                                                                                                       
127.150002          2.17429447                                                                                                                       
127.160004          2.17709923                                                                                                                       
127.169998          2.17696404                                                                                                                       
127.180000          2.17848969                                                                                                                       
127.190002          2.18167949                                                                                                                       
127.199997          2.18154073                                                                                                                       
127.209999          2.18306637                                                                                                                       
127.220001          2.18459201                                                                                                                       
127.230003          2.18778634                                                                                                                       
127.239998          2.18764305                                                                                                                       
127.250000          2.18878722                                                                                                                       
127.260002          2.19236636                                                                                                                       
127.269997          2.19221973                                                                                                                       
127.279999          2.19336390                                                                                                                       
127.290001          2.19527078                                                                                                                       
127.300003          2.19847322                                                                                                                       
127.309998          2.19794059                                                                                                                       
127.320000          2.19984746                                                                                                                       
127.330002          2.20305347                                                                                                                       
127.339996          2.20289850                                                                                                                       
127.349998          2.20404267                                                                                                                       
127.360001          2.20594954                                                                                                                       
127.370003          2.20916033                                                                                                                       
127.379997          2.20900083                                                                                                                       
127.389999          2.21052623                                                                                                                       
127.400002          2.21205187                                                                                                                       
127.410004          2.21526718                                                                                                                       
127.419998          2.21510291                                                                                                                       
127.430000          2.21662855                                                                                                                       
127.440002          2.21984744                                                                                                                       
127.449997          2.21967959                                                                                                                       
127.459999          2.22158647                                                                                                                       
127.470001          2.22273064                                                                                                                       
127.480003          2.22633576                                                                                                                       
127.489998          2.22616315                                                                                                                       
127.500000          2.22768879                                                                                                                       
127.510002          2.23091602                                                                                                                       
127.519997          2.23073983                                                                                                                       
127.529999          2.23226547                                                                                                                       
127.540001          2.23379111                                                                                                                       
127.550003          2.23740458                                                                                                                       
127.559998          2.23684216                                                                                                                       
127.570000          2.23874903                                                                                                                       
127.580002          2.24198484                                                                                                                       
127.589996          2.24180007                                                                                                                       
127.599998          2.24370718                                                                                                                       
127.610001          2.24485135                                                                                                                       
127.620003          2.24847317                                                                                                                       
127.629997          2.24828386                                                                                                                       
127.639999          2.24980927                                                                                                                       
127.650002          2.25171614                                                                                                                       
127.660004          2.25458026                                                                                                                       
127.669998          2.25476742                                                                                                                       
127.680000          2.25629282                                                                                                                       
127.690002          2.25954199                                                                                                                       
127.699997          2.25972533                                                                                                                       
127.709999          2.26086950                                                                                                                       
127.720001          2.26277661                                                                                                                       
127.730003          2.26641226                                                                                                                       
127.739998          2.26582766                                                                                                                       
127.750000          2.26773453                                                                                                                       
127.760002          2.27099228                                                                                                                       
127.769997          2.27116704                                                                                                                       
127.779999          2.27231121                                                                                                                       
127.790001          2.27421808                                                                                                                       
127.800003          2.27786255                                                                                                                       
127.809998          2.27726936                                                                                                                       
127.820000          2.27917624                                                                                                                       
127.830002          2.28244281                                                                                                                       
127.839996          2.28260875                                                                                                                       
127.849998          2.28413415                                                                                                                       
127.860001          2.28565979                                                                                                                       
127.870003          2.28931308                                                                                                                       
127.879997          2.28909230                                                                                                                       
127.889999          2.29061794                                                                                                                       
127.900002          2.29252481                                                                                                                       
127.910004          2.29580164                                                                                                                       
127.919998          2.29595733                                                                                                                       
127.930000          2.29748273                                                                                                                       
127.940002          2.30076337                                                                                                                       
127.949997          2.30091524                                                                                                                       
127.959999          2.30244088                                                                                                                       
127.970001          2.30434775                                                                                                                       
127.980003          2.30763364                                                                                                                       
127.989998          2.30778027                                                                                                                       
128.000000          2.31106877                                                                                                                       
128.009995          2.30907011                                                                                                                       
128.020004          2.31450391                                                                                                                       
128.029999          2.31603050                                                                                                                       
128.039993          2.31440544                                                                                                                       
128.050003          2.31946564                                                                                                                       
128.059998          2.31783533                                                                                                                       
128.070007          2.32290077                                                                                                                       
128.080002          2.32480907                                                                                                                       
128.089996          2.32317066                                                                                                                       
128.100006          2.32786250                                                                                                                       
128.110001          2.33015275                                                                                                                       
128.119995          2.32812500                                                                                                                       
128.130005          2.33320618                                                                                                                       
128.139999          2.33511448                                                                                                                       
128.149994          2.33346033                                                                                                                       
128.160004          2.33854961                                                                                                                       
128.169998          2.34007645                                                                                                                       
128.179993          2.33879566                                                                                                                       
128.190002          2.34389305                                                                                                                       
128.199997          2.34184456                                                                                                                       
128.210007          2.34732819                                                                                                                       
128.220001          2.34923673                                                                                                                       
128.229996          2.34717989                                                                                                                       
128.240005          2.35267186                                                                                                                       
128.250000          2.35419846                                                                                                                       
128.259995          2.35289645                                                                                                                       
128.270004          2.35763359                                                                                                                       
128.279999          2.35992360                                                                                                                       
128.289993          2.35785055                                                                                                                       
128.300003          2.36335874                                                                                                                       
128.309998          2.36128044                                                                                                                       
128.320007          2.36717558                                                                                                                       
128.330002          2.36832070                                                                                                                       
128.339996          2.36699700                                                                                                                       
128.350006          2.37213731                                                                                                                       
128.360001          2.37404585                                                                                                                       
128.369995          2.37233233                                                                                                                       
128.380005          2.37786269                                                                                                                       
128.389999          2.37938929                                                                                                                       
128.399994          2.37766767                                                                                                                       
128.410004          2.38282442                                                                                                                       
128.419998          2.38511443                                                                                                                       
128.429993          2.38300300                                                                                                                       
128.440002          2.38854957                                                                                                                       
128.449997          2.38681412                                                                                                                       
128.460007          2.39236641                                                                                                                       
128.470001          2.39389324                                                                                                                       
128.479996          2.39214945                                                                                                                       
128.490005          2.39770985                                                                                                                       
128.500000          2.39961839                                                                                                                       
128.509995          2.39786577                                                                                                                       
128.520004          2.40343523                                                                                                                       
128.529999          2.40496182                                                                                                                       
128.539993          2.40320110                                                                                                                       
128.550003          2.40916038                                                                                                                       
128.559998          2.40701222                                                                                                                       
128.570007          2.41259551                                                                                                                       
128.580002          2.41412210                                                                                                                       
128.589996          2.41272855                                                                                                                       
128.600006          2.41832066                                                                                                                       
128.610001          2.41984725                                                                                                                       
128.619995          2.41844511                                                                                                                       
128.630005          2.42366409                                                                                                                       
128.639999          2.42595410                                                                                                                       
128.649994          2.42378044                                                                                                                       
128.660004          2.42977095                                                                                                                       
128.669998          2.43129778                                                                                                                       
128.679993          2.42949700                                                                                                                       
128.690002          2.43511462                                                                                                                       
128.699997          2.43368912                                                                                                                       
128.710007          2.43893123                                                                                                                       
128.720001          2.44083977                                                                                                                       
128.729996          2.43940544                                                                                                                       
128.740005          2.44465637                                                                                                                       
128.750000          2.44656491                                                                                                                       
128.759995          2.44512200                                                                                                                       
128.770004          2.45038176                                                                                                                       
128.779999          2.45267177                                                                                                                       
128.789993          2.45083833                                                                                                                       
128.800003          2.45610690                                                                                                                       
128.809998          2.45464945                                                                                                                       
128.820007          2.46030545                                                                                                                       
128.830002          2.46221375                                                                                                                       
128.839996          2.46036577                                                                                                                       
128.850006          2.46641231                                                                                                                       
128.860001          2.46793890                                                                                                                       
128.869995          2.46646333                                                                                                                       
128.880005          2.47213745                                                                                                                       
128.889999          2.47404575                                                                                                                       
128.899994          2.47217989                                                                                                                       
128.910004          2.47786260                                                                                                                       
128.919998          2.48015261                                                                                                                       
128.929993          2.47789645                                                                                                                       
128.940002          2.48396945                                                                                                                       
128.949997          2.48246956                                                                                                                       
128.960007          2.48778629                                                                                                                       
128.970001          2.49007630                                                                                                                       
128.979996          2.48818588                                                                                                                       
128.990005          2.49389315                                                                                                                       
129.000000          2.49580145                                                                                                                       
129.009995          2.49428344                                                                                                                       
129.020004          2.50000000                                                                                                                       
129.029999          2.50190830                                                                                                                       
129.039993          2.50038099                                                                                                                       
129.050003          2.50610685                                                                                                                       
129.059998          2.50419211                                                                                                                       
129.070007          2.51030540                                                                                                                       
129.080002          2.51221371                                                                                                                       
129.089996          2.51028967                                                                                                                       
129.100006          2.51641226                                                                                                                       
129.110001          2.51832056                                                                                                                       
129.119995          2.51676822                                                                                                                       
129.130005          2.52213740                                                                                                                       
129.139999          2.52480912                                                                                                                       
129.149994          2.52286577                                                                                                                       
129.160004          2.52862597                                                                                                                       
129.169998          2.53053427                                                                                                                       
129.179993          2.52896333                                                                                                                       
129.190002          2.53511453                                                                                                                       
129.199997          2.53315544                                                                                                                       
129.210007          2.53893137                                                                                                                       
129.220001          2.54122138                                                                                                                       
129.229996          2.53963423                                                                                                                       
129.240005          2.54541993                                                                                                                       
129.250000          2.54732823                                                                                                                       
129.259995          2.54573178                                                                                                                       
129.270004          2.55190849                                                                                                                       
129.279999          2.55381680                                                                                                                       
129.289993          2.55221033                                                                                                                       
129.300003          2.55801535                                                                                                                       
129.309998          2.55640244                                                                                                                       
129.320007          2.56221366                                                                                                                       
129.330002          2.56450391                                                                                                                       
129.339996          2.56288099                                                                                                                       
129.350006          2.56870222                                                                                                                       
129.360001          2.57099247                                                                                                                       
129.369995          2.56935978                                                                                                                       
129.380005          2.57519078                                                                                                                       
129.389999          2.57748103                                                                                                                       
129.399994          2.57583833                                                                                                                       
129.410004          2.58167934                                                                                                                       
129.419998          2.58396935                                                                                                                       
129.429993          2.58231711                                                                                                                       
129.440002          2.58816791                                                                                                                       
129.449997          2.58650923                                                                                                                       
129.460007          2.59274817                                                                                                                       
129.470001          2.59503818                                                                                                                       
129.479996          2.59336901                                                                                                                       
129.490005          2.59923673                                                                                                                       
129.500000          2.60152674                                                                                                                       
129.509995          2.59984756                                                                                                                       
129.520004          2.60572529                                                                                                                       
129.529999          2.60839701                                                                                                                       
129.539993          2.60632610                                                                                                                       
129.550003          2.61259532                                                                                                                       
129.559998          2.61089945                                                                                                                       
129.570007          2.61717558                                                                                                                       
129.580002          2.61946559                                                                                                                       
129.589996          2.61775923                                                                                                                       
129.600006          2.62404585                                                                                                                       
129.610001          2.62595415                                                                                                                       
129.619995          2.62461901                                                                                                                       
129.630005          2.63053441                                                                                                                       
129.639999          2.63282442                                                                                                                       
129.649994          2.63147855                                                                                                                       
129.660004          2.63740468                                                                                                                       
129.669998          2.63969469                                                                                                                       
129.679993          2.63833833                                                                                                                       
129.690002          2.64427471                                                                                                                       
129.699997          2.64253044                                                                                                                       
129.710007          2.64923668                                                                                                                       
129.720001          2.65114498                                                                                                                       
129.729996          2.64977145                                                                                                                       
129.740005          2.65572524                                                                                                                       
129.750000          2.65839696                                                                                                                       
129.759995          2.65663099                                                                                                                       
129.770004          2.66259551                                                                                                                       
129.779999          2.66526723                                                                                                                       
129.789993          2.66387200                                                                                                                       
129.800003          2.66984725                                                                                                                       
129.809998          2.66806412                                                                                                                       
129.820007          2.67480922                                                                                                                       
129.830002          2.67709923                                                                                                                       
129.839996          2.67530489                                                                                                                       
129.850006          2.68167949                                                                                                                       
129.860001          2.68396950                                                                                                                       
129.869995          2.68254566                                                                                                                       
129.880005          2.68893123                                                                                                                       
129.889999          2.69122148                                                                                                                       
129.899994          2.68978667                                                                                                                       
129.910004          2.69618320                                                                                                                       
129.919998          2.69847322                                                                                                                       
129.929993          2.69664645                                                                                                                       
129.940002          2.70343518                                                                                                                       
129.949997          2.70160055                                                                                                                       
129.960007          2.70801520                                                                                                                       
129.970001          2.71068692                                                                                                                       
129.979996          2.70884156                                                                                                                       
129.990005          2.71564889                                                                                                                       
130.000000          2.71793890                                                                                                                       
130.009995          2.71608233                                                                                                                       
130.020004          2.72290087                                                                                                                       
130.029999          2.72519088                                                                                                                       
130.039993          2.72370434                                                                                                                       
130.050003          2.73015261                                                                                                                       
130.059998          2.72865844                                                                                                                       
130.070007          2.73511457                                                                                                                       
130.080002          2.73778629                                                                                                                       
130.089996          2.73589945                                                                                                                       
130.100006          2.74274802                                                                                                                       
130.110001          2.74503827                                                                                                                       
130.119995          2.74352145                                                                                                                       
130.130005          2.75038171                                                                                                                       
130.139999          2.75267172                                                                                                                       
130.149994          2.75114322                                                                                                                       
130.160004          2.75763369                                                                                                                       
130.169998          2.76030540                                                                                                                       
130.179993          2.75876522                                                                                                                       
130.190002          2.76526713                                                                                                                       
130.199997          2.76371956                                                                                                                       
130.210007          2.77061057                                                                                                                       
130.220001          2.77290082                                                                                                                       
130.229996          2.77172256                                                                                                                       
130.240005          2.77824426                                                                                                                       
130.250000          2.78053427                                                                                                                       
130.259995          2.77934456                                                                                                                       
130.270004          2.78587794                                                                                                                       
130.279999          2.78854966                                                                                                                       
130.289993          2.78696656                                                                                                                       
130.300003          2.79389310                                                                                                                       
130.309998          2.79192066                                                                                                                       
130.320007          2.79923654                                                                                                                       
130.330002          2.80152678                                                                                                                       
130.339996          2.79992390                                                                                                                       
130.350006          2.80725193                                                                                                                       
130.360001          2.80954194                                                                                                                       
130.369995          2.80792689                                                                                                                       
130.380005          2.81488538                                                                                                                       
130.389999          2.81755733                                                                                                                       
130.399994          2.81592989                                                                                                                       
130.410004          2.82251906                                                                                                                       
130.419998          2.82557249                                                                                                                       
130.429993          2.82393289                                                                                                                       
130.440002          2.83091593                                                                                                                       
130.449997          2.82964945                                                                                                                       
130.460007          2.83625960                                                                                                                       
130.470001          2.83893132                                                                                                                       
130.479996          2.83727145                                                                                                                       
130.490005          2.84465647                                                                                                                       
130.500000          2.84732819                                                                                                                       
130.509995          2.84565544                                                                                                                       
130.520004          2.85267186                                                                                                                       
130.529999          2.85534358                                                                                                                       
130.539993          2.85365844                                                                                                                       
130.550003          2.86106873                                                                                                                       
130.559998          2.85937500                                                                                                                       
130.570007          2.86641216                                                                                                                       
130.580002          2.86908388                                                                                                                       
130.589996          2.86775923                                                                                                                       
130.600006          2.87480927                                                                                                                       
130.610001          2.87786269                                                                                                                       
130.619995          2.87576222                                                                                                                       
130.630005          2.88358784                                                                                                                       
130.639999          2.88587785                                                                                                                       
130.649994          2.88452744                                                                                                                       
130.660004          2.89160299                                                                                                                       
130.669998          2.89465642                                                                                                                       
130.679993          2.89291167                                                                                                                       
130.690002          2.90038157                                                                                                                       
130.699997          2.89862800                                                                                                                       
130.710007          2.90610695                                                                                                                       
130.720001          2.90877867                                                                                                                       
130.729996          2.90739322                                                                                                                       
130.740005          2.91450381                                                                                                                       
130.750000          2.91755724                                                                                                                       
130.759995          2.91577744                                                                                                                       
130.770004          2.92328238                                                                                                                       
130.779999          2.92633581                                                                                                                       
130.789993          2.92454267                                                                                                                       
130.800003          2.93206096                                                                                                                       
130.809998          2.93064022                                                                                                                       
130.820007          2.93778634                                                                                                                       
130.830002          2.94083977                                                                                                                       
130.839996          2.93940544                                                                                                                       
130.850006          2.94694662                                                                                                                       
130.860001          2.94961834                                                                                                                       
130.869995          2.94817066                                                                                                                       
130.880005          2.95572519                                                                                                                       
130.889999          2.95877862                                                                                                                       
130.899994          2.95731711                                                                                                                       
130.910004          2.96450377                                                                                                                       
130.919998          2.96793890                                                                                                                       
130.929993          2.96608233                                                                                                                       
130.940002          2.97366405                                                                                                                       
130.949997          2.97256088                                                                                                                       
130.960007          2.97977090                                                                                                                       
130.970001          2.98282433                                                                                                                       
130.979996          2.98132610                                                                                                                       
130.990005          2.98893118                                                                                                                       
131.000000          2.99236631                                                                                                                       
131.009995          2.99047256                                                                                                                       
131.020004          2.99809170                                                                                                                       
131.029999          3.00152683                                                                                                                       
131.039993          2.99961901                                                                                                                       
131.050003          3.00763369                                                                                                                       
131.059998          3.00609756                                                                                                                       
131.070007          3.01374054                                                                                                                       
131.080002          3.01717567                                                                                                                       
131.089996          3.01524401                                                                                                                       
131.100006          3.02328253                                                                                                                       
131.110001          3.02633595                                                                                                                       
131.119995          3.02515244                                                                                                                       
131.130005          3.03244281                                                                                                                       
131.139999          3.03587794                                                                                                                       
131.149994          3.03467989                                                                                                                       
131.160004          3.04236650                                                                                                                       
131.169998          3.04541993                                                                                                                       
131.179993          3.04382610                                                                                                                       
131.190002          3.05228996                                                                                                                       
131.199997          3.05030489                                                                                                                       
131.210007          3.05839705                                                                                                                       
131.220001          3.06183195                                                                                                                       
131.229996          3.06021333                                                                                                                       
131.240005          3.06793904                                                                                                                       
131.250000          3.07137394                                                                                                                       
131.259995          3.07012200                                                                                                                       
131.270004          3.07786250                                                                                                                       
131.279999          3.08167934                                                                                                                       
131.289993          3.07964945                                                                                                                       
131.300003          3.08816791                                                                                                                       
131.309998          3.08650923                                                                                                                       
131.320007          3.09427476                                                                                                                       
131.330002          3.09809160                                                                                                                       
131.339996          3.09641767                                                                                                                       
131.350006          3.10496187                                                                                                                       
131.360001          3.10763359                                                                                                                       
131.369995          3.10670733                                                                                                                       
131.380005          3.11488557                                                                                                                       
131.389999          3.11832070                                                                                                                       
131.399994          3.11661577                                                                                                                       
131.410004          3.12519073                                                                                                                       
131.419998          3.12824416                                                                                                                       
131.429993          3.12690544                                                                                                                       
131.440002          3.13549614                                                                                                                       
131.449997          3.13376522                                                                                                                       
131.460007          3.14236641                                                                                                                       
131.470001          3.14541984                                                                                                                       
131.479996          3.14443588                                                                                                                       
131.490005          3.15267181                                                                                                                       
131.500000          3.15610695                                                                                                                       
131.509995          3.15472555                                                                                                                       
131.520004          3.16335869                                                                                                                       
131.529999          3.16641212                                                                                                                       
131.539993          3.16539645                                                                                                                       
131.550003          3.17366409                                                                                                                       
131.559998          3.17263722                                                                                                                       
131.570007          3.18091607                                                                                                                       
131.580002          3.18435121                                                                                                                       
131.589996          3.18330789                                                                                                                       
131.600006          3.19160295                                                                                                                       
131.610001          3.19503808                                                                                                                       
131.619995          3.19397855                                                                                                                       
131.630005          3.20267177                                                                                                                       
131.639999          3.20610690                                                                                                                       
131.649994          3.20464945                                                                                                                       
131.660004          3.21335888                                                                                                                       
131.669998          3.21717548                                                                                                                       
131.679993          3.21570110                                                                                                                       
131.690002          3.22442746                                                                                                                       
131.699997          3.22332311                                                                                                                       
131.710007          3.23167944                                                                                                                       
131.720001          3.23549628                                                                                                                       
131.729996          3.23437500                                                                                                                       
131.740005          3.24312973                                                                                                                       
131.750000          3.24694657                                                                                                                       
131.759995          3.24542689                                                                                                                       
131.770004          3.25419855                                                                                                                       
131.779999          3.25801516                                                                                                                       
131.789993          3.25685978                                                                                                                       
131.800003          3.26603055                                                                                                                       
131.809998          3.26448178                                                                                                                       
131.820007          3.27328253                                                                                                                       
131.830002          3.27709913                                                                                                                       
131.839996          3.27591467                                                                                                                       
131.850006          3.28473282                                                                                                                       
131.860001          3.28893137                                                                                                                       
131.869995          3.28734756                                                                                                                       
131.880005          3.29656482                                                                                                                       
131.889999          3.30038166                                                                                                                       
131.899994          3.29954267                                                                                                                       
131.910004          3.30801535                                                                                                                       
131.919998          3.31221366                                                                                                                       
131.929993          3.31135678                                                                                                                       
131.940002          3.31984735                                                                                                                       
131.949997          3.31897855                                                                                                                       
131.960007          3.32824421                                                                                                                       
131.970001          3.33206105                                                                                                                       
131.979996          3.33117390                                                                                                                       
131.990005          3.34007645                                                                                                                       
132.000000          3.34389305                                                                                                                       
132.009995          3.34336901                                                                                                                       
132.020004          3.35229015                                                                                                                       
132.029999          3.35610676                                                                                                                       
132.039993          3.35518289                                                                                                                       
132.050003          3.36450386                                                                                                                       
132.059998          3.36356711                                                                                                                       
132.070007          3.37290072                                                                                                                       
132.080002          3.37671757                                                                                                                       
132.089996          3.37576222                                                                                                                       
132.100006          3.38549614                                                                                                                       
132.110001          3.38931298                                                                                                                       
132.119995          3.38833833                                                                                                                       
132.130005          3.39770985                                                                                                                       
132.139999          3.40190840                                                                                                                       
132.149994          3.40091467                                                                                                                       
132.160004          3.41030526                                                                                                                       
132.169998          3.41488552                                                                                                                       
132.179993          3.41349077                                                                                                                       
132.190002          3.42328238                                                                                                                       
132.199997          3.42225599                                                                                                                       
132.210007          3.43206096                                                                                                                       
132.220001          3.43587780                                                                                                                       
132.229996          3.43521333                                                                                                                       
132.240005          3.44503808                                                                                                                       
132.250000          3.44885492                                                                                                                       
132.259995          3.44855189                                                                                                                       
132.270004          3.45801520                                                                                                                       
132.279999          3.46221375                                                                                                                       
132.289993          3.46150923                                                                                                                       
132.300003          3.47099233                                                                                                                       
132.309998          3.47027445                                                                                                                       
132.320007          3.48015261                                                                                                                       
132.330002          3.48473287                                                                                                                       
132.339996          3.48361278                                                                                                                       
132.350006          3.49351144                                                                                                                       
132.360001          3.49809170                                                                                                                       
132.369995          3.49733233                                                                                                                       
132.380005          3.50725198                                                                                                                       
132.389999          3.51145029                                                                                                                       
132.399994          3.51105189                                                                                                                       
132.410004          3.52099228                                                                                                                       
132.419998          3.52557254                                                                                                                       
132.429993          3.52439022                                                                                                                       
132.440002          3.53511453                                                                                                                       
132.449997          3.53391767                                                                                                                       
132.460007          3.54408407                                                                                                                       
132.470001          3.54866409                                                                                                                       
132.479996          3.54801822                                                                                                                       
132.490005          3.55820608                                                                                                                       
132.500000          3.56297708                                                                                                                       
132.509995          3.56230950                                                                                                                       
132.520004          3.57232833                                                                                                                       
132.529999          3.57729006                                                                                                                       
132.539993          3.57641006                                                                                                                       
132.550003          3.58683205                                                                                                                       
132.559998          3.58631849                                                                                                                       
132.570007          3.59637403                                                                                                                       
132.580002          3.60152674                                                                                                                       
132.589996          3.60060978                                                                                                                       
132.600006          3.61125946                                                                                                                       
132.610001          3.61603045                                                                                                                       
132.619995          3.61547256                                                                                                                       
132.630005          3.62595415                                                                                                                       
132.639999          3.63091612                                                                                                                       
132.649994          3.63033533                                                                                                                       
132.660004          3.64103055                                                                                                                       
132.669998          3.64580154                                                                                                                       
132.679993          3.64538860                                                                                                                       
132.690002          3.65610695                                                                                                                       
132.699997          3.65548778                                                                                                                       
132.710007          3.66622138                                                                                                                       
132.720001          3.67118311                                                                                                                       
132.729996          3.67092228                                                                                                                       
132.740005          3.68148851                                                                                                                       
132.750000          3.68683195                                                                                                                       
132.759995          3.68616605                                                                                                                       
132.770004          3.69713736                                                                                                                       
132.779999          3.70229006                                                                                                                       
132.789993          3.70198178                                                                                                                       
132.800003          3.71278620                                                                                                                       
132.809998          3.71246195                                                                                                                       
132.820007          3.72347331                                                                                                                       
132.830002          3.72881675                                                                                                                       
132.839996          3.72827744                                                                                                                       
132.850006          3.73950386                                                                                                                       
132.860001          3.74465656                                                                                                                       
132.869995          3.74447417                                                                                                                       
132.880005          3.75572515                                                                                                                       
132.889999          3.76106882                                                                                                                       
132.899994          3.76067066                                                                                                                       
132.910004          3.77194667                                                                                                                       
132.919998          3.77748084                                                                                                                       
132.929993          3.77724838                                                                                                                       
132.940002          3.78854966                                                                                                                       
132.949997          3.78830028                                                                                                                       
132.960007          3.79980922                                                                                                                       
132.970001          3.80515265                                                                                                                       
132.979996          3.80506849                                                                                                                       
132.990005          3.81660295                                                                                                                       
133.000000          3.82232833                                                                                                                       
133.009995          3.82202744                                                                                                                       
133.020004          3.83358788                                                                                                                       
133.029999          3.83931303                                                                                                                       
133.039993          3.83936739                                                                                                                       
133.050003          3.85076332                                                                                                                       
133.059998          3.85080028                                                                                                                       
133.070007          3.86259532                                                                                                                       
133.080002          3.86832070                                                                                                                       
133.089996          3.86833072                                                                                                                       
133.100006          3.88015270                                                                                                                       
133.110001          3.88606882                                                                                                                       
133.119995          3.88605189                                                                                                                       
133.130005          3.89790082                                                                                                                       
133.139999          3.90400767                                                                                                                       
133.149994          3.90396333                                                                                                                       
133.160004          3.91583967                                                                                                                       
133.169998          3.92213750                                                                                                                       
133.179993          3.92206550                                                                                                                       
133.190002          3.93435121                                                                                                                       
133.199997          3.93426061                                                                                                                       
133.210007          3.94656491                                                                                                                       
133.220001          3.95267177                                                                                                                       
133.229996          3.95293450                                                                                                                       
133.240005          3.96507645                                                                                                                       
133.250000          3.97137403                                                                                                                       
133.259995          3.97160816                                                                                                                       
133.270004          3.98416042                                                                                                                       
133.279999          3.99026728                                                                                                                       
133.289993          3.99066305                                                                                                                       
133.300003          4.00305367                                                                                                                       
133.309998          4.00342989                                                                                                                       
133.320007          4.01603031                                                                                                                       
133.330002          4.02232838                                                                                                                       
133.339996          4.02286577                                                                                                                       
133.350006          4.03549623                                                                                                                       
133.360001          4.04198456                                                                                                                       
133.369995          4.04249239                                                                                                                       
133.380005          4.05515289                                                                                                                       
133.389999          4.06183195                                                                                                                       
133.399994          4.06230927                                                                                                                       
133.410004          4.07519102                                                                                                                       
133.419998          4.08206129                                                                                                                       
133.429993          4.08250761                                                                                                                       
133.440002          4.09541988                                                                                                                       
133.449997          4.09603643                                                                                                                       
133.460007          4.10916042                                                                                                                       
133.470001          4.11603069                                                                                                                       
133.479996          4.11661577                                                                                                                       
133.490005          4.12996197                                                                                                                       
133.500000          4.13683224                                                                                                                       
133.509995          4.13757610                                                                                                                       
133.520004          4.15076351                                                                                                                       
133.529999          4.15801525                                                                                                                       
133.539993          4.15872717                                                                                                                       
133.550003          4.17213726                                                                                                                       
133.559998          4.17282772                                                                                                                       
133.570007          4.18664122                                                                                                                       
133.580002          4.19370222                                                                                                                       
133.589996          4.19455051                                                                                                                       
133.600006          4.20820618                                                                                                                       
133.610001          4.21564865                                                                                                                       
133.619995          4.21646357                                                                                                                       
133.630005          4.23034334                                                                                                                       
133.639999          4.23778629                                                                                                                       
133.649994          4.23875761                                                                                                                       
133.660004          4.25267172                                                                                                                       
133.669998          4.26030540                                                                                                                       
133.679993          4.26143312                                                                                                                       
133.690002          4.27538157                                                                                                                       
133.699997          4.27648640                                                                                                                       
133.710007          4.29064894                                                                                                                       
133.720001          4.29847336                                                                                                                       
133.729996          4.29973316                                                                                                                       
133.740005          4.31393147                                                                                                                       
133.750000          4.32175589                                                                                                                       
133.759995          4.32298040                                                                                                                       
133.770004          4.33759546                                                                                                                       
133.779999          4.34561062                                                                                                                       
133.789993          4.34679890                                                                                                                       
133.800003          4.36145020                                                                                                                       
133.809998          4.36280489                                                                                                                       
133.820007          4.37767172                                                                                                                       
133.830002          4.38587809                                                                                                                       
133.839996          4.38719511                                                                                                                       
133.850006          4.40209913                                                                                                                       
133.860001          4.41049623                                                                                                                       
133.869995          4.41196632                                                                                                                       
133.880005          4.42690849                                                                                                                       
133.889999          4.43549633                                                                                                                       
133.899994          4.43711901                                                                                                                       
133.910004          4.45229006                                                                                                                       
133.919998          4.46087790                                                                                                                       
133.929993          4.46265221                                                                                                                       
133.940002          4.47786236                                                                                                                       
133.949997          4.47980165                                                                                                                       
133.960007          4.49541998                                                                                                                       
133.970001          4.50400782                                                                                                                       
133.979996          4.50590706                                                                                                                       
133.990005          4.52175570                                                                                                                       
134.000000          4.53053427                                                                                                                       
134.009995          4.53258371                                                                                                                       
134.020004          4.54828262                                                                                                                       
134.029999          4.55744267                                                                                                                       
134.039993          4.55964184                                                                                                                       
134.050003          4.57557249                                                                                                                       
134.059998          4.57774401                                                                                                                       
134.070007          4.59408379                                                                                                                       
134.080002          4.60324430                                                                                                                       
134.089996          4.60556412                                                                                                                       
134.100006          4.62175560                                                                                                                       
134.110001          4.63148832                                                                                                                       
134.119995          4.63357449                                                                                                                       
134.130005          4.65038157                                                                                                                       
134.139999          4.65992355                                                                                                                       
134.149994          4.66234779                                                                                                                       
134.160004          4.67919827                                                                                                                       
134.169998          4.68893147                                                                                                                       
134.179993          4.69150162                                                                                                                       
134.190002          4.70858765                                                                                                                       
134.199997          4.71112823                                                                                                                       
134.210007          4.72843504                                                                                                                       
134.220001          4.73835897                                                                                                                       
134.229996          4.74123478                                                                                                                       
134.240005          4.75877857                                                                                                                       
134.250000          4.76870251                                                                                                                       
134.259995          4.77172279                                                                                                                       
134.270004          4.78931284                                                                                                                       
134.279999          4.79980898                                                                                                                       
134.289993          4.80278206                                                                                                                       
134.300003          4.82061052                                                                                                                       
134.309998          4.82374239                                                                                                                       
134.320007          4.84179401                                                                                                                       
134.330002          4.85248089                                                                                                                       
134.339996          4.85594511                                                                                                                       
134.350006          4.87404585                                                                                                                       
134.360001          4.88473272                                                                                                                       
134.369995          4.88852882                                                                                                                       
134.380005          4.90667915                                                                                                                       
134.389999          4.91793871                                                                                                                       
134.399994          4.92168427                                                                                                                       
134.410004          4.94026709                                                                                                                       
134.419998          4.95152664                                                                                                                       
134.429993          4.95522118                                                                                                                       
134.440002          4.97442770                                                                                                                       
134.449997          4.97827721                                                                                                                       
134.460007          4.99732828                                                                                                                       
134.470001          5.00896931                                                                                                                       
134.479996          5.01314783                                                                                                                       
134.490005          5.03263378                                                                                                                       
134.500000          5.04446554                                                                                                                       
134.509995          5.04858971                                                                                                                       
134.520004          5.06832075                                                                                                                       
134.529999          5.08053446                                                                                                                       
134.539993          5.08498478                                                                                                                       
134.550003          5.10477114                                                                                                                       
134.559998          5.10956573                                                                                                                       
134.570007          5.12977076                                                                                                                       
134.580002          5.14217567                                                                                                                       
134.589996          5.14691305                                                                                                                       
134.600006          5.16755724                                                                                                                       
134.610001          5.18015289                                                                                                                       
134.619995          5.18521357                                                                                                                       
134.630005          5.20610666                                                                                                                       
134.639999          5.21908379                                                                                                                       
134.649994          5.22408533                                                                                                                       
134.660004          5.24541998                                                                                                                       
134.669998          5.25877857                                                                                                                       
134.679993          5.26410055                                                                                                                       
134.690002          5.28549623                                                                                                                       
134.699997          5.29115868                                                                                                                       
134.710007          5.31278610                                                                                                                       
134.720001          5.32671738                                                                                                                       
134.729996          5.33231688                                                                                                                       
134.740005          5.35457993                                                                                                                       
134.750000          5.36851168                                                                                                                       
134.759995          5.37461901                                                                                                                       
134.770004          5.39694643                                                                                                                       
134.779999          5.41145039                                                                                                                       
134.789993          5.41768312                                                                                                                       
134.800003          5.44064903                                                                                                                       
134.809998          5.44683695                                                                                                                       
134.820007          5.47022915                                                                                                                       
134.830002          5.48492384                                                                                                                       
134.839996          5.49180651                                                                                                                       
134.850006          5.51526737                                                                                                                       
134.860001          5.53053427                                                                                                                       
134.869995          5.53753805                                                                                                                       
134.880005          5.56145048                                                                                                                       
134.889999          5.57709932                                                                                                                       
134.899994          5.58441305                                                                                                                       
134.910004          5.60877848                                                                                                                       
134.919998          5.62500000                                                                                                                       
134.929993          5.63224077                                                                                                                       
134.940002          5.65725183                                                                                                                       
134.949997          5.66501522                                                                                                                       
134.960007          5.69026709                                                                                                                       
134.970001          5.70687008                                                                                                                       
134.979996          5.71493912                                                                                                                       
134.990005          5.74083948                                                                                                                       
135.000000          5.75763369                                                                                                                       
135.009995          5.76619673                                                                                                                       
135.020004          5.79236650                                                                                                                       
135.029999          5.80992365                                                                                                                       
135.039993          5.81878805                                                                                                                       
135.050003          5.84541988                                                                                                                       
135.059998          5.85442066                                                                                                                       
135.070007          5.88148832                                                                                                                       
135.080002          5.90000010                                                                                                                       
135.089996          5.90929890                                                                                                                       
135.100006          5.93683195                                                                                                                       
135.110001          5.95572519                                                                                                                       
135.119995          5.96551085                                                                                                                       
135.130005          5.99389315                                                                                                                       
135.139999          6.01297712                                                                                                                       
135.149994          6.02343750                                                                                                                       
135.160004          6.05228996                                                                                                                       
135.169998          6.07194662                                                                                                                       
135.179993          6.08288860                                                                                                                       
135.190002          6.11221361                                                                                                                       
135.199997          6.12328529                                                                                                                       
135.210007          6.15324450                                                                                                                       
135.220001          6.17404604                                                                                                                       
135.229996          6.18559456                                                                                                                       
135.240005          6.21603060                                                                                                                       
135.250000          6.23759556                                                                                                                       
135.259995          6.24961901                                                                                                                       
135.270004          6.28091621                                                                                                                       
135.279999          6.30305338                                                                                                                       
135.289993          6.31554890                                                                                                                       
135.300003          6.34771013                                                                                                                       
135.309998          6.36070871                                                                                                                       
135.320007          6.39332056                                                                                                                       
135.330002          6.41641235                                                                                                                       
135.339996          6.43006849                                                                                                                       
135.350006          6.46354961                                                                                                                       
135.360001          6.48740435                                                                                                                       
135.369995          6.50152445                                                                                                                       
135.380005          6.53587770                                                                                                                       
135.389999          6.56068707                                                                                                                       
135.399994          6.57545710                                                                                                                       
135.410004          6.61068726                                                                                                                       
135.419998          6.63606882                                                                                                                       
135.429993          6.65167665                                                                                                                       
135.440002          6.68797731                                                                                                                       
135.449997          6.70407772                                                                                                                       
135.460007          6.74083948                                                                                                                       
135.470001          6.76774788                                                                                                                       
135.479996          6.78467989                                                                                                                       
135.490005          6.82251930                                                                                                                       
135.500000          6.85057259                                                                                                                       
135.509995          6.86814022                                                                                                                       
135.520004          6.90706110                                                                                                                       
135.529999          6.93606853                                                                                                                       
135.539993          6.95445871                                                                                                                       
135.550003          6.99484730                                                                                                                       
135.559998          7.01410055                                                                                                                       
135.570007          7.05496168                                                                                                                       
135.580002          7.08568716                                                                                                                       
135.589996          7.10575438                                                                                                                       
135.600006          7.14809179                                                                                                                       
135.610001          7.18015289                                                                                                                       
135.619995          7.20121956                                                                                                                       
135.630005          7.24484730                                                                                                                       
135.639999          7.27805328                                                                                                                       
135.649994          7.30049562                                                                                                                       
135.660004          7.34541988                                                                                                                       
135.669998          7.37996197                                                                                                                       
135.679993          7.40358210                                                                                                                       
135.690002          7.45038176                                                                                                                       
135.699997          7.47465706                                                                                                                       
135.710007          7.52251911                                                                                                                       
135.720001          7.55935097                                                                                                                       
135.729996          7.58527040                                                                                                                       
135.740005          7.63473272                                                                                                                       
135.750000          7.67318726                                                                                                                       
135.759995          7.70055246                                                                                                                       
135.770004          7.75190830                                                                                                                       
135.779999          7.79217577                                                                                                                       
135.789993          7.82097960                                                                                                                       
135.800003          7.87442732                                                                                                                       
135.809998          7.90443993                                                                                                                       
135.820007          7.95935106                                                                                                                       
135.830002          8.00267220                                                                                                                       
135.839996          8.03448963                                                                                                                       
135.850006          8.09169865                                                                                                                       
135.860001          8.13711834                                                                                                                       
135.869995          8.17101765                                                                                                                       
135.880005          8.23053455                                                                                                                       
135.889999          8.27843475                                                                                                                       
135.899994          8.31440544                                                                                                                       
135.910004          8.37652683                                                                                                                       
135.919998          8.42700386                                                                                                                       
135.929993          8.46522522                                                                                                                       
135.940002          8.53043938                                                                                                                       
135.949997          8.57040787                                                                                                                       
135.960007          8.63759518                                                                                                                       
135.970001          8.69265270                                                                                                                       
135.979996          8.73542309                                                                                                                       
135.990005          8.80591583                                                                                                                       
136.000000          8.86421776                                                                                                                       
136.009995          8.91006088                                                                                                                       
136.020004          8.98416042                                                                                                                       
136.029999          9.04599190                                                                                                                       
136.039993          9.09517956                                                                                                                       
136.050003          9.17337799                                                                                                                       
136.059998          9.22494316                                                                                                                       
136.070007          9.30620193                                                                                                                       
136.080002          9.37461853                                                                                                                       
136.089996          9.43025875                                                                                                                       
136.100006          9.51612568                                                                                                                       
136.110001          9.58931255                                                                                                                       
136.119995          9.64939022                                                                                                                       
136.130005          9.74074459                                                                                                                       
136.139999          9.81898880                                                                                                                       
136.149994          9.88405132                                                                                                                       
136.160004          9.98139286                                                                                                                       
136.169998          10.0655537                                                                                                                       
136.179993          10.1363373                                                                                                                       
136.190002          10.2402668                                                                                                                       
136.199997          10.3152628                                                                                                                       
136.210007          10.4242363                                                                                                                       
136.220001          10.5199423                                                                                                                       
136.229996          10.6020393                                                                                                                       
136.240005          10.7191792                                                                                                                       
136.250000          10.8231869                                                                                                                       
136.259995          10.9133959                                                                                                                       
136.270004          11.0400763                                                                                                                       
136.279999          11.1535301                                                                                                                       
136.289993          11.2532396                                                                                                                       
136.300003          11.3909349                                                                                                                       
136.309998          11.4978085                                                                                                                       
136.320007          11.6438932                                                                                                                       
136.330002          11.7766218                                                                                                                       
136.339996          11.8958654                                                                                                                       
136.350006          12.0562973                                                                                                                       
136.360001          12.2035303                                                                                                                       
136.369995          12.3374615                                                                                                                       
136.380005          12.5146942                                                                                                                       
136.389999          12.6794844                                                                                                                       
136.399994          12.8309832                                                                                                                       
136.410004          13.0288172                                                                                                                       
136.419998          13.2145042                                                                                                                       
136.429993          13.3877668                                                                                                                       
136.440002          13.6104965                                                                                                                       
136.449997          13.8011627                                                                                                                       
136.460007          14.0437975                                                                                                                       
136.470001          14.2762403                                                                                                                       
136.479996          14.4984760                                                                                                                       
136.490005          14.7774811                                                                                                                       
136.500000          15.0484734                                                                                                                       
136.509995          15.3112135                                                                                                                       
136.520004          15.6374521                                                                                                                       
136.529999          15.9587307                                                                                                                       
136.539993          16.2754383                                                                                                                       
136.550003          16.6645031                                                                                                                       
136.559998          17.0277729                                                                                                                       
136.570007          17.4712315                                                                                                                       
136.580002          17.9205151                                                                                                                       
136.589996          18.3776207                                                                                                                       
136.600006          18.9318218                                                                                                                       
136.610001          19.5050564                                                                                                                       
136.619995          20.1019917                                                                                                                       
136.630005          20.8239498                                                                                                                       
136.639999          21.5900764                                                                                                                       
136.649994          22.4112988                                                                                                                       
136.660004          23.4088745                                                                                                                       
136.669998          24.5041981                                                                                                                       
136.679993          25.7248478                                                                                                                       
136.690002          27.2329197                                                                                                                       
136.699997          28.9289246                                                                                                                       
136.710007          31.0754528                                                                                                                       
136.720001          33.6765747                                                                                                                       
136.729996          36.9334755                                                                                                                       
136.740005          41.3609009                                                                                                                       
136.750000          47.3526497                                                                                                                       
136.759995          16.2193699                                                                                                                       
136.770004          32.8187752                                                                                                                       
136.779999          31.8954201                                                                                                                       
136.789993          35.5079079                                                                                                                       
136.800003          42.6062737                                                                                                                       
136.809998          58.7625351                                                                                                                       
136.820007          2.27088518E-02                                                                                                                   
136.830002          3.97766121E-02                                                                                                                   
136.839996          8.73813406E-02                                                                                                                   
136.850006          4.04819734E-02                                                                                                                   
136.860001          1.69363897E-02                                                                                                                   
136.869995          9.76751652E-03                                                                                                                   
136.880005          4.56678029E-03                                                                                                                   
136.889999          2.13863677E-03                                                                                                                   
136.899994          1.00220833E-03                                                                                                                   
136.910004          4.24441998E-04                                                                                                                   
136.919998          2.47374061E-04                                                                                                                   
136.929993          1.16276489E-04                                                                                                                   
136.940002          5.49095057E-05                                                                                                                   
136.949997          2.58801247E-05                                                                                                                   
136.960007          1.22458350E-05                                                                                                                   
136.970001          5.20539743E-06                                                                                                                   
136.979996          3.04353421E-06                                                                                                                   
136.990005          1.44168825E-06                                                                                                                   
137.000000          6.82503355E-07                                                                                                                   
137.009995          3.22816049E-07                                                                                                                   
137.020004          1.53230815E-07                                                                                                                   
137.029999          6.53046186E-08                                                                                                                   
137.039993          3.82773138E-08                                                                                                                   
137.050003          1.81777295E-08                                                                                                                   
137.059998          8.61167493E-09                                                                                                                   
137.070007          4.09399048E-09                                                                                                                   
137.080002          1.94394922E-09                                                                                                                   
137.089996          9.21887788E-10                                                                                                                   
137.100006          4.38630993E-10                                                                                                                   
137.110001          2.08425804E-10                                                                                                                   
137.119995          9.89071394E-11                                                                                                                   
137.130005          4.70879273E-11                                                                                                                   
137.139999          2.23874599E-11                                                                                                                   
137.149994          1.06294088E-11                                                                                                                   


==> anc/Fig10/Fig10aWVgw1.0LogRPQMsig500Phdg.dat <==
#This is for Log RPQM model data points for crossover region with vector interaction and msigma=500 MeV for vector coupling \g_w=1.0.

# mu(MeV)    T_c(MeV)    
1.0000    149.00000    
2.0000    149.00000    
3.0000    149.00000    
4.0000    149.00000    
5.0000    149.00000    
6.0000    149.00000    
7.0000    148.90000    
8.0000    148.90000    
9.0000    148.90000    
10.0000    148.90000    
11.0000    148.90000    
12.0000    148.90000    
13.0000    148.90000    
14.0000    148.90000    
15.0000    148.90000    
16.0000    148.90000    
17.0000    148.80000    
18.0000    148.80000    
19.0000    148.80000    
20.0000    148.80000    
21.0000    148.80000    
22.0000    148.80000    
23.0000    148.80000    
24.0000    148.70000    
25.0000    148.70000    
26.0000    148.70000    
27.0000    148.70000    
28.0000    148.60000    
29.0000    148.60000    
30.0000    148.60000    
31.0000    148.60000    
32.0000    148.60000    
33.0000    148.50000    
34.0000    148.50000    
35.0000    148.50000    
36.0000    148.40000    
37.0000    148.40000    
38.0000    148.40000    
39.0000    148.30000    
40.0000    148.30000    
41.0000    148.30000    
42.0000    148.30000    
43.0000    148.20000    
44.0000    148.20000    
45.0000    148.10000    
46.0000    148.10000    
47.0000    148.10000    
48.0000    148.00000    
49.0000    148.00000    
50.0000    148.00000    
51.0000    147.90000    
52.0000    147.90000    
53.0000    147.80000    
54.0000    147.80000    
55.0000    147.70000    
56.0000    147.70000    
57.0000    147.70000    
58.0000    147.60000    
59.0000    147.60000    
60.0000    147.50000    
61.0000    147.50000    
62.0000    147.40000    
63.0000    147.40000    
64.0000    147.30000    
65.0000    147.30000    
66.0000    147.20000    
67.0000    147.20000    
68.0000    147.10000    
69.0000    147.10000    -2.74774
70.0000    147.00000    -2.74987
71.0000    146.90000    -2.75188
72.0000    146.90000    -2.7541
73.0000    146.80000    -2.75633
74.0000    146.80000    -2.75863
75.0000    146.70000    -2.76108
76.0000    146.60000    -2.76347
77.0000    146.60000    -2.76613
78.0000    146.50000    -2.76877
79.0000    146.50000    -2.77149
80.0000    146.40000    -2.77437
81.0000    146.30000    -2.77725
82.0000    146.30000    -2.78029
83.0000    146.20000    -2.78343
84.0000    146.10000    -2.78658
85.0000    146.10000    -2.78992
86.0000    146.00000    -2.79336
87.0000    145.90000    -2.79682
88.0000    145.90000    -2.80045
89.0000    145.80000    -2.80421
90.0000    145.70000    -2.80802
91.0000    145.70000    -2.81191
92.0000    145.60000    -2.81602
93.0000    145.50000    -2.82019
94.0000    145.40000    -2.82444
95.0000    145.40000    -2.82881
96.0000    145.30000    -2.83337
97.0000    145.20000    -2.83801
98.0000    145.10000    -2.84275
99.0000    145.00000    -2.84759
100.0000    145.00000       
102.0000    144.80000       
104.0000    144.60000       
106.0000    144.50000    -2.88538
108.0000    144.30000    -2.89741
110.0000    144.10000    -2.90997
112.0000    143.90000    -2.92309
114.0000    143.70000    -2.93678
116.0000    143.50000    -2.95107
118.0000    143.30000    -2.96596
120.0000    143.10000    -2.98145
122.0000    142.90000    -2.99755
124.0000    142.70000    -3.01424
126.0000    142.40000    -3.03156
128.0000    142.20000    -3.04953
130.0000    141.90000    -3.06806
132.0000    141.70000    -3.08728
134.0000    141.40000    -3.1071
136.0000    141.10000    -3.12751
138.0000    140.80000    
140.0000    140.50000    
142.0000    140.20000    
144.0000    139.90000    
146.0000    139.60000    
148.0000    139.20000    
150.0000    138.90000    
152.0000    138.50000    
154.0000    138.10000    
156.0000    137.80000    
158.0000    137.40000    
160.0000    136.90000    
162.0000    136.50000    
164.0000    136.10000    
166.0000    135.60000    
168.0000    135.20000    
170.0000    134.70000    
172.0000    134.20000    
174.0000    133.70000    
176.0000    133.20000    
178.0000    132.70000    
180.0000    132.10000    
182.0000    131.60000    
184.0000    131.00000    
186.0000    130.40000    
188.0000    129.80000    
190.0000    129.20000    
192.0000    128.60000    
194.0000    127.90000    
196.0000    127.20000    
198.0000    126.60000    
200.0000    125.80000    
201.0000    125.50000    
202.0000    125.10000    
203.0000    124.80000    
204.0000    124.40000    
205.0000    124.00000    
206.0000    123.60000    
207.0000    123.20000    
208.0000    122.80000    
209.0000    122.40000    
210.0000    122.00000    
211.0000    121.60000    
212.0000    121.20000    
213.0000    120.80000    
214.0000    120.30000    
215.0000    119.90000    
216.0000    119.40000   
217.0000    119.00000   
218.0000    118.50000    
219.0000    118.10000    
220.0000    117.60000    
221.0000    117.10000    
222.0000    116.60000    
223.0000    116.10000    
224.0000    115.60000    
225.0000    115.10000    
226.0000    114.60000    
227.0000    114.10000    
228.0000    113.60000    
229.0000    113.00000    
230.0000    112.50000    
231.0000    111.90000    
232.0000    111.30000    
233.0000    110.80000    
234.0000    110.20000    
235.0000    109.60000    
236.0000    109.00000    
237.0000    108.40000    
238.0000    107.70000    
239.0000    107.10000    
240.0000    106.40000    
241.0000    105.80000    
242.0000    105.10000    
243.0000    104.40000    
244.0000    103.70000    
245.0000    103.00000    
246.0000    102.30000    
247.0000    101.60000    
248.0000    100.80000    
249.0000    100.00000    
250.0000    99.20000    
251.0000    98.40000    
252.0000    97.60000    
253.0000    96.80000    
254.0000    95.90000    
255.0000    95.10000    
256.0000    94.20000    
257.0000    93.20000    
258.0000    92.30000    
259.0000    91.30000    
260.0000    90.40000    
261.0000    89.30000    
262.0000    88.30000    
263.0000    87.20000    
264.1049    86.0


==> anc/Fig10/Fig10aWVgw1.5LogRPQMCEP.dat <==
#This is for Log RPQM model data points for critical end point (CEP) with vector interaction and msigma=500 MeV for vector coupling \g_w=1.5.

#mub        temperature
277.0229     74.1


==> anc/Fig10/Fig10aWVgw1.5LogRPQMCrossover.dat <==
#This is for Log RPQM model data points for crossover region with vector interaction and msigma=500 MeV for vector coupling \g_w=1.5.

# mu(MeV)    T_c(MeV)    Peak_Value
2.0000    149.00000    -2.70728
4.0000    149.00000    -2.70717
6.0000    149.00000    -2.70699
8.0000    148.90000    -2.70684
10.0000    148.90000    -2.70667
12.0000    148.90000    -2.70643
14.0000    148.90000    -2.7061
16.0000    148.90000    -2.70565
18.0000    148.80000    -2.70521
20.0000    148.80000    -2.70487
22.0000    148.80000    -2.70436
24.0000    148.70000    -2.70379
26.0000    148.70000    -2.70339
28.0000    148.70000    -2.70275
30.0000    148.60000    -2.70232
32.0000    148.60000    -2.70172
34.0000    148.50000    -2.70127
36.0000    148.50000    -2.70067
38.0000    148.40000    -2.7003
40.0000    148.30000    -2.69976
42.0000    148.30000    -2.69943
44.0000    148.20000    -2.6991
46.0000    148.10000    -2.69873
48.0000    148.10000    -2.69853
50.0000    148.00000    -2.69845
52.0000    147.90000    -2.6984
54.0000    147.80000    -2.6984
56.0000    147.70000    -2.6985
58.0000    147.70000    -2.69877
60.0000    147.60000    -2.69921
62.0000    147.50000    -2.69976
64.0000    147.40000    -2.70045
66.0000    147.30000    -2.7013
68.0000    147.20000    -2.7023
70.0000    147.10000    -2.70348
72.0000    147.00000    -2.70483
74.0000    146.80000    -2.70643
76.0000    146.70000    -2.70826
78.0000    146.60000    -2.7103
80.0000    146.50000    -2.71253
82.0000    146.40000    -2.71497
84.0000    146.20000    -2.71771
86.0000    146.10000    -2.72074
88.0000    146.00000    -2.72397
90.0000    145.80000    -2.72751
92.0000    145.70000    -2.73136
94.0000    145.50000    -2.73541
96.0000    145.40000    -2.7399
98.0000    145.20000    -2.74457
100.0000    145.10000    -2.74968
102.0000    144.90000    -2.75502
104.0000    144.80000    -2.76074
106.0000    144.60000    -2.76681
108.0000    144.40000    -2.77317
110.0000    144.30000    -2.7799
112.0000    144.10000    -2.78701
114.0000    143.90000    -2.79447
116.0000    143.70000    -2.80227
118.0000    143.50000    -2.81042
120.0000    143.30000    -2.81894
122.0000    143.10000    -2.82782
124.0000    142.90000    -2.83705
126.0000    142.70000    -2.84662
128.0000    142.40000    -2.85654
130.0000    142.20000    -2.86686
132.0000    142.00000    -2.87747
134.0000    141.70000    -2.88846
136.0000    141.50000    -2.89972
138.0000    141.20000    -2.91138
140.0000    140.90000    -2.92331
142.0000    140.60000    -2.93555
144.0000    140.30000    -2.94808
146.0000    140.00000    -2.96091
148.0000    139.70000    -2.97404
150.0000    139.40000    -2.98741
152.0000    139.10000    -3.001
154.0000    138.70000    -3.01492
156.0000    138.40000    -3.02899
158.0000    138.00000    -3.04336
160.0000    137.60000    -3.0579
162.0000    137.20000    -3.07262
164.0000    136.80000    -3.08754
166.0000    136.40000    -3.10263
168.0000    136.00000    -3.11786
170.0000    135.60000    -3.13316
172.0000    135.10000    -3.14872
174.0000    134.60000    -3.16426
176.0000    134.20000    -3.17998
178.0000    133.70000    -3.19576
180.0000    133.20000    -3.21159
182.0000    132.70000    -3.22743
184.0000    132.10000    -3.24327
186.0000    131.60000    -3.25926
188.0000    131.10000    -3.27508
190.0000    130.50000    -3.29105
192.0000    129.90000    -3.30693
194.0000    129.30000    -3.32277
196.0000    128.70000    -3.33854
198.0000    128.00000    -3.35427
200.0000    127.40000    -3.37004
202.0000    126.70000    -3.38573
204.0000    126.00000    -3.40138
206.0000    125.30000    -3.41706
208.0000    124.60000    -3.43275
210.0000    123.80000    -3.44847
212.0000    123.10000    -3.46428
214.0000    122.30000    -3.48033
216.0000    121.40000    -3.49665
218.0000    120.60000    -3.51338
220.0000    119.70000    -3.53049
222.0000    118.80000    -3.54823
224.0000    117.80000    -3.56673
226.0000    116.90000    -3.58679
228.0000    115.90000    -3.60753
230.0000    114.90000    -3.63
232.0000    113.60000    -3.71499
234.0000    112.80000    -3.68087
236.0000    111.70000    -3.71012
238.0000    110.50000    -3.74318
240.0000    109.30000    -3.78019
242.0000    108.00000    -3.82236
244.0000    106.70000    -3.8707
246.0000    105.40000    -3.9266
248.0000    104.00000    -3.99189
250.0000    102.50000    -4.06887
251.0000    101.80000    -4.11243
252.0000    101.00000    -4.16042
253.0000    100.20000    -4.21275
254.0000    99.40000    -4.27037
255.0000    98.60000    -4.33408
256.0000    97.80000    -4.40438
257.0000    96.90000    -4.48269
258.0000    96.10000    -4.56962
259.0000    95.20000    -4.66791
260.0000    94.30000    -4.77808
261.0000    93.30000    -4.90007
262.0000    92.40000    -5.04211
263.0000    91.40000    -5.20667
264.0000    90.40000    -5.39673
265.0000    89.30000    -5.61832
266.0000    88.30000    -5.88412
267.0000    87.20000    -6.20211
268.0000    86.10000    -6.58898
269.0000    84.90000    -7.07446
270.0000    83.70000    -7.69282
271.0000    82.50000    -8.51365
272.0000    81.20000    -9.6385
273.0000    79.90000    -11.2933
274.0000    78.50000    -13.8359
275.0000    77.10000    -18.5196
276.4000    75.00000
277.1000    74.00000






























==> anc/Fig10/Fig10aWVgw1.5LogRPQMPhdgFO.dat <==
#This is for Log RPQM model data points for First order line with vector interaction and msigma=500 MeV for vector coupling \g_w=1.5.

277.7000    73.00000
278.4000    72.00000
278.9000    71.00000
279.6000    70.00000
280.3000    69.00000
280.8000    68.00000
281.4000    67.00000
282.0000    66.00000
282.6000    65.00000
283.2000    64.00000
283.9000    63.00000
284.4000    62.00000
284.9000    61.00000
285.6000    60.00000
286.0000    59.00000
286.6000    58.00000
287.1000    57.00000
287.6000    56.00000
288.1000    55.00000
288.6000    54.00000
289.1000    53.00000
289.6000    52.00000
290.1000    51.00000
290.5000    50.00000
291.0000    49.00000
291.5000    48.00000
291.9000    47.00000
292.3000    46.00000
292.8000    45.00000
293.2000    44.00000
293.6000    43.00000
294.0000    42.00000
294.4000    41.00000
294.8000    40.00000
295.2000    39.00000
295.6000    38.00000
296.0000    37.00000
296.4000    36.00000
296.7000    35.00000
297.1000    34.00000
297.5000    33.00000
297.8000    32.00000
298.1000    31.00000
298.5000    30.00000
298.8000    29.00000
299.1000    28.00000
299.4000    27.00000
299.7000    26.00000
300.0000    25.00000
300.3000    24.00000
300.6000    23.00000
300.9000    22.00000
301.2000    21.00000
301.4000    20.00000
301.9000    18.00000
302.5000    16.00000
302.9000    14.00000
303.3000    12.00000
303.6000    10.00000
303.7000     8.00000
304.1000     6.00000
304.2000     4.00000
304.2000     2.00000
304.2000     1.00000







==> anc/Fig10/Fig10aWVgw1LogRPQMCEP.dat <==
#This is for Log RPQM model data points for critical end point (CEP) with vector interaction and msigma=500 MeV for vector coupling \g_w=1.0.
#mub         Temp
264.105       86.0


==> anc/Fig10/Fig10aWVgw1LogRPQMPhdgFOdat <==
#This is for Log RPQM model data points for first order region with vector interaction and msigma=500 MeV for vector coupling \g_w=1.0.

 
# mu(MeV)    T_c(MeV)   
264.1049    86.0      
264.9999    85.0
265.8999    84.0
267.5999    82.0
268.3999    81.0
269.3999    80.0
270.1000    79.0
271.0000    78.0
271.8000    77.0
272.6000    76.0
273.4000    75.0
274.1000    74.0
274.9000    73.0
275.6000    72.0
276.4000    71.0
277.1000    70.0
278.6000    68.0
279.2000    67.0
279.8000    66.0
280.5000    65.0
281.0000    63.0
282.4000    62.0
283.0000    61.0
283.6000    60.0
284.8000    58.0
285.9000    56.0
287.0000    54.0
288.1000    52.0
289.1000    50.0
290.1000    48.0
291.1000    46.0
292.0000    44.0
292.9000    42.0
293.8000    40.0
294.6000    38.0
295.5000    36.0
296.2000    34.0
297.0000    32.0
297.7000    30.0
298.4000    28.0
299.1000    26.0
299.7000    24.0
300.3000    22.0
300.9000    20.0
301.4000    18.0
301.9000    16.0
302.5000    14.0
302.9000    12.0
303.2000    10.0
303.3000     9.0
303.5000     8.0
303.9000     6.0
303.9000     5.0
303.9000     4.0
304.0000     3.0
304.0000     2.0
304.0000     1.0





==> anc/Fig10/Fig10aWVgw2.0LogRPQMPhdgCEP.dat <==
#This is for Log RPQM model data points for critical end point (CEP) with vector interaction and msigma=500 MeV for vector coupling \g_w=2.0.

#mu      temp
290.908  55.5


==> anc/Fig10/Fig10aWVgw2.0LogRPQMPhdgFO.dat <==
#This is for Log RPQM model data points for first order region with vector interaction and msigma=500 MeV for vector coupling \g_w=2.0.


# mu(MeV)    T_c(MeV)
290.908     55.5            
292.0000    52.6  
293.1000    50.0
293.4000    49.0
293.7000    48.0
294.1000    47.0
294.5000    46.0
294.8000    45.0
295.2000    44.0
295.6000    43.0
295.9000    42.0
296.3000    41.0
296.6000    40.0
296.9000    39.0
297.3000    38.0
297.6000    37.0
297.9000    36.0
298.2000    35.0
298.5000    34.0
298.8000    33.0
299.1000    32.0
299.4000    31.0
299.7000    30.0
300.0000    29.0
300.4000    28.0
300.6000    27.0
300.8000    26.0
301.2000    25.0
301.3000    24.0
301.7000    23.0
301.8000    22.0
302.2000    21.0
302.4000    20.0
302.5000    19.0
302.7000    18.0
302.9000    17.0
303.2000    16.0
303.4000    15.0
303.6000    14.0
303.6000    13.0
303.9000    12.0
304.0000    11.0
304.2000    10.0
304.3000     9.0
304.4000     8.0
304.5000     7.0
304.6000     6.0
304.7000     5.0
304.7000     4.0
304.7000     3.0
304.7000     2.0
304.8000     1.0






==> anc/Fig10/Fig10aWVgw2.0LogRPQMPhdgcrossover.dat <==
#  mu_cep=290.908 MeV, T_cep=55.5 for g_omega=2.0 m_sigma=500 MeV , T_0=187 MeV, RVPQM for Log Polyakov loop 
# data is for crossorder region
# mu(MeV)    T_c(MeV)    Peak_Value
2.0000    149.00000    -2.70724
4.0000    149.00000    -2.707
6.0000    149.00000    -2.70659
8.0000    148.90000    -2.70613
10.0000    148.90000    -2.70556
12.0000    148.90000    -2.70484
14.0000    148.90000    -2.70394
16.0000    148.90000    -2.70285
18.0000    148.80000    -2.7016
20.0000    148.80000    -2.70045
22.0000    148.80000    -2.69906
24.0000    148.80000    -2.69741
26.0000    148.70000    -2.69594
28.0000    148.70000    -2.6942
30.0000    148.60000    -2.69237
32.0000    148.60000    -2.69053
34.0000    148.50000    -2.6885
36.0000    148.50000    -2.68653
38.0000    148.40000    -2.68439
40.0000    148.40000    -2.68225
42.0000    148.30000    -2.68009
44.0000    148.20000    -2.67772
46.0000    148.20000    -2.67557
48.0000    148.10000    -2.6733
50.0000    148.00000    -2.67092
52.0000    148.00000    -2.66865
54.0000    147.90000    -2.66641
56.0000    147.80000    -2.66415
58.0000    147.70000    -2.66187
60.0000    147.60000    -2.65962
62.0000    147.50000    -2.6574
64.0000    147.50000    -2.6553
66.0000    147.40000    -2.65326
68.0000    147.30000    -2.65128
70.0000    147.20000    -2.64936
72.0000    147.10000    -2.64753
74.0000    147.00000    -2.64577
76.0000    146.80000    -2.64416
78.0000    146.70000    -2.64268
80.0000    146.60000    -2.6413
82.0000    146.50000    -2.64003
84.0000    146.40000    -2.63887
86.0000    146.30000    -2.63781
88.0000    146.10000    -2.637
90.0000    146.00000    -2.63631
92.0000    145.90000    -2.63571
94.0000    145.70000    -2.63534
96.0000    145.60000    -2.63513
98.0000    145.40000    -2.63502
100.0000    145.30000    -2.63519
102.0000    145.20000    -2.63543
104.0000    145.00000    -2.63596
106.0000    144.80000    -2.63658
108.0000    144.70000    -2.63745
110.0000    144.50000    -2.63848
112.0000    144.30000    -2.63965
114.0000    144.20000    -2.64109
116.0000    144.00000    -2.64268
118.0000    143.80000    -2.64444
120.0000    143.60000    -2.64637
122.0000    143.40000    -2.64848
124.0000    143.20000    -2.65077
126.0000    143.00000    -2.65323
128.0000    142.80000    -2.65587
130.0000    142.60000    -2.65866
132.0000    142.40000    -2.6616
134.0000    142.20000    -2.66466
136.0000    141.90000    -2.66786
138.0000    141.70000    -2.67121
140.0000    141.40000    -2.67462
142.0000    141.20000    -2.67822
144.0000    140.90000    -2.68186
146.0000    140.70000    -2.68558
148.0000    140.40000    -2.68941
150.0000    140.10000    -2.69329
152.0000    139.80000    -2.69721
154.0000    139.50000    -2.70116
156.0000    139.20000    -2.70513
158.0000    138.80000    -2.70913
160.0000    138.50000    -2.71313
162.0000    138.20000    -2.71706
164.0000    137.80000    -2.72104
166.0000    137.40000    -2.72492
168.0000    137.10000    -2.72871
170.0000    136.70000    -2.73247
172.0000    136.30000    -2.73612
174.0000    135.90000    -2.73965
176.0000    135.40000    -2.74307
178.0000    135.00000    -2.74635
179.0000    134.80000    -2.74791
180.0000    134.60000    -2.74941
181.0000    134.30000    -2.75092
182.0000    134.10000    -2.75236
183.0000    133.90000    -2.75371
184.0000    133.60000    -2.75506
185.0000    133.40000    -2.75634
186.0000    133.10000    -2.75753
187.0000    132.90000    -2.75872
188.0000    132.60000    -2.75978
189.0000    132.40000    -2.76084
190.0000    132.10000    -2.76179
191.0000    131.90000    -2.76269
192.0000    131.60000    -2.76353
193.0000    131.30000    -2.76424
194.0000    131.10000    -2.76494
195.0000    130.80000    -2.76555
196.0000    130.50000    -2.76605
197.0000    130.20000    -2.76647
198.0000    130.00000    -2.76679
199.0000    129.70000    -2.76707
200.0000    129.40000    -2.76724
201.0000    129.10000    -2.76733
202.0000    128.80000    -2.76731
203.0000    128.50000    -2.76718
204.0000    128.10000    -2.76697
205.0000    127.80000    -2.76669
206.0000    127.50000    -2.7663
207.0000    127.20000    -2.76579
208.0000    126.90000    -2.76514
209.0000    126.50000    -2.76445
210.0000    126.20000    -2.76363
211.0000    125.80000    -2.76268
212.0000    125.50000    -2.76167
213.0000    125.10000    -2.7605
214.0000    124.80000    -2.75925
215.0000    124.40000    -2.75791
216.0000    124.00000    -2.75641
217.0000    123.70000    -2.75482
218.0000    123.30000    -2.75316
219.0000    122.90000    -2.75137
220.0000    122.50000    -2.74947
221.0000    122.20000    -2.7472
222.0000    121.70000    -2.74551
223.0000    121.30000    -2.74328
224.0000    120.80000    -2.74095
225.0000    120.40000    -2.7386
226.0000    120.00000    -2.73612
227.0000    119.50000    -2.7335
228.0000    119.10000    -2.73089
229.0000    118.60000    -2.72813
230.0000    118.20000    -2.72534
231.0000    117.70000    -2.72249
232.0000    117.20000    -2.71956
233.0000    116.70000    -2.71658
234.0000    116.20000    -2.71356
235.0000    115.70000    -2.71052
236.0000    115.20000    -2.70746
237.0000    114.70000    -2.70437
238.0000    114.10000    -2.70124
239.0000    113.60000    -2.69822
240.0000    113.00000    -2.69512
241.0000    112.50000    -2.69217
242.0000    111.90000    -2.68923
243.0000    111.30000    -2.68634
244.0000    110.70000    -2.68356
245.0000    110.10000    -2.6809
246.0000    109.50000    -2.67836
247.0000    108.90000    -2.67593
248.0000    108.20000    -2.67378
249.0000    107.50000    -2.67173
250.0000    106.90000    -2.67002
251.0000    106.20000    -2.66855
252.0000    105.50000    -2.66737
253.0000    104.80000    -2.66652
254.0000    104.00000    -2.66605
255.0000    103.30000    -2.66607
256.0000    102.50000    -2.66651
257.0000    101.70000    -2.66747
258.0000    101.00000    -2.66907
259.0000    100.10000    -2.67137
260.0000    99.30000    -2.67443
261.0000    98.40000    -2.67822
262.0000    97.60000    -2.68306
263.0000    96.70000    -2.68892
264.0000    95.80000    -2.69592
265.0000    94.80000    -2.70434
266.0000    93.90000    -2.71415
267.0000    92.90000    -2.72579
268.0000    91.80000    -2.73935
269.0000    90.80000    -2.75525
270.0000    89.70000    -2.77365
271.0000    88.60000    -2.79508
272.0000    87.50000    -2.82001
273.0000    86.30000    -2.8491
274.0000    85.10000    -2.88306
275.0000    83.80000    -2.92269
276.0000    82.60000    -2.96962
277.0000    81.20000    -3.02519
278.0000    79.80000    -3.09124
279.0000    78.40000    -3.17111
280.0000    76.90000    -3.26788
281.0000    75.40000    -3.38749
282.0000    73.80000    -3.53711
283.0000    72.10000    -3.72831
284.0000    70.40000    -3.97964
285.0000    68.60000    -4.32052
286.0000    66.60000    -4.80692
287.0000    64.60000    -5.55191
288.0000    62.50000    -6.78111
289.0000    60.30000    -9.26278
290.0000    57.80000    -16.3829
291.0000    55.20000    -47.9034
292.0000    52.60000    -91.0902
290.908     55.5     (CEP)


==> anc/Fig10/Fig10aWVgw2.5LogRPQMPhdgCEP.dat <==
#This is for Log RPQM model data points for critical end point (CEP) with vector interaction and msigma=500 MeV for vector coupling \g_w=2.5.

#mu      temperature
301.82   31.1   


==> anc/Fig10/Fig10aWVgw2.75LogRPQMPhdgCEP.dat <==
#This is for Log RPQM model data points for critical end point (CEP) with vector interaction and msigma=500 MeV for vector coupling \g_w=2.75.


#mu        temp
305.711    13.5


==> anc/Fig10/Fig10aWVgw2LOGRPQMConoutrRq2Phdg.dat <==
#with vector intercation Log RPQM model data points for normalized susceptibility cnotour R_q=2,for msigma=500 MeV withvector coupling \g_w=2.0. 

#Temperature     leftmub      Rightmub       
   94.8160      266.1099      266.1099        
   94.0000      265.7199      268.1999        
   93.0000      266.1599      269.7899        
   92.0000      266.7699      271.1499        
   91.0000      267.4399      272.4099        
   90.0000      268.1399      273.5699        
   89.0000      268.8699      274.6699        
   88.0000      269.6099      275.6999        
   87.0000      270.3499      276.6899        
   86.0000      271.0899      277.6299        
   85.0000      271.8299      278.5199       
   84.0000      272.5599      279.3899        
   83.0000      273.2899      280.2199        
   82.0000      274.0199      281.0099        
   81.0000      274.7299      281.7799        
   80.0000      275.4299      282.5099        
   79.0000      276.1299      283.2099        
   78.0000      276.8199      283.8899        
   77.0000      277.4899      284.5399        
   76.0000      278.1599      285.1699        
   75.0000      278.8199      285.7799        
   74.0000      279.4599      286.3599        
   73.0000      280.0999      286.9199        
   72.0000      280.7199      287.4599        
   71.0000      281.3399      287.9799        
   70.0000      281.9399      288.4799        
   69.0000      282.5399      288.9699        
   68.0000      283.1200      289.4300        
   67.0000      283.7000      289.8800        
   66.0000      284.2700      290.3100        
   65.0000      284.8200      290.7300         
   64.0000      285.3700      291.1300         
   63.0000      285.9100      291.5100         
   62.0000      286.4400      291.8800         
   61.0000      286.9600      292.2400         
   60.0000      287.4700      292.5800         
   59.0000      287.9700      292.9100         
   58.0000      288.4600      293.2300         
   57.0000      288.9500      293.5300         
   56.0000      289.4300      293.8200         
   55.0000      289.9000      294.1000        
   54.0000      290.3600      294.3700        
   53.0000      290.8100      294.6300        
   52.0000      291.2600      294.8800        
   51.0000      291.7000      295.1200        
   50.0000      292.1300      295.3500        
   49.0000      292.5500      295.5600        
   48.0000      292.9700      295.7700        
   47.0000      293.3800      295.9700        
   46.0000      293.7900      296.1700        
   45.0000      294.1900      296.3500       
   44.0000      294.5800      296.5200       
   43.0000      294.9600      296.6900       
   42.0000      295.3400      296.8500       
   41.0000      295.7100      297.0000       
   40.0000      296.0800      297.1500       
   39.0000      296.4400      297.2900       
   38.0000      296.7900      297.4200       
   37.0000      297.1400           NaN       


==> anc/Fig10/Fig10aWgw1LOGRPQMContourRq2Phdg.dat <==
#with vector intercation Log RPQM model data points for normalized susceptibility cnotour R_q=2,for msigma=500 MeV withvector coupling \g_w=1.0. 

#Temperatur(MeV) leftmu(MeV)  right_mu(MeV)       
   121.0400      213.9699      213.9999       
   121.0200      213.6999      214.3599        
   120.9500      213.4799      214.8799        
   120.0000      213.9999      218.5499        
   119.0000      215.3699      221.4599        
   118.0000      216.9499      224.0499        
   117.0000      218.0000      226.4499        
   116.0000      220.3299      228.6999        
   115.0000      222.0499      230.8199        
   114.0000      223.7699      232.8499        
   113.0000      225.4899      234.7799        
   112.0000      227.1799      236.6299        
   111.0000      228.8599      238.4099        
   110.0000      230.5099      240.1199        
   109.0000      232.1399      241.7599        
   108.0000      233.7399      243.3499        
   107.0000      235.3199      244.8799        
   106.0000      236.8599      246.3499        
   105.0000      238.3799      247.7799        
   104.0000      239.8699      249.1499        
   103.0000      241.3299      250.4799        
   102.0000      242.7599      251.7699        
   101.0000      244.1699      253.0099        
   100.0000      245.5399      254.2199        
    99.0000      246.8899      255.3799        
    98.0000      248.2199      256.5099        
    97.0000      249.5099      257.5999        
    96.0000      250.7799      258.6599        
    95.0000      252.0299      259.6799         
    94.0000      253.2499      260.6699         
    93.0000      254.4499      261.6199         
    92.0000      255.6199      262.5499        
    91.0000      256.7699      263.4499         
    90.0000      257.8999      264.3199         
    89.0000      258.9999      265.1599         
    88.0000      260.0799      265.9699         
    87.0000      261.1399      266.7599        
    88.0000      262.1799      267.5199        
    85.0000      263.1899      268.2599       
    84.0000      264.1899      268.9799        
    83.0000      265.1699      269.6699        
    82.0000      266.1199      270.3399        
    81.0000      267.0599      270.9899        
    80.0000      267.9799      271.6099        
    79.0000      268.8799      272.2199       
    78.0000      269.7699      272.8099        
    77.0000      270.6399      273.3699        
    76.0000      271.4899      273.9199       
    75.0000      272.3199      274.4599       
    74.0000      273.1299      274.9699       
    73.0000      273.9299      275.4599       
    72.0000      274.7199      275.9399       
    71.0000      275.4899          #          


==> anc/Fig10/fig10b/Fig10bWVContourRq2gw1.0LOGRPQM.dat <==
#Log RPQM model data points for normalized susceptibility contor Rq=2 at vector coupling g_w=1.0 with vector interaction for msigma=500 MeV.All are given in MeV
#Temp-T_cep  Leftmub-mub_cep  Rightmub-mu_cep
35.0400      -50.1350      -50.1050
35.0200      -50.4050      -49.7450
34.9500      -50.6250      -49.2250
34.0000      -50.1050      -45.5550
33.0000      -48.7350      -42.6450
32.0000      -47.1550      -40.0550
31.0000      -46.1049      -37.6550
30.0000      -43.7750      -35.4050
29.0000      -42.0550      -33.2850
28.0000      -40.3350      -31.2550
27.0000      -38.6150      -29.3250
26.0000      -36.9250      -27.4750
25.0000      -35.2450      -25.6950
24.0000      -33.5950      -23.9850
23.0000      -31.9650      -22.3450
22.0000      -30.3650      -20.7550
21.0000      -28.7850      -19.2250
20.0000      -27.2450      -17.7550
19.0000      -25.7250      -16.3250
18.0000      -24.2350      -14.9550
17.0000      -22.7750      -13.6250
16.0000      -21.3450      -12.3350
15.0000      -19.9350      -11.0950
14.0000      -18.5650       -9.8850
13.0000      -17.2150       -8.7250
12.0000      -15.8850       -7.5950
11.0000      -14.5950       -6.5050
10.0000      -13.3250       -5.4450
9.0000      -12.0750       -4.4250
8.0000      -10.8550       -3.4350
7.0000       -9.6550       -2.4850
6.0000       -8.4850       -1.5550
5.0000       -7.3350       -0.6550
4.0000       -6.2050        0.2150
3.0000       -5.1050        1.0550
2.0000       -4.0250        1.8650
1.0000       -2.9650        2.6550
0.0000       -1.9250        3.4150
-1.0000       -0.9150        4.1550
-2.0000        0.0850        4.8750
-3.0000        1.0650        5.5650
-4.0000        2.0150        6.2350
-5.0000        2.9550        6.8850
-6.0000        3.8750        7.5050
-7.0000        4.7750        8.1150
-8.0000        5.6650        8.7050
-9.0000        6.5350        9.2650
-10.0000        7.3850        9.8150
-11.0000        8.2150       10.3550
-12.0000        9.0250       10.8650
-13.0000        9.8250       11.3550
-14.0000       10.6150       11.8350
-15.0000       11.3850          #


==> anc/Fig10/fig10b/Fig10bWVContourRq2gw2.0LOGRPQM.dat <==
#Log RPQM model data points for normalized susceptibility contor Rq=2 at vector coupling g_w=1.0 with vector interaction for msigma=500 MeV.All are given in MeV
#Temp-T_cep  Leftmub-mub_cep  Rightmub-mu_cep

-24.7981      -24.7981
-25.1881      -22.7081
-24.7481      -21.1181
-24.1381      -19.7581
35.5000      -23.4681      -18.4981
34.5000      -22.7681      -17.3381
33.5000      -22.0381      -16.2381
32.5000      -21.2981      -15.2081
31.5000      -20.5581      -14.2181
30.5000      -19.8181      -13.2781
29.5000      -19.0781      -12.3881
28.5000      -18.3481      -11.5181
27.5000      -17.6181      -10.6881
26.5000      -16.8881       -9.8981
25.5000      -16.1781       -9.1281
24.5000      -15.4781       -8.3981
23.5000      -14.7781       -7.6981
22.5000      -14.0881       -7.0181
21.5000      -13.4181       -6.3681
20.5000      -12.7481       -5.7381
19.5000      -12.0881       -5.1281
18.5000      -11.4481       -4.5481
17.5000      -10.8081       -3.9881
16.5000      -10.1881       -3.4481
15.5000       -9.5681       -2.9281
14.5000       -8.9681       -2.4281
13.5000       -8.3681       -1.9381
12.5000       -7.7880       -1.4780
11.5000       -7.2080       -1.0280
10.5000       -6.6380       -0.5980
9.5000       -6.0880       -0.1780
8.5000       -5.5380        0.2220
7.5000       -4.9980        0.6020
6.5000       -4.4680        0.9720
5.5000       -3.9480        1.3320
4.5000       -3.4380        1.6720
3.5000       -2.9380        2.0020
2.5000       -2.4480        2.3220
1.5000       -1.9580        2.6220
0.5000       -1.4780        2.9120
-0.5000       -1.0080        3.1920
-1.5000       -0.5480        3.4620
-2.5000       -0.0980        3.7220
-3.5000        0.3520        3.9720
-4.5000        0.7920        4.2120
-5.5000        1.2220        4.4420
-6.5000        1.6420        4.6520
-7.5000        2.0620        4.8620
-8.5000        2.4720        5.0620
-9.5000        2.8820        5.2620
-10.5000        3.2820        5.4420
-11.5000        3.6720        5.6120
-12.5000        4.0520        5.7820
-13.5000        4.4320        5.9420
-14.5000        4.8020        6.0920
-15.5000        5.1720        6.2420
 -16.5000        5.5320        6.3820
 -17.5000        5.8820        6.5120
-18.5000        6.2320          #


==> anc/Fig10/fig10b/Fig10bWVContourRq3gw1.0LOGRPQM.dat <==
# T_0=187 MeV, m_sigma=500 MeV, R_q=3.0 
# C1=86.0, C2=264.1049, C3=264.1049
# Original_T    Original_L    Original_R       Temp-C1       Left-C2      Right-C3
   110.0000      234.9799      234.9899        24.0000      -29.1250      -29.1150
   109.0000      235.4399      237.7899        23.0000      -28.6650      -26.3150
   108.0000      236.6199      239.7799        22.0000      -27.4850      -24.3250
   107.0000      237.8899      241.5999        21.0000      -26.2150      -22.5050
   106.0000      239.2099      243.2899        20.0000      -24.8950      -20.8150
   105.0000      240.5299      244.8999        19.0000      -23.5750      -19.2050
   104.0000      241.8599      246.4299        18.0000      -22.2450      -17.6750
   103.0000      243.1799      247.8899        17.0000      -20.9250      -16.2150
   102.0000      244.4899      249.2899        16.0000      -19.6150      -14.8150
   101.0000      245.7899      250.6299        15.0000      -18.3150      -13.4750
   100.0000      247.0599      251.9299        14.0000      -17.0450      -12.1750
    99.0000      248.3299      253.1699        13.0000      -15.7750      -10.9350
    98.0000      249.5699      254.3699        12.0000      -14.5350       -9.7350
    97.0000      250.7899      255.5299        11.0000      -13.3150       -8.5750
    96.0000      251.9999      256.6499        10.0000      -12.1050       -7.4550
    95.0000      253.1799      257.7299         9.0000      -10.9250       -6.3750
    94.0000      254.3499      258.7699         8.0000       -9.7550       -5.3350
    93.0000      255.4899      259.7699         7.0000       -8.6150       -4.3350
    92.0000      256.6099      260.7399         6.0000       -7.4950       -3.3650
    91.0000      257.7199      261.6799         5.0000       -6.3850       -2.4250
    90.0000      258.7999      262.5899         4.0000       -5.3050       -1.5150
    89.0000      259.8599      263.4699         3.0000       -4.2450       -0.6350
    88.0000      260.9099      264.3199         2.0000       -3.1950        0.2150
    87.0000      261.9299      265.1399         1.0000       -2.1750        1.0350
    86.0000      262.9299      265.9299         0.0000       -1.1750        1.8250
    85.0000      263.9199      266.6899        -1.0000       -0.1850        2.5850
    84.0000      264.8899      267.4399        -2.0000        0.7850        3.3350
    83.0000      265.8299      268.1499        -3.0000        1.7250        4.0450
    82.0000      266.7699      268.8499        -4.0000        2.6650        4.7450
    81.0000      267.6799      269.5099        -5.0000        3.5750        5.4050
    80.0000      268.5699      270.1599        -6.0000        4.4650        6.0550
    79.0000      269.4499      270.7899        -7.0000        5.3450        6.6850
    78.0000      270.3199      271.3899        -8.0000        6.2150        7.2850
    77.0000      271.1599      271.9799        -9.0000        7.0550        7.8750
    76.0000      271.9899          #           -10.0000        7.8850           #

==> anc/Fig10/fig10b/Fig10bWVContourRq3gw2.0LOGRPQM.dat <==
#Log RPQM model data points for normalized susceptibility contour Rq=3 at vector coupling g_w=2.0 with vector interaction for msigma=500 MeV.All are given in MeV

Temp-T_cep  Leftmub-mu_cep  Rightmub-mu_cep
26.1500      -13.5481      -13.5081
26.0000      -13.7481      -13.0681
25.5000      -13.7281      -12.3581
24.5000      -13.3781      -11.2881
23.5000      -12.9081      -10.3581
22.5000      -12.3981       -9.5081
21.5000      -11.8681       -8.7181
20.5000      -11.3181       -7.9781
19.5000      -10.7681       -7.2781
18.5000      -10.2081       -6.6181
17.5000       -9.6481       -5.9781
16.5000       -9.0981       -5.3781
15.5000       -8.5481       -4.7981
14.5000       -7.9981       -4.2481
13.5000       -7.4581       -3.7081
12.5000       -6.9180       -3.2080
11.5000       -6.3880       -2.7180
10.5000       -5.8580       -2.2480
9.5000       -5.3480       -1.7980
8.5000       -4.8380       -1.3680
7.5000       -4.3280       -0.9580
6.5000       -3.8280       -0.5580
5.5000       -3.3380       -0.1780
4.5000       -2.8580        0.1820
3.5000       -2.3780        0.5320
2.5000       -1.9080        0.8720
1.5000       -1.4480        1.1920
0.5000       -0.9980        1.5020
-0.5000       -0.5480        1.8020
-1.5000       -0.0980        2.0820
-2.5000        0.3320        2.3520
-3.5000        0.7620        2.6220
-4.5000        1.1820        2.8720
-5.5000        1.6020        3.1120
-6.5000        2.0120        3.3320
-7.5000        2.4120        3.5520
-8.5000        2.8120        3.7620
-9.5000        3.2020        3.9720
-10.5000        3.5820        4.1620
-11.5000        3.9620           NaN


==> anc/Fig10/fig10b/Fig10bWVContourRq5gw1.0LOGRPQM.dat <==
#Log RPQM model data points for normalized susceptibility contor Rq=5 at vector coupling g_w=1.0 with vector interaction for msigma=500 MeV.All are given in MeV
#Temp-T_cep  Leftmub-mub_cep  Rightmub-mu_cep
14.2660      -15.1350      -15.1250
14.2000      -15.2150      -14.8750
14.1000      -15.1750      -14.6450
14.0000      -15.1250      -14.4650
13.0000      -14.2250      -12.8550
12.0000      -13.1750      -11.4650
11.0000      -12.0950      -10.1650
10.0000      -11.0050       -8.9450
9.0000       -9.9150       -7.7750
8.0000       -8.8250       -6.6650
7.0000       -7.7450       -5.5950
6.0000       -6.6850       -4.5750
5.0000       -5.6350       -3.5950
4.0000       -4.6050       -2.6350
3.0000       -3.5850       -1.7150
2.0000       -2.5750       -0.8350
1.0000       -1.5850        0.0150
0.0000       -0.6150        0.8350
-1.0000        0.3450        1.6250
-2.0000        1.2850        2.3950
-3.0000        2.2050        3.1350
-4.0000        3.1150           #
-5.0000        4.0050           #


==> anc/Fig10/fig10b/Fig10bWVContourRq5gw2.0LOGRPQM.dat <==
#Log RPQM model data points for normalized susceptibility contor Rq=5 at vector coupling g_w=2.0 with vector interaction for msigma=500 MeV.
#Temp-T_cep  Leftmub-mub_cep  Rightmub-mu_cep
15.7000       -7.0381       -7.0281
15.5000       -7.1281       -6.7081
14.5000       -6.8681       -5.8681
13.5000       -6.4781       -5.1881
12.5000       -6.0480       -4.5780
11.5000       -5.5980       -4.0180
10.5000       -5.1480       -3.4780
9.5000       -4.6780       -2.9780
8.5000       -4.2180       -2.4980
7.5000       -3.7580       -2.0480
6.5000       -3.2980       -1.6180
5.5000       -2.8380       -1.2080
4.5000       -2.3880       -0.8180
3.5000       -1.9380       -0.4380
2.5000       -1.4980       -0.0780
1.5000       -1.0580        0.2620
0.5000       -0.6180        0.5920
-0.5000       -0.1980        0.9020
-1.5000        0.2320        1.2020
-2.5000        0.6520        1.4920
-3.5000        1.0620        1.7720
-4.5000        1.4720        2.0320
-5.5000        1.8720        2.2820
-6.5000        2.2719        2.5719


==> anc/Fig10/fig10b/Fig10bWVLogRPQMCEP.dat <==
#Log RPQM model data points for CEP in T-T_cep and mu-mu_cep plane for susceptibility contour.
#temperature-T_cep        #mu-mu_cep


0.0                        0.0 


==> anc/Fig11/Fig11aWVgw1.0sm500PolyglueRPQMCEP.dat <==
#For vector interaction PolyLog-Glue RPQM model data points for critical end point with vector interaction for vector coupling \g_w=1.0.
#mub(MeV)     temperature(MeV)
289.956         33.463


==> anc/Fig11/Fig11aWVgw1.0sm500PolyglueRPQMCrossoverPhdg.dat <==
#For vector interaction PolyLog-Glue RPQM model data points for crossover region with vector interaction for vector coupling \g_w=1.0.

# mu(MeV)    T_c(MeV)    
0.0000    157.30000    -1.99302
2.0000    157.30000    -1.99302
4.0000    157.20000    -1.99304
6.0000    157.20000    -1.99307
8.0000    157.20000    -1.99311
10.0000    157.20000    -1.99314
12.0000    157.10000    -1.99321
14.0000    157.10000    -1.99327
16.0000    157.00000    -1.99335
18.0000    156.90000    -1.99343
20.0000    156.90000    -1.99354
22.0000    156.80000    -1.99366
24.0000    156.70000    -1.99379
26.0000    156.60000    -1.99393
28.0000    156.50000    -1.99409
30.0000    156.40000    -1.99426
32.0000    156.20000    -1.99445
34.0000    156.10000    -1.99467
36.0000    156.00000    -1.99489
38.0000    155.70000    -1.99532
40.0000    155.70000    -1.99541
42.0000    155.50000    -1.99572
44.0000    155.30000    -1.99604
46.0000    155.10000    -1.99638
48.0000    154.90000    -1.99675
50.0000    154.70000    -1.99716
52.0000    154.50000    -1.9976
54.0000    154.30000    -1.99807
56.0000    154.10000    -1.99858
58.0000    153.90000    -1.99911
60.0000    153.60000    -1.9997
62.0000    153.40000    -2.00032
64.0000    153.10000    -2.00099
66.0000    152.80000    -2.0017
68.0000    152.60000    -2.00247
70.0000    152.30000    -2.00329
72.0000    152.00000    -2.00416
74.0000    151.70000    -2.00509
76.0000    151.40000    -2.00608
78.0000    151.00000    -2.00713
80.0000    150.70000    -2.00826
82.0000    150.40000    -2.00946
84.0000    150.00000    -2.01073
86.0000    149.70000    -2.01208
88.0000    149.30000    -2.01352
90.0000    148.90000    -2.01504
92.0000    148.50000    -2.01666
94.0000    148.10000    -2.01837
96.0000    147.70000    -2.02018
98.0000    147.30000    -2.02211
100.0000    146.90000    -2.02414
102.0000    146.40000    -2.02628
104.0000    146.00000    -2.02857
106.0000    145.50000    -2.03097
108.0000    145.10000    -2.03351
110.0000    144.60000    -2.03619
112.0000    144.10000    -2.03902
114.0000    143.60000    -2.04201
116.0000    143.10000    -2.04516
118.0000    142.60000    -2.04847
120.0000    142.00000    -2.05196
122.0000    141.50000    -2.05566
124.0000    141.00000    -2.05953
126.0000    140.40000    -2.06363
128.0000    139.80000    -2.06793
130.0000    139.20000    -2.07245
132.0000    138.60000    -2.07721
134.0000    138.00000    -2.08222
136.0000    137.40000    -2.08749
138.0000    136.80000    -2.09302
140.0000    136.10000    -2.09883
142.0000    135.50000    -2.10495
144.0000    134.80000    -2.11136
146.0000    134.20000    -2.11809
148.0000    133.50000    -2.12518
150.0000    132.80000    -2.13262
151.0000    132.40000    -2.13649
152.0000    132.10000    -2.14043
153.0000    131.70000    -2.14449
154.0000    131.30000    -2.14864
155.0000    131.00000    -2.15289
156.0000    130.60000    -2.15726
157.0000    130.20000    -2.16172
158.0000    129.90000    -2.16629
159.0000    129.50000    -2.17099
160.0000    129.10000    -2.17581
161.0000    128.70000    -2.18073
162.0000    128.30000    -2.18578
163.0000    127.90000    -2.19095
164.0000    127.50000    -2.19625
165.0000    127.10000    -2.20169
166.0000    126.70000    -2.20726
167.0000    126.30000    -2.21298
168.0000    125.90000    -2.21884
169.0000    125.50000    -2.22485
170.0000    125.10000    -2.23101
171.0000    124.70000    -2.23733
172.0000    124.30000    -2.2438
173.0000    123.90000    -2.25043
174.0000    123.40000    -2.25725
175.0000    123.00000    -2.26425
176.0000    122.60000    -2.27141
177.0000    122.10000    -2.27876
178.0000    121.70000    -2.28632
179.0000    121.30000    -2.29406
180.0000    120.80000    -2.30203
181.0000    120.40000    -2.31018
182.0000    119.90000    -2.31858
183.0000    119.40000    -2.32718
184.0000    119.00000    -2.33605
185.0000    118.50000    -2.34514
186.0000    118.10000    -2.35447
187.0000    117.60000    -2.36409
188.0000    117.10000    -2.37397
189.0000    116.60000    -2.38412
190.0000    116.10000    -2.39456
191.0000    115.70000    -2.40532
192.0000    115.20000    -2.41639
193.0000    114.70000    -2.42779
194.0000    114.20000    -2.43953
195.0000    113.70000    -2.45162
196.0000    113.20000    -2.46407
197.0000    112.60000    -2.47692
198.0000    112.10000    -2.49019
199.0000    111.60000    -2.50387
200.0000    111.10000    -2.51798
201.0000    110.60000    -2.53252
202.0000    110.00000    -2.54761
203.0000    109.50000    -2.56317
204.0000    108.90000    -2.57925
205.0000    108.40000    -2.59591
206.0000    107.80000    -2.61314
207.0000    107.30000    -2.63098
208.0000    106.70000    -2.64949
209.0000    106.10000    -2.66865
210.0000    105.60000    -2.68853
211.0000    105.00000    -2.70921
212.0000    104.40000    -2.73068
213.0000    103.80000    -2.75299
214.0000    103.20000    -2.7762
215.0000    102.60000    -2.80036
216.0000    102.00000    -2.82554
217.0000    102.20000    -2.89168
218.0000    100.80000    -2.87914
219.0000    100.10000    -2.9078
220.0000    99.50000    -2.93777
221.0000    98.90000    -2.96903
222.0000    98.20000    -3.00194
223.0000    97.60000    -3.0363
224.0000    96.90000    -3.07256
225.0000    96.20000    -3.11056
226.0000    95.60000    -3.15053
227.0000    94.90000    -3.19281
228.0000    94.20000    -3.23741
229.0000    93.50000    -3.28454
230.0000    92.80000    -3.33444
231.0000    92.10000    -3.38733
232.0000    91.30000    -3.44354
233.0000    90.60000    -3.50358
234.0000    89.90000    -3.56746
235.0000    89.10000    -3.63578
236.0000    88.40000    -3.70902
237.0000    87.60000    -3.78779
238.0000    86.80000    -3.87245
239.0000    86.00000    -3.96387
240.0000    85.30000    -4.06304
241.0000    84.40000    -4.17103
242.0000    83.60000    -4.28907
243.0000    82.80000    -4.41837
244.0000    82.00000    -4.55962
245.0000    81.10000    -4.71513
246.0000    80.20000    -4.8887
247.0000    79.40000    -5.08425
248.0000    78.50000    -5.30408
249.0000    77.60000    -5.55316
250.0000    76.70000    -5.83746
251.0000    75.70000    -6.16664
252.0000    74.80000    -6.5526
253.0000    73.80000    -7.00725
254.0000    72.80000    -7.55076
255.0000    71.90000    -8.22063
256.0000    70.80000    -9.06206
257.0000    69.80000    -10.1571
258.0000    68.80000    -11.5834
259.0000    67.70000    -13.6468
260.0000    66.60000    -16.704
261.0000    65.50000    -21.7566
262.0000    64.30000    -30.5069
263.0000    63.15700    -74.9845
263.4149    62.70000    


==> anc/Fig11/Fig11aWVgw1.0sm500PolyglueRPQMFOPhdg.dat <==
#For vector interaction PolyLog-Glue RPQM model data points for first order with vector interaction for vector coupling \g_w=1.0.

#mu(MeV)    T_c(MeV)
263.4149    62.7 
263.9999    62.0
264.7999    61.0
265.6999    60.0
266.5999    59.0
267.3999    58.0
268.1999    57.0
269.1999    56.0
269.8999    55.0
270.8000    54.0
271.7000    53.0
272.4000    52.0
273.2000    51.0
274.0000    50.0
274.8000    49.0
275.6000    48.0
276.4000    47.0
277.3000    46.0
277.9000    45.0
278.8000    44.0
279.4000    43.0
280.2000    42.0
281.0000    41.0
281.6000    40.0
282.3000    39.0
283.1000    38.0
283.8000    37.0
284.3000    36.0
285.0000    35.0
285.8000    34.0
286.3000    33.0
286.9000    32.0
287.7000    31.0					
288.3000    30.0
288.9000    29.0
289.5000    28.0
290.1000    27.0
290.7000    26.0
291.3000    25.0
291.8000    24.0
292.4000    23.0
293.0000    22.0
293.5000    21.0
294.1000    20.0
294.6000    19.0
295.2000    18.0
295.7000    17.0
296.3000    16.0
296.8000    15.0
297.4000    14.0
297.9000    13.0
299.1000    11.0 
299.7000    10.0
300.2000     9.0
300.8000     8.0
301.4000     7.0      








==> anc/Fig11/Fig11aWVgw1.5PolyglueRPQMFOPhdg.dat <==
#For vector interaction PolyLog-Glue RPQM model data points for FO with vector interaction for vector coupling \g_w=1.5.

#mub  temp
276.0  50.71
280.0  44.7
290.0  28.9
300.1  10
304.6  2.0


==> anc/Fig11/Fig11aWVgw1.5sm500PolyglueRPQMCEPPhdg.dat <==
#For vector interaction PolyLog-Glue RPQM model data points for critical end point with vector interaction for vector coupling \g_w=1.5.

#mub   temp
275.89  50.87


==> anc/Fig11/Fig11aWVgw1.5smPolyglueRPQMCrossoverPhdg.dat <==
#For vector interaction PolyLog-Glue RPQM model data points for crossover with vector interaction for vector coupling \g_w=1.5.

#mub    temp
0.0    157.3
10.0   157.3
20.0   157.02
40.0   156.35
#50.0
60.0    154.5
#70.0   152.6
80.0    151.1
100.0   147.8
110.0  145.52
120.0   143.2
130.0   140.7
140.0   137.6
150.0   134.69
160.0   130.97
170.0   126.83
180.0   122.98
190.0  118.26
200.0   113.16
210.0   107.98
220.0   101.98
230.0   95.38
240.0   88.16
250.0   79.87
260.0   70.44
270.0   58.9
275.0   52.18
275.5   51.45



==> anc/Fig11/Fig11aWVgw1sm500PolyglueRPQMContourRq2Phdg.dat <==
#with vector intercation PolyLog-glue RPQM model data points for normalized susceptibility cnotour R_q=2,for msigma=500 MeV withvector coupling \g_w=1.0. 

#temp   leftmub       rightmu
102.015 218.879       219.009 
102.01  218.769       219.139
102.0   218.659       219.279
101.8   218.119       220.409
101.5   217.959       221.469
101.0   218.019       222.879
100.0   218.589       225.249 
98.0    220.369       229.239 
96.0    222.509       232.729
94.0    224.819       235.909
92.0    227.219       238.859
90.0    229.661       241.630 
88.0    232.139       244.219
86.0    234.609       246.679 
84.0    237.079       248.999 
82.0    239.519       251.209 
80.0    241.939       253.309 
78.0    244.329       255.309
76.0    246.679       257.209
74.0    248.989       259.019
72.0    251.249       260.739
70.0    253.469       262.309
68.0    255.649       263.909 
66.0    257.769       265.409
64.0    259.909       266.809 
62.0     261.874      268.231
60.0    263.859       269.519
58.0    265.789       270.749 
56.0    267.669       271.919
54.0    269.499        273.009
52.0    271.279        274.009
50.0    273.009        275.009
49.5    273.439       275.329 
49.0    273.859        275.569
48.0    274.699         #
   



==> anc/Fig11/Fig11aWVgw2.0PolyglueRPQMCEP.dat <==
#PolyLog Glue RPQM model data points for critical end point with vector interaction for vector coupling \g_w=2.0.
#mub     temp
289.956  33.463


==> anc/Fig11/Fig11aWVgw2.0PolyglueRPQMContourRq2Phdg.dat <==
#with vector intercation PolyLog-glue RPQM model data points for normalized susceptibility cnotour R_q=2,for msigma=500 MeV withvector coupling \g_w=2.0. 

#Temperature       leftmu(MeV)  rightmu(MeV)
76.031              261.4599     261.5809 
76.029              261.420      261.6239  
75.993              261.1949     261.9189  
75.863              260.931      262.433  
75.463              260.705      263.430  
74.463              260.819      265.224  
72.463              261.743      268.032  
70.463              262.984      270.414 
68.463              264.364      272.547 
66.463              265.817      274.499  
64.463              267.308      276.306 
62.463              268.817      277.989 
60.463              270.329      279.563 
58.463              271.836      281.041 
56.463              273.329      282.430 
54.463              274.899      283.738
52.463              276.257      284.970  
50.463              277.685      286.132  
48.463              279.085      287.227  
46.463              280.456      288.259  
44.463              281.795      289.231  
42.463              283.103      290.147  
40.463              284.379     291.009
38.463              285.629      291.8199 
36.463              286.8399     292.579
34.363              288.019      293.289   
32.463              289.1589     293.900 
30.463              290.2759     294.5859 
28.463              291.3639     295.1679
25.463              292.9489     295.9639
23.463              293.9999     296.4449
21.463              294.9999     296.8869
19.463              295.9929     297.2919
17.463              296.9919     297.6619
                



==> anc/Fig11/Fig11aWVgw2.0PolyglueRPQMFOPhdg.dat <==
#PolyLog-glue RPQM model data points for FO region with g_w=2.0 with vector interaction.
#mub  temp
291.0  31.32
292.0  29.2
295.0  22.89
300.0  12.3
303.0  3.9
304.6  2.0


==> anc/Fig11/Fig11aWVgw2.0PolyglueRPQMcrossoverPhdg.dat <==
PolyLog glue RPQM model data points for vector coupling g_w=2.0  with vector interaction for crossover region with msigma=500 MeV.
#mub temp
0.0    157.3
10.0   157.3
20.0   157.3
30.0   157.32
40.0   156.8
50.0   155.86
60.0   154.962
70.0   153.494
80.0   152.44
90.0   151.537
100.0  149.54
110.0  147.87
120.0  145.78
140.0  140.75
150.0  137.98
160.0  134.21
180.0  128.02
190.0  122.04
200.0  116.99
210.0  112.83
220.0  106.96
230.0  100.34
240.0  92.86
250.0  84.93
260.0  75.38
270.0  64.54
280.0  51.1
290.0  33.35




==> anc/Fig11/Fig11aWVgw2.5PolyglueRPQMCEPPhdg.dat <==
#PolyLog glue RPQM model data point for CEP with vector interaction gw=2.5 for msigma=500 MeV.
#mub     temp
302.02   12.532


==> anc/Fig11/Fig11aWVgw2.75smPolyglueRPQMCEPPhdg.dat <==
#PolyLog glue RPQM model data point for CEP with vector interaction gw=2.75 for msigma=500 MeV.

#mu       temp
305.605  5.4


==> anc/Fig11/fig11b/Fig11bWVgw1.0CntrRq3PolyglueRPQM.dat <==
#With vector interaction PolyLog-glue RPQM model data points for normalized susceptibility contour Rq=3 for vector coupling \g_w=1.0.

#Temp-T_cep   Leftmu-mu_cep  Rightmu-mu_cep
26.3600       -26.9659       -26.8159
26.3000       -27.1859       -26.4559
25.8000       -27.2859       -25.1159
25.3000       -27.0459       -24.1259
23.3000       -25.4559       -20.8559
21.3000       -23.5359       -18.0559
19.3000       -21.4859       -15.5159
17.3000       -19.3559       -13.1659
15.3000       -17.2359       -10.9659
13.3000       -15.0859        -8.8959
11.3000       -12.9559        -6.9359
9.3000       -10.8459        -5.0959
7.3000        -8.7559        -3.3359
5.3000        -6.6959        -1.6759
3.3000        -4.6659        -0.0959
1.3000        -2.6759         1.4041
-0.7000        -0.7259         2.8241
-2.7000         1.1741         4.1841
-4.7000         3.0441         5.4641
-5.7000         3.9641         6.0841
-6.7000         4.8641         6.6941
-8.1000         6.1141         7.5141
-9.5000         7.3441         8.3041
-10.2000        7.9441           # 



==> anc/Fig11/fig11b/Fig11bWVgw1.0CntrRq5PolyglueRPQM.dat <==
#with vector intercation PolyLog-glue RPQM model data points for normalized susceptibility cnotour R_q=5,for msigma=500 MeV withvector coupling \g_w=1.0. 

#T-T_cep    Leftmu-mu_cep(MeV)   Rightmu-mu_cep(MeV)
15.6300       -14.7259          -14.6459
15.3000       -14.7959          -13.8759
14.8000       -14.5159          -13.0959
13.3000       -13.3359          -11.1459
11.3000       -11.5359          -8.8859
9.3000        -9.6459           -6.8359
7.3000        -7.7259           -4.9359
5.3000        -5.8059           -3.1559
3.3000        -3.8859           -1.4759
1.3000        -1.9859            0.1041
-0.7000        -0.1159           1.5941
-2.7000         1.7241           3.0041
-5.7000         4.4341           4.9841
-6.7000         5.3141            # 


==> anc/Fig11/fig11b/Fig11bWVgw1.0ContourRq2PolyglueRPQM.dat <==
#With vector interaction PolyLog-glue RPQM model data point for normalized susceptibility contour Rq=2 for vector coupling \g_w=1.0.
#Temp-T_cep   #Leftmu-mu_cep  (Rightmu-mu_cep)(MeV)
39.3150       -44.5359       -44.4059
39.3100       -44.6459       -44.2759
39.3000       -44.7559       -44.1359
39.1000       -45.2959       -43.0059
38.8000       -45.4559       -41.9459
38.3000       -45.3959       -40.5359
37.3000       -44.8259       -38.1659
35.3000       -43.0459       -34.1759
33.3000       -40.9059       -30.6859
31.3000       -38.5959       -27.5059
29.3000       -36.1959       -24.5559
27.3000       -33.7539       -21.7849
25.3000       -31.2759       -19.1959
23.3000       -28.8059       -16.7359
21.3000       -26.3359       -14.4159
19.3000       -23.8959       -12.2059
17.3000       -21.4759       -10.1059
15.3000       -19.0859        -8.1059
13.3000       -16.7359        -6.2059
11.3000       -14.4259        -4.3959
9.3000        -12.1659        -2.6759
7.3000        -9.9459         -1.1059
5.3000        -7.7659          0.4941
3.3000        -5.6459          1.9941
1.3000        -3.5059          3.3941
-0.7000        -1.5409         4.8161
-2.7000         0.4441         6.1041
-4.7000         2.3741         7.3341
-6.7000         4.2541         8.5041
-8.7000         6.0841         9.5941
-10.7000        7.8641         10.5941
-12.7000        9.5941         11.5941
-13.2000        10.0241        11.9141
-13.7000        10.4441        12.1541
-14.1000        10.7841        12.3441
-14.8000        11.3641        12.6741
-15.6000        12.0241        13.0341
-15.9000        12.2641          #


==> anc/Fig11/fig11b/Fig11bWVgw2.0CntourRq3PolyglueRPQM.dat <==
#with vector intercation PolyLog-glue RPQM model data points for normalized susceptibility cnotour R_q=3,for msigma=500 MeV withvector coupling \g_w=2.0. 

#T-T_cep(MeV) Leftmu-mu_cep(MeV)  Rightmu-mu_cep(MeV)
28.2659       -16.5391           -16.5151
28.2620       -16.5941           -16.4560
28.2200       -16.7290           -16.2570
28.0000       -16.8880           -15.7600
27.0000       -16.7540           -14.3760
25.0000       -15.8760           -12.3050
23.0000       -14.7480           -10.5520
21.0000       -13.5490           -8.9820
19.0000       -12.3090           -7.5460
17.0000       -11.0530           -6.2190
15.0000        -9.7940           -4.9860
13.0000        -8.5440           -3.8360
11.0000        -7.3060           -2.7620
9.0000        -6.0850            -1.7560
7.0000        -4.8770            -0.8170
5.0000        -3.7070             0.0630
3.0000        -2.5470             0.8930
1.0000        -1.4270             1.6630
-1.0000        -0.3270            2.3880
-3.0000         0.7509            3.0629
-5.0000         1.8029            3.6909
-8.0000         3.3399            4.5509
-10.0000         4.3409           5.0699
-12.0000         5.3279           #


==> anc/Fig11/fig11b/Fig11bWVgw2.0CntrRq2PolyglueRPQM.dat <==
#With vector interaction PolyLog-glue RPQM model data point for normalized susceptibility contour Rq=2 for vector coupling \g_w=2.0.
#T-T_cep    #Leftmu-mu_cep  Rightmu-mu_cep
42.5680       -28.4961        -28.3751
42.5660       -28.5360        -28.3321
42.5300       -28.7611        -28.0371
42.4000       -29.0250        -27.5230
42.0000       -29.2510        -26.5260
41.0000       -29.1370        -24.7320
39.0000       -28.2130        -21.9240
37.0000       -26.9720        -19.5420
35.0000       -25.5920        -17.4090
33.0000       -24.1390        -15.4570
31.0000       -22.6480        -13.6500
29.0000       -21.1390        -11.9670
27.0000       -19.6270        -10.3930
25.0000       -18.1200        -8.9150
23.0000       -16.6270        -7.5260
21.0000       -15.0570        -6.2180
19.0000       -13.6990        -4.9860
17.0000       -12.2710        -3.8240
15.0000       -10.8710        -2.7290
13.0000        -9.5000        -1.6970
11.0000        -8.1610        -0.7250
9.0000        -6.8530          0.1910
7.0000        -5.5761          1.0530
5.0000        -4.3270          1.8639
3.0000        -3.1161          2.6230
0.9000        -1.9370          3.3330
-1.0000        -0.7971         3.9440
-3.0000         0.3199         4.6299
-5.0000         1.4079         5.2119
-8.0000         2.9929         6.0079
-10.0000         4.0439        6.4889
-12.0000         5.0439        6.9309
-14.0000         6.0369        7.3359
-16.0000         7.0359        7.7059
        


==> anc/Fig11/fig11b/Fig11bWVgw2.0ContourRq5PolyglueRPQM.dat <==
#with vector intercation PolyLog-glue RPQM model data points for normalized susceptibility cnotour R_q=5,for msigma=500 MeV withvector coupling \g_w=2.0. 

#T-T_cep(MeV) leftmub-mub_cep(MeV) Rightmub-mub_cep(MeV)
16.7000          -8.9521        -8.6741
16.4000          -8.9810        -8.2690
16.0000          -8.8770        -7.8670
15.0000          -8.4970        -7.0190
13.0000          -7.5270        -5.5860
11.0000          -6.4670        -4.3290
9.0000           -5.3760        -3.1900
7.0000           -4.2670        -2.1470
5.0000           -3.1770        -1.1770
3.0000           -2.0870        -0.2870
1.0000           -1.0070         0.5530
-1.0000           0.0410         1.3339
-3.0000           1.0790         2.0550
-5.0000           2.0989         2.7259
-6.0000           2.6019         3.0429
-7.0000           3.0999          #


==> anc/Fig11/fig11b/FigWV11bPolyglueRPQMcep.dat <==
#PolyLog glue data points for CEP in T-T_cep and mu-mu_cep plane for contour.
#mub-mu_cep   temperature-T_cep
0.0            0.0


==> anc/Fig2/Fig2aRQMsm500ContourRq2mpi138.dat <==
##RQM model data points for normalized susceptibility contour R_q=2, for \msigma=500 MeV.
temperature      leftmub                  rightmub 
68.013          230.6609                 230.7909  
68.01           230.582                  230.87    
68.0            230.462                  231.027
67.5            229.725                   233.1                                                          
67.00            229.753                   234.499
66.0            230.237                  236.753                                                                         
65.00            230.975                 238.731
64.00           231.845                  240.551
62.0            233.825                  243.880
61.0            234.895                  245.428
60.0            236.004                  246.914
59.0            237.19                   248.344 
58.0            238.3109                 249.725
57.0           239.498                  251.060 
56.0            240.706                  252.352
55.00           241.930                  253.604    
54.00           243.167                  254.818
53.00           244.417                  255.996
52.00           245.678                  257.139 
50.71           247.318                  258.565
49.71           248.596                  259.632  
48.71           249.899                  260.599
47.71           251.175                  261.677  
46.71           252.471                  262.655
45.71           253.772                  263.604
44.71           255.075                  264.500
43.71           256.380                  265.419        
42.71           257.688                  266.2
40.71           260.303                  267.937                 
39.71           261.699                  268.725
38.71           262.99                   269.486  
36.0            266.452                  271.422
35.0            267.751                  272.091  
34.00           269.047                   272.736 
33.0            270.340                  273.356 
32.71           270.714                  273.532 
30.71           273.282                  274.688  
29.61           274.684                   #



==> anc/Fig2/Fig2ampi0RQMsm400PhdgFO.dat <==
#this data is for first order region (FO)  in RQM model with msigma= 400 for the light chiral limit study (mpi=0).

#rmub(MeV)   #Temperature_c(MeV)
195.0        65.5
196.0        64.7
197.0        64.0
198.0        63.2 
200.0        61.7
210.0        54.7
220.0        47.5
230.0        40.9
240.0        34.5
250.0        28.8
260.0        22.3
270.0        16.4
280.0        10.7
290.0         4.7
295.0        0.96
#298.0



==> anc/Fig2/Fig2ampi0RQMsm400PhdgSO.dat <==
#RQM model data points for second order region,  for msigma= 400 MeV in the light chiral limit study (mpi=0).
#rmub(MeV)     #Temperature(MeV)
0.0             122.4      
10.0            122.0      
20.0            121.8
30.0            121.1
40.0            120.3
50.0            119.2
60.0            117.9
70.0            116.3
80.0            114.4
90.0            112.2
100.0           109.8
110.0           107.2   
120.0           103.9
130.0           100.6
140.0            96.7
150.0           92.5
160.0           87.6
170.0           82.2 
180.0           76.2
190.0           69.4
192.0            67.8
193.0            67.1 
194.0            66.4


==> anc/Fig2/Fig2ampi0RQMsm400PhdgTCP.dat <==
#This data represents the tricritical point in the light chiral limit for RQM model m_sigma = 400 MeV.
#tricritical point (mub,temp)=(194.6,65.9)
#rmub(MeV)   Temperature(MeV)
194.6           65.9


==> anc/Fig2/Fig2ampi0RQMsm500PhdgFO.dat <==
# RQM model data points for First order region in the light chiral limit (mpi=0),for msigma=500 MeV.

#mu(MeV) Temperature(MeV) 
221.0   70.9059
222.0   70.0650
224.0   68.4530
225.0   67.6529
230.0   63.6529
235.0   59.7500
240.0   55.6850
245.0   51.9920
250.0   48.1230
255.0   44.2439
260.0   40.3380
270.0   32.3610
275.0   28.239 
280.0   23.9780
285.0   19.5179 
290.0   14.7449
295.0   09.2449
300.0   04.2800
302.0   0.9499




==> anc/Fig2/Fig2ampi0RQMsm500PhdgSO.dat <==
# RQM model data points for second order region in the  light chiral limit, for msigma=500 MeV.

#mu(MeV) Temperature_c(MeV) 
0.0    136.8099
10.0   136.6999
20.0   136.35099
30.0   135.815002
40.0   135.061996
50.0   134.000
60.0   132.888
70.0   131.4579
80.0   129.7859
90.0   127.8820
100.0  125.7500
110.0  123.2829
120.0  120.58201
130.0  117.2829
140.0  114.257
150.0  110.6110
160.0  106.59100 
170.0  102.16799
180.0  97.29599
190.0  91.94001
200.0  85.9300
210.0  79.2379
211.0  78.5230
212.0  77.7990
213.0  77.0660
214.0  76.3229
215.0  75.5719
216.0  74.80899
217.0  74.04100
218.0  73.2720
219.0  72.4690
220.0  71.6446
220.10 71.5643



==> anc/Fig2/Fig2ampi0RQMsm500PhdgTCP.dat <==
# this data has been calculated in the light chiral limit (mpi=0), RQM 2+1 flavor for msigma=500 MeV.
# data points below show the tricritical point. 
# triCritical  point(TCP) (mub,temp) =(220.15 MeV, 71.52 MeV).
#mu(MeV)    Temperature(MeV) 
220.15        71.52




==> anc/Fig2/Fig2ampi138RQMContourRq2RQMsm400.dat <==
#RQM model data points for normalized susceptibility contour R_q=2, for msigma=400 MeV.
   # Temperature      #Leftmub         #Rightmub
        60.0501       215.0330       215.0720
        60.0400       214.8200       215.3130 
        60.0000       214.5740       215.6690 
        59.5000       214.0260       217.5000  
        59.0000       214.0720       218.9320 
        58.0000       214.5830       221.1610 
        57.0000       215.3500       223.1080 
        56.0000       216.2570       224.8930 
        55.0000       217.2600       226.5610  
        54.0000       218.3320       228.1370  
        53.0000       219.4580       229.6370 
        52.0000       220.6300       231.0690  
        51.0000       221.8390       232.4430  
        50.0000       223.0810       233.7620  
        48.0000       225.6470       236.2560 
        47.0000       226.9650       237.4360 
        46.0000       228.3040       238.5740 
        45.0000       229.6620       239.6730  
        44.0000       231.0380       240.7340 
        43.0000       232.4300       241.7580 
        42.0000       233.8370       242.7470  
        41.0000       235.2590       243.7010  
        40.0000       236.6940       244.6220 
        39.0000       238.1430       245.5100 
        38.0000       239.6050       246.3670 
        37.0000       241.0780       247.1910 
        36.0000       242.5630       247.9860 
        35.0000       244.0610       248.7500 
        34.0000       245.5700       249.4850  
        33.0000       247.0900       250.1900 
        32.0000       248.6210       250.8670 
        31.0000       250.1630       251.5150 
        30.1000       251.5600       251.5600 


==> anc/Fig2/Fig2ampi138RQMPhdgCrossover.dat <==
#this data represents the crossover region in the RQM model phase diagram calculation at the physical point (mpi=138).
#mub(MeV)         #Temperature(T_c^chi)(MeV)
  000.0		133.6        
  002.0		133.6
  006.0		133.6
  010.0		133.6
  016.0		133.3
  020.0		133.1
  024.0		132.8
  028.0		132.6 
  030.0		132.6
  034.0		132.3
  038.0		132.1
  040.0		131.8
  044.0		131.3
  048.0		131.1
  050.0		130.8
  054.0		130.3
  058.0		129.8
  060.0		129.6
  064.0		129.1
  068.0		128.6
  070.0		128.1
  074.0		127.5
  078.0		126.8
  080.0		126.5
  084.0		125.8
  088.0		125.0		
  090.0		124.6
  094.0		123.8
  098.0		122.9
  100.0		122.5
  104.0		121.5
  108.0		120.5
  110.0		120.0
  114.0		118.9
  118.0		117.8
  120.0		117.1
  124.0		116.0	
  128.0		114.8
  130.0		114.1
  134.0		112.9
  138.0		111.5
  140.0		110.8
  144.0		109.4
  148.0		108.1
  150.0		107.3
  154.0		105.8
  158.0		104.1 
  160.0		103.2
  164.0		101.6
  168.0		099.8
  170.0		098.9
  174.0		097.1
  178.0		095.2
  180.0		094.2
  184.0		092.2
  188.0		090.2
  190.0		089.2
  194.0		087.1
  198.0		084.9
  200.0		083.8
  204.0		081.6
  208.0		079.3
  210.0		078.2
  214.0		075.8
  218.0		073.3
  220.0		072.1
  224.0		069.6
  228.0		067.1
  230.0		065.9
  234.0		063.2
  238.0		060.5
  240.0		059.1
  244.0		056.3
  248.0		053.4
  250.0		051.9
  254.0		048.7
  258.0		045.4
  260.0		043.7
  262.0		041.9
  264.0		040.0
  265.0		039.11	
  265.3                038.8342
  265.305              038.8293
  265.31		038.8244
  265.32  		038.8144


==> anc/Fig2/Fig2ampi138RQMsg500PhdgCEP.dat <==
#This data represents the critical end point (CEP) in the RQM model at the physical point (mpi=138).

#mub(mu_cep)(MeV)   #Temperature(T_cep)(MeV)
 265.42	                 38.71


==> anc/Fig2/Fig2ampi138RQMsm400PhdgCEP.dat <==
#RQM (msigma=400) model data points for critical end point(CEP) at the physical point (mpi=138).
#(mu_cep,T_cep) =(243.12,37.026)
#mub(mu_cep)(MeV)  #Temperature(T_cep)(MeV)
 243.12		    037.026 


==> anc/Fig2/Fig2ampi138RQMsm400PhdgCrossover.dat <==
#RQM  model with msigma=400,  data points for crossover region at the physical point (mpi=138). 
#mub(MeV)   #Temperature(T_c^chi)(MeV)
  000.0		121.1       
  010.0		121.0
  020.0		120.7
  030.0		120.0
  040.0		119.2
  046.0         118.6
  050.0		118.1
  054.0		117.6
  058.0		117.1
  062.0		116.5
  066.0		115.8
  070.0		115.1
  074.0		114.5
  078.0		113.8
  082.0		112.8
  086.0		112.1		
  090.0		111.2
  094.0		110.3
  098.0		109.2
  102.0		108.1
  106.0		106.9
  110.0		105.8
  114.0		104.6
  118.0		103.3
  122.0		102.1
  126.0		100.6	
  130.0		099.3
  134.0		097.8
  138.0		096.3
  142.0		094.6
  146.0		093.0
  150.0		091.3
  154.0		089.6
  158.0		087.6 
  162.0		085.8
  166.0		083.9
  170.0		081.9
  174.0		079.9
  178.0		077.8
  182.0		075.6
  186.0		073.5
  190.0		071.4
  194.0		069.1
  198.0		066.9
  202.0		064.6
  206.0		062.2
  210.0		059.9
  214.0		057.5
  218.0		055.0
  222.0		052.5
  226.0		049.9
  230.0	        047.3373
  232.0                045.794
  234.0		044.359
  236.0		042.848
  238.0		041.287
  240.0		039.682
  242.0		038.005
  243.0		037.133
  243.06	037.08



==> anc/Fig2/Fig2ampi138RQMsm400PhdgFO.dat <==
 #RQM  model with msigma=400,  data points for FO region at the physical point (mpi=138). 
#mub(MeV)      Temperature(T_c^chi)(MeV)
  243.18         037.015  	
  243.2		 037.002  
  243.24	 036.968  
  244.0		036.336
  245.0		035.543
  246.0		034.776
  248.0         033.290
  250.0		031.853
  254.0		029.084
  258.0		026.424
  262.0		023.852
  266.0		021.354
  270.0		018.924
  274.0		016.553
  278.0		014.233
  282.0		011.954
  286.0		009.701
  290.0		007.450
  294.0		005.154
  298.0		002.688
  300.0		001.209
  301.0		000.186
  302.0		000.185


==> anc/Fig2/Fig2ampi138RQMsm500PhdgFO.dat <==
#This data represent the RQM model data for first order region at the physical point (mpi=138).
#mub(MeV)      #Temperature(T_c^chi)(MeV)
  265.5		038.6795 
  265.52	038.660  
  266.0		038.2173
  267.0		037.2826
  270.0		034.6306
  272.0		032.9106
  274.0		031.207
  276.0		029.5116
  278.0		027.8206
  282.0		24.4266
  286.0		20.9926
  288.0		19.2476
  290.0		17.4448
  292.0		15.6368
  294.0		13.7798
  296.0		11.8451
  298.0		09.808
  300.0		07.5863
  302.0		04.9554
  304.0		00.1823


==> anc/Fig2/fig2b/Fig2bContourRq2QMsm500.dat <==
#QM(2+1f) model data points for normalized susceptibility contour  Rq=2,for msigma=500 MeV
#Temperature(MeV)   leftmub(MeV)     righttmub(MeV) 

115.5179     110.561       110.597 
115.470      110.490       111.039            
114.900      111.997       113.912
114.52       113.192       115.584 
113.52       116.447       119.685
111.52       122.957       127.152 
109.52       129.299       133.971         
107.52       135.344       140.305
105.52       141.193       146.239
103.52       146.834       151.700
101.52       152.299       157.128
99.52        157.568       162.159
97.52        162.696       166.953
95.52        167.684       171.529 
93.52        172.545       175.907
91.52        177.291       180.000
90.52        179.623       182.133 
89.52        181.931        #



==> anc/Fig2/fig2b/Fig2bContourRq2sm500PQM.dat <==
#PQM model data points for normalized susceptibility contour R_q=2,for msigma=500 MeV
#Temperature(MeV) leftmu(MeV)    rightmub(MeV)
139.0            125.447           125.508
138.7            126.465           126.642
138.6            126.810           127.009
138.5            127.154           127.373
138.4            127.498           127.733
138.25           128.013           128.272
138.0            128.868           129.158
137.9            129.2079          129.5089 
137.8            129.548           129.858            
137.7            129.886           130.206
137.6            130.223           130.552                               
137.5            130.559           130.897                                                                                                                                                         
137.4            130.894           131.240
137.3            131.228           131.582 
137.15           131.727           132.091
137.0            132.223           132.597
136.85           132.717           133.101
136.7            133.208           133.601
136.35           134.345           134.756 
136.0            135.468           135.895
135.7            136.480           136.860  
135.5            137.152           137.498 
135.0            138.817           139.071







==> anc/Fig2/fig2b/Fig2bPQMPhdgsm500CEP.dat <==
#QM model data points for critical end point with msigma=500 MeV.
#rmub(mu_cep)(MeV)         #Tempperature(T_cep)(MeV)
129.6                      137.7


==> anc/Fig2/fig2b/Fig2bPQMsg500PhdgCrossoverPolyLogglueT0187.dat <==
#PolyLog_glue PQM model data points for crossover region for msigma=500 MeV at the physical point (mpi=138) .
#mu(MeV)   Temperature(T_c^chi)(MeV)
0            155.2
20           154.8
40           153.6
60           151.6
80           148.7
100          145.0
120          140.3
129.6        137.703


==> anc/Fig2/fig2b/Fig2bPQMsm500PhdgCEPPolyLogglueT0187.dat <==
# data point show critical end point (CEP) in PolyLog-glue PQM model for msigma=500 MeV. 
# Critical End point(CEP)=(\mu=129.6 MeV, T=137.703 MeV).
#mub(mu_cep)(MeV)     Temperature(T_cep)(MeV)
129.6                  137.703


==> anc/Fig2/fig2b/Fig2bPQMsm500PhdgFOPolyLogglueT0187.dat <==
# PolyLog_glue PQM model data points for first order,for msigma=500 MeV at the physical point (mpi=138) .
# data points below show . 

#mu(MeV)   Temperature(T_c^chi)(MeV)
129.6      137.703
130        137.5
140        135.1
150        131.4 
160        128.09 
170        124.5 
180        120.9
190        116.5
200        112.0
210        107.2
220        101.8
230        96.3
240        90.1
245        86.7
250        83.1
255        79.5
260        75.6
265        71.4
270        67.0
275        62.2
280        57.0
285        51.2
290        44.8
295        37.4
300        28.8
302.1       25
304.3       20
306.7       15
309.0       10
310.6       5
310.9       1


==> anc/Fig2/fig2b/Fig2bQMPhdgsm500CEP.dat <==
#QM model data points for critical end point ,for msigma=500 MeV.
#mub(mu_cep)(MeV)   Temperature(T_cep)(MeV)
# 165.24	        97.52




==> anc/Fig2/fig2b/Fig2bQMPhdgsm500Crossover.dat <==
#QM model data points for crossover region in the mu-T plane phase diagram with msigma=500 MeV.
#mub(MeV)    #Temperature(T_c^chi)(MeV)
  000.0		129.0     
  008.0		129.0
  010.0		128.9
  014.0		128.8
  018.0		128.7
  020.0		128.6
  024.0		128.4
  028.0		128.2 
  030.0		128.1
  034.0		127.8
  038.0		127.5
  040.0		127.3
  044.0		126.9
  048.0		126.5
  050.0		126.3
  054.0		125.9
  058.0		125.4
  060.0		125.1
  064.0		124.6
  068.0		124.0
  070.0		123.7
  074.0		123.0
  078.0		122.4
  080.0		122.0
  084.0		121.3
  088.0		120.5		
  090.0		120.1
  094.0		119.3
  098.0		118.4
  100.0		118.012
  104.0		117.116
  108.0		116.149
  110.0		115.654
  114.0		114.615
  118.0		113.556
  120.0		112.996
  124.0		111.859	
  128.0		110.690
  130.0		110.082
  134.0		108.832
  138.0		107.551
  140.0		106.887
  144.0		105.529
  148.0		104.126
  150.0		103.410
  152.0		102.6
  154.0		101.933
  156.0		101.1
  158.0		100.408 
  160.0		99.6292
  162.0                98.834
  164.0		98.028
  165.0                97.620
  165.5		97.4152
  165.52               97.4070
  165.54               97.3988
  165.55               97.3947
  165.56		97.3922


==> anc/Fig2/fig2b/Fig2bQMPhdgsm500FO.dat <==
#QM model data points for first order region with msigma=500 MeV.  
  #mub(MeV)    #Temperature(T_c^chi)(MeV)
  165.5		97.4152    
  165.52        97.4070
  165.54        97.3988
  165.55        97.3947
  165.56	97.3922
  166.0         97.2508		
  168.0		096.4298
  170.0		095.6039
  172.0		094.770
  174.0		093.930
  176.0		093.082
  178.0		092.226
  180.0		091.361
  182.0		090.488
  184.0		089.607
  186.0		088.718
  188.0		087.820
  190.0		086.914
  192.0		086.00
  194.0		085.079
  196.0		084.149
  198.0		083.210
  200.0		082.264
  202.0		081.310
  204.0		080.347
  206.0		079.377
  208.0		078.399
  210.0		077.413
  212.0		076.420
  214.0		075.418
  216.0		074.409
  218.0		073.392
  220.0		072.367
  222.0		071.334
  224.0		070.294
  226.0		069.245
  228.0		068.188
  230.0		067.124
  232.0		066.051
  234.0		064.969
  236.0		063.879
  238.0		062.780
  240.0		061.672
  242.0		060.555
  244.0		059.428
  246.0		058.291
  248.0		057.145
  250.0		055.987
  252.0		054.819
  254.0		053.639
  256.0		052.446
  258.0		051.241
  260.0		050.02
  262.0		048.791
  264.0		047.543
  266.0		046.280
  268.0		045.000
  270.0		043.701
  272.0		042.384
  274.0		041.045
  276.0		039.684
  278.0		038.298
  280.0		036.886
  282.0		035.445
  284.0		033.972
  286.0		032.463
  288.0		030.915
  290.0		029.321
  291.9996		027.677
  294.0		025.973
  296.0		024.201
  298.0		022.345
  300.0005		020.386
  304.0241		016.0
  307.0549		012.0
  308.2988             010.0
  309.3339		008.0
  310.0		006.393
  310.7038		004.0
  311.034		002.0
  311.1402		000.3


==> anc/Fig3/Fig3ampi0LOGRPQMsig500PhdgSO.dat <==
#this data is for second order region in the light chiral limit (mpi=0) for RQM 2+1 flavor for msigma=500 MeV.

#mu(MeV) Temperature(MeV) 
0.0      164.528198  
10.0     164.4389
20.0     164.160004
30.0     163.72099
40.0     163.091033
50.0     162.3
60.0     161.279007 
70.0     160.1
80.0     158.7
90.0     156.966003
100.0    155.371022
110.0    150.23
120.0    151.197998
130.0    148.781998
140.0    146.1000
150.0    143.229004
160.0    139.8000
170.0    136.578003
180.0    132.753006
185.0    130.686005
186.0    130.261002
187.0    129.830002
188.0    129.393005
189.0    128.953003
190.0    128.507004
193.0    127.59800
194.0    126.66999




==> anc/Fig3/Fig3ampi0LOGRPQMsm400PhdTCP.dat <==
#this represents the tricritical point for Log RPQM (t0=187) model with msigma = 400 MeV in the light chiral limit (mpi=0).
#mub(mu_tcp(MeV)   #Temperature(T_tcp(MeV)
164.205               126.41


==> anc/Fig3/Fig3ampi0LOGRPQMsm400PhdgSO.dat <==
#this data represents second order region for Log RPQM model in the light chiral limit study,for msigma=400 MeV.

#mub(MeV)    #Temperature(MeV)
0.0          154.4
10.0         154.3
20.0         154.1
30.0         153.6
40.0         152.9 
50.0         152.1
60.0         151.1
70.0         149.8
80.0         148.4
90.0         146.6
100.0        144.9
110.0        142.8
120.0        140.5
130.0        137.9
140.0        135.0 
150.0        131.8
160.0        128.1
161.0        127.8
162.0        127.3
163.0        126.9
164.0        126.4





==> anc/Fig3/Fig3ampi0LOGRPQMsm500PhdgTCP.dat <==
#RQM model data points for tricritial point (TCP) in light chiral limit (mpi=0), for msigma=500 MeV.

#mu_(mu_tcp)(MeV)       Temperature(T_tcp)(MeV) 
194.3                   126.528






















==> anc/Fig3/Fig3ampi0LOGRQMsm400PhdgFO.dat <==
#this data is for First order region in the light chiral limit for Log RPQM (T0=187) model with msigma=400 MeV.
#mub(MeV)    #Temperature(MeV)
165.0          126.08
166.0          125.7
167.0          125.3
168.0          124.8
170.0          124.0
180.0          119.9
190.0          115.5
200.0          109.7
210.0          103.8 
220.0          97.8
230.0          90.6
240.0          80.8
250.0          70.8
260.0          59.2
270.0          45.9
280.0          31.0
290.0          14.3
#295.0         3.5
300.0          0.93




==> anc/Fig3/Fig3ampi0LOGRQMsm500PhdgFO.dat <==
#data points below show First order region for Log RPQM model, for msigma=500 MeV in the light chiral limit (mpi=0).

#mu(MeV)   Temperature(MeV) 
195.0     126.202003
196.0     125.736000
197.0     125.271004
198.0     124.80899
200.0     123.889000
210.0     119.28199
220.0     114.287003
230.0     108.219002
240.0     101.710999
250.0     94.1940002
260.0     85.238998 
270.0     74.20099 
280.0     59.9440002
285.0     51.0099983
290.0     40.27099 
295.0     26.71104
298.0     14.85599
300.0     0.91000




==> anc/Fig3/Fig3ampi138LogRPQMsm400ContourRq2.dat <==

#This data is for normalized susceptibility contour Rq=2 for msigma=400 MeV with t0=187. 
#temp      leftmu        rightmu 
122.229   183.3499       183.519 
122.00    182.9599       185.009  
121.8     183.0899       185.889
119.8     186.1899       192.2599
117.8     189.9399       197.4099
115.8     193.7499       201.9799    
113.8     197.4999       206.1099 
111.8     201.1599       209.8099      
109.8     204.6999       213.3999      
107.8     208.1199       216.6399        
105.8     211.4199       219.6599                 
103.8     214.5999       222.4599     
101.8     217.6599       225.0799     
99.8      220.6199       227.5299       
97.8      223.4699       229.8099      
95.8      226.2199       231.9499                    
93.8      228.8799       233.9499      
91.8      231.4499       235.8199       
89.8      233.9299       237.5799  
87.8      236.3199       239.2199
85.8      238.6399       240.7499
83.8      240.8899       242.1899  
82.8      241.9799       #                                
    


==> anc/Fig3/Fig3ampi138LogRPQMsm400Crossover.dat <==
#Log RPQM model data points for crossover region for \m_sigma=400 MeV at the physical point (mpi=138).

#mub(MeV)   Temperature(T_c^chi) (MeV)
0            146.4
20           146.2
40           145.6
60           144.6
80           143.1
100          141.0
110          139.6
120          138.1
130          136.4
140          134.4
150          132.1
160          129.4
170          126.3
180          122.8
190          118.7
200          114.0
210          108.5
215          105.4
220         102.0
#225        96.1
230.5       93.8332


==> anc/Fig3/Fig3ampi138LogRPQMsm400PhdgCEPT0187.dat <==
#Log RPQM model data points for critical end point (CEP), for \m_sigma=400 MeV

#mub(mu_cep)(MeV)       Temperature(T_cep)(MeV)
230.5                         93.8332


==> anc/Fig3/Fig3ampi138LogRPQMsm400PhdgFOdat <==
#Log RPQM model data points for first order region, for \m_sigma=400 MeV at the physical point (mpi=138).

#mu(MeV)   Temperature(T_c^chi)()MeV
230.5      93.8332
235        90.6
240        86.1
245        81.4
250        76.4
255       70.1
260       65.4
265       58.1
270       51.5
275       44.5
280       37.3
285       29.7
290       21.9
295       13.6
300       4.5
301       1.9


==> anc/Fig3/Fig3ampi138LogRPQMsm500ContourRq2.dat <==
#below data points show the normalized susceptibility contour Rq=2 for LOG RPQM model in the chemical potential-Temperature plane for msigma=500 MeV at the physical point(mpi=138).

#Temperature(MeV) leftmub(Mev) rightmub(MeV) 

   126.8820      195.8699      195.8699   
   126.8800      195.7699      195.9799   
   126.8600      195.4999      196.3499   
   126.8000      195.2499      196.9099   
   126.1000      195.3999      200.3499   
   125.1000      196.8599      203.9199   
   124.1000      198.6699      207.0199   
   123.1000      200.6499      209.8499   
   122.1000      202.6899      212.4899   
   121.1000      204.7699      214.9899   
   120.0000      207.0540      217.5910   
   119.0000      209.1299      219.8399   
   118.0000      211.1899      221.9999   
   117.0000      213.2099      224.0699   
   116.0000      215.2099      226.0599   
   115.0000      217.1799      227.9699   
   114.0000      219.1199      229.8199  
   113.0000      221.0199      231.5999   
   112.0000      222.8899      233.3199  
   111.0000      224.7199      234.9799  
   110.0000      226.5099      236.5899  
   109.0000      228.2699      238.1499  
   108.0000      229.9899      239.6499  
   107.0000      231.6799      241.1099  
   106.0000      233.3299      242.5199  
   105.0000      234.9499      243.8799  
   104.0000      236.5299      245.1999  
   103.0000      238.0799      246.4799  
   102.0000      239.5999      247.7199   
   101.0000      241.0899      248.9199   
   100.0000      242.5430      250.0870  
    99.0000      243.9690      251.2140  
    98.0000      245.3660      252.3060   
    97.0000      246.7330      253.3650   
    96.0000      248.0720      254.3910   
    95.0000      249.3830      255.3840   
    94.0000      250.6699      256.3499   
    93.0000      251.9299      257.2799  
    92.0000      253.1599      258.1799   
    91.0000      254.3599      259.0599   
    90.0000      255.5499      259.9099   
    89.0000      256.6999      260.7299   
    88.0000      257.8399      261.5299   
    87.0000      258.9399      262.2999   
    86.0000      260.0299      263.0499   
    85.0000      261.0899      263.7699   
    84.0000      262.1399      264.4699   
    83.0000      263.1599      265.1499   
    82.0000      264.1599      265.8399   
    81.0000      265.1399      266.7499   
    80.0000      266.1099             #   


==> anc/Fig3/Fig3ampi138LogRPQMsm500PhdgCEP.dat <==
# Log RPQM model data points  for Critical End point(CEP) ,for \m_sigma=500 MeV.
 
#mu(MeV)   Temperature(MeV)
252.0      94.6304


==> anc/Fig3/Fig3ampi138LogRPQMsm500PhdgFO.dat <==
#Log RPQM model data points for first order region at the physical point (mpi=138), for msigma=500 MeV.

#mu(MeV)  Temperature( T_c^{\chi})(MeV)
252.0      94.6304
255        92.2
#260       90.8
262        85.5
264        83.5
266        81.4
268        79.2
270        76.9
272        74.6
274        72.1
276        69.5
278        66.8
282        60.8
284        57.6
286        54.3
288        50.6
290        46.5
292        42.4
294        38.0
296        33.2
298        27.9
300        21.9
300.6      20.0
302.1      15.0
303.1      10.0
303.8      5.0
304.0      1.0 


==> anc/Fig3/Fig3ampi138LogRPQMsm500crossover.dat <==
#Log RPQM model data points for crossover region, for msigma =500 MeV at the physical point (mpi=138).

#mu(MeV)  T_c^{\chi}(MeV) 
0          148.9 
20         148.8 
40         148.3 
60         147.4 
80         146.3 
100        144.8 
110        144.1 
120        142.8 
130        141.8 
140        140.3 
150        138.4 
160        136.3 
170        133.9 
180        131.1 
190        128.0 
200        124.5 
205        122.5 
210        120.4 
215        118.1 
220        115.7 
225        113.1 
230        110.3 
235        107.3 
240        104.0 
245        100.3 
252.0      94.6304 


==> anc/Fig3/fig3b/Fig3bmpi0PolyglueRPQMsig500PhdgSO.dat <==
# PolyLog-glue RPQM model data points for second order (SO) region in the light chiral limit study(mpi=0),for  m_{\sigma}=500 MeV.

#mu(MeV)  Temperature(MeV) 
0.0      160.9799
10.0     160.889008
20.0     160.574005
30.0     160.031006
40.0     159.294
50.0     158.3359
60.0     157.160995 
70.0     155.699
80.0     154.119995
90.0     152.2599 
100.0    150.1280  
110.0    147.72300 
120.0    144.9880 
130.0    142.072006 
140.0    138.75399 
150.0    135.10499 
160.0    131.046 
170.0    126.5690 
180.0    121.56700 
190.0    115.9720
191.0    115.357002
192.0    114.7699
193.0    114.15699
194.0    113.538002
195.0    112.900002
196.0    112.273003 
199.0    110.315
200.0    109.642998
201.0    108.952003
202.0    108.2761




==> anc/Fig3/fig3b/Fig3bmpi0PolyglueRPQMsm400PhdgFO.dat <==
#This data represents the first order  (FO) region in the light chiral limit (mpi=0) study for msigma =400 MeV,for PolyLog-glue RPQM model.
#mu(MeV)   #Temperature(MeV)
173.0          106.9
174.0          106.27
175.0          105.6 
180.0          102.5
190.0          96.2
200.0          89.9
210.0          83.3
220.0         75.4
230.0         67.9 
240.0         59.4
250.0         50.4
260.0         40.5
270.0         29.5
280.0         17.3
290.0          5.4
292.0          3.7
295.0          0.9
298.0          0.9


==> anc/Fig3/fig3b/Fig3bmpi0PolyglueRPQMsm400PhdgSO.dat <==
#This data represents the second order region (SO) region in the light chiral limit (mpi=0) study for m_{\sigma}=400 MeV, for PolyLog-glue RPQM model.
#mu(MeV)  #Temperature(MeV)
0.0       149.1
10.0      149.03
20.0      148.6
30.0      147.9 
40.0      147.1
50.0      146.1
60.0      144.9
70.0      143.4
80.0      141.52
90.0      139.3
100.0     136.9
110.0     134.2 
120.0     131.1
130.0     127.7
140.0     123.8
150.0     119.4
160.0     114.4
170.0     108.7
171.0     108.1
172.0     107.5

    



==> anc/Fig3/fig3b/Fig3bmpi0PolyglueRPQMsm400TCP.dat <==
#This represents the data for tricritical point (TCP) in Log RPQM  ( m_{\sigma}=400) model with T_0=187 in the light chiral limit study.
#mu(mu_tcp)(MeV)          #Temperature(T_tcp)(MeV)
172.4                         107.283


==> anc/Fig3/fig3b/Fig3bmpi0PolyglueRPQMsm500PhdgFO.dat <==
#PolyLog-glue RPQM model data points for first order region in the light chiral limit study(mpi=0) for m_{\sigma}=500  MeV.


#mu(MeV)              Temperature(MeV) 
203.0                   107.5482  
204.0                   106.874001
205.0                   106.1959
210.0                   102.706001
220.0                   95.5270
230.0                   88.0449
240.0                   80.099
250.0                   71.5749
260.0                   61.8409
270.0                   50.5250
280.0                   37.1759
290.0                   20.2469
#295.0                  0.921
297.0                   0.920
























==> anc/Fig3/fig3b/Fig3bmpi0PolyglueRPQMsm500TCP.dat <==
#PolyLog-glue RPQM model data points for tricritical point (TCP) in the light chiral limit study, for m_\sigma=500 MeV

#mu(mu_tcp)(MeV)             Temperature(T_tcp)(MeV) 
202.2012                     108.13701






















==> anc/Fig3/fig3b/Fig3bmpi138PolyglueRPQMsm400CEP.dat <==
# PolyLog_glue RPQM model data points for Critical End point(CEP) ,for msigma=400 MeV.
#mu(mu_cep)(MeV)      Temperature(T_cep)(MeV)
227.6                    73.6187


==> anc/Fig3/fig3b/Fig3bmpi138PolyglueRPQMsm400ContourRq2.dat <==
#PolyLog-glue RPQM model data points for normalized susceptibility contour Rq=2 with msigma=400 MeV on  mu-T plane the phase diagram .
#Temperature(MeV)    rightmub(MeV)        leftmub(MeV)
           
104.3559             185.7999             185.8699            
104.3500             185.6399             186.0499 
104.2500             185.1699             186.8699                 
104.0000             184.8999             188.0099 
103.4500             184.9599             189.8299            
103.2000             185.089              190.5499                                                 
102.6000             185.5499             192.1299            
100.6000             187.6999             196.6699            
98.6000              190.2799             200.5899            
96.6000              193.0499             203.4599            
94.6000              195.9199             207.4399            
92.6000              198.8399             210.4999            
90.6000              201.7699             213.3699            
88.6000              204.6999             216.0799            
86.6000              207.6199             218.6399            
84.6000              210.4999             221.0599                           
82.6000              213.3599             223.3599            
80.6000              216.1699             225.5399            
78.6000              218.9499             227.6099            
76.6000              221.6800             229.5870            
74.6000              224.3689             231.4610            
72.6000              227.0199             233.2399            
70.6000              229.6190             234.9399            
68.6000              232.1690             236.5499            
66.6000              234.6790             238.0899            
64.6000              237.1390             239.5499            
62.6000              239.5590             240.9399    
62.0000              240.2799             241.339  
61.0000              241.4699             #                                                                 


==> anc/Fig3/fig3b/Fig3bmpi138PolyglueRPQMsm400PhdgFO.dat <==
# PolyLog_glue RPQM model data points for first order at the physical point ,for msigma=400 MeV 

#mu(MeV)      Temperature(T_c^{\chi})(MeV)
227.6          73.6187
230            71.7
235            67.3
240            63.0
245            58.5
250            54.0
255            49.3
260            44.4
265            39.3
270            34.1
275            28.6
280            22.7
285            16.6
290            10.6
295            5.5
296            4.7
297            3.9
298            1.9
299            1.8
299.7          1.9
300.7          1.0


==> anc/Fig3/fig3b/Fig3bmpi138PolyglueRPQMsm400Phdgcrossover.dat <==
#PolyLog_glue RPQM model data points for  crossover region, for msigma=400 MeV.

#mu(MeV)       Temperature(T_c^{\chi})(MeV)
0               145.6
20              145.1
40              143.6
60              141.3
80              137.8
100             133.6
105             132.3
110             131.1
115             129.8
120             128.3
125             126.9
130             125.4
135             123.8
140             122.1
145             120.3
150             118.5
155             116.5
160             114.5
165             112.4
170             110.1
175             107.8
180             105.3
185             102.8
190             100.0
195             97.1
200             94.1
205             90.9
210             87.5
215             83.9
220             80.0
225             75.8
227.6           73.6187


==> anc/Fig3/fig3b/Fig3bmpi138PolyglueRPQMsm500ContourRq2.dat <==
#This data is given for normalized susceptibility contour R_q=2 in PolyLog-glue RPQM model phase diagram on the \mu-T plane for msigma=500 MeV.

#temperature(MeV)  leftmub(MeV)   rightmub(MeV)
109.42              202.929        202.999
109.4               202.619        203.389 
109.2               202.059        204.609         
109.1               201.969         205.039
108.9               201.889        205.779    
107.9               202.249        208.719 
105.9               204.089        213.379
103.9               206.439        217.309
101.9               209.009        221.029 
97.9                214.499         227.549         
96.9                215.899         229.059
94.9                218.699         231.939
92.9                221.519         234.679    
90.9                224.329         237.269
88.9                227.109         239.739
87.9                228.489         240.929
86.9                229.859         242.099
85.9                231.229         243.229
84.9                232.579         244.339
83.9                233.919         245.419    
82.9                 235.249        246.479    
81.9                 236.569        247.509    
80.9                 237.879        248.529   
79.9                 239.179        249.509   
78.9                 240.459        250.479
77.9                 241.729        251.419
76.9                 242.989        252.339  
75.9                 244.229        253.239
74.9                 245.459        254.119
73.9                 246.679        254.989
72.9                 247.889        255.829
71.9                 249.079        256.649
70.9                 250.249        257.449
68.9                 252.569        259.009
66.9                 254.829        260.489  
64.9                 257.029        261.899
62.9                 259.179        263.249
60.9                 261.269        264.539  
58.9                 263.309        265.769                
56.9                 265.299        266.939
55.9                 266.269          #                     
 
                    


==> anc/Fig3/fig3b/Fig3bmpi138PolyglueRPQMsm500PhdgCEP.dat <==
# PolyLog-glue RPQM model data points for Critical End point(CEP)  for msigma m_{\sigma}=500 MeV at the physical point (mpi=138).
 
#mu(mu_cep)(MeV)         Temperature(T_cep)(MeV)
252.7                     70.93499


==> anc/Fig3/fig3b/Fig3bmpi138PolyglueRPQMsm500PhdgFO.dat <==
# this data is calculated in PolyLog-glue RPQM model for msigma=500 MeV  at the physical point (mpi=138) .
# data points below show first order line. 

#mu(MeV)   Temperature(MeV)
252.7     70.93499
255       68.7
260       63.7
265      58.5
270      53.0
275      47.2
280     40.8
285     33.7
290     25.9
295     17.2
296.4   15.0
299.3   10.0
302.3   5.0
303.9   1.0


==> anc/Fig3/fig3b/Fig3bmpi138PolyglueRPQMsm500Phdgcrossover.dat <==
# this data is calculated in PolyLog_glue RPQM 2+1 flavor for msigma m_{\sigma}=500 MeV at the physical point (mpi=138).
# data points below show crossover region for (mu-T) phase diagram. 

#mu(MeV) T_c^{\chi}(MeV) 
0       157.3 
20      156.8 
40      155.6 
60      152.6 
80      150.1 
100     146.1 
105     144.8 
110     143.8 
115     142.3 
120     141.1 
125     139.6 
130     138.1 
135     136.6 
140     134.8 
150     131.3 
160     127.6 
170     123.6 
180     119.1 
190     114.4 
200     109.2 
205     106.4 
210     103.5 
215     100.5 
220     97.3 
225     93.9 
230     90.4  
235     86.6 
240     82.6 
245     78.3 
250     73.6 
252.7   70.93499 



==> anc/Fig5/Fig5aContourRq3QMsm500.dat <==
#this data points are for normalized susceptibility contour Rq=3 in RQM model with msigma=400.

#Temp-C1       #Left-C2      #Right-C3
12.8700       -36.2520       -36.2350
12.7700       -36.1470       -35.6930
12.0000       -34.0780       -32.7870
10.0000       -28.2600       -26.1670
7.8000       -22.5190       -20.1040
6.0000       -16.9410       -14.4310
4.0000       -11.5340        -9.0790
2.0000        -6.2900        -4.0030
0.0000        -1.1960         0.8260
-2.0000         3.7580         5.4330
-4.0000         8.5860         9.8390
-5.0000         9.6920        12.7860


==> anc/Fig5/Fig5aContourRq5QM500.dat <==
#this data points are for normalized susceptibility contour Rq=5 in RQM model with msigma=400.

#tempd(T-T_cep)  lmud(mu-mu_cep)     rmud(mu-mu_cep)  
7.9500           -21.1220            -20.9970
7.9300          -21.0850             -20.9180
6.0000          -16.0470             -15.0990
4.0000          -10.7360             -9.6430
2.0000           -5.5450             -4.5080
0.0000           -0.4880              0.3620
-2.0000           4.4390              5.0000
 -2.5200          5.6990              6.1710


==> anc/Fig5/Fig5aQMsm500ContourRq2.dat <==
#QM(2+1) model data points for normalized susceptibility contour Rq=2,for m_{\sigma}=500.

#(Temp-T_cep)(MeV)          left(mub-mub_cep)(MeV)             right(mub-mub_cep)(MeV)                                                                      

17.9979                      -54.6790                           -54.6430
17.9500                     -54.7500                            -54.2010
17.3800                     -53.2430                            -51.3280
17.0000                     -52.0480                             -49.6560
16.0000                      -48.7930                            -45.5550
14.0000                      -42.2830                            -38.0880
12.0000                      -35.9410                           -31.2690
10.0000                     -29.8960                             -24.9350
8.0000                      -24.0470                             -19.0010
6.0000                      -18.4060                             -13.5400
4.0000                      -12.9410                             -8.1120
2.0000                       -7.6720                             -3.0810
0.0000                       -2.5440                             1.7130
-2.0000                      2.4440                             6.2890
-4.0000                      7.3050                             10.6670
-6.0000                     12.0510                             14.7600
-7.0000                     14.3830                              16.8930


==> anc/Fig5/Fig5aQMsm500PhdgCEP.dat <==
#RQM 2+1 flavor
# 165.24	97.52

0.0  0.0


==> anc/Fig5/Fig5b/Fig5bContourRq2RQMsm500.dat <==
#RQM model data points for normalized quark number susceptibility contour Rq=2,for m_{\sigma}=500.


#(T-T_cep)  leftmu(mu-mu_cep)Mev       right(mu-mu_cep)MeV               
29.303          -34.7591                 -34.6291               
29.3            -34.838                  -34.55                   
29.29           -34.958                  -34.393               
28.79           -35.695                  -32.32                                                                         
28.29           -35.667                  -30.921               
27.29           -35.183                  -28.667                                                                                        
26.29           -34.463                  -26.689               
25.29           -33.575                  -24.869               
23.29           -31.595                  -21.54                
22.29           -30.525                  -19.992              
21.29           -29.416                  -18.506               
20.29           -28.230                  -17.076               
19.29           -27.109                  -15.695               
18.29           -25.922                  -14.36                 
17.29           -24.714                  -13.068               
16.29           -23.490                  -11.816                   
15.29           -22.253                  -10.602               
14.29           -21.003                  -9.424                
13.29           -19.742                  -8.281                
12.0            -18.102                  -6.855                
11.0            -16.824                  -5.788                  
10.0            -15.521                  -4.821                
9.0             -14.245                  -3.743                 
8.0             -12.949                  -2.765                
7.0             -11.648                  -1.816                
6.0             -10.345                  -0.92                
5.0             -9.040                   -0.001                      
4.0             -7.732                    0.78                 
2.0             -5.117                    2.517                                  
1.0             -3.721                    3.305                 
0.0             -2.43                     4.066                  
-2.71            1.032                    6.002                 
-3.71            2.331                    6.671                  
-4.71            3.627                    7.316                  
-5.71            4.920                    7.936                 
-6.0             5.294                    8.112                
-8.0             7.862                    9.268                 
-9.1             9.264                     #                   



==> anc/Fig5/Fig5b/Fig5bContourRq2sm400RQM.dat <==
#RQM model data points for normalized suseptibility contour R_q=2 with m_{\sigma}=400.

#tempd(T-T_cep)(MeV)   lmud(mu-mu_cep)(MeV)  rmud(mu-mu_cep)(MeV)    
23.0201      	     	    -28.0870          -28.0480
23.0100     		    -28.3000         -27.8070
22.9700    	   	    -28.5460         -27.4510
22.4700    	   	     -29.0940       -25.6200
21.9700   	    	    -29.0480       -24.1880
20.9700  	   	    -28.5370       -21.9590
19.9700   	     	   -27.7700       -20.0120
18.9700    		   -26.8630       -18.2270
17.9700    		   -25.8600       -16.5590
16.9700    		   -24.7880       -14.9830
15.9700     		   -23.6620       -13.4830
14.9700    		   -22.4900       -12.0510
13.9700    		   -21.2810       -10.6770
12.9700    		   -20.0390        -9.3580
10.9700    		   -17.4730        -6.8640
9.9700     		   -16.1550        -5.6840
8.9700    		   -14.8160        -4.5460
7.9700    		   -13.4580        -3.4470
6.9700    		   -12.0820        -2.3860
5.9700    		   -10.6900        -1.3620
4.9700    		    -9.2830        -0.3730
3.9700    		    -7.8610         0.5810
2.9700    		    -6.4260         1.5020
1.9700     		    -4.9770         2.3900
0.9700     		    -3.5150         3.2470
-0.0300    		    -2.0420         4.0710
-1.0300    		    -0.5570         4.8660
-2.0300    		     0.9410         5.6300
-3.0300    		     2.4500         6.3650
-4.0300    		     3.9700         7.0700
-5.0300    		     5.5010         7.7470
-6.0300    		     7.0430         8.3950
-6.9300    		     8.4400         #


==> anc/Fig5/Fig5b/Fig5bContourRq3RQMsm500.dat <==
#RQM model data points for normalized quark number susceptibility contour Rq=3,for m_sigma=500.


#rtempd(T-T_cep)(MeV)     left(mub-mub_cep)(MeV)     right(mub-mub_cep)(MeV)  
17.5613    			    -19.4090         -19.3950
17.2900    			    -19.8690         -18.2700
16.2900    			    -19.5140        -16.1940
15.2900   			    -18.7720        -14.5260
14.2900   			    -17.8890        -13.0230
13.2900   			    -16.9220        -11.6250
12.2900   			    -15.8990        -10.3070
11.2900   			    -14.8340        -9.0540
9.2900   			    -12.6110        -6.7090
8.2900   			    -11.4630        -5.6060
7.2900   			    -10.2980        -4.5450
6.2900   			     -9.1180        -3.5220
5.2900   			     -7.9270        -2.5370
4.2900   			     -6.7230        -1.5860
3.2900   			     -5.5110        -0.6680
2.2900   			     -4.2910         0.2170
1.2900    			     -3.0650         1.0710
0.2900    			     -1.8340         1.8940
-0.7100   			     -0.5990         2.6880
-1.7100   			      0.6380         3.4530
-2.7100   			      1.8780         4.1900
-3.7100   			      3.1190         4.9000
-4.7100   			      4.3610         5.5820
-5.7100   			      5.6029          #      


==> anc/Fig5/Fig5b/Fig5bContourRq3sm400RQM.dat <==
#RQM model data points for for msigma=400 MeV.
#These data points are for normalized susceptibility contour Rq=3.#Tcep=37.03,  mu_cep=243.12

#tempd(T-T_cep)(MeV)    lmud(mu-mu_cep)(MeV)           rmud(mu-mu_cep)(MeV)                            
13.6210      		 -15.9380   			  -15.8710
13.4700      		 -16.3290     			  -15.0980
13.2700    		   -16.3900   			  -14.5340
12.9700    		   -16.3290    			  -13.8400
11.9700                   -15.7100     			  -11.9560
10.9700    		   -14.8370      		  -10.3450
9.9700    		   -13.8380     	          -8.8800
8.9700    		   -12.7560                       -7.5160
7.9700    		   -11.6140                       -6.2320
6.9700    		   -10.4230                       -5.0150
5.9700   		     -9.1920                      -3.8560
4.9700   		     -7.9270                      -2.7500
3.9700    		    -6.6320                      -1.6920
2.9700    		    -5.3100                      -0.6800
1.9700    		    -3.9640                       0.2910
0.9700    		    -2.5960                       1.2210
-0.0300   		     -1.2070     	          2.1140
-1.0300   		      0.2010     	          2.9690
-2.0300   		      1.6280     	          3.7890
-3.0300   		      3.0710     	          4.5750
-4.0300   		      4.5320     	          5.3280


==> anc/Fig5/Fig5b/Fig5bContourRq5RQMsm400.dat <==
#this data points are for normalized susceptibility contour Rq=5 in RQM model with msigma=400.

#tempd(T-T_cep)    lmud(mu-mu_cep)             rmud(mu-mu_cep)  
7.5170             -8.6170        	          -8.5650
7.3700             -8.7740          		  -8.0560
7.1700             -8.7170       		  -7.6360
6.9700             -8.6030       		  -7.2720
5.9700             -7.7640       		  -5.7410
4.9700             -6.7350       	          -4.4160
3.9700             -5.6100       	          -3.2030
2.9700             -4.4220                        -2.0720
1.9700             -3.1850                       -1.0060
0.9700             -1.9090                        0.0030
-0.0300            -0.5980                        0.9620
-1.0300             0.7420                        1.8740
-2.0300             2.1090                        2.7440
-2.2300             2.3840                        2.9120
-2.6300             2.9400                        2.9400


==> anc/Fig5/Fig5b/Fig5bContrRq5RQMsm500.dat <==
#RQM model data points for normalized quark number susceptibility contour Rq=5, for msigma=500.

#rtempd(T-T_cep)(MeV)      lmud(mu-mu_cep)(MeV)        rmud(mu-mu_cep)(MeV)                     

9.8140                          -10.3830                 -10.3630
9.5900                          -10.5470                  -9.6950
9.2900                          -10.4210                   -9.1480
8.2900                          -9.6760                   -7.6660
7.2900                          -8.7590                   -6.3780
6.2900                          -7.7620                   -5.1930
5.2900                          -6.7140                   -4.0820
4.2900                          -5.6310                   -3.0290
3.2900                          -4.5200                    -2.0270
2.2900                          -3.3890                   -1.0700
1.2900                          -2.2500                    -0.1540
0.2900                          -1.0790                     0.7230
-0.7100                          0.0940                     1.5650
-1.7100                          1.2750                     2.3730
-2.7100                          2.4640                     3.1480
-3.3100                          3.1810                      #


==> anc/Fig5/Fig5b/Fig5bRQMsm500CEP.dat <==
#This data is for critical end point in RQM model susceptibility contour.
# Critical end points in mu-T plane (mub_cep,temp_cep)= (265.42,38.71)
#(mub_cep-mub_cep)(MeV)    (temp_cep-temp_cep)(MeV)
0.0                              0.0


==> anc/Fig5/Fig5b/Fig5bmpi0RQMTCPsm500.dat <==
# this data is calculated in light chiral limit RQM 2+1 flavor for msigma = 500 MeV.
#This data represents the tricritical point for suceptibility contour 
# triCritical  point(TCP)=(220.15 MeV, 71.52 MeV).
#(mub_tcp-mub_cep)         (temp_tcp-temp_cep) 

-45.275                     32.81



==> anc/Fig5/Fig5b/Fig5bmpi0TCPRQMsm400.dat <==
#This is for tri critical point (TCP) in the light chiral limit study with msigma =400 in RQM model.
#rmub(mu-mu_cep)       #rtemp(T-T_cep)
-48.52                   27.97


==> anc/Fig6/Fig6aContourRq2LogRPQMsm400T0187.dat <==
These data points are for normalized susceptibility contour R_q=2 in Log RPQM model (T0=187) with msigma =400.

Temperature(T-T_cep)          leftmu(mu-mu_cep)           rightmu(mu-mu_cep)   
28.4290     			   -47.1501       	   -46.9810
28.2000    			   -47.5401     	   -45.491 
28.0000   			   -47.4101    		   -44.6110
26.0000   			   -44.3101    		   -38.2401
24.0000    			   -40.5601    		   -33.0901
22.0000    			   -36.7501    		   -28.5201
20.0000    			   -33.0001    		   -24.3901
18.0000    			   -29.3401    		   -20.6901
16.0000    			   -25.8001    		   -17.1001
14.0000    			   -22.3801    		   -13.8601
12.0000    			   -19.0801    		   -10.8401
10.0000    			   -15.9001    		    -8.0401
8.0000     			   -12.8401    		    -5.4201
6.0000     			   -9.8801     		    -2.9701
4.0000      			   -7.0301     		    -0.6901
2.0000      			   -4.2801    		     1.4499
0.0000      			   -1.6201     		     3.4499
-2.0000    		            0.9499    		     5.3199
-4.0000    		            3.4299    		     7.0799
-6.0000    		            5.8199    		     8.7199
-8.0000                             8.1399    		    10.2499
-10.0000   			    10.3899   		     11.6899
-11.0000                            11.4799   		       # 


==> anc/Fig6/Fig6aContourRq3LogRPQMsm400T0187.dat <==
#These data points are for normalized susceptibility contour R_q=3 in Log RPQM model with msigma= 400 MeV.

#Temperature(T-T_cep)(MeV)     leftmu(mu-mu_cep)(MeV)   rightmu(mu-mu_cep)(MeV) 

19.0000                              -27.3801                -27.1801
18.8500                              -27.4701                -26.5301
18.4500                              -27.1301                -25.4001
18.2000                              -26.8401                 -24.7801
18.0000                              -26.5901                 -24.3001
16.0000                              -23.7201                 -20.1501
14.0000                              -20.6801                 -16.5310
12.0000                              -17.6501                 -13.2610
10.0000                              -14.6701                 -10.2501
8.0000                               -11.7601                 -7.4801
6.0000                               -8.9401                  -4.9001
4.0000                               -6.1901                  -2.5101
2.0000                               -3.5401                  -0.2801
0.0000                               -0.9601                   1.7099
-2.0000                               1.5399                   3.7399
-3.6000                               3.4799                   5.1990
-4.3000                               4.3099                   5.8099
-6.0000                               6.2990                   7.2399
-6.8000                               7.2199          #


==> anc/Fig6/Fig6aContourRq5LogRPQMsm400T0187.dat <==
#These data points are for normalized susceptibility contour R_q=5 in Log RPQM model with msigma= 400 MeV.

#Temperature(T-T_cep)(MeV)     leftmud(mu-mu_cep)(MeV)     rightmu(mu-mu_cep)(MeV)

11.1260                           -14.3601                       -14.3501
11.0000                            -14.4001                      -13.9401
10.0000                            -13.3410                      -12.0501
8.0000                             -10.7701                      -8.9401
6.0000                             -8.1401                       -6.1801
4.0000                             -5.5301                       -3.6501
2.0000                             -2.9701                       -1.3301
0.0000                             -0.4701                        0.8199
-1.0000                             0.7499                        1.8399
-3.0000                             3.1499                        3.7699
-3.6000                             3.8599                        4.3299
-4.0000                             4.3299                            #


==> anc/Fig6/Fig6aLogRPQMsm500ContourRq2T0187.dat <==
#This data points are for normalized susceptibility contour R_q=2 in Log RPQM model for msigma=500.

#Temperature(T-T_cep)(MeV)  leftmud(mu-mu_cep)(MeV)        rightmud(mu-mu_cep)(MeV)                     
            
32.2820                           -56.1301                  -56.1301
32.2800                           -56.2301                  -56.0201
32.2600                           -56.5001                  -55.6501
32.2000                           -56.7501                  -55.0901
31.5000                           -56.6001                  -51.6501
30.5000                           -55.1401                   -48.0801
29.5000                           -53.3301                    -44.9801
28.5000                           -51.3501                    -42.1501
27.5000                           -49.3101                   -39.5101
26.5000                           -47.2301                   -37.0101
25.4000                           -44.9460                   -34.4090
24.4000                           -42.8701                   -32.1601
23.4000                           -40.8101                   -30.0001
22.4000                           -38.7901                   -27.9301
21.4000                           -36.7901                   -25.9401
20.4000                           -34.8201                   -24.0301
19.4000                           -32.8801                   -22.1801
18.4000                           -30.9801                   -20.4001
17.4000                           -29.1101                   -18.6801
16.4000                           -27.2801                   -17.0201
15.4000                           -25.4901                   -15.4101
14.4000                           -23.7301                   -13.8501
13.4000                           -22.0101                   -12.3501
12.4000                           -20.3201                  -10.8901
11.4000                           -18.6701                   -9.4801
10.4000                           -17.0501                    -8.1201
9.4000                            -15.4701                    -6.8001
8.4000                            -13.9201                    -5.5201
7.4000                            -12.4001                    -4.2801
6.4000                            -10.9101                    -3.0801
5.4000                            -9.4570                    -1.9130
4.4000                            -8.0310                    -0.7860
3.4000                            -6.6340                     0.3060
2.4000                            -5.2670        1.3650
1.4000                            -3.9280        2.3910
0.4000                            -2.6170        3.3840
-0.6000                           -1.3301        4.3499
-1.6000                           -0.0701        5.2799
-2.6000                            1.1599        6.1799
-3.6000                            2.3599        7.0599
-4.6000                            3.5499        7.9099
-5.6000                            4.6999        8.7299
-6.6000                            5.8399        9.5299
-7.6000                            6.9399       10.2999
-8.6000                            8.0299       11.0499
-9.6000                            9.0899       11.7699
-10.6000                           10.1399       12.4699
-11.6000                           11.1599       13.1499
-12.6000                           12.1599       13.8399
-13.6000                           13.1399       14.7499
-14.6000                           14.1099             #


==> anc/Fig6/Fig6aLogRPQMsm500ContourRq3T0187.dat <==
#Log RPQM model data points for normalized susceptibility contour R_q=3 for msigma=500 MeV.

#Temperature(T-T_cep)(MeV)   leftmud(mu-mu_cep)(MeV)     rightmud(mu-mu_cep)(MeV)   


23.1710                          -35.3001                    -35.2901
23.1500                          -35.4301                     -35.0701
23.1000                          -35.5201                     -34.7801
22.9000                          -35.4801                    -34.0001
22.4000                          -34.9601                    -32.4901
21.4000                          -33.5201                    -29.9701
20.4000                          -31.9201                    -27.7001
19.4000                          -30.2601                    -25.5901
18.4000                          -28.5801                    -23.6001
17.4000                          -26.9001                   -21.7101
16.4000                          -25.2301                    -19.9001
15.4000                          -23.5801                    -18.1701
14.4000                          -21.9401                    -16.5001
13.4000                           -20.3301                    -14.8901
12.4000                          -18.7401                    -13.3501
11.4000                          -17.1801                    -11.8601
10.4000                          -15.6401                    -10.4201
9.4000                           -14.1301                     -9.0301
8.4000                           -12.6401                     -7.6901
7.4000                           -11.1901                     -6.3901
6.4000                            -9.7601                    -5.1401
5.4000                            -8.3600                    -3.9200
4.4000                            -6.9850                    -2.7460
3.4000                           -5.6360                     -1.6100
2.4000                           -4.3140                     -0.5100
1.4000                           -3.0170                      0.5550
0.4000                           -1.7460                     1.5850
-0.6000                           -0.5001                    2.5799
-1.6000                           0.7199                     3.5499
-2.6000                           1.9199                     4.4799
-3.6000                           3.0999                     5.3899
-4.6000                           4.2499                     6.2599
-5.6000                           5.3799                     7.1099
-6.6000                           6.4799                      #


==> anc/Fig6/Fig6aLogRPQMsm500ContourRq5T0187.dat <==
#These data points are for normalized susceptibility contour R_q=5 in Log RPQM model with msigma= 500 MeV.

#Tempe(T-T_cep)(MeV)  leftmu(mub-mu_cep)(MeV) rightmu(mu-mu_cep)(MeV)  
14.195                -19.0701              -19.0701
14.1000               -19.1401              -18.6901
13.4000               -18.4201              -17.1701
12.4000               -17.1201              -15.3501
11.4000               -15.7401               -13.6801
10.4000               -14.3501              -12.1001
9.4000                -12.9501              -10.6101
8.4000                -11.5601              -9.1701
7.4000                -10.1901              -7.8001
6.4000                -8.8301               -6.4801
5.4000                -7.4930               -5.2040
4.4000                -6.1730               -3.9790
3.4000                -4.8740               -2.7970
2.4000                -3.5960               -1.6560
1.4000                -2.3390               -0.5550
0.4000                -1.1050                0.5100
-0.6000                0.1099                 1.5399
-1.6000                1.2999                2.5299
-2.6000                2.4699                3.4899
-3.6000                3.6199                4.4199
-4.6000                4.7399             #


==> anc/Fig6/Fig6aPolygluesm400a500CEP.dat <==
#This is for CEP for msigma=400 and 500 MeV both in T-T_cep and mu-mu_cep plane for Log RPQM.
#mub-mu_cep       Temperature-T_cep
0.0               0.0


==> anc/Fig6/Fig6aTCPmpi0sm500LogRPQM.dat <==
# this data is calculated in the light chiral limit (mpi=0) for Log RPQM with msigma=500 MeV.

#Tri Critical point(TCP) (mu_tcp,T_tcp)=(194.3,126.528).

#mu-mu_cep(MeV)          #T-T_cep(MeV)
-57.7                31.928 


==> anc/Fig6/Fig6b/Fig6bContourRq2PolyLogglueRPQMsm500T0187.dat <==
#These data points are for normalized susceptibility contour R_q=2 in PolyLog-glue RPQM model with msigma=500 MeV.

#Temperature(T-T_cep)(MeV)   leftmu(mu-mu_cep)(MeV)    rightmu(mu-mu_cep)(MeV)    

38.5200                          -49.7710                    -49.7010
38.5000                          -50.0810                    -49.3110
38.3000                          -50.6410                    -48.0910
38.2000                          -50.7310                    -47.6610
38.0000                          -50.8110                    -46.9210
37.0000                          -50.4510                    -43.9810
35.0000                          -48.6110                    -39.3210
33.0000                          -46.2610                    -35.3910
31.0000                          -43.6910                    -31.6710
27.0000                          -38.2010                    -25.1510
26.0000                          -36.8010                    -23.6410
24.0000                          -34.0010                    -20.7610
22.0000                          -31.1810                    -18.0210
20.0000                          -28.3710                    -15.4310
18.0000                          -25.5910                    -12.9610
17.0000                          -24.2110                    -11.7710
16.0000                          -22.8410                     -10.6010
15.0000                          -21.4710                     -9.4710
14.0000                          -20.1210                     -8.3610
13.0000                          -18.7810                    -7.2810
12.0000                          -17.4510                    -6.2210
11.0000                          -16.1310                    -5.1910
10.0000                          -14.8210                    -4.1710
9.0000                          -13.5210                     -3.1910
8.0000                           -12.2410                     -2.2210
7.0000                           -10.9710                     -1.2810
6.0000                           -9.7110                     -0.3610
5.0000                            -8.4710                     0.5390
4.0000                           -7.2410                     1.4190
3.0000                           -6.0210                     2.2890
2.0000                           -4.8110                     3.1290
1.0000                           -3.6210                     3.9490
0.0000                           -2.4510                     4.7490
-2.0000                           -0.1310                    6.3090
-4.0000                           2.1290                     7.7890
-6.0000                           4.3290                     9.1990
-8.0000                           6.4790                     10.5490
-10.0000                           8.5690                     11.8390
 -12.0000                         10.6090                     13.0690
-14.0000                          12.5990                     14.2390
-15.0000                          13.569                       #





#C1=T_cep,C2=mu_cep,C3=mu_cep


==> anc/Fig6/Fig6b/Fig6bContourRq3PolyLogglueRPQMsm400T0187.dat <==
This data is for normalized susceptibility contour for Rq=2 in PolyLog-glue RPQM with msigma=400 MeV.

#Temperature(T-T_cep)(MeV)   leftmu(mu-mu_cep)(MeV)     rightmu(mu-mu_cep)(MeV) 
20.5090      			 -25.8610     		  -25.7110
20.4000      			 -26.1410      		 -25.1101  
20.2000      			 -26.1901      		 -24.4701     
20.0000      			 -26.1301      		 -23.9401
19.8500      			 -26.0501      		 -23.601 
19.6000      			  -25.8801     		 -23.0001     
19.4000      			 -25.7201      		 -22.6001
19.0000      			 -25.3710      		 -21.7610
17.0000      			 -23.2010      		 -18.1810
15.0000      			 -20.7410      		 -15.0510
13.0000      			 -18.1810      		 -12.1910
11.0000      			 -15.5510       	 -9.5410
9.0000      			 -12.9110       	 -7.0510
7.0000      			 -10.2790       	 -4.7140
5.0000      			  -7.6410       	 -2.5110
3.0000      			  -5.0410       	 -0.4270
1.0000       			 -2.4590        	 1.5450
-1.0000       			  0.0900       		  3.4090
-3.0000       			  2.6090       		  5.1890
-5.0000       			  5.0990       		  6.8690
-7.0000       			  7.5390       		  8.4690
-8.0000       			  8.7490       		   #


==> anc/Fig6/Fig6b/Fig6bContourRq3PolyglueRPQMsm500T0187.dat <==
#These data points are for normalized susceptibility contour R_q=3 in PolyLog-glue RPQM model with msigma=500.

#Temperature(T-T_cep)(MeV)  leftmu(mu-mu_cep)(MeV)      rightmu(mu-mu_cep)(MeV) 

26.2600      			 -31.0120      		 -30.7640
26.0000      			 -31.3410      		 -29.7010
25.6500      			 -31.2710      		 -28.7810
25.0000      			 -30.8510      		 -27.3710
24.0000      			 -29.9610      		 -25.4810
22.0000      			 -27.8410      		 -22.1410
20.0000     			 -25.5110      		 -19.1510
18.0000      			 -23.1010      		 -16.3810
16.0000      			 -20.6410      		 -13.8010
14.0000      			 -18.1710      		 -11.3610
12.0000      			 -15.7110      		  -9.0610
10.0000      			 -13.2610       	 -6.8810
9.0000      		 	 -12.0410       	 -5.8310
7.0000      		         -9.6310        	 -3.8110
6.0000       			 -8.4410       		 -2.8410
4.0000       			 -6.0810       		 -0.9710
2.0000       			 -3.7610       		  0.8190
0.0000       			 -1.4910       		  2.5190
-2.0000       			  0.7390       		  4.1490
-4.0000       			  2.9190       		  5.6890
-6.0000       			  5.0590       		  7.1690
-8.9000       			  8.0690       		  9.1790
-9.6500       			  8.8290       		   #


==> anc/Fig6/Fig6b/Fig6bContourRq5PolyLogglueRPQMsm400T0187.dat <==
#These data points are  for normalized susceptibility contour R_q=5 in PolyLog-glue RPQM model with msigma=400.

#Temperature(T-T_cep)   leftmud(mu-mu_cep)(MeV)    rightmud(mu-mu_cep)(MeV) 

12.0500                          -14.3310                -14.2210
12.0000                          -14.4110                -14.0410
11.7200                          -14.3301                -13.3501     
11.4000                          -14.1001                -12.7501      
11.0000                          -13.7410                -12.0710
9.0000                           -11.5910                 -9.1210
7.0000                           -9.2280                 -6.5220
5.0000                           -6.7890                 -4.1420
3.0000                           -4.3240                 -1.9270
1.0000                           -1.8540                  0.1500
-1.0000                          0.6080                   2.1060
-3.0000                          3.0590                   3.9490
-3.8000                          4.0290                    #


==> anc/Fig6/Fig6b/Fig6bContourRq5PolyglueRPQMsm500T0187.dat <==
#These data points are for normalized susceptibility contour R_q=5 in PolyLog-glue RPQM model with msigma=500.

#Temperature(T-T_cep)(MeV)   leftmud(mu-mu_cep)(MeV)  rightmud(mu-mu_cep)(MeV)  
15.8000                          -17.2710                 -17.0710
15.5000                          -17.2910                 -16.3210
15.3000                          -17.1810                 -15.9910
15.0000                          -16.9610                 -15.4310
14.0000                          -16.0710                 -13.9010
12.0000                          -14.0210                 -11.2210
10.0000                          -11.8510                 -8.8010
8.0000                           -9.6210                  -6.5610
6.0000                           -7.3910                  -4.4510
4.0000                           -5.1610                  -2.4710
2.0000                           -2.9510                  -0.6010
0.0000                           -0.7610                  1.1790
-2.0000                           1.3890                  2.8690
-3.3000                           2.767                   3.9230
-5.3000                           4.859                   5.469
-5.9000                           5.479                    # 


==> anc/Fig6/Fig6b/Fig6bPolyglueRPQMsm400ContourRq2.dat <==
#This is for normalized susceptibility contour Rq=2 in PolyLog-glue RPQM model with msigma=400 MeV.

#Temperature(T-T_cep)(MeV)   leftmu(mu-mu_cep)(MeV)     rightmu(mu-mu_cep)(MeV)           


30.7559                           -41.8001             -41.7301             
30.7500                           -41.9601             -41.5501           
30.6500                           -42.4301             -40.7301                         
30.4000                           -42.7001             -39.5901             
29.8500                           -42.6401             -37.7701                     
29.6000                           -42.5101             -37.0501                                                             
29.0000                           -42.0501             -35.4701                       
27.0000                           -39.9001             -30.9301                       
25.0000                           -37.3201             -27.0101                       
23.0000                           -34.5501             -24.1401                       
21.0000                           -31.6801             -20.1601                        
19.0000                           -28.7601             -17.1001                       
17.0000                           -25.8301             -14.2301                      
15.0000                           -22.9001             -11.5201                      
13.0000                           -19.9801             -8.9601                        
11.0000                           -17.1001             -6.5401                        
9.0000                            -14.2401             -4.2401                       
7.0000                            -11.4301             -2.0601                      
5.0000                            -8.6501              0.0099                          
3.0000                            -5.9200              1.9870                           
1.0000                            -3.2311              3.8610                        
-1.0000                           -0.5801              5.6399                        
-3.0000                           2.0190               7.3399                        
-5.0000                           4.5690               8.9499                          
-7.0000                           7.0790               10.4899                       
-9.0000                           9.5390               11.9499                        
-11.0000                          11.9590              13.3399                  
-11.6000                          12.6799              13.739                 
-12.6000                          13.8699                #                                                      


==> anc/Fig6/Fig6b/Fig6bPolygluesm400a500CEP.dat <==
#This is for CEP for msigma=400 and 500 MeV both in T-T_cep and mu-mu_cep plane.
#mub-mu_cep       Temperature-T_cep
0.0               0.0


==> anc/Fig6/Fig6b/Fig6bTCPmpi0PolyglueRPQMsm500T0187.dat <==
# this data is calculated in the light chiral limit RPQM PolyLog-glue 2+1 flavor for msigma=500 MeV.
# triCritical  point(TCP)=(202.201 MeV, 108.1370 MeV).

#mu(mu-mu_cep)(MeV)        rtemp(T-T_cep)(MeV) 
-50.4988                    37.23701



==> anc/Fig6/Fig6b/Fig6bTCPmpi0sm400PolyglueRPQM.dat <==
# this data is calculated tricritical points (TCP) in the light chiral limit study RPQM PolyLog-glue for msigma=500 MeV.

#(rmub_tcp,rtemp_tcp) =(172.4 ,107.283)

#(mu-mu_cep)   (T-T_cep)
-56.14          33.683



==> anc/Fig7/Fig7aCntrRq2LogRPQMT0270.dat <==
#Log RPQM (T_0 = 270) model data points for normalized susceptibility cnotour R_q=2 with msigma=400 MeV. 


   Temperature T      leftmu          rightmu  |          #Temp-T_cep   #Leftmu-mu_cep    #Rightmu-mu_cep
       132.9300       214.4699       214.5799  |          28.7000       -23.3301       -23.2201
       132.8000       214.2599       215.0699  |          28.5700       -23.5401       -22.7301
       132.2300       214.3099       216.1899  |          28.0000       -23.4901       -21.6101
       130.2300       215.5299       219.0299  |          26.0000       -22.2701       -18.7701
       128.2300       217.0599       221.4199  |          24.0000       -20.7401       -16.3801
       126.2300       218.6799       223.5799  |          22.0000       -19.1201       -14.2201
       124.2300       220.3399       225.5799  |          20.0000       -17.4601       -12.2201
       122.2300       222.0099       227.4499  |          18.0000       -15.7901       -10.3501
       120.2300       223.6799       229.1999  |          16.0000       -14.1201        -8.6001
       118.2300       225.3399       230.8499  |          14.0000       -12.4601        -6.9501
       116.2300       226.9799       232.4099  |          12.0000       -10.8201        -5.3901
       114.2300       228.6099       233.8899  |          10.0000        -9.1901        -3.9101
       112.2300       230.2079       235.3020  |           8.0000        -7.5921        -2.4980
       110.2300       231.7960       236.6350  |           6.0000        -6.0040        -1.1650
       108.2300       233.3630       237.9020  |           4.0000        -4.4370         0.1020
       106.2300       234.9100       239.1000  |           2.0000        -2.8900         1.3000
       104.2300       236.4399       240.2499  |           0.0000        -1.3601         2.4499
       102.2300       237.9399       241.3399  |          -2.0000         0.1399         3.5399
       100.2300       239.4399       242.3799  |          -4.0000         1.6399         4.5799        
        98.5          240.7099       243.2399  |          -5.7300         2.9099         5.4399     
        97.5000       241.4399        #        |          -6.7300         3.6399           #
        96.2300       242.3599          #      |          -8.0000         4.5599           #
        96.0000       242.5299        #        |          -8.2300         4.7299           #


==> anc/Fig7/Fig7aCntrRq2PolyglueRPQMsm400T0270.dat <==
#PolyLog-glue RPQM model data points for msigma=400 MeV with T_0=270. all is given in Mev.
#Data for  normalized susceptibility cnotour R_q=2,#T_cep=86.47 MeV,mu_cep=228.537 MeV.

#temp(T-T_cep)  leftmu(mub-mub_cep)  rightmu(mub-mub_cep)   Temperature (MeV)   leftmu(MeV)          rightmu(MeV) 
(MeV)                 (MeV)               (MeV)
34.2840              -36.5601             -36.5001             120.7540             191.9799             192.0399            
34.2800              -36.6401             -36.4101             120.7500             191.8999             192.1299 
34.2300              -36.8601             -36.0501             120.7000             191.6799             192.4899    
34.1800              -36.9501             -35.8201             120.6500             191.5899             192.7199 
34.0300              -37.0601             -35.3001             120.5000             191.4799             193.2399     
34.0000              -37.0701             -35.2101             120.4700             191.4699             193.3299            
33.0000              -36.7001             -32.8501             119.4700             191.8399             195.6899            
32.0000              -35.9401             -30.9201             118.4700             192.5999             197.6199            
30.0000              -34.0601             -27.5401             116.4700             194.4799             200.9999            
28.0000              -31.9801             -24.5101             114.4700             196.5599             204.0299            
26.0000              -29.8101             -21.7101             112.4700             198.7299             206.8299            
24.0000              -27.6001             -19.0901             110.4700             200.9399             209.4499            
22.0000              -25.3801             -16.6201             108.4700             203.1599             211.9199            
20.0000              -23.1501             -14.2901             106.4700             205.3899             214.2499            
18.0000              -20.9301             -12.0701             104.4700             207.6099             216.4699            
16.0000              -18.7101             -9.9501              102.4700             209.8299             218.5899            
14.0000              -16.5201             -7.9401              100.4700             212.0199             220.5999            
12.0000              -14.3501             -6.0101              98.4700              214.1899             222.5299            
10.0000              -12.1901             -4.1701              96.4700              216.3499             224.3699            
8.0000               -10.0601             -2.4101              94.4700              218.4799             226.1299            
6.0000               -7.9501              -0.7301              92.4700              220.5899             227.8099            
4.0000               -5.8701              0.8899               90.4700              222.6699             229.4299            
2.0000               -3.8101              2.4399               88.4700              224.7299             230.9799            
0.0000               -1.7801              3.8699               86.4700              226.7599             232.4099            
-2.0000              0.2399               5.3399               84.4700              228.7799             233.8799            
-4.0000              2.2299               6.7099               82.4700              230.7699             235.2499            
-6.0000              4.1899               8.0199               80.4700              232.7299             236.5599            
-8.0000              6.1299               9.2699               78.4700              234.6699             237.8099            
-10.0000             8.0499               10.4799              76.4700              236.5899             239.0199            
-12.0000             9.9499               11.6299              74.4700              238.4899             240.1699   
-13.0000             10.8899              12.1899              73.4700              239.4299             240.7299
-13.6200             11.4699              12.5299              72.8500              240.0099             241.0699 
-14.000              11.8299               #                    72.4700              240.3699                #                                                                                                      


==> anc/Fig7/Fig7aFOmpi0sm400LogRPQMT0270.dat <==
#This data is for Log RPQM (T0=270) model depicting FO region in the light chiral limit study (mpi=0) with msigma = 400 MeV.
#mu(MeV)  #Temperature(MeV) 
169.0       158.4
170.0       157.8
171.0       157.2
172.0       156.6 
180.0       151.5
190.0       144.6
200.0       136.3
210.0       127.3
230.0       105.7 
240.0       94.0
250.0       80.4 
260.0       65.9
270.0       48.2
280.0       31.7 
290.0       14.4
295.0       3.7
298.0       0.94




==> anc/Fig7/Fig7aFOmpi0sm400PolyglueRPQMT0270.dat <==
#This data represent the first order region in the light chiral limit study (mpi=0) for PolyLog-glue RPQM model with msigma=400 MeV having T_0=270.
#mu(MeV)  #Temperature(MeV)
164.0       133.01
165.0       132.3
166.0       131.7
167.0       131.1
168.0       130.4
169.0       129.8
170.0       129.1  
180.0       122.2 
190.0       115.1
200.0       107.16
210.0       98.5       
220.0       89.5
230.0       79.6
240.0       69.2
250.0       57.8   
260.0       47.3
270.0       32.9       
280.0       18.7
290.0       5.5
295.0       0.92
298.0       0.91
      




==> anc/Fig7/Fig7aTCPmpi0sm400LogRPQMPhdgT0270.dat <==
#Log RPQM (T_0=270) model data points for tricritical point (TCP) in the light chiral limit study(mpi=0) with msigma=400 MeV.
#mu(mu_tcp)(MeV)       #Temperature(T_tcp(MeV)
168.7                       158.57


==> anc/Fig7/Fig7ampi0sm400LogRPQMPhdgSO.dat <==
#These data points are for Log RPQM (T0=270) model depicting second order (SO) region in the light chiral limit study(mpi=0) with msigma=400 MeV.

#mu(MeV)    #Temperature(MeV)
0.0            193.2
10.0           193.1
20.0           192.8
30.0           192.4
40.0           191.8
50.0           190.9
60.0           189.9
70.0           188.7
80.0           187.2
90.0           185.5
100.0          183.6
120.0          178.7
130.0          175.6
140.0          172.1
150.0          168.1
160.0          163.4
165.0          160.7
166.0          160.1
167.0          159.7       
168.0          159.0       




==> anc/Fig7/Fig7ampi0sm400PolygluePhdgSOT0270.dat <==
#These data points represent the second order (SO) line in the light chiral limit (mpi=0) study for PolyLog-glue RPQM model with (T0=270),for msigma=400 MeV.

#mu(MeV)   #Temperature(MeV)
0.0           173.4        
10.0          173.25        
20.0          172.9
30.0          172.3
40.0          171.4
50.0          170.3
60.0          168.9
70.0          167.3
80.0          165.3
90.0          163.1
100.0        160.5
120.0         154.2
130.0         150.4
140.0         146.0
150.0         141.15
160.0         135.5
162.0         134.3
163.0         133.6




==> anc/Fig7/Fig7ampi0sm400PolyglueRPQMT0270TCP.dat <==
# PolyLog-glue RPQM model data for tricritical point(TCP) in the light chiral limit (mpi=0) with T_0=270 for msigma=400 MeV.

#mu(mu_tcp)(MeV)    #Temperature(T_tcp)(MeV)
163.28                  133.465   


==> anc/Fig7/Fig7ampi138LogRPQMsm400PhdgCEPT0270.dat <==
# this data is calculated in RPQM model for critical end point at the physical point(mpi=138),  for msigma=400 MeV in the Log Polyakov loop with T_0=270 MeV.
 

#mu_cep(MeV)     #Temperature(T_cep)(MeV)
237.8              104.2305


==> anc/Fig7/Fig7ampi138LogRPQMsm400PhdgCrossoverPolyglueT0270.dat <==
#These data points are for crossover region in PolyLog-glue RPQM model with T_0=270 for msigma=400 MeV at the physical point(mpi=138).
#mu(MeV)      #Temperature(T_c^{\chi})(MeV)
0              172.97
10             172.87 
20             172.1
30             171.82  
40             170.92
50             170.21
60             168.91
70             166.1
80             165.15
90.0           163.43
100.0          160.61
110.0          158.065 
120.0          155.218
130.0          151.8
140.0          147.96
150.0          143.08
160.0          138.6
170.0          133.5
180.0          128.03
190.0          120.8
200.0          113.42
210.0          105.19 
220.0          95.7
223.0          92.6
224.0          91.5
225.0          90.4
226.0          89.3
227.0          88.2
228.0          87.08




==> anc/Fig7/Fig7ampi138LogRPQMsm400PhdgCrossoverT0270.dat <==
#Log RPQM model (with T_0=270) data points for crossover region at the physical point (mpi=138),for msigma=400 MeV  

#mu(MeV)  T_c^\chi(MeV) 
0        194.1
5        194.0
10       193.9
15       193.8
20       193.7
25       193.6
30       193.3
35       193.1
40       192.8
45       192.3
50       191.8
55       191.6
60       191.1
65       190.5
70       189.9
75       189.3
80       188.6
85       187.8
90       187.1
95       186.1
100      185.1
105      184.1
110      183.1
115      181.9
120      180.6
125      179.3
130      177.9
135      176.3
140    174.8
145    173.1
150    171.3
155    169.3
160    167.1
165    164.8
170    162.5
175    159.8
180    157.1
185    154.3
190    151.1
195    147.8
200    144.1
205     140.1
210     136.0
215    131.4
220    126.4
225    121.0
230     115.0
235     108.3



==> anc/Fig7/Fig7ampi138LogRPQMsm400PhdgFOT0270.dat <==
# This data is calculated in Log RPQM model for first order region, for msigma=400 MeV  with T_0 = 270 MeV.


#mu(MeV)   Temperature(MeV)
237.8       104.2305
240         101.0
245         93.8
250         86.4
255         78.7
260         70.7
265         63.0
270         55.0
275         47.0
280        38.5
285        30.3
290        22.1
297.1      10.0
299.7      5.0
301.2      1.0


==> anc/Fig7/Fig7ampi138RPQMPhdgsim400FOPolyglueT0270.dat <==
#PolyLog-glue RPQM (with T_0=270) model data points for first order region with msigma = 400 MeV at the physical point(mpi=138).
#mu(MeV)       #Temperature(T_^{\chi})(MeV)
229.0                86.0
230.0                84.8
231.0                83.7
232.0                82.6
240.0                73.7
250.0                62.3
260.0                50.5
270.0                38.0
280.0                25.0 
290.0                10.9
295.0                5.5
298.0                1.6
300.0                1.1




==> anc/Fig7/Fig7ampi138sm400PolyglueRPQMPhdgCEPT0270.dat <==
#This  data is for critical end point (CEP) in PolyLog-glue RPQM model, for msigma= 400 MeV with T0=270 at the physical point.
#mu(mu_cep)(MeV)          #Temperature(T_cep)(MeV)   
228.537                      86.47



==> anc/Fig7/Fig7b/Fig7bContourRq2LogRPQMsm400T0270.dat <==
#Log RPQM (T_0=270) model data points for normalized susceptibility cnotour R_q=3 with msigma=400 MeV . 

#Temperature(T-T_cep)(MeV) leftmu(mu-mu_cep)(MeV)  rightmu(mu-mu_cep)(MeV) 

28.7000                         -23.3301                -23.2201
28.5700                          -23.5401                -22.7301
28.0000                         -23.4901                -21.6101
26.0000                         -22.2701                -18.7701
24.0000                         -20.7401                -16.3801
22.0000                         -19.1201                -14.2201
20.0000                         -17.4601                -12.2201
18.0000                         -15.7901                -10.3501
16.0000                         -14.1201                 -8.6001
14.0000                         -12.4601                 -6.9501
12.0000                         -10.8201                 -5.3901
10.0000                         -9.1901                 -3.9101
8.0000                          -7.5921                 -2.4980
6.0000                          -6.0040                 -1.1650
4.0000                          -4.4370                  0.1020
2.0000                          -2.8900                  1.3000
0.0000                          -1.3601                  2.4499
-2.0000                          0.1399                  3.5399
-4.0000                         1.6399                   4.5799        
-5.7300                         2.9099                   5.4399     
-6.7300                         3.6399                     #
-8.0000                         4.5599                     #
-8.2300                         4.7299                     #


==> anc/Fig7/Fig7b/Fig7bContourRq3LogRPQMT0270.dat <==
#Log RPQM (T_0=270) model data points for normalized susceptibility cnotour R_q=3 with msigma=400 MeV . 

#Temperature(T-T_cep)(MeV) leftmu(mu-mu_cep)(MeV)  rightmu(mu-mu_cep)(MeV) 


19.3400                         -14.5001                -14.4501
19.3200                         -14.5601                -14.3501
19.0000                         -14.6001                -13.7501
18.0000                         -14.1201                -12.4901
16.0000                         -12.7901                -10.4101
14.0000                         -11.3301                 -8.5801
12.0000                         -9.8301                 -6.8901
10.0000                         -8.3201                 -5.3201
8.0000                          -6.8010                 -3.8380
6.0000                          -5.2860                 -2.4490
4.0000                           -3.7810                 -1.1360
2.0000                          -2.2880                  0.1070
0.0000                          -0.8080                  1.2850
-2.0000                          0.6599                  2.3999
-3.2300                          1.5599                  3.0599
-3.7300                          1.9199                  3.3199
-5.0000                          2.8299                   #
 -5.7300                         3.3499                   #


==> anc/Fig7/Fig7b/Fig7bContourRq3Polygluesm400T0270.dat <==
#PolyLog-glue RPQM data points for normalized susceptibility cnotour R_q=3, for msigma=400 MeV with T_0=270. 

#Temperature(T-T_cep)(MeV) leftmu(mu-mu_cep)(MeV)  rightmu(mu-mu_cep)(MeV)            
23.0830                          -22.7201             -22.7201                                
23.0000                          -22.9201             -22.3101            
22.2800                          -22.7501             -20.8301                        
22.0000                          -22.5701             -20.3601                      
20.0000                          -20.9401             -17.4601                        
18.0000                          -19.0601             -14.9301                       
16.0000                          -17.1001             -12.5901                        
14.0000                          -15.1001             -10.4101                      
12.0000                          -13.0801             -8.3601                        
10.0000                          -11.0601             -6.4101                      
8.0000                           -9.0401              -4.5601                         
6.0000                           -6.7101              -2.8001                        
4.0000                           -5.0301              -1.1201                      
2.0000                           -3.0501              0.4899                         
0.0000                           -1.0801              2.0199                          
-2.0000                           0.8699               3.4899                        
-4.0000                           2.7999               4.8899                          
-6.0000                           4.7199               6.3199                          
-7.0000                           5.6699                #                          
-7.6200                           6.2499                #                         


==> anc/Fig7/Fig7b/Fig7bContourRq5LogRPQMsm400T0270.dat <==
#Log RPQM model data points for normalized susceptibility cnotour R_q=5,for msigma=400 MeV with T_0=270. 

#Temperature(T-T_cep)(MeV)  leftmu(mu-mu_cep)(MeV)  rightmu(mu-mu_cep)(MeV)  
11.6600                         -8.2401                 -8.2001
11.2700                         -8.1801                 -7.6501
10.7700                         -7.9201                 -7.1401
10.0000                         -7.4501                 -6.4401
8.0000                          -6.1140                 -4.7930
6.0000                          -4.7070                 -3.3060
4.0000                          -3.2770                 -1.9270
2.0000                          -1.8420                 -0.6350
0.0000                          -0.4001                  0.5799
-1.0000                           0.3099                   #


==> anc/Fig7/Fig7b/Fig7bContourRq5PolyglueT0270.dat <==
#PolyLog-glue RPQM model data points for normalized susceptibility cnotour R_q=5, for msigma=400 MeV with T_0=270. 

#Temperature(T-T_cep)(MeV)  leftmu(mu-mu_cep)(MeV)  rightmu(mu-mu_cep)(MeV)    
                       
13.7670                           -12.7901             -12.7501            
13.7100                           -12.8601             -12.5601                                           
13.5300                           -12.8301             -12.2201            
13.2800                           -12.7001             -11.8401            
13.0300                          -12.5401             -11.4901                          
12.5300                          -12.1701             -10.8501                       
12.0000                          -11.7501             -10.2101                      
10.0000                          -10.0001             -8.0101                         
8.0000                           -8.1501              -6.0001                         
6.0000                           -6.2701              -4.1301                         
4.0000                           -4.3701              -2.3601                          
2.0000                           -2.4601              -0.6901                         
0.0000                           -0.5601              0.8999                          
-2.0000                           1.3299               2.4199                 
-3.0000                           2.2699               3.1499               
-3.4700                           2.7199                #                    
-4.0000                           3.2099                #                         


==> anc/Fig7/Fig7b/Fig7bRPQMCEP.dat <==
#This is data for critical end point in Mu-mu_cep and T-T_cep plane for polylogglue and Log Rpqm model with T0=270 for msigma=400 MeV.
#mub-mu_cep      Temperature-T_cep
0.0                   0.0


==> anc/Fig7/Fig7b/Fig7bsg400PolyglueRPQMContourRq2T0270.dat <==
#PolyLog-glue RPQM model data points for normalized susceptibility cnotour R_q=2, for msigma=400 MeV with T_0=270. 

#Temperature(T-T_cep)(MeV)  leftmu(mu-mu_cep)(MeV)  rightmu(mu-mu_cep)(MeV)  
        
34.2840                       -36.5601             -36.5001            
34.2800                       -36.6401             -36.4101             
34.2300                       -36.8601             -36.0501                
34.1800                       -36.9501             -35.8201              
34.0300                       -37.0601             -35.3001                  
34.0000                       -37.0701             -35.2101      
33.0000                      -36.7001              -32.8501                        
32.0000                      -35.9401              -30.9201                         
30.0000                      -34.0601              -27.5401                        
28.0000                      -31.9801              -24.5101                        
26.0000                      -29.8101              -21.7101                         
24.0000                      -27.6001              -19.0901                         
22.0000                      -25.3801             -16.6201                        
20.0000                      -23.1501              -14.2901                       
18.0000                      -20.9301             -12.0701                        
16.0000                      -18.7101              -9.9501                          
14.0000                      -16.5201              -7.9401                          
12.0000                      -14.3501              -6.0101                          
10.0000                      -12.1901              -4.1701                         
8.0000                       -10.0601              -2.4101                       
6.0000                        -7.9501              -0.7301                         
4.0000                        -5.8701               0.8899                         
2.0000                       -3.8101                2.4399                          
0.0000                       -1.7801                3.8699                           
-2.0000                       0.2399                5.3399                           
-4.0000                        2.2299               6.7099                           
-6.0000                        4.1899               8.0199                         
-8.0000                        6.1299               9.2699                          
-10.0000                       8.0499               10.4799                          
-12.0000                       9.9499               11.6299         
-13.0000                       10.8899              12.1899              
-13.6200                      11.4699              12.5299              
-14.000                       11.8299               #                                                                                                                       


==> anc/Fig9/Fig9aWVRQMPhdggw1.0CEPdat <==
RQM model data points for critical end point with gw=1.5 vector interaction with msigma=500 MeV.
#mub     temperature
273.499  34.046


==> anc/Fig9/Fig9aWVRQMPhdggw1.0Crossover.dat <==
#With vector interaction RQM model data points for crossover line at vector coupling strength g_w=1.0 in \mu-T plane phase diagram. All are given in (MeV)

#mub  temperature(MeV)
0.0   133.6
10.0  133.3
20.0  132.57 
40.0  132.59
60.0  131.01 
70.0  129.6
90.0  125.6
110.0  121.62 
#120.0 118.8
130.0  116.29    
150.0  110.0 
160.0  106.29
#170.0 101.1  
180.0  97.06
190.0  92.19  
200.0  86.9 
210.0  81.01  
220.0  74.56  
230.0  68.3
240.0  61.4 
250.0  54.6 
260.0  46.6 
270.0  37.67  
272.0  35.6 
273.0  34.6 
273.1  34.46



==> anc/Fig9/Fig9aWVRQMPhdggw1.0FO.dat <==
#With vector interaction RQM model data points for first order (FO) line at vector coupling strength g_w=1.0 in \mu-T plane phase diagram. All are given in (MeV)

#mub  temp
274.0  33.5
278.0  29.6
280.0  27.7
290.0  18.37
303.8  5.0



==> anc/Fig9/Fig9aWVRQMPhdggw1.5CEP.dat <==
RQM model data points for critical end point with gw=1.5 vector interaction with msigma=500 MeV.
#mub     temp
282.489  28.23


==> anc/Fig9/Fig9aWVRQMPhdggw1.5Crossover.dat <==
#With vector interaction RQM model data points for crossover line at vector coupling strength g_w=1.5 in \mu-T plane phase diagram. All are given in (MeV)

#mub  temperature
0.0   133.6
20.0  133.5
40.0  132.4
60.0   130.66
#70.0  129.3
80.0    128.48
100.0   125.21
110.0   122.3
#120.0  120.1
130.0   117.3
140.0   115.65
150.0   112.13
160.0   107.5
170.0   103.5
#180.0  99.1
190.0   95.34
200.0   89.40
210.0   83.0
220.0   76.8
#230.0   70.6
240.0   64.67
250.0   57.56
260.0   49.91
270.0   41.28
280.0   31.23
282.0   28.8



==> anc/Fig9/Fig9aWVRQMPhdggw1.5FO.dat <==
#With vector interaction RQM model data points for first order line at vector coupling strength g_w=1.5 in \mu-T plane phase diagram. All are given in (MeV)

#mub  temperature
283.0  27.6
285.0  25.3
286.0  24.2
287.0  23.15
290.0  19.8
305.8  2.0



==> anc/Fig9/Fig9aWVRQMPhdggw2.0CEP.dat <==
#With vector interaction RQM model data points for critical end poit at vector coupling strength g_w=2.0 in \mu-T plane phase diagram. All are given in (MeV)

#mub     temperature
292.832   20.326


==> anc/Fig9/Fig9aWVRQMPhdggw2.0FO.dat <==
#With vector interaction RQM model data points for first order line at vector coupling strength g_w=2.0 in \mu-T plane phase diagram. All are given in (MeV)

#mub   temperature
294.0   18.576
295.0   17.18
298.0   13.168 
301.0   9.089
304.554 1.59



==> anc/Fig9/Fig9aWVRQMPhdggw2.5CEP.dat <==
#With vector interaction RQM model data points for critical end poit at vector coupling strength g_w=2.5 in \mu-T plane phase diagram. All are given in (MeV)

mub           temperature
302.174       10.685


==> anc/Fig9/Fig9aWVRQMPhdggw2.5Crossover.dat <==
#With vector interaction RQM model data points for crossover line at vector coupling strength g_w=2.5 in \mu-T plane phase diagram. All are given in (MeV)

#mub(Chemical   temperature(Temp)
#potential)
0.0    133.6
10.0   133.6
20.0   133.3
30.0   133.2
40.0   133.13
50.0   133.07
60.0   132.3
70.0   131.0
80.0   130.5
90.0   128.3
100.0  127.0
110.0  125.5 
120.0  123.8
130.0  121.8
140.0  119.8
150.0  117.4
160.0  114.6
170.0  111.5
180.0  108.1
190.0  104.0
200.0  99.3
210.0  93.5
215.0  90.3
220.0  86.9
225.0  82.9 
230.0  79.0
235.0  75.3 
240.0  71.4
245.0  67.4 
250.0  64.0
260.0  56.7
270.0  49.0
280.0  40.6
290.0  30.3
#295.0  20.3
300.0  15.2
#301.0  





==> anc/Fig9/Fig9aWVRQMPhdggw2.5FO.dat <==
#With vector interaction RQM model data points for first order line at vector coupling strength g_w=2.75 in \mu-T plane phase diagram. All are given in (MeV)

303.5   7.5
305.8   1.2


==> anc/Fig9/Fig9aWVRQMPhdggw2.75CEP.dat <==
#With vector interaction RQM model data points for critical end poit at vector coupling strength g_w=2.75 in \mu-T plane phase diagram. All are given in (MeV)

#mub     temperature
305.838  4.067


==> anc/Fig9/Fig9aWVRQMgw1ContourRq2.dat <==
#With vector interaction RQM model data points for normalized susceptibility contour Rq=2 at g_w=1.0.
#temperature         leftmub               rightmub
60.6275              245.137               245.154
60.55                244.616               245.868
58.71                244.567               250.485
57.5                 245.362               252.60
55.0                 247.498               256.525
54.0                 248.458               257.928
53.0                 249.458               259.268
52.0                 250.494               260.543
51.0                 251.552               261.785
50.0                 252.635               262.972
49.0                 253.739               264.110
48.0                 254.859               265.214
47.0                 255.991               266.280
46.0                 257.133               267.309
45.0                 258.288               268.300
44.0                 259.452               269.265     
43.0                 260.623               270.194     
42.0                 261.801               271.088     
41.0                 262.984               271.955     
40.0                 264.171               272.794   
39.0                 265.362               273.601
38.0                 266.554               274.380   
37.0                 267.748               275.131
36.0                 268.943               275.854
35.0                 270.139               276.550
34.0                 271.334               277.220
33.0                 272.527               277.863  
32.0                 273.719               278.481     
31.0                 274.909               279.073   
30.0                 276.096               279.640     
29.0                 277.279               280.182 
28.75                277.574               280.314 
27.0                 279.632               281.193  
26.75                279.925               281.313 
26.0                 280.802                #                                                                               
25.5                 281.384                #                                                                          


==> anc/Fig9/Fig9aWVRQMgw2.0PhdgCrossover.dat <==
#With vector interaction RQM model data points for crossover line at vector coupling strength g_w=2.0 in \mu-T plane phase diagram. All are given in (MeV)

#mub    temperature
0.0     133.6
10.0    133.600
20.0    133.300
30.0    132.800
40.0    132.300 
50.0     132.03
60.0     131.641
70.0     130.589
80.0     129.690
90.0     128.264
100.0    126.268
110.0    123.963
120.0    122.327
130.0    120.671 
140.0     117.764
150.0     115.466
160.0     112.246
170.0     108.23
190.0     100.032
200.0     93.83
210.0     88.692
220.0     82.346
230.0     74.00
240.0     67.300
250.0     60.200
260.0     53.699
270.0     45.611
280.0     36.171
290.0     24.551 
291.0     23.141
292.0     21.642



==> anc/Fig9/Fig9b/Fig9bWVRQMCEP.dat <==
#RQM model data points for CEP in T-T_cep and mu-mu_cep plane for susceptibility contour.
#temperature-T_cep        #mu-mu_cep

0.0                        0.0 


==> anc/Fig9/Fig9b/Fig9bWVRQMgw1.0ContourRq3.dat <==
#With vector interaction RQM model data points for normalized susceptibility contr Rq=3 at vector coupling strength g_w=1.0.All are given in (MeV)

#Temp-T_cep   Leftmu-mub_cep   Rightmub-mub_cep
16.1450       -16.1110       -16.0500
16.0600       -16.4110       -15.5640
15.9600       -16.5110       -15.2410
15.4500       -16.4000       -14.1490    
14.9600       -16.2830       -13.2640
13.9600       -15.6350       -11.7290
12.9600       -14.8450       -10.3600
11.9600       -13.9700        -9.0980
10.9600       -13.0390        -7.9140
9.9600       -12.0670        -6.7950
8.9600       -11.0620        -5.7320
7.9600       -10.0320        -4.7180
6.9600        -8.9810        -3.7490
5.9600        -7.9130        -2.8220
4.9600        -6.8310        -1.9330
3.9600        -5.7360        -1.0810
2.9600        -4.6320        -0.2650
1.9600        -3.5190         0.5190
0.9600        -2.4010         1.2700
-0.0400        -1.2770         1.9890
-1.0400        -0.1490         2.6790
-2.0400         0.9810         3.3390
-3.0400         2.1140         3.9690
-4.0400         3.2480         4.5720
-5.0500         4.3820          #             
-5.3000         4.664           #


==> anc/Fig9/Fig9b/Fig9bWVRQMgw1.0ContourRq5.dat <==
#With vector interaction RQM model data points for normalized susceptibility contr Rq=5 at vector coupling strength g_w=1.0.All are given in (MeV)

#Temp-T_cep   Leftmub-mub_cep  Rightmub-mub_cep
9.0970        -8.6880        -8.6480
9.0400        -8.8160        -8.4040
8.9600        -8.8460        -8.2110
7.9600        -8.3590        -6.6750
6.9600        -7.5740        -5.4600
5.9600        -6.6920        -4.3660
4.9600        -5.7520        -3.3520
3.9600        -4.7740        -2.4010
2.9600        -3.7680        -1.5030
1.9600        -2.7390        -0.6520
0.9600        -1.6930         0.1570
-0.0400        -0.6330         0.9270
-1.0400         0.4370         1.6600
-2.0400         1.5170         2.3590
-2.8200         2.353           #


==> anc/Fig9/Fig9b/Fig9bWVRQMgw1ContourRq2.dat <==
#With vector interaction RQM model data points for normalized susceptibility contr Rq=2 at vector coupling strength g_w=1.0.All are given in (MeV)
#Temp-T_cep   Leftmu-mu_cep  Rightmu-mu_cep
26.5775       -28.3620       -28.3450
26.5000       -28.8830       -27.6310
26.2          -29.211        -26.599
25.95         -29.296        -25.899        
24.9500       -29.063        -23.699      
24.6600       -28.9320       -23.0140        
23.4500       -28.1370       -20.8990
22.95         -27.7          -20.036     
21.9500       -26.900        -18.464                     
20.9500       -26.0010       -16.9740
19.9500       -25.0410       -15.5710
18.9500       -24.0410       -14.2310
17.9500       -23.0050       -12.9560
16.9500       -21.9470       -11.7140
15.9500       -20.8640       -10.5270
14.9500       -19.7600        -9.3890
13.9500       -18.6400        -8.2850
12.9500       -17.5080        -7.2190
11.9500       -16.3660        -6.1900
10.9500       -15.2110        -5.1990
9.9500       -14.0470        -4.2340
8.9500       -12.8760        -3.3050
7.9500       -11.6980        -2.4110
6.9500       -10.5150        -1.5440
5.9500        -9.3280        -0.7050
4.9500        -8.1370         0.1020
3.9500        -6.9450         0.8810
2.9500        -5.7510         1.6320
1.9500        -4.5560         2.3550
0.9500        -3.3600         3.0510
-0.0500        -2.1650         3.7210
-1.0500        -0.9720         4.3640
-2.0500         0.2200         4.9820
-3.0500         1.4100         5.5740
-4.0500         2.5970         6.1410
-5.0500         3.7800         6.6830
-5.3000         4.0750         6.8150
-7.0500         6.1330         7.6940
-7.3000         6.4260         7.8140
-8.05           7.303            #                                                                               
-8.55           7.885            #                                                                   


==> anc/Fig9/Fig9b/Fig9bWVRQMgw2.0ContourRq2.dat <==
#With vector interaction RQM model data points for normalized susceptibility contour Rq=2 at vector coupling g_w=2.0.All are given in MeV.
T_Tcep      leftmub-mub_cep   rightmub-mub_cep
21.0850       -14.8990       -14.7830
21.0740       -15.0390       -14.6240
20.9740       -15.3780       -14.1090
20.8740       -15.5260       -13.8450
20.6740       -15.6850       -13.2750
19.6740       -15.7630       -11.4580
18.6740       -15.4620       -10.0430
17.6740       -15.0060        -8.8080
16.6740       -14.4580        -7.6900
15.6740       -13.8460        -6.6610
14.6740       -13.1870        -5.7040
13.6740       -12.4920        -4.8080
12.6740       -11.7670        -3.9670
11.6740       -11.0190        -3.1760
10.6740       -10.2500        -2.4310
9.6740        -9.4660        -1.7280
8.6740        -8.6670        -1.0640
7.6740        -7.8570        -0.4390
6.6740        -7.0350         0.1500
5.6740        -6.2080         0.7050
4.6740        -5.3720         1.2270
3.6740        -4.5310         1.7170
2.6740        -3.6850         2.1750
1.6740        -2.8350         2.6040
0.6740        -1.9830         3.0050
-1.3260        -0.2770         3.7220
-2.3260         0.5750         4.0420
-3.3260         1.4240         4.3380
-3.7760         1.8050         4.4630
-5.3260         3.1070         4.8590
-5.6760         3.3990         4.9410
-6.3260         3.9360         #
-7.3260         4.7540         #


==> anc/Fig9/Fig9b/Fig9bWVRQMgw2.0ContourRq3.dat <==
#With vector interaction RQM model data points for normalized susceptibility contr Rq=3 at vector coupling strength g_w=2.0.All are given in (MeV)
#Temp-T_cep   Leftmu-mu_cep  Rightmu-mu_cep

13.0910        -8.5070        -8.4890
12.9740        -8.8360        -7.9820
12.6740        -8.9750        -7.3870
12.1740        -8.9480        -6.6590
11.6740        -8.8110        -6.0470
10.6740        -8.3870        -4.9900
9.6740        -7.8540        -4.0680
8.6740        -7.2530        -3.2370
7.6740        -6.6060        -2.4770
6.6740        -5.9240        -1.7760
5.6740        -5.2140        -1.1280
4.6740        -4.4830        -0.5260
3.6740        -3.7330         0.0330
2.6740        -2.9680         0.5520
1.6740        -2.1920         1.0350
0.6740        -1.4050         1.4820
-0.3260        -0.6110         1.8970
-1.3260         0.1900         2.2800
-2.3260         0.9940         2.6340
-3.3260         1.8000         2.9600
-4.326          2.605          # 


==> anc/Fig9/Fig9b/Fig9bWVRQMgw2.0ContourRq5.dat <==
#With vector interaction RQM model data points for normalized susceptibility contr Rq=5 at vector coupling strength g_w=2.0.All are given in (MeV)
#Temp-T_cep   Leftmu-mu_cep  Rightmu-mu_cep

7.4020        -4.6060        -4.5550
7.1740        -4.7310        -4.1020
6.6740        -4.6810        -3.4880
5.6740        -4.2410        -2.5860
4.6740        -3.6780        -1.8310
3.6740        -3.0510        -1.1630
2.6740        -2.3830        -0.5600
1.6740        -1.6840        -0.0110
0.6740        -0.9620         0.4910
-0.3260        -0.2230         0.9500
-1.3260         0.5300         1.3720
-1.726          0.835          1.531           
-2.226          1.2170         1.721
-2.326         1.757            #

